Two-Loop Master Integrals for Leading-Color $pp\to t\bar{t}H$ Amplitudes with a Light-Quark Loop

We compute the two-loop master integrals for leading-color QCD scattering amplitudes including a closed light-quark loop in $t\bar{t}H$ production at hadron colliders. Exploiting numerical evaluations in modular arithmetic, we construct a basis of master integrals satisfying a system of differential equations in $\epsilon$-factorized form. We present the analytic form of the differential equations in terms of a minimal set of differential one-forms. We explore properties of the function space of analytic solutions to the differential equations in terms of iterative integrals which can be exploited for studying the analytic form of related scattering amplitudes. Finally, we solve the differential equations using generalized series expansions to numerically evaluate the master integrals in physical phase space. As the first computation of a set of two-loop seven-scale master integrals, our results provide valuable input for analytic studies of scattering amplitudes in processes involving massive particles and a large number of kinematic scales.

==> anc/README.md <==
# Ancillary Files

We provide a series of ancillary files containing our analytic results,
numerical benchmarks, and the computer script we use for numerical solutions to
the differential equations. In the following we will describe the content of
these files.


In the root directory we include the files:

-) roots.m: Contains the definition of all square roots appearing in the
differential equations.

-) transport.wl: Script to performs the transport of all integral families to
one of four phase space points specified by a shell argument. See below for
usage.

-) points.m: Provides a list of the phase space points for which we provide
benchmark values.

-) oneForms.m: Contains a list of the 152 one-forms needed to obtain the
analytic form of the differential equations.


In subdirectories, named after each integral family (that is T0, T1, T2, and
ZT2), we provide all files related to our results.

For example, the directory T2/ contains the files required for the T2 integral
family. 

In what follows, the letter X will stand for any of the following strings:
{T0,T1,T2,ZT2}.

In each directory X/ we include:

-) X/M_alphas.m: Provides the rational coefficient matrices M_alpha of the
corresponding one-forms for the integral family X.

-) X/muijs.m: Provides replacement rules for the expressions of mu_ij insertions
in terms of inverse propagators zi for the integral family X.

-) X/basis.m: Contains a list of propagator structures and numerator insertions
that form the epsilon-factorizing basis for the families X. Matches information
in Appendices of related publication.

-) T1/deq/d_1.m: The entries of the differential equation matrix in the
auxiliary integral basis of T1 which can be written in d log form.

-) T1/deq/d{v12,v23,v34,v45,v15,mTsq,qsq}_{0,1}.m: These 14 files provide the
extra differential equation matrices in the T1 auxiliary basis, to complete the
information included in T1/deq/d_1.m (see section 6 of related publication). 

-) X/boundaries.m: Contains values of the epsilon-factorizing integral basis at
the boundary point s_0, with 100 digit accuracy.

-) X/benchmarks/s{1,2,3,4}.m: Provide our benchmark numerical results with
30-digit accuracy for the physical points specified in the file points.m.


# Usage

In the file transport.wl, replace the line at the top:

DIFFEXPPATH="/FULL/PATH/TO/DiffExp.m";

to match your setup. We note that we have employed DiffExp v1.0.8 in all of
our runs. To switch to DiffExp v1.0.8 use

git checkout e5714c5c

For computing all integrals in point s3 then run

math -script transport.wl 3

The argument '3' can be changed to '1', '2', or '4'. The numerical solutions can
take a few minutes, in particular for the T1 family.

The program will first perform the integration of the T0 family, then T2, ZT2,
and finally T1. At the end of each integration a message will report the result
of a top-sector integral, and will also show the precision achieved by comparing
all integrals for each epsilon^n order (n=0, 1, 2, 3, 4) to the benchmark values
provided.


==> anc/T0/M_alpha.m <==
{SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 2, 2, 2, 2, 2, 2, 3, 
        3, 3, 3, 3, 3, 4, 4, 6, 6, 6}, {{1}, {2}, {8}, {14}, {1}, {2}}}, {1, 
       -2, -2, -2, 1, -2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 5, 5, 6, 6}, {{1}, 
        {5}, {11}, {1}, {5}, {17}}}, {1, -2, -2, 1, -2, -2}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 
        2, 2, 2, 2, 4, 4, 7, 8, 8}, {{1}, {7}, {1}, {7}, {1}, {7}, {16}, 
        {17}}}, {1, -2, 1, -2, 1, -2, -2, -2}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 3, 6, 6, 8, 8}, 
        {{1}, {6}, {14}, {1}, {6}, {15}, {1}, {6}}}, {1, -2, -2, 1, -2, -2, 
       1, -2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 3, 3, 3, 3, 3, 7, 11, 11, 12}, 
        {{4}, {9}, {10}, {1}, {4}, {5}, {15}, {1}, {2}, {4}, {16}, {18}}}, 
       {-1, -2, -2, -1/2, 1, 1, -1, -1/2, 1, 1, -1, -1}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 1, 2, 2, 2, 3, 4, 5, 6, 7, 
        8, 9, 9, 9, 11, 14, 17, 19, 19}, {{1}, {1}, {1}, {1}, {1}, {8}, {9}, 
        {10}, {11}, {1}, {2}, {1}, {4}, {5}, {1}, {2}, {4}, {1}, {5}}}, 
       {-1, -1, -1, -1, -1, -1, -1, -1, -1, 1/2, -1, -1/2, 1, 1, -1/2, 1, 1, 
        1/2, -1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2}, {{1}, 
        {3}}}, {1, -2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{3}}}, 
       {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{2}}}, 
       {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{5}}}, 
       {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{7}}}, 
       {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{6}}}, 
       {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 4, 4, 4}, {{2}, 
        {7}, {2}, {7}}}, {-2, 2, 2, -2}}], SparseArray[Automatic, {18, 18}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 4, 4}, 
        {{5}, {6}, {5}, {6}}}, {2, -2, -2, 2}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 5, 5, 5}, 
        {{1}, {4}, {5}, {6}, {15}}}, {-1/2, -1, -1, 2, 1}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 5, 5, 5}, {{1}, {2}, {4}, {7}, {16}}}, 
       {-1/2, -1, -1, 2, 1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 5, 5, 5, 5}, {{1}, 
        {2}, {6}, {7}, {14}}}, {-1/2, 1, 1, -1, 1}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 5, 5}, {{1}, {5}, {6}, {7}, {17}}}, 
       {-1/2, 1, -1, 1, 1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 3, 3, 5, 5}, {{12}, 
        {6}, {7}, {6}, {7}}}, {-1, -1, 1, 1, -1}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {}}, {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{13}}}, {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{18}}}, {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{2}}}, 
       {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1}, {{5}}}, 
       {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4}, {{1}, 
        {4}, {5}, {9}}}, {1, -1, -2, 1}}], SparseArray[Automatic, {18, 18}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 4, 4, 4}, 
        {{1}, {2}, {4}, {10}}}, {1, -2, -1, 1}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4}, 
        {{1}, {4}, {5}, {9}}}, {-1, 1, 1, -1}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 4, 4, 4}, 
        {{1}, {2}, {4}, {10}}}, {-1, 1, 1, -1}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{9}}}, {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{10}}}, {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2}, {{7}, 
        {12}}}, {-1, -1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2}, {{7}, 
        {12}}}, {-1, -1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1}, {{8}}}, 
       {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1}, 
        {{11}}}, {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 3, 3, 3, 4, 4}, {{6}, 
        {7}, {12}, {12}}}, {1, -1, 1, -1}}], SparseArray[Automatic, {18, 18}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1}, 
        {{12}}}, {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1}, 
        {{12}}}, {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 2, 2}, {{3}, 
        {3}}}, {1, -1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4}, {{1}, 
        {2}, {4}, {5}}}, {2, -2, -2, -2}}], SparseArray[Automatic, {18, 18}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5}, 
        {{1}, {2}, {4}, {7}, {16}}}, {1/4, 1/2, 1/2, -1, -1/2}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {}}, {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5}, {{1}, 
        {5}, {6}, {7}, {17}}}, {-1/4, 1/2, -1/2, 1/2, 1/2}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 5}, {{1}, {5}, {6}, {7}, {17}}}, 
       {1/4, -1/2, 1/2, -1/2, -1/2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5}, {{1}, 
        {2}, {6}, {7}, {14}}}, {-1/4, 1/2, 1/2, -1/2, 1/2}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4}, 
        {{14}, {15}, {16}, {17}}}, {1/2, -1/2, 1/2, -1/2}}], 
     SparseArray[Automatic, {18, 18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {18, 
      18}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {}}, {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, {{8}}}, 
       {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{11}}}, {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, {{9}}}, 
       {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{10}}}, {-1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, {{3}}}, 
       {2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {{8}}}, 
       {-1/2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{11}}}, {-1/2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, {{9}}}, 
       {-1/2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{10}}}, {-1/2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{13}}}, {1/2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{3}}}, 
       {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1}, {{3}}}, 
       {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1}, {{3}}}, 
       {1}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{12}}}, {-1/2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{3}}}, 
       {-2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{8}}}, 
       {2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{11}}}, {2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{9}}}, 
       {2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{10}}}, {2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1}, 
        {{12}}}, {2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{13}}}, {-2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{18}}}, {2}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {18, 18}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}]}


==> anc/T0/basis.m <==
{
 (*******************************************
             1 Propagators (1-1)
  *******************************************)
 (* Sector 2 *)
 Topology[{0, 1, 0, 0, 0}, Insertion[((1 - ep)*ep)/mTsq]], 
 (*******************************************
             2 Propagators (2-7)
  *******************************************)
 (* Sector 5 *)
 Topology[{1, 0, 1, 0, 0}, Insertion[(ep*(qsq + mTsq + v12))/z3]], 
 (* Sector 6 *)
 Topology[{0, 1, 1, 0, 0}, Insertion[(ep*sqrtC1)/z2]], 
 (* Sector 9 *)
 Topology[{1, 0, 0, 1, 0}, Insertion[(1 - 2*ep)*ep]], 
 (* Sector 10 *)
 Topology[{0, 1, 0, 1, 0}, Insertion[(ep*(qsq + mTsq + v23))/z2]], 
 (* Sector 18 *)
 Topology[{0, 1, 0, 0, 1}, Insertion[(ep*(mTsq + v15))/z2]], 
 (* Sector 20 *)
 Topology[{0, 0, 1, 0, 1}, Insertion[(ep*(mTsq + v34))/z3]], 
 (*******************************************
             3 Propagators (8-12)
  *******************************************)
 (* Sector 7 *)
 Topology[{1, 1, 1, 0, 0}, Insertion[ep^2*sqrtG1]], 
 (* Sector 11 *)
 Topology[{1, 1, 0, 1, 0}, Insertion[ep^2*sqrtG3]], 
 (* Sector 13 *)
 Topology[{1, 0, 1, 1, 0}, Insertion[ep^2*sqrtG4]], 
 (* Sector 14 *)
 Topology[{0, 1, 1, 1, 0}, Insertion[ep^2*sqrtG2]], 
 (* Sector 22 *)
 Topology[{0, 1, 1, 0, 1}, Insertion[ep^2*sqrtG5]], 
 (*******************************************
             4 Propagators (13-17)
  *******************************************)
 (* Sector 15 *)
 Topology[{1, 1, 1, 1, 0}, Insertion[ep^2*sqrtC2]], 
 (* Sector 23 *)
 Topology[{1, 1, 1, 0, 1}, Insertion[ep^2*(qsq + v12)*v15]], 
 (* Sector 27 *)
 Topology[{1, 1, 0, 1, 1}, Insertion[ep^2*v15*v45]], 
 (* Sector 29 *)
 Topology[{1, 0, 1, 1, 1}, Insertion[ep^2*v34*v45]], 
 (* Sector 30 *)
 Topology[{0, 1, 1, 1, 1}, Insertion[ep^2*(qsq + v23)*v34]], 
 (*******************************************
             5 Propagators (18-18)
  *******************************************)
 (* Sector 31 *)
 Topology[{1, 1, 1, 1, 1}, Insertion[ep^2*Mu11*sqrtD5]]
}


==> anc/T0/benchmarks/s1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., 0.9745931346959311502252517386430964820454848792137507410016`30., 
  1.2973829225223339172246205641530578540493175367776775762234`30., 
  0.5551683449267182879286527461552111516857366895180156579405`30., 
  0.6464948632370320930725029231214165742616162431808373868285`30.}, 
 {0, 
  3.4145845547909461847129931667224056256138634962351511013548`30.01734102035\
6678 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9811530215\
01015*I, 
  4.2209951674729772801580678805172320689313027628349320560204`29.83831877078\
724 + 
   7.5637947810314972251225775707929776492495964363706580242842`30.0916436530\
11726*I, 
  -8.0675217449062633032405368675790100037090872869479271132225`30.1444843224\
3389 - 
   1.3538429246767661114318568281038616930318876869571933593392`29.3693124574\
0946*I, 
  4.3693788048926889299882043629242792384858687667199319187194`30.08713014671\
6497 - 
   2.5438884826932308371966629688562899467401530689431277565367`29.8522085181\
34255*I}, {0, 0``30.28659919452286 - 
   0.7309973512554584691439613885688051748881978194975443979847`30.1505149978\
3199*I, 0``30.25879027147299 - 
   0.7793359788570070898058672442233807247562809378549499990791`30.1505149978\
3199*I, 0``30.143083191220583 - 
   1.0172596224347989607352131685571735902564035304816637891871`30.1505149978\
3199*I, 0``30.45472603393856 - 
   0.4963510716620807518273806384651887057461051518791894331829`30.1505149978\
3199*I}, {1.`30., 
  -4.9158127416480784759988072940086850436979031198831835429525`30.0761486040\
9841 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8817031458\
6899*I, 
  6.3253382215060064425393493689570070611188025026391308776393`29.72917756236\
1496 - 
   15.4434811955847035683378357308224935505931219482520343877427`30.116839013\
39511*I, 5.69824612275151430631590218724813575589`29.418554870199884 + 
   30.2070616482539382077779563146614876487145856498753746254931`30.142922148\
4409*I, -26.50528843348216742244423738014890712946`29.947992069113905 - 
   32.90544850111183289501921678803320604866`30.041927349093275*I}, 
 {0, 
  4.2888734646480311493613143890837060948697078591872090254609`30.05724111169\
5443 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9220477510\
24316*I, 
  1.634543611087875261276643634105285777855991819627911052513`29.342831984675\
286 + 
   10.3693079362960628793196150977835249435168856125617258834718`30.145185244\
107022*I, 
  -9.6047906605515164911647319281878579379521823434551145369527`30.0055070994\
56075 - 
   9.3611756911772004250038152518920213616198538676346247132022`29.9943495919\
28174*I, 
  12.9190003601759291356259191046098266758895789001564309097644`30.1450939603\
45147 + 
   2.0540410344563058287740262741267930316961349528623488852674`29.3464741654\
37606*I}, 
 {0, 2.3304781535955713356433359457915807936152409599325637060441`30., 
  0.8624877600999090228469768667423496823963469248936819418821`30., 
  2.3616252228616503980785023044244906139347785728247092555992`30., 
  0.0645333308183642923054581852403760143342752489869690315006`30.}, 
 {0, 2.7839524808900963253733526865793745923245504464753283654448`30., 
  0.2426079381620347147782319121399628516692427295046674155858`30., 
  2.7134758319052708693945581351773748229998171582504112129526`30., 
  -0.7286974322766999675471621411620417225279275784816424288139`30.}, 
 {0, 0, 
  4.510260238240764523885583307699255898889316024862645670056`29.739049889576\
503 - 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, 
  20.9585424681618827677137927924491530322381502151331527447355`30.1487548123\
89708 - 
   1.8907922728081788501845428420381538942471786611995623172326`29.1040375541\
98353*I, 
  16.6137568583501293969599444728563310092132191443671870352944`30.1505042940\
46474 + 
   0.1166446282701114553640798097270860251986673576949200982097`27.9969011871\
7077*I}, 
 {0, 0, 
  10.171480509784710069373053153315970901927880926694973655858`30.10407943516\
3776 - 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, 
  3.2967954088505211581975270064118205631831098976605701670365`29.35284132230\
5895 + 
   20.4259015693305516835972729505109448710302689690254098748557`30.144930560\
340512*I, -0.08040373350781840482822246308029084341`27.574546308385038 - 
   30.2861015675628448487191486867163962706441157762539185875245`30.150513467\
384382*I}, 
 {0, 0, 
  14.015487138531079325648294948055292732021315475566782585028`30.09379520751\
882 - 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, 
  7.0022108751969131444963167943963251392989394155191846796396`29.53336955226\
4382 + 
   28.1407495495389778486136661003258513831891055702761916845335`30.137470027\
64119*I, -5.38923952678550526185810604005643649145`29.335165249282717 - 
   34.81244935812911479481312488380282171054`30.14537234362308*I}, 
 {0, 0, 
  7.8440583691191141862910101892863942141753074916158110883174`29.85221930338\
8203 - 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, 
  23.6610659466728646627747586468032040281283510647847646847666`30.1382499226\
75428 + 
   5.7036603694502821583572612967561181848962147058369504294144`29.5203692737\
73948*I, 
  9.1382199510887730382041683874862844880759151178903811733503`30.10568136316\
904 - 
   4.3761157165588927247239836401475483422651917586605091023079`29.7859085535\
54236*I}, 
 {0, 0, 
  -1.6974058686385657305609751991465904734370495755511746584719`30.1505149978\
3199 + 0``29.92072929845198*I, 
  -0.4390444994538580343904094556201187557241386141172876274557`30.1505149978\
3199 + 0``30.508006457344226*I, 
  -1.6948619701244463935624998777147535295834111690226676461798`30.1505149978\
3199 + 0``29.921380662876498*I}, 
 {0, 0, 
  -1.3060450931487933360898126415194947464338669678184817843201`29.1621807934\
4035 - 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, 
  15.6272376129651008057900233359707935743920301559797235212292`30.0497950366\
7895 - 
   12.00510285161060049569908805711373179015458933672508516202`29.93527870615\
6772*I, 
  10.9168521732204798088377592893845706828749997054784679990047`30.1433538939\
71906 - 
   1.9989441018849726850275285097559001396445458879570975587739`29.4060571142\
29544*I}, {0.5`30., 
  -2.4738136601484556198703505566130635858818115700855110714532`29.9419664621\
49292 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.0457493515\
2166*I, 
  0.7474220743861687682238365332693304987868728788601317784803`29.07317642163\
9822 - 
   8.899760673266248249859504183883153733032907394749468987008`30.14898882949\
99*I, 
  12.9219489292278888028349498548467948043460781857935398154285`30.0840891392\
2203 - 
   7.7299801804544603439087179367236437129156649217020556196816`29.8609394993\
50483*I, 
  18.2173958727269876122297458251341435502691331170750452400796`30.1294574776\
46334 - 
   5.8133515729927785607548892287224961938233680015852988331809`29.6333977702\
8757*I}, {1.5`30., 
  -4.8005990168432244228115389271865922950359347409542265590791`30., 
  6.2383592743213372644869250612926640936657899623515674064867`30.14671156644\
3305 - 
   0.8292500558809930497593761612749987737324228120536545382073`29.2703266932\
38225*I, 
  1.9809485575752001183880597023380747190602174288586245127479`29.86680485548\
247 + 
   3.2510187216615027298760707344109302399468448323209904303023`30.0819511282\
8693*I, 
  14.7500307979127337341656637135151805780330083658941269216069`30.1319440574\
95293 - 
   4.4074191981577046926467160585512980638922758536130580635763`29.6073354894\
3966*I}, {1.5`30., 
  -6.5818365812893593669198936311234803617103980769918138019865`30., 
  13.8394525035145023634847528238992898943597389111179498949085`30.1425133739\
34666 - 
   2.6812907879086720160433830029613576879539980115721615514407`29.4297383804\
91866*I, 
  3.2143326833426291092647368921321081246297265548510899162735`29.68686006518\
993 + 
   8.778613608827282123966862712365057889977966545836581709841`30.12319517491\
921*I, 
  17.6140708698151213701401579182907503318574387148453521674769`30.1067818688\
3401 - 8.31996096663547202484916609527879446561`29.78104341823826*I}, 
 {0.5`30., 
  -4.2550512245945905639787052605499516525562749061230983143607`30.0560342358\
8985 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9242793158\
61416*I, 
  8.2495567162047308961523055082526235639550692965695468141487`29.86534746384\
0255 - 
   13.6010646357340335499743662591708274681794691051320488076408`30.082489755\
651665*I, 
  19.3447707314372766228981855059438352465593919555686802227293`30.1472415885\
78865 - 
   2.3841048030863274438622414328945949944021215884492776922416`29.2380033443\
01866*I, 
  20.783935806563297897150790880335320851275750879180063805422`30.13570347689\
743 - 
   5.5220243460116119336995465950782552832998962499355327062263`29.5600740015\
97087*I}, {0, 0, 0, 
  -3.7033801326749212301290116487015597713650715677185735578597`29.8768882851\
45462 + 
   5.8856550740373047119434999666188091282832051175514162408656`30.0780847996\
33995*I, 
  -8.2138384791405398273069054199437554539639527386991953811197`30.1477881058\
8681 - 
   0.9233531560239664437608560174676021690317184413800980588762`29.1986097854\
07243*I}}


==> anc/T0/benchmarks/s2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., -0.2064361147812584960918449658583981234045718026413498295624`30., 
  0.8437749681671036845040746640231286453659284191116977379213`30., 
  -0.5719387757230580146358460503751228530981529337628412579639`30., 
  0.7091235497975651640334202163865910913279790970717962099635`30.}, 
 {0, 
  4.1872701288268567274376988595073389856553970800620333110274`30.05354822471\
9655 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9287671184\
4883*I, 
  -2.9730358071638956124173535853827927607636795622845134077089`29.4753132548\
7633 + 
   13.7558804272859741553859066420697453139432190326065410216079`30.140601507\
07908*I, -8.95970358898144792119199626427692197253`29.720928888931155 - 
   22.3644049861494545897324140717161138261898305197934047211806`30.118192594\
743036*I, 23.38078211387008057369177905060840114073`30.041993812812716 + 
   18.82585956010123547715486172797190689983`29.94788959264802*I}, 
 {0, 
  1.3042907306770404171638975067569828220963296308293880742817`29.73420811174\
56 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1159835765\
9021*I, 
  6.8705403986207925839170209940686617024526244184033673959875`30.11809556034\
7687 + 
   2.756943275358827886366560243128231696147293817236088064034`29.72153249325\
298*I, 
  -1.4493823550617943410846270768984822892042541656659720114985`29.4855901273\
8771 + 
   6.5418744289599422688975558146985958627851268150520189980122`30.1401093611\
2375*I, 
  -3.4342807273268804079525265730073222105364586205955344045327`30.0663553514\
8155 + 
   2.3629132798871326290405694291558258862122435822060127175698`29.9039673419\
06327*I}, {1.`30., 
  -5.2177529947269155448964332927890182531292204327811584831182`30.0833434561\
82508 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8630098128\
641*I, 
  7.8552039230220552513792562548161297014079201266038898843388`29.78615002474\
4828 - 
   16.3920544764802210534562698221047977694204572281303444097635`30.105625949\
537806*I, 3.55970181944116675947239175086447448229`29.15546290381592 + 
   35.01327649711575255372888342052500356003`30.14828203663979*I, 
  -27.91458489484566975911500529467424774951`29.888332149299405 - 
   42.74456458306198056081843462738759943202`30.073381872766397*I}, 
 {0, 
  3.108028905914746738912961569254496680785203078008228781448`29.997655062128\
572 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.0023198855\
6227*I, 
  1.2882848752539820982126305331313606726733404297006455676457`29.24534340553\
9412 + 
   10.2753510730878496600663121652209854289479454776725925968273`30.147128166\
566436*I, 
  -10.6926131891747645549137484339939012715746880753559364192121`30.033161892\
5182 - 
   9.0524616699134232950670371231059883466463000514335773209778`29.9608447308\
34406*I, 
  12.6737058633485355418707025124318367303882114056296510404792`30.1462794642\
629 + 
   1.7786960431968312203399305928648908683132516489822469789587`29.2934775795\
98903*I}, 
 {0, 2.3448605761422839915388625077592212135579675633960654590414`30., 
  -1.9228723430446133440795035219369603605260913234204510152247`30., 
  3.0049358300441066813667877613019942023431298447792180914125`30., 
  -2.8095392560774028276557300648003808216676972310149241575249`30.}, 
 {0, 2.4110003786468289964971625920274141180345225657959126048908`30., 
  -2.0777235064359982238489080487007877137737920313384871850845`30., 
  3.1794961157892104007640788076442524576343738662978956405078`30., 
  -3.0309310301665550405839503535840469611346889821668166882939`30.}, 
 {0, 0, 
  10.445419132480546803684323483776382494843460542249756148233`30.03303047754\
6802 - 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, 10.49251591521440843933734923336150895075`29.743360433316433 + 
   24.6538934865300109407689750169715230123283313317836939853391`30.114366312\
032683*I, 
  -14.9229385162521267833481863200619267927077006537605248627941`29.972989693\
14157 - 16.78355122277906953802686431232661155315`30.02401920183785*I}, 
 {0, 0, 
  9.8113315977102217496654438887610621424598035442828185383098`30.08558669805\
1742 - 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, 
  -1.452319016272471876231844042379769142586373775066487931611`28.91960786199\
6248 + 
   24.6727791664419976027337971613963464157665183645527632260152`30.149763909\
672462*I, -7.78856368624958978162623504525506253798`29.44062954441151 - 
   39.16711303805155032698958580243689174312`30.14209373036978*I}, 
 {0, 0, 
  4.8889532878869833614201331939913625593333551772542481906263`30.10133669980\
4055 - 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, 
  -1.8167126725313707004503989611419992553884167588288225728364`29.3315576717\
8047 + 
   11.8355009220160737661361863721912743125984081304772092749352`30.145458069\
743377*I, -0.27500658263120504382469377925488260503`28.23944696364252 - 
   22.4067266360604852941994217537089548174389471508121534034854`30.150482290\
060527*I}, 
 {0, 0, 
  5.3803558315909163431701519648857198785964118894541709726575`30.01730712126\
1293 - 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, 
  9.3912028911989474813080060478621094867507209996059820667055`29.96514791984\
4245 + 
   10.9042946128877904793000420207394140709985716960817867193691`30.030024273\
308534*I, 
  -5.3106959432908767042544638715310430233181066290833179410654`30.1440542600\
3145 - 
   0.9228980230634683954721848936540383166833255142774369378482`29.3840565385\
30626*I}, 
 {0, 0, 
  -5.5226198130529994287092644248052012915510894117276807034782`30.1052515478\
66974 - 
   2.6586827761739630179074790950929162814272705969254282596155`29.7877729232\
88717*I, 
  5.2452715945801368599490646420218929369276961408511933035227`30.08585197130\
1796 - 
   3.0892430309574683019500541542419399570734163980425444665913`29.8559360665\
05606*I, 
  -2.7598469552330792903216250886504873669808715224663672796664`30.1397314594\
96744 - 
   0.6227339835196473333585004083165639258186304025717827515787`29.4931490266\
27528*I}, 
 {0, 0, 
  4.5640089940889507090126777861551825906081433045878697613527`29.95249147076\
2478 - 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, 
  11.0938750288282637339642410161597268528950786942975873542659`30.0211497681\
5426 + 
   10.0115029618248951432511993291347869088356301501935185157606`29.976565779\
03873*I, 
  -9.2120088089108477027903009547517303421321430347637888020696`30.0817592130\
14678 + 
   5.6223262067013258576242249058390683320553956535643264839797`29.8673209081\
48503*I}, {0.5`30., 
  -4.2243483837129409705253212581683451428811279789828610799591`30.0549194488\
85 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9263095941\
3552*I, 
  13.4171684638694300454828604935736350662977615943326342111755`30.0480194026\
9801 - 
   10.4206826904108704558375251541856552089903359114858603450383`29.938254701\
794293*I, 
  4.6602702044778134970139379952745333406442785129001928885842`29.60059764118\
667 + 
   15.8616756545923903667195188203480246850429870823464182501599`30.132535608\
20346*I, 
  1.4827647213700415982377659083702072204294825898059211284994`29.43325751989\
0233 - 
   7.5891805763430479781538627524229020691066962977234896266539`30.1423801618\
63517*I}, {1.5`30., 
  -6.9026632984873660371071192219821630611622383828857355345341`30., 
  15.1868215924154096785238888934208163218294646354080668462687`30.1451393422\
6684 - 
   2.4043562846614418605454977610104539398919380978059198561831`29.3446712743\
23016*I, 
  -8.899067292530154257601316768128449147806749118553427091922`29.98143955262\
5652 + 
   9.6605780976539094704820852858836019757181610527351302100228`30.0170981775\
8029*I, 
  13.3325612570981425140578798763711774746027002707448513435609`29.9922200705\
57735 - 
   13.8103384659514444735621300463085802925633513658884994992273`30.007510805\
277878*I}, {1.5`30., 
  -5.9557016805843460584989821002657065652451543856316252966537`30., 
  9.8085551477095574197309204307280487129272044408952889435689`30.14834686102\
9797 - 
   0.9825534647372338737778021647210091370693981837830932552979`29.1490980142\
4589*I, 
  -8.5135418531770988103119051703108398840906053099617219940408`30.0933597168\
56643 + 
   4.6715973656207601088503538724355133059485030411443772247801`29.8327148463\
24215*I, 
  11.4986971767364244860985280520500642961694053492350882582762`30.0520541394\
10533 - 
   8.7094503767340735816293387613794739937504481229585128127234`29.9313962516\
73657*I}, {0.5`30., 
  -3.2773867658099209919171841364518886469640439817287508420787`30.0089945481\
99283 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9906167252\
09687*I, 
  8.242106013928907014798329883236302029152657153631548231139`29.975435037269\
6 - 
   9.1763392422948226810460603240238105255565195179981743361293`30.0220663016\
68016*I, 
  8.3020183547887986229746661930895572257684111216381063118981`29.88063569516\
0425 + 
   13.0356011447235233637102538331309357944781137958586344474331`30.076583069\
66465*I, 
  -3.1400058564514084809714121320474152479507577705667408527377`30.1470850331\
5753 - 
   0.3962008141520127492570295100434465024208255302856787537406`29.2480699387\
11296*I}, {0, 0, 0, 
  -2.7239237037733587419217537758534340618895007063426442434891`29.9984871303\
74077 + 
   2.7429014931378391369201102903592356924492685849358256772786`30.0015024023\
13758*I, 
  -2.2943830564738980806228593900879892397800479465233171337526`29.7952511733\
90135 - 
   4.6654736031613826336706761128226371671263137817501048796504`30.1034809831\
33228*I}}


==> anc/T0/benchmarks/s3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., 0.8040324281507334509476793784636257203655871583976841450055`30., 
  1.1457011061830953927938494215719507248969931477375519816229`30., 
  0.3472347570318738650005345058421800315843890341292756360077`30., 
  0.5699053219773292158148408671412780359297168868304553177702`30.}, 
 {0, 
  5.2527905757066885408702726643953141674774602523766955097267`30.08411300546\
6044 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8608727919\
63587*I, 
  -2.9601124887822283160436574497991993017665319817816272758134`29.4673938237\
90893 + 
   13.9597891527434474603890171671036434888782813820997670844267`30.140964467\
363048*I, 
  -7.7921990419408609739926640214972366330892555004322552681067`29.6524035819\
3842 - 
   23.263863872521390959357563264570652695405797025535469069873`30.1274253923\
50197*I, 23.78017305689787756211363431778133509078`30.03159316698456 + 
   20.30656590673479296058382613473975203733`29.96301464117993*I}, 
 {0, 
  0.2119927204301247764411331043484808134523900927575260436345`28.97869954484\
589 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1495284694\
948*I, 
  9.6155389337536204097435036067555091629574067252194928013197`29.94087962915\
8033 - 
   12.2606793190135221475842834554434411695094364525410031447348`30.046420531\
976906*I, 39.26899948806088413654037993275765095998`30.116491194505365 - 
   16.17327945597390038832794289193054938872`29.731239448960345*I, 
  81.85072744448597151624107427553171460167`30.14848129363226 + 
   7.9397517590720948662077169194430179905`29.13526567426675*I}, 
 {1.`30., 
  -5.1415638563693690990879179342958109760671505655639493211439`30.0816253168\
33243 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8676799555\
72463*I, 
  7.4605702105931366498084850996889464331692674038794207899483`29.77305227833\
3754 - 
   16.1526992391328168135503996062771954009527727142447251300695`30.108525363\
16021*I, 4.14311278157125768970522728226533207551`29.2360222502321 + 
   33.77349812529019479503912707729999900851`30.14727154011283*I, 
  -27.62095859417472737521479127709963776541`29.904116312055873 - 
   40.12427782242775752162730923825201570901`30.066284794049086*I}, 
 {0, 
  3.175736076933525334422234304278842570621731186269474944859`30.002334578820\
2 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9976400487\
8387*I, 
  4.2617510885468430705632733185977181168898657188664833681479`29.85210164058\
979 + 
   7.3223890996737482405212373081162396512999014058225635159457`30.0871663626\
86393*I, 
  -8.0329695046026343900988756898315687618237976212145105861296`30.1484673384\
51074 - 
   0.7819022310874664228614683929963568455540618885014606485248`29.1367436725\
39527*I, 
  3.6432296751997151516542648168738692914511414159593226793975`30.05966916628\
908 - 
   2.6258269647570269720914361198011088876019678498578227933549`29.9174487193\
51725*I}, 
 {0, 0.624922010870789392150238813469864810575957350014321108891`30., 
  0.8412367786382837781428838708492995554796105946922628404485`30., 
  1.2705541467115397182505872108332764483368358043599512260463`30., 
  1.0951878178338996767494991336505124056663327715199957664068`30.}, 
 {0, 2.1152172681324667505260006551595245896604583763313832276604`30., 
  0.7122573537333556541873254098264304833566194173241364061063`30., 
  2.1138021451563277847112301451582017422155629681330190095424`30., 
  0.0093287096993399904979594673502363705355437782040525333114`30.}, 
 {0, 0, 16.82954736302553873924453236184841317975`30.014147171517898 - 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, 31.01567447503849420069931970440387981092`30.049933704629254 + 
   23.80625389466033448949977490463652618175`29.93504353579804*I, 
  11.6842178702314617698792166695926837525142272083630075817465`30.0196704512\
7759 - 
   10.6242374996699883705719926008759696826897021427456233153256`29.978368575\
38601*I}, 
 {0, 0, 
  15.225121701696512440872915934701290667595911379073236500315`30.09092382859\
9518 - 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
61*I, 5.40342646714560111005470232231789777827`29.370356899500543 + 
   32.1193821601585093504505512196610540962`30.144454836493594*I, 
  -8.09518459771952259175703970677181912579`29.42778716863645 - 
   41.97839817393236339081586448712053101125`30.142586274649293*I}, 
 {0, 0, 
  4.9294780489399635163270765396027598314153055673375579771749`30.11344692192\
2623 - 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1885*I, 
  -0.0985060405131826764178528223793056428189255458676178537187`28.1355609424\
1941 + 
   10.1952210767864921036048193946502619573552170296260635733687`30.150494727\
23799*I, 
  2.9955589102458592026278654285186237341645341682085803347244`29.33775843174\
928 - 
   19.2322124705966280170309799866805908593053906760729825859162`30.145309815\
242964*I}, 
 {0, 0, 
  6.9487474153425713999175822789843705847789387799774290798613`29.95526113798\
1463 - 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
82513*I, 
  24.9892470814522808059713022895792559569754032331530889226394`30.1484681071\
5164 + 2.43191049493444980809384183869802907368`29.136662522927516*I, 
  24.2853719593913855626375518452701716384895244177459349483237`30.1124802926\
1927 + 10.62557631516045967440923552099618616402`29.753488027857987*I}, 
 {0, 0, 
  -8.7339226331312587270910232477495282504615557692103442868919`30.1490189821\
32453 - 
   0.726187377147573119233681434968112338122618518146874777457`29.06885833717\
7478*I, 
  -14.6169527835336334185503316970780051303873260290200478172946`30.132583350\
221992 - 
   4.2886173959971706222596667865350170888084942653481710525939`29.6000438090\
2976*I, -23.09461795825191508031700135010307328293`30.096091343594644 - 
   12.3255794636910312507278842357906955374189304451129302869349`29.823387907\
209714*I}, 
 {0, 0, 
  8.0792450446772797315786070101351777205609098833550986681685`29.86643068446\
7826 - 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
421137*I, 36.82201670898319570262017073213809530157`30.150357294237395 - 
   0.9924989722819430803830537495452423577`28.58097978922679*I, 
  35.09175867919241337826757588467848314975`30.08756353342154 + 
   20.35009787588663823095438380866257301791`29.85092490165353*I}, 
 {0.5`30., 
  -3.3604791043696444570206711334738415282101656468607913184546`30.0141334892\
11382 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9848821626\
2555*I, 
  0.8972376927100748186987268297409624930266943708347542438707`30.00227809915\
6435 - 
   0.8878245672445868735629378881773923092788814588340464413299`29.9976977476\
10868*I, 
  6.2999566510467245797801042827722566459655294150980444902062`30.15031157717\
1816 - 
   0.1928677665635620017485566243723680782110657920315227177335`28.6362336673\
33805*I, 
  10.7951612887590466164460803012325140332924718630824744612608`30.1467877210\
40624 - 
   1.4204112530849093390805177826625096755759070894684918351823`29.2659726899\
0184*I}, {1.5`30., 
  -2.8136555871020558234923215677248851664145405001242745215641`30., 
  -0.4145181395499070506520387103074895653952806492021068892761`29.9699645864\
75697 - 
   0.4720198281493522587204077857864900512041030479504652405567`30.0263812886\
3666*I, 
  -2.2071250589556869667205334524311312193583549050858482155693`30.0679162792\
18107 + 
   1.5015622731957739525547262029718772272063258082578048694019`29.9006326856\
8089*I, 
  1.0444383314207555862390633982388988284546705679022466579998`29.94011690094\
282 - 
   1.3355317912554011233236915105205193837414188053796571629722`30.0468883291\
79634*I}, {1.5`30., 
  -3.7171916028522473337958068909877331277278134866511781942353`30., 
  2.2276291400811482177334674782208133056036755951020836158741`30.14742073161\
5384 - 
   0.2668661809848750819969655159037671054761706563746257246662`29.2258713819\
2189*I, 
  -1.9327811336741393237749304081222339225263742990864289385744`30.0726636731\
1753 + 
   1.2691878532802268533042553303843277953569791307534992793286`29.8900069024\
52672*I, 
  6.376114739730858176222127638305903620531863093757018388891`30.122526557052\
655 - 
   2.3649002612204078351899418046076187114619823363995733773455`29.6917832626\
13292*I}, {0.5`30., 
  -4.2640151201198359673241564567366894895234386333876949911258`30.0563562361\
53096 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9236873728\
25672*I, 
  9.8942072889970670427692807811364233589363838919376328196051`30.01508641682\
6495 - 
   9.2062179957919056532607435512482476917520040702204082690685`29.9837866664\
2019*I, 34.93410594940716790123580057775552544106`30.15009631625742 + 
   1.53470099276087178027547443198778150117`28.792870457252093*I, 
  45.46445885644000208619365146170296146228`30.12186363105127 + 
   17.07460703214799596247774534556283149316`29.69654232210303*I}, 
 {0, 0, 0, 
  -1.9347113704914439574193802525968741644605915087249198308182`30.0725431854\
51146 + 
   1.2716250165563524657742930846283464010229605009969538461562`29.8902860645\
5496*I, 
  -3.2138203484314651620679134842853152377372717368027736848882`30.1483325442\
18107 - 
   0.3230048847058468896761199413031012680286260810062891242601`29.1505200381\
2593*I}}


==> anc/T0/benchmarks/s4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., -10.8837988538970907544735128669643853694138651513680721716397`30., 
  60.05100577946992634771431745455165994305`30., 
  -224.22941876420698635189869078788871465876`30., 
  638.35327622241881164039058064872792594213`30.}, 
 {0, 
  1.0943598840079573058015455240994190269940815537638345071022`29.66765573484\
8914 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, -5.30361664067714028069546985714386994125`29.30566205824745 + 
   36.7233704487001265501156848287209946432`30.146032467303595*I, 
  -8.61058630367170322042669533194748353847`28.769441358999476 - 
   206.88573200445107223546011817341966146552`30.1501391753068*I, 
  168.54101564379699015527989136592636024165`29.488972122868816 + 
   754.52819120835278729498188988927267229015`30.139941987004846*I}, 
 {0, 0``30.28171623977114 - 
   0.7392626386055931368917625679394746819979224761855959475723`30.1505149978\
3199*I, 0``29.248689824032457 + 
   7.976735173967489659411863133106218918151320832930186317195`30.15051499783\
199*I, 0``28.510594069931088 - 
   43.64363629340046779986560716871698270936`30.15051499783199*I, 
  0``27.94194479031983 + 
   161.64795230784732913244605593913479103099`30.15051499783199*I}, 
 {1.`30., 
  -13.2118480070020747343884959224924147869002540533255863108296`30.138571576\
286054 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, 81.51919464609355457224225328630934001643`30.10046021657008 - 
   41.5062446391426691634377996294696058695`29.80731377757344*I, 
  -311.10175851011752795426694648365005188471`30.031057470485727 + 
   266.43552858682385606048902329818318314394`29.96374714107596*I, 
  809.05077454290185006878772181410856643505`29.91964633386477 - 
   1113.90507064197586067619026198916136193183`30.05851873678774*I}, 
 {0, 
  1.0978992364402483072361749479917573419960380580957475725533`29.66890586567\
9932 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, -5.34698953326494545964168220663404390603`29.308965428982013 + 
   36.73727463307370747065053454189972748617`30.145963029896876*I, 
  -8.37447570770272943524752630210850860284`28.75704601412745 - 
   207.04829451112297355162637592130336783751`30.150160044503348*I, 
  167.78497539542257846711348639066002476373`29.48660986324811 + 
   755.44419393613952496098380895672568796634`30.140059182408542*I}, 
 {0, 0.9446917567304459862875601537474060455592892675845417655929`30., 
  -9.9832620970375872514728157685642961453064748197852956299889`30., 
  53.74768204755273279911444445977423068249`30., 
  -196.55998216610996621783515627769833552402`30.}, 
 {0, 1.0117254410865642656828891893779437346766651487681924349359`30., 
  -10.7389050550264930319054332765221544729859674677890190732922`30., 
  58.04916943684858262976869444976695457163`30., 
  -213.08020022904841479100942873506688029591`30.}, 
 {0, 0, 
  -0.202271738618214977586004323863417654453152739262037411903`28.97488023219\
378 - 
   3.0241315780537297909597076923946411132868436826329928962761`30.1495457078\
7318*I, 8.07282481123145616441600654813119596995`29.576885848156152 + 
   29.1477977070032194179033639792154439410385053262747058886454`30.134466066\
967427*I, -66.29457383125045317124826080838276316571`29.7840663559789 - 
   139.15962868200286178982877050043158088758`30.10610163410114*I}, 
 {0, 0, 
  1.7467112444104039538494169874539725837427381361590793504992`30.01113786495\
6954 - 
   1.657078461582222492395456049558720353483683389743919348808`29.98825982140\
6448*I, 
  -14.7589317580971665768313233197322805974676187827282419957682`29.913326585\
087145 + 20.77343593871776156675036030579933392425`30.06177999545851*I, 
  57.51330005344700278026533143245167476866`29.768029132219045 - 
   126.27612211881448058088715220012120487205`30.109582080982577*I}, 
 {0, 0, 
  1.7587892005731078369135210112115303950366864116457740998771`30.01097243144\
026 - 
   1.6698783994240931768741744840177451945610066807861115220396`29.9884434881\
33218*I, 
  -14.8574234204488279578222058721073485012347960878063707273185`29.913067832\
346087 + 20.9308158643257224114836175994326627534`30.06191048896803*I, 
  57.87404700896871968607890603549145831086`29.767617132503265 - 
   127.21378339406640807392180032406870658703`30.109667448708738*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745843669489`28.9694014595\
9565 - 
   3.0387499721926260017115225807496865797390961558370828537699`30.1495699104\
0878*I, 8.08481689786741253493937462350824792221`29.575374413523594 + 
   29.3006562631872860737422515210158546365019070443524766225454`30.134581572\
520258*I, -66.49373301413227768473124875833110337663`29.783126435279982 - 
   139.9486339044032936748134143403040901272`30.106314383484055*I}, 
 {0, 0, 
  -1.1894365152309302302870265809056283108916111465541874767243`30.1505149978\
3199 + 0``30.07517373079512*I, 
  12.5638439246365450357024774672628553043159331305749464157404`30.1505149978\
3199 + 0``29.051392465130206*I, 
  -67.58374398519659013364772605292697431179`30.15051499783199 + 
   0``28.320672750803407*I}, 
 {0, 0, 
  -2.4108537023923953745779164507325500841656749363053114105471`29.8901302837\
7354 - 
   3.6698728849714848451662397933080106266040168384227298895782`30.0726104485\
07927*I, 32.00020982254671203460313313808685730234`30.013274897781955 + 
   30.04265747113771956767961231683770375711`29.985860418063922*I, 
  -188.78981283200558155460858807557217113749`30.083464402854368 - 
   113.55074534615139203250088683681847391192`29.862675836221133*I}, 
 {0.5`30., 
  -6.4692256266003844036429729219510740225836382482642199235792`30.1045360033\
53182 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.7908335777\
931*I, 36.07780003100811345085818769238398456569`30.00030451867762 - 
   36.02720593866027276080714336816924700468`29.99969505367768*I, 
  -116.61196955699386964304775500014588726611`29.8535283200496 + 
   199.47834761265991766929177417716654048234`30.08668095153882*I, 
  235.0614239815486427210282115533742582152`29.644293617025905 - 
   716.48052001940104660045087100790998948807`30.128316641392335*I}, 
 {1.5`30., -19.44523171097126377696419771547766222073`30., 
  125.58947885379002972023590317942031660812`30.150306526608745 - 
   3.89227396932085588704834059806086595472`28.641556670100886*I, 
  -534.39258793454892208712201386174770283472`30.148744104301453 + 
   48.35768948120722412179813182117092183207`29.105349220687746*I, 
  1673.4426790577931290855844356082616176536`30.14403885761593 - 
   291.16416444467182265708725230685095486815`29.384565939041078*I}, 
 {1.5`30., -19.58283843211579133718948521063107591397`30., 
  127.39821064229461386905808543654028322846`30.15029010922568 - 
   4.10092994959424938930774542981850574199`28.65800913192978*I, 
  -545.42025366170327312876709509275653348877`30.148627901642893 + 
   50.95600287070532441711086648380840629328`29.119091994033205*I, 
  1716.22665547069258928387456363690740076841`30.143682093169563 - 
   306.84961070496518492685907132438354475487`29.396033026901026*I}, 
 {0.5`30., 
  -6.606832347744911963868260417104487715820346514963434327716`30.10625088891\
4346 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.7834074751\
38148*I, 37.61248091809542218497616207486259326745`30.005515379391834 - 
   36.65704697956614273492623743291536092438`29.99434087509009*I, 
  -124.03860814143295105753215172792565283084`29.863739971164247 + 
   205.53939050017746696891068735558645315257`30.083078151215616*I, 
  256.71693115746276586035210522125796315672`29.663247844985644 - 
   745.38551251268626546049374403652358757003`30.126174279955816*I}, 
 {0, 0, 0, 
  0.0033004661082456664625287051705291472677885497731289022407`27.88024826462\
1443 + 
   0.6149442650528065550267700161046418548542189828405445591772`30.1505087428\
3501*I, 
  -0.9336689271433794387299755240796634284838966200065868133168`29.3548069493\
92895 - 
   5.7579126444801816144728542555496667791688328375540135154174`30.1448791155\
73374*I}}


==> anc/T0/boundaries.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.0000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000001`100., 1.25091144849739698996004654\
38902555935264446810772044485462742762579044154462708099210699066579166625284\
946318858402`99.5852214273355, 1.60485675941504115930167275049882509338945345\
47798569414814612398997220144556509863393622211038493730267444877638548`99.41\
963113734467, 0.9543812155449807956748755701210424267612218835387886931854514\
585119807528285543513532930567560860947376733631409902`99.04190732602014, 0.8\
53096609133250647358222984881309531933502206933866092587176906903590581778801\
1592210213374652957215373608396052746`98.9109107137368}, 
 {0, 5.7968767109934314544298372999120374568798158361124628096529954944284653\
762998028158767332029213551886013883872209861`100.0945973379775 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132822`99.82855314685506*I, 
  -2.950160785517683332719289499225235804100020527335029595118159852954146258\
17435886626785489662167864138140256327044`99.45678884506644 + 
   14.27204443428006191898841762858139897753909213660658066314044496277006692\
86328231711492962101804932542630206780731605`100.14142934829304*I, 
  -6.757640054065336947820520247936881819878703880798894510746345233815894757\
0413203709150571605414010122118831977465199`99.572480781582 - 
   24.66690050346997227021646444134165528668806670003966185424823164889752468\
02869076511354409467565048789260494617601736`100.13480030828508*I, 
  24.850181649408884522839171081485219269596262533457738164935252731330096086\
2983739447788124927531003858317798267510679`100.01886543932116 + 
   22.68832267270822950743617206552417293447884967589435687666926839029386735\
66837529624458600989763895805455285412740221`99.97933826171344*I}, 
 {0, 2.2259844949091956231987474250832918301759359753812593180763042737089548\
368539556665625907725183549827544686925377791`99.91254547418814 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679307317662534009`100.06217321195044*I, 
  7.6174075962350536134414125978008118039470800710638482567509733739230742548\
735858641923640578921822286971472711022557`100.13084621494066 + 
   2.345456583520258183454241138706639652566532090705526870159920686948353711\
1803387592219910438990036089890400595539667`99.6192664184508*I, 
  0.4664697780147866996086073430315674071928884653215826621985015453532990173\
906567123706424894355875056528945828070672`98.98100358769328 + 
   6.876031315271831203263147801423968403530251175253546282214303515452868439\
9917992533858235802704862776531268653324702`100.14951792199977*I, 
  -3.382046225865699642782716304036872547166776663953416196423133489096218303\
54755521733524458570514969059279456121604`100.00897360928944 + 
   3.242242102429987725020666622111846179629428414803711355437359449936317830\
6275019506924552904899208584977585514774308`99.99063951109925*I}, 
 {1.`100., -5.198915152840834792563415289811679112235951875466952931921104439\
1409922281116621998788943926712980445501006134481974`100.00238997619076 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132823`99.99603807920718*I, 
  7.7570901492502277680867651620019024110762154701886145735163595585415890009\
974647269097312951089854445359279662820736`99.75898967314983 - 
   16.33287365080142366719050905768262952560179023554033861094477455256404869\
42020984395290825334340358370875604045439954`100.08235343693772*I, 
  3.7067522259742866103931591694839593154868593333317728620933316481937474732\
83244803766219543477450680137882620628`99.16033379042322 + 
   34.70504298621820839346303586047929876841890749454496407410182869112168316\
11369701785665381930300448166379119105998492`100.13173282005253*I, 
  -27.84613983723280175915761915708007469735520142215301414350883519748415674\
56045580463746595887697958745029556760611695`99.8819705099729 - 
   42.08789499366361842960421557492741412621621951907168164730953352566457680\
11135426750183141818281637046622233377657083`100.06136271548898*I}, 
 {0, 4.1225106915698465919340635814239186853876846457319328516796751660030011\
92524243104589624133487201672234806263155134`100.05108580058213 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132825`99.93307388263254*I, 
  3.3214883222461551017490872622768725442426246137862370005940587808622173051\
194859092341584620254670059855979030311897`99.69111514545052 + 
   8.970897438259558727728633709914104568994083045627545557375810262309430360\
8713678122318108088550813391573265172042399`100.12261830710911*I, 
  -8.737664558042063229654038710908972292203022069863631921138944490078337971\
3429373745414889708544504418897940707168415`100.08778612342529 - 
   5.056743320058596508216128387927711522263804255988866153072326628259816037\
830339436686470233247599311105270804342056`99.85026166488089*I, 
  8.6862779970418804007503061251649819438431503804730081405910456883855483927\
564666843005236133446812060744509732499527`100.14685948209406 - 
   1.131777921633643725421833958752633406796015105103425864636768846690620758\
6886522373802884849593475148290488802220955`99.26178697521708*I}, 
 {0, 2.7348483942569342089539123380886243312402969430932350318183625572179498\
975170568568080440339813866601153555099977427`100., 1.07677634550351824921408\
21378128316398283130987917882377904953084473017432170803226329850887747254127\
482810903948939`100., 2.85581003987251105422890942908054823073223612735083427\
94472702419535470821902242392325878586039711903224389075886185`100., 0.124720\
96805829002263129464515907851166155940343372320722619060713963721693191242933\
93225855883986233646206435038443`100.}, {0, 2.8466966943935031161380259091687\
43965209317456622930342643744686741083305276132666417400470129475475933810907\
2159417`100., 0.9249602417443184810655822030445817503829131143265963915588564\
599299479189808244882460734975886355150219047162110186`100., 2.93057746895255\
24682595977688955669447059889023164429811282237227228282566623753204042906354\
031435999050016249401076`100., -0.0708343333858569186563915378558685786934462\
641447854640314397253362845342198651730078632270922227300371717793035908`100.}\
, {0, 0, 17.28368425092450454085484565107487142291922856720632384542724628483\
04807169606809533900424585215476479740815613121379`100.0745581028369 - 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
4558436083199519467465497449282196904912982`99.88554892158118*I, 
  19.909974824076165535192087068104057784384799539504264309017571801160058420\
9942950864104408430713422964257344637856497`99.89065369659104 + 
   30.25528088685933663560755024100614547978355373845033157346476469640053114\
79289125620425185958396560084608139671988024`100.07238417495509*I, 
  -4.988404065585302334196196266285714873663422613675111663224365470990096633\
1684558853639737441140771849062432310444433`99.53646164017918 - 
   19.89651935552422950627198931473726367070404936637261149380098597596175235\
22405709814978570336477894191230935215371346`100.13727712439828*I}, 
 {0, 0, 14.805106250182300620273880336976454951891088834972959764808969893504\
0551236482451640567379487385249477936202371795028`100.10383946981794 - 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741789528673337417`99.79376257022685*I, 
  5.1632161436827899079982412907122995876408042860774448107277495648249260860\
755826766697374216121705833749835536955656`99.39074377809179 + 
   29.24324721029604390884098005006363732324383079029924741397090044079272713\
1701538081659283961609246828967864295744439`100.14384906775216*I, 
  -0.380268339683335497971314899616912860650901694314814250795296200329488806\
8797741869753802443211145205843529977149451`98.0997144125461 - 
   42.74384319374758440980795946553550871831615463636297907914341582191669953\
65160484388245191711776174735595386496451552`100.15049781200912*I}, 
 {0, 0, 5.0315087174442763060701483640081994389149455519806149232477322961609\
422311236507311504569101172484419738911244197989`100.11803922728298 - 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140605617702989961`99.72188202256723*I, 
  0.4845104013042444250222187984577988444814766909065768843737185137867900992\
393022889347864758820865397512167601507457`98.84207947663496 + 
   9.844945689972834775045526051566464533248710639707019568740957046301116023\
5624140814871862032482817269404447378471886`100.14998969654037*I, 
  5.0264992718020971582277822355839385508412196717042846386905756198985608811\
130861890386398864318879756490811310264247`99.55769172142492 - 
   19.03025292176922172123099695513736153237254385049301009211754699550248140\
84390039669926350755466935083254228780848149`100.13587065777156*I}, 
 {0, 0, 8.0509047705501171035440343319138827779379303341733222840032142101589\
215491474225943108340590066581479786849041630735`100.06083592996296 - 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
1516884022973327122365289654667399408373981`99.91518484150184*I, 
  16.910645549755096167798112854183875216313186741952860387970194841345920808\
3989502538397793380652361508947932623245974`100.0783756117999 + 
   10.61540572920035206122968855006596406979215795299554402656426583540717338\
10488805181778671913982324021200871468565404`99.8761520229547*I, 
  5.7252104165562631300762151116204988491456487182766678129242232182269145588\
724525879589870109702645420138029059427518`100.08599598694872 + 
   3.367563642703852068163382282532793451159927439070881811988886248233697381\
6991742950327419380822957949441531646501636`99.85552034626815*I}, 
 {0, 0, -5.090883492527940792369639545251349885522120792292157836007287668884\
1068176480433788653357181950563550682740947368478`100.03953871868171 - 
   4.157930886486142596451481409299512669505318347441443501185964941255290230\
476965496293030863803331873936733704665068`99.95162282675413*I, 
  2.7882457506421697375923913637138668329323959786406294629578620363145964261\
312051746955977768595664133687327622929768`99.79898497503913 - 
   5.609373071433382300635323046083706833983105937724616045809960734242551571\
637729310296683642057082104351097770083825`100.10256825132107*I, 
  0.8653942838244017819529320015772625882100522577276404505292830069185523278\
586295339865808832556892127262682820923708`99.72948459200403 - 
   2.111139322736537685305729460441011440465014087769999255309457887167529613\
5244707520814500716724750751835526350533789`100.11678746489679*I}, 
 {0, 0, 8.8336993608718901932266909490553981375604673714938127610000434241643\
337844048978761092518741632640153446381957770846`100.02646797188623 - 
   7.754017506437113385732503571863342698274982294797765793297864343916529199\
2848784800561794287586854487505897800049707`99.9698521343365*I, 
  20.310477540232508331693894196450708118802411494082977943545384932611417576\
1341044397315703354343475895793216461546007`100.08421788842139 + 
   12.13616730102245069237072412543547507753048286273204291269874376553718176\
82157796186078332437917074287926451297312851`99.86057930846954*I, 
  -2.197518032407475311383348664394624308182027346633616563051825934093426339\
7031152035109892790963271721023094789816523`99.46194205644883 + 
   10.50018139533894313175700792324059611598815646075557527261022306840975304\
07723659447625641659047001226846243495230727`100.14120641071851*I}, 
 {0.5000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000014`100., 
  -5.059572686608164052265700456886790026147572982044165274554476226776379760\
8175916013068418134443080415186856740598678`100.07970509871892 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132905`99.87274113198129*I, 
  14.619367339731180351690600753105230070520673544278239079457987040790866629\
546088807085310207241181640807521777725995`100.11435575179598 - 
   6.222881819626223032265326416588115969658239174748698115356981589200958146\
9188295715134995839573507799641682220024863`99.74341872633639*I, 
  16.279728521522513850953053512449538964183121161127294941447714784323015881\
8016656877263029565036854917007182688249521`100.1013759608457 + 
   8.203817094563980822290747294519832711703223433537680310002579034494222527\
7282353369571089070516472189849966146655567`99.80374477160439*I, 
  20.942810227392283092711409396134952939985243205441696424896736825682677697\
455474738666827951998456345717334735960352`100.14529779197663 - 
   3.265807724161859765483720225572400313172680921378094966136668440963478463\
4218741621826540777123874355955975552891685`99.33825344645676*I}, 
 {1.4999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999928`100., 
  -5.920645525536158123557153112619881292565638775382887919605017249444938622\
8983974039448233738179113612817580543456194`100., 
  10.662880039412816440513188102023405160469977149796370838055273198455921014\
6411899851124308835102268108753205932895017`100.14680178221589 - 
   1.400334224026710962509100486195493974362929308472451292197889451912839004\
205918151058787208967698090540931869201229`99.26515896197868*I, 
  5.1196827485649518092942358569224110561043510718768967156183266538682735361\
693553863643528625291568186307327729338913`100.00035495910922 + 
   5.111313870239602721793555880976873018324662674200871780579068211461027605\
4149800585621270800758118954776700210935046`99.99964445970775*I, 
  22.118996725084670624107356304335529234971898429403801592950963905039538536\
9002311365929814878176323652763259835513281`100.13444376547534 - 
   6.130530122076056677302910208254407036982764362396330345803575321963645421\
3244260057495623440769081672752005038743608`99.57717637181213*I}, 
 {1.5000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000085`100., 
  -4.469976106385711075429606536292001789011548612061748583282461180065741254\
6409893118764271766799354765520867247161653`100., 
  3.4041682843218147978448780441377847973346047366434623703100827019417970305\
62117232925643832270989687996413440642562`100.14859882623084 - 
   0.320486583493280581800382341292683791020158942530592829843467077319638763\
9528441338176628110895193012937495095763428`99.12239765843076*I, 
  -1.529295272071603381216738453223100301539961938088246994138261228372605083\
5754257849754936421512931980442127347474827`99.99695303872018 + 
   1.550754696479856024150395337563780889657683584462624582241587995626696143\
7460568676798245031984395166940894085918817`100.00300479794812*I, 
  9.9711628410688253356044998728831233810688890115547382035028214408165321393\
69217940539239974910610852295121508770031`100.13209587282452 - 
   2.966728516091927542463406838371571525308299564324628780988756308480549129\
7909262697809201141863786339858447267236486`99.60562787001486*I}, 
 {0.5000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000003`100., 
  -3.608903267457717004138153880558910522593482818723025938231920157397182392\
5601835092384456163063321567890143444304136`100.02803141848025 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132827`99.9678060497279*I, 
  7.7358629937349150846867622584160249962163015508916744324987672341320115914\
768738262744708193652652885164373318363149`100.0674643890608 - 
   5.280197959017985974791328686398889644508907526789263125257830349789236333\
4520140268076398627464340667823819349039524`99.90160582440575*I, 
  14.264539753104352477663288042993718627453117289326994035522535446628907941\
8251508394686725989986898765726276357205478`100.0995996075139 + 
   7.332634582533862431563344483211557945687588401926239045169606712128584257\
577904649256371697696049541189236394997516`99.81060188658118*I, 
  11.684866056756646699714315843044155399602479005701172888217001166794221714\
1697838983943866115333258091146383880881114`100.13823040038052 + 
   2.819020932354331222477665608391004337759772381241174659586058585939281800\
5496178016148805778086631190063933760291068`99.52070496262066*I}, 
 {0, 0, 0, -4.119580757468918705474609103038655676198239191487612005592615002\
1201372171027475098140316859145982995173958968518718`98.3384769216693 + 
   2.375661248976235808179396228196433242508554000476281537570683185646477811\
9480208143387218009310237833213841879383689`97.94454871512568*I, 
  -3.896938033272612248987065805462294434906631478033337586940749792106162809\
5041775539156788823905254272325504352970339`98.29103288855843 - 
   3.788948847177464541079864229877766512398876390454216870648585688468111999\
6736316794277547158508922998518023998216173`98.25572655159479*I}}


==> anc/T0/muijs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Mu11 -> 
  (-(v34*(-2*v34*(qsq^2*mTsq + v12^2*z2 - qsq*(z1 - z2)*(v12 - z1 + z2) - 
         v12*(z1 - z2)*(z2 - z3) + mTsq*(v12 + z2 - z3)^2 + 
         2*qsq*mTsq*(v12 - 2*z1 + z2 - z3)) - (qsq + v12 - v45 - z3 + z4)*
        (2*qsq*(qsq - v15 + v23 - v45)*(z1 - z2) - (qsq - v15 + v23 + v34)*
          (2*qsq*mTsq + v12*(-z1 + z2) + 2*mTsq*(v12 + z2 - z3)) - 
         v12*(qsq - v15 + v23 - v45)*(qsq + v12 + z2 - z3) + 
         4*qsq*mTsq*(v45 - z4 + z5) - v12^2*(v45 - z4 + z5)) + 
       v23*((qsq - v15 + v23 + v34)*(4*mTsq*z1 - (z1 - z2)^2) + 
         v12*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
           z2*z4 + z1*z5 - z2*z5) - (-qsq - v12 - z2 + z3)*
          ((qsq - v15 + v23 - v45)*(-z1 + z2) - 2*mTsq*(v45 - z4 + z5))) + 
       (-qsq - 2*mTsq - v12 - v23 + v45)*((qsq - v15 + v23 + v34)*
          (qsq*(z1 - z2) - v12*(z1 + z2) + (z1 - z2)*(z2 - z3)) - 
         2*qsq*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
           z2*z4 + z1*z5 - z2*z5) + (-qsq - v12 - z2 + z3)*
          (-((qsq - v15 + v23 - v45)*(qsq + v12 + z2 - z3)) - 
           v12*(v45 - z4 + z5))))) + (v45 - z4 + z5)*
     (v34*(-2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*(z1 - z2) + 
        v23*(2*qsq*mTsq + v12*(-z1 + z2) + 2*mTsq*(v12 + z2 - z3)) + 
        v12*(qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 + z2 - z3) + 
        4*qsq*mTsq*(qsq + v12 - v45 - z3 + z4) - 
        v12^2*(qsq + v12 - v45 - z3 + z4)) - 
      2*mTsq*(2*qsq*(qsq - v15 + v23 - v45)*(z1 - z2) - 
        (qsq - v15 + v23 + v34)*(2*qsq*mTsq + v12*(-z1 + z2) + 
          2*mTsq*(v12 + z2 - z3)) - v12*(qsq - v15 + v23 - v45)*
         (qsq + v12 + z2 - z3) + 4*qsq*mTsq*(v45 - z4 + z5) - 
        v12^2*(v45 - z4 + z5)) - (-qsq - 2*mTsq - v12 - v23 + v45)*
       (v23*(qsq - v15 + v23 - v45)*(qsq + v12 + z2 - z3) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (qsq + v12 + z2 - z3) - v12*(qsq + v12 - v45 - z3 + z4)) + 
        v12*v23*(v45 - z4 + z5) + 2*qsq*((qsq - v15 + v23 - v45)*
           (qsq + v12 - v45 - z3 + z4) + (qsq + 2*mTsq + v12 + v23 - v45)*
           (v45 - z4 + z5))) + v23*(v23*(qsq - v15 + v23 - v45)*(z1 - z2) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (z1 - z2) - 2*mTsq*(qsq + v12 - v45 - z3 + z4)) + 
        2*mTsq*v23*(v45 - z4 + z5) + v12*((qsq - v15 + v23 - v45)*
           (qsq + v12 - v45 - z3 + z4) + (qsq + 2*mTsq + v12 + v23 - v45)*
           (v45 - z4 + z5)))) - (qsq - v15 + v23 - v45)*
     (v34*(v23*(qsq*(-z1 + z2) + v12*(z1 + z2) - (z1 - z2)*(z2 - z3)) + 
        2*qsq*(4*mTsq*z1 + v12*z1 + 2*v23*z1 - v45*z1 + v12*z2 - v45*z2 + 
          qsq*(z1 + z2) + z1*z3 - z2*z3 - z1*z4 + z2*z4) + 
        (-qsq - v12 - z2 + z3)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (qsq + v12 + z2 - z3) - v12*(qsq + v12 - v45 - z3 + z4))) - 
      2*mTsq*((qsq - v15 + v23 + v34)*(qsq*(z1 - z2) - v12*(z1 + z2) + 
          (z1 - z2)*(z2 - z3)) - 2*qsq*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - 
          v45*z1 - v45*z2 - z1*z4 + z2*z4 + z1*z5 - z2*z5) + 
        (-qsq - v12 - z2 + z3)*(-((qsq - v15 + v23 - v45)*
            (qsq + v12 + z2 - z3)) - v12*(v45 - z4 + z5))) - 
      (qsq + v12 - v45 - z3 + z4)*(v23*(qsq - v15 + v23 - v45)*
         (qsq + v12 + z2 - z3) + (-qsq + v15 - v23 - v34)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 + z2 - z3) - 
          v12*(qsq + v12 - v45 - z3 + z4)) + v12*v23*(v45 - z4 + z5) + 
        2*qsq*((qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z3 + z4) + 
          (qsq + 2*mTsq + v12 + v23 - v45)*(v45 - z4 + z5))) + 
      v23*((qsq - v15 + v23 + v34)*(4*mTsq*z1 + v12*z1 + 2*v23*z1 - v45*z1 + 
          v12*z2 - v45*z2 + qsq*(z1 + z2) + z1*z3 - z2*z3 - z1*z4 + z2*z4) - 
        v23*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
          z2*z4 + z1*z5 - z2*z5) + (-qsq - v12 - z2 + z3)*
         ((qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z3 + z4) + 
          (qsq + 2*mTsq + v12 + v23 - v45)*(v45 - z4 + z5)))) + 
    (-qsq + v15 - v23 - v34)*(v34*(v23*(4*mTsq*z1 - (z1 - z2)^2) + 
        v12*(4*mTsq*z1 + v12*z1 + 2*v23*z1 - v45*z1 + v12*z2 - v45*z2 + 
          qsq*(z1 + z2) + z1*z3 - z2*z3 - z1*z4 + z2*z4) + 
        (-qsq - v12 - z2 + z3)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (z1 - z2) - 2*mTsq*(qsq + v12 - v45 - z3 + z4))) + 
      2*mTsq*((qsq - v15 + v23 + v34)*(4*mTsq*z1 - (z1 - z2)^2) + 
        v12*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
          z2*z4 + z1*z5 - z2*z5) - (-qsq - v12 - z2 + z3)*
         ((qsq - v15 + v23 - v45)*(-z1 + z2) - 2*mTsq*(v45 - z4 + z5))) - 
      (qsq + v12 - v45 - z3 + z4)*(v23*(qsq - v15 + v23 - v45)*(z1 - z2) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (z1 - z2) - 2*mTsq*(qsq + v12 - v45 - z3 + z4)) + 
        2*mTsq*v23*(v45 - z4 + z5) + v12*((qsq - v15 + v23 - v45)*
           (qsq + v12 - v45 - z3 + z4) + (qsq + 2*mTsq + v12 + v23 - v45)*
           (v45 - z4 + z5))) + (-qsq - 2*mTsq - v12 - v23 + v45)*
       ((qsq - v15 + v23 + v34)*(4*mTsq*z1 + v12*z1 + 2*v23*z1 - v45*z1 + 
          v12*z2 - v45*z2 + qsq*(z1 + z2) + z1*z3 - z2*z3 - z1*z4 + z2*z4) - 
        v23*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
          z2*z4 + z1*z5 - z2*z5) + (-qsq - v12 - z2 + z3)*
         ((qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z3 + z4) + 
          (qsq + 2*mTsq + v12 + v23 - v45)*(v45 - z4 + z5)))))/
   (2*(qsq^4 + v12^2*(v15 - v23)^2 + v23^2*v34^2 + 
     2*qsq^3*(v12 - v15 + v23 - v34 - v45) - 4*mTsq*v15^2*v45 + 
     4*mTsq*v15*v23*v45 + 8*mTsq*v15*v34*v45 - 4*mTsq*v23*v34*v45 + 
     2*v15*v23*v34*v45 - 4*mTsq*v34^2*v45 - 2*v23*v34^2*v45 + v15^2*v45^2 - 
     2*v15*v34*v45^2 + v34^2*v45^2 + 2*v12*(-(v23^2*v34) - v15^2*v45 + 
       2*mTsq*v34*v45 + v15*(-2*mTsq + v34)*v45 + v23*(2*mTsq + v34)*v45 + 
       v15*v23*(v34 + v45)) + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
       v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
       2*v12*(2*v15 - 2*v23 + v34 + v45) + v15*(-2*v23 + 2*v34 + 4*v45)) - 
     2*qsq*(v12^2*(v15 - v23) + v15^2*v45 + (v23 - v45)*
        (v23*v34 - v34^2 - 2*mTsq*v45 - v34*v45) + 
       v15*(v45^2 - v23*(v34 + v45)) - v12*(v15^2 + v23^2 + 
         (2*mTsq + v34)*v45 - v23*(2*v34 + v45) + 
         v15*(-2*v23 + v34 + 2*v45)))))}


==> anc/T1/M_alpha.m <==
{SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 6, 6, 6, 6, 9, 9, 9, 9, 9, 
        9, 9, 12, 12, 12, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 15, 
        16, 16, 16, 16, 19, 19, 19, 19, 20, 20, 20, 20, 22, 23, 24, 25, 25, 
        25, 25, 29, 29, 29, 30, 31, 32, 33, 39, 39, 39, 39, 39, 42, 42, 42, 
        42, 42, 42, 44, 44, 44, 44, 44, 44, 45, 45, 45, 45, 49, 49, 49, 49, 
        49, 52, 58, 58, 61, 62, 64, 67, 67, 67, 67, 71, 71, 79, 79, 79, 79, 
        79, 79, 82, 84}, {{2}, {3}, {2}, {3}, {12}, {13}, {7}, {8}, {17}, 
        {1}, {4}, {24}, {11}, {27}, {39}, {40}, {7}, {8}, {17}, {48}, {2}, 
        {3}, {53}, {54}, {55}, {23}, {34}, {35}, {59}, {62}, {63}, {64}, 
        {65}, {2}, {3}, {9}, {33}, {36}, {66}, {7}, {8}, {17}, {2}, {3}, 
        {83}, {71}, {76}, {77}, {87}, {13}, {26}, {28}, {3}, {9}, {33}, {36}, 
        {48}, {66}, {40}, {48}, {95}, {96}, {40}, {97}, {86}, {90}, {98}, 
        {71}, {76}, {77}, {87}, {1}, {4}, {7}, {8}, {11}, {17}, {24}, {27}, 
        {86}, {90}, {98}, {54}, {63}}}, {-2, -4, -1, -2, -3, -1, 1, -1/2, -3, 
        1/2, -1, -2, 1, -2, -3, -3, -1, 1/2, 3, -4, -1, -2, -3, 1, -2, 1, -1, 
        -1, -2, -2, 1, -1, -1, -5/4, -1/2, -1, -2, 2, -1, -2, 1, 6, -1, -2, 
        -2, -1, 1, 1, -2, 1, -1, 2, -2, 1, 2, -2, -1, 1, 2, -1, -2, -2, 1, 
        -2, -1/2, 1, -2, 1, -1, -1, 2, -1/2, 1, 1, -1/2, 1, -3, 2, -2, -1/2, 
        1, -2, 2, -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4, 4, 4, 4, 4, 7, 7, 7, 7, 7, 7, 
        10, 10, 10, 10, 11, 12, 12, 12, 12, 14, 14, 14, 14, 14, 14, 14, 15, 
        16, 16, 16, 16, 19, 19, 19, 20, 21, 21, 21, 21, 24, 24, 24, 24, 24, 
        24, 24, 24, 25, 25, 25, 26, 26, 27, 28, 29, 33, 37, 37, 39, 39, 39, 
        39, 40, 40, 42, 42, 42, 42, 42, 42, 42, 42, 42, 43, 43, 43, 43, 43, 
        43, 43, 43, 46, 51, 55, 55, 55, 55, 55, 59, 59, 67, 67, 67, 67, 70, 
        71, 73, 76, 76, 79, 81}, {{9}, {10}, {9}, {10}, {1}, {4}, {15}, {5}, 
        {6}, {21}, {25}, {26}, {11}, {30}, {37}, {38}, {5}, {6}, {21}, {45}, 
        {46}, {5}, {6}, {21}, {58}, {61}, {63}, {64}, {65}, {2}, {9}, {10}, 
        {66}, {14}, {31}, {32}, {67}, {9}, {10}, {73}, {9}, {10}, {84}, {13}, 
        {26}, {28}, {2}, {9}, {10}, {66}, {73}, {50}, {74}, {75}, {94}, {50}, 
        {74}, {75}, {94}, {1}, {4}, {5}, {6}, {11}, {15}, {21}, {30}, {46}, 
        {73}, {105}, {106}, {46}, {107}, {81}, {90}, {108}, {81}, {90}, 
        {108}, {38}, {63}}}, {-2, 1, 4, -2, 1/2, -1, -2, 1, -1/2, -3, -3, -1, 
        1, -2, -3, 1, -1, 1/2, 3, -3, -3, -2, 1, 6, -2, -2, 1, -1, -1, 1/2, 
        5/2, -1/4, -1, 1, -1, -1, -2, -2, 1, -4, -2, 1, -2, -1, 1, 2, 1/2, 1, 
        1/2, -1, 1, -1, 1, 1, -2, 1, -1, -1, 2, -1/2, 1, 1, -1/2, 1, 2, -3, 
        -2, 2, -1, -2, -2, 1, -2, -1/2, 1, -2, -1/2, 1, -2, 2, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 2, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 
        6, 6, 6, 6, 6, 6, 6, 6, 8, 8, 8, 8, 11, 11, 12, 12, 14, 14, 14, 14, 
        17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 
        17, 20, 23, 26, 27, 27, 27, 32, 36, 36, 36, 36, 36, 36, 36, 36, 36, 
        36, 39, 39, 39, 39, 39, 39, 42, 42, 45, 45, 48, 48, 48, 48, 48, 54, 
        54, 60, 61, 61, 63, 63, 63, 63, 63}, {{7}, {8}, {7}, {8}, {7}, {8}, 
        {7}, {8}, {7}, {8}, {44}, {46}, {7}, {8}, {7}, {8}, {52}, {1}, {7}, 
        {8}, {7}, {8}, {71}, {1}, {7}, {8}, {73}, {1}, {7}, {8}, {76}, {77}, 
        {1}, {8}, {76}, {77}, {71}, {76}, {77}, {73}, {76}, {77}, {71}, {76}, 
        {77}, {71}, {76}, {77}, {44}, {52}, {71}, {76}, {77}, {102}, {44}, 
        {52}, {71}, {76}, {77}, {102}, {105}, {73}, {105}}}, 
       {-2, 1, 4, -2, -1, 1/2, -1, 1/2, -1, 1/2, -4, -4, -2, 1, -2, 1, -4, 
        -1/2, -1, -1/2, -2, 1, -4, -1/2, -1, -1/2, -4, -3/4, -2, -1/2, -1, 
        -1, 3/4, 3/2, -3, -3, 1, -1, -1, 1, -1, -1, 1, -1, -1, 1, -1, -1, -4, 
        2, 1, -1, -1, -4, -6, 3, 2, -1, -1, -2, -4, 1, -2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 2, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 
        6, 6, 6, 6, 6, 6, 6, 6, 7, 7, 10, 10, 10, 10, 12, 15, 16, 19, 22, 22, 
        22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 
        25, 25, 25, 25, 27, 32, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 
        36, 36, 36, 36, 36, 36, 36, 39, 42, 43, 43, 45, 45, 51, 51, 57, 57, 
        57, 57, 60, 60, 63, 63, 63, 63, 63}, {{5}, {6}, {5}, {6}, {5}, {6}, 
        {40}, {5}, {6}, {42}, {5}, {6}, {1}, {5}, {6}, {48}, {1}, {5}, {6}, 
        {5}, {6}, {50}, {5}, {6}, {69}, {5}, {6}, {1}, {5}, {6}, {74}, {75}, 
        {1}, {6}, {74}, {75}, {48}, {74}, {75}, {50}, {74}, {75}, {95}, {48}, 
        {95}, {42}, {50}, {69}, {74}, {75}, {99}, {42}, {50}, {69}, {74}, 
        {75}, {99}, {50}, {74}, {75}, {50}, {74}, {75}}}, 
       {-2, 1, 4, -2, -1, 1/2, -4, -1, 1/2, -4, -1, 1/2, -1/2, -1, -1/2, -4, 
        -1/2, -1, -1/2, -2, 1, -4, -2, 1, -4, -2, 1, -3/4, -2, -1/2, -1, -1, 
        3/4, 3/2, -3, -3, -1, 1, 1, 1, -1, -1, -4, 1, -2, -4, 1, 2, -1, -1, 
        -4, -6, 2, 3, -1, -1, -2, 1, -1, -1, 1, -1, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 1, 1, 1, 1, 1, 
        1, 1, 2, 2, 2, 3, 6, 7, 7, 7, 7, 8, 8, 9, 10, 13, 13, 13, 14, 15, 16, 
        17, 18, 20, 25, 26, 28, 33, 33, 33, 33, 33, 34, 39, 40, 45, 45, 45, 
        45, 45, 50, 54, 61, 67, 67, 67, 68, 69, 70, 71, 74, 75, 76, 77, 78, 
        79, 80, 86, 89, 96, 102, 107, 111, 111, 111, 112, 118, 119, 125, 126, 
        127, 128, 129, 130, 131, 132, 133, 134, 146, 147, 148, 149, 150, 151, 
        152, 164, 173, 174, 179, 182, 191, 193, 204, 213, 215, 226, 235, 236, 
        241, 244, 246, 247, 252}, {{4}, {11}, {14}, {1}, {4}, {15}, {16}, 
        {20}, {22}, {23}, {1}, {4}, {24}, {27}, {28}, {29}, {30}, {31}, {31}, 
        {32}, {1}, {9}, {10}, {11}, {33}, {34}, {34}, {35}, {1}, {2}, {3}, 
        {11}, {36}, {41}, {5}, {6}, {20}, {21}, {42}, {43}, {7}, {8}, {17}, 
        {20}, {44}, {1}, {6}, {15}, {21}, {49}, {1}, {4}, {15}, {50}, {2}, 
        {3}, {4}, {7}, {8}, {51}, {52}, {2}, {4}, {7}, {8}, {51}, {52}, {55}, 
        {56}, {57}, {58}, {23}, {35}, {59}, {60}, {61}, {62}, {63}, {64}, 
        {65}, {2}, {3}, {9}, {10}, {33}, {36}, {14}, {32}, {67}, {4}, {5}, 
        {6}, {9}, {10}, {68}, {69}, {4}, {5}, {6}, {10}, {68}, {69}, {1}, 
        {8}, {17}, {24}, {70}, {1}, {4}, {24}, {71}, {74}, {1}, {9}, {10}, 
        {11}, {33}, {75}, {76}, {1}, {2}, {3}, {11}, {36}, {77}, {78}, {79}, 
        {80}, {81}, {82}, {83}, {84}, {85}, {86}, {1}, {2}, {3}, {4}, {8}, 
        {17}, {24}, {27}, {36}, {70}, {71}, {87}, {88}, {89}, {90}, {91}, 
        {92}, {93}, {1}, {4}, {6}, {9}, {10}, {15}, {21}, {30}, {33}, {49}, 
        {50}, {94}, {69}, {71}, {74}, {75}, {76}, {77}, {93}, {95}, {97}, 
        {96}, {40}, {69}, {71}, {73}, {97}, {86}, {89}, {98}, {4}, {20}, 
        {29}, {50}, {74}, {75}, {94}, {99}, {101}, {56}, {100}, {4}, {5}, 
        {6}, {9}, {10}, {11}, {29}, {30}, {68}, {69}, {101}, {4}, {20}, {29}, 
        {71}, {76}, {77}, {87}, {102}, {104}, {57}, {103}, {2}, {3}, {4}, 
        {7}, {8}, {11}, {27}, {29}, {51}, {52}, {104}, {50}, {52}, {74}, 
        {75}, {76}, {77}, {93}, {105}, {107}, {106}, {46}, {48}, {50}, {52}, 
        {107}, {81}, {89}, {108}, {109}, {110}, {110}, {38}, {54}, {63}, 
        {82}, {111}}}, {-2, -1, -3, 1/4, 1/2, -1, -3, -2, -3, -3, 1/4, 1/2, 
        -1, -1, -1, -2, -1, -1, -1, -3, -3/4, -3/2, -3/4, -1/2, -2, -1, -1, 
        -3, -3/4, 3/4, -3/2, -1/2, -2, -7/2, 1/2, -1/4, -3/4, -3/2, -3/2, 
        -7/2, 1/2, -1/4, -3/2, -3/4, -3/2, 1/2, 1/2, -1, 2, -2, 1/2, 2, -2, 
        -2, 3/8, -1, -1/4, 7/6, 7/24, -7/2, 1/4, 3/4, 3/2, 1, 1/4, -3, -3/2, 
        -1, -3, -3, -1, -1/2, 1/2, -2, -3, -1, -1, 1, -1/2, -1/2, 3/4, -3/2, 
        3/2, 3/4, 2, -2, -1/2, 1/2, -2, -1/4, 7/6, 7/24, -1, -3/8, -7/2, 1/4, 
        3/2, 1, 1/4, -3/4, -3, -3/2, 1/2, 1/2, 2, -1, -2, 1/2, 2, -2, -2, -1, 
        -3/4, -1, -1, -1, -2, -1, -1, -3/4, 1, -1, -1, -2, -1, -1/2, -3/2, 
        -1/2, -3/2, -1, -1, -1, -1/2, -3/2, -13/16, 1/4, -1, -1/4, -3/8, 
        -3/2, 1, -1, -1, 3/2, 1/4, -1, -1, -1, -1, -1, -1, -1, -13/16, -1/4, 
        -3/8, -1, -1/4, 1, -3/2, -1, -1, 3/2, 1/4, -1, -1/2, 1/2, 1/2, 1/2, 
        -1/2, -1/2, 1, -1, 1, -1, -1/2, -1/4, 1/4, -1/4, -1, 1/4, 1/2, -2, 3, 
        3/2, 1, -1/2, 1/2, 1/2, -1, -2, 1, -1, -3, 3/4, -1/2, -1/8, 1/2, 1/8, 
        -1/2, 1, 1, 3/2, -1/4, -2, 3, 3/2, 1, -1/2, 1/2, 1/2, -1, -2, 1, -1, 
        -3, -1/8, 1/2, 3/4, -1/2, -1/8, -1/2, 1, 1, 3/2, -1/4, -2, 1/2, -1/2, 
        -1/2, -1/2, 1/2, 1/2, -1, -1, 1, -1, -1/2, -1/4, 1/4, -1/4, -1, 1/4, 
        1/2, -2, -2, -1, -2, 2, 2, -2, 1, -1}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 1, 1, 3, 3, 5, 5, 7, 7, 9, 9, 10, 11, 12, 13, 16, 17, 
        17, 17, 17, 17, 17, 18, 19, 22, 23, 24, 25, 25, 25, 26, 28, 29, 34, 
        36, 37, 42, 43, 44, 45, 49, 50, 55, 56, 61, 62, 66, 66, 68, 68, 71, 
        77, 83, 84, 85, 86, 87, 88, 89, 89, 89, 90, 91, 92, 93, 94, 101, 101, 
        107, 113, 113, 116, 116, 118, 121, 126, 129, 134, 134, 134, 134, 134, 
        134, 134, 134, 134, 134, 134, 134, 134, 134, 140, 141, 151, 151, 156, 
        157, 166, 166, 174, 179, 189, 197, 202, 212, 217, 218, 227, 227, 227, 
        227, 230}, {{1}, {2}, {3}, {5}, {6}, {7}, {8}, {9}, {10}, {11}, {12}, 
        {13}, {14}, {1}, {4}, {15}, {16}, {22}, {23}, {1}, {4}, {24}, {25}, 
        {26}, {11}, {11}, {31}, {32}, {32}, {1}, {9}, {10}, {11}, {33}, {34}, 
        {35}, {35}, {1}, {2}, {3}, {11}, {36}, {37}, {38}, {39}, {7}, {8}, 
        {17}, {40}, {41}, {5}, {6}, {20}, {21}, {42}, {43}, {7}, {8}, {17}, 
        {20}, {44}, {45}, {5}, {6}, {21}, {46}, {2}, {3}, {1}, {4}, {15}, 
        {2}, {4}, {7}, {8}, {51}, {52}, {2}, {4}, {7}, {8}, {51}, {52}, {53}, 
        {54}, {55}, {56}, {57}, {58}, {61}, {62}, {63}, {64}, {65}, {1}, {2}, 
        {3}, {9}, {10}, {36}, {66}, {4}, {5}, {6}, {10}, {68}, {69}, {4}, 
        {5}, {6}, {10}, {68}, {69}, {1}, {4}, {24}, {9}, {10}, {33}, {74}, 
        {75}, {1}, {9}, {10}, {11}, {33}, {36}, {76}, {77}, {1}, {2}, {3}, 
        {11}, {36}, {33}, {36}, {74}, {75}, {76}, {77}, {28}, {2}, {3}, {9}, 
        {10}, {33}, {36}, {74}, {75}, {76}, {77}, {71}, {76}, {77}, {87}, 
        {97}, {96}, {1}, {4}, {7}, {8}, {11}, {17}, {24}, {27}, {40}, {4}, 
        {20}, {29}, {50}, {74}, {75}, {94}, {101}, {14}, {32}, {56}, {67}, 
        {100}, {4}, {5}, {6}, {9}, {10}, {11}, {29}, {30}, {68}, {69}, {4}, 
        {20}, {29}, {71}, {76}, {77}, {87}, {104}, {23}, {35}, {57}, {59}, 
        {103}, {2}, {3}, {4}, {7}, {8}, {11}, {27}, {29}, {51}, {52}, {50}, 
        {74}, {75}, {94}, {107}, {106}, {1}, {4}, {5}, {6}, {11}, {15}, {21}, 
        {30}, {46}, {38}, {54}, {63}}}, {-2, 1, -1, -1, -1, -1, -1, -1, -1, 
        -1, -3/2, -1/2, -3/2, -3/4, 1/2, -1/2, -1, -1, -3/2, -3/4, 1/2, -1/2, 
        -3/2, -1/2, -1, -1, -2, 1/2, -3/2, 3/8, 1/2, 1/2, 1/2, -1/2, -2, 1/2, 
        -3/2, 3/8, -1/2, 1/2, 1/2, -1/2, -3/2, 1/2, -3/2, -1/2, 1/4, 3/2, 
        1/2, -3/2, 1/2, -1/4, -3/4, -3/2, 1/2, -3/2, 1/2, -1/4, -3/2, -3/4, 
        1/2, -3/2, -1/2, 1/4, 3/2, 1/2, -1/2, -1, 1/2, 2, -2, -1/8, -1/4, 
        1/6, -5/24, -3/2, 1/4, 3/4, 3/2, 1, 1/4, -3, 1/2, -3/2, 1/2, -1, -1, 
        -1, -1, -1, -1, 1, -1, -1, 3/4, 1/8, 3/4, -1/4, 3/8, 1, -1, -1/4, 
        1/6, -5/24, 1/8, -3/2, 1/4, 3/2, 1, 1/4, -3/4, -3, 1/2, 1/2, 2, -2, 
        -1, 1/2, -1, -1, 1, -3/4, -1, -1, -1, -1, -1, -1, 1, -3/4, 1, -1, -1, 
        -1, -1, 1, -1, 1, 1, -1, 2, 1/4, -1, 1, 1/4, 1, -1, 1/2, -1/2, -1/2, 
        1/2, 1/2, -1/2, -1/2, 1, 1, -1, -1/4, 1/2, 1/2, -1/4, 1/2, -3/2, 1, 
        -1, -1/2, 3, 3/2, 1, -1/2, 1/2, 1/2, -1, 1, -1, 1/2, -1, -1, -1, 3/4, 
        -1/2, -1/8, 1/2, 1/8, -1/2, 1, 1, 3/2, -1/4, 3, 3/2, 1, -1/2, 1/2, 
        1/2, -1, 1, -1, 1/2, -1, -1, -1, -1/8, 1/2, 3/4, -1/2, -1/8, -1/2, 1, 
        1, 3/2, -1/4, 1/2, -1/2, -1/2, 1, 1, -1, -1/4, 1/2, 1/2, -1/4, 1/2, 
        1, -3/2, -1, -1/2, 1, 1, -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 7, 7, 7, 
        7, 7, 7, 7, 10, 10, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
        11, 11, 11, 11, 11, 11, 12, 12, 14, 14, 14, 14, 14, 14, 14, 14, 14, 
        14, 14, 14, 14, 14, 14, 14, 14, 14, 17, 17, 17, 17, 17, 17, 17, 19, 
        19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
        19, 30, 33, 33, 33, 33, 37, 37, 37, 37, 37, 37, 37, 37, 38, 38, 42, 
        42, 42, 42, 42}, {{1}, {2}, {3}, {5}, {6}, {7}, {8}, {1}, {9}, {10}, 
        {11}, {19}, {13}, {19}, {13}, {26}, {28}, {19}, {26}, {2}, {3}, {10}, 
        {33}, {36}, {66}, {74}, {75}, {76}, {77}, {93}, {13}, {26}, {92}, 
        {19}, {26}, {28}, {92}, {92}, {13}, {19}, {28}, {92}}}, 
       {3/4, 5/4, -1/2, -3/2, -3/4, -1/2, -5/4, 3/4, -1/2, -5/4, 1, 1, 1, -1, 
        1/4, 1/4, -1, 1, 1, -1/2, -2, -1/2, 2, -2, 2, 1, -1, 1, -1, -2, 1/2, 
        -1/2, -1/2, -1/2, 1/2, -1, 1/2, -1, 1/2, -1/2, -1, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 4, 5, 6, 6, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 14, 14, 14, 14, 14, 14, 
        14, 14, 14, 14, 14, 14, 14, 15, 16, 17, 17, 18, 19, 26, 26, 26, 26, 
        26, 26, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 
        33, 34, 34, 34, 35, 36, 36, 36, 36, 37, 37, 37, 37, 37, 37, 37, 37, 
        37, 37, 38, 38, 38, 38, 38, 38}, {{12}, {13}, {18}, {19}, {25}, {26}, 
        {28}, {1}, {2}, {3}, {5}, {6}, {7}, {8}, {60}, {61}, {62}, {64}, 
        {65}, {2}, {3}, {9}, {10}, {33}, {36}, {66}, {1}, {5}, {6}, {7}, {8}, 
        {9}, {10}, {88}, {91}, {92}, {62}, {61}}}, {1/2, 3/2, 1/2, 3/2, 1/2, 
        3/2, 1, -1/4, 1/4, -1/2, -1/2, -1/4, 1/2, 1/4, -3, 1/2, 1/2, 1, 1, 
        -1/8, -3/4, 1/4, -3/8, 1, -1, 1, -1/4, 1/2, 1/4, -1/2, -1/4, -1/2, 
        -1/4, 1, -1, 1, 1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 
        4, 5, 6, 6, 6, 7, 7, 7, 7, 7, 7, 7, 9, 11, 15, 15, 15, 15, 15, 15, 
        15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 
        18, 18, 18, 18, 18, 18, 18, 19, 19, 19, 19, 22, 22, 22, 22, 22, 22, 
        26, 30, 30, 30, 30, 30, 30, 30, 30, 30, 30, 43, 43, 43, 43, 47, 47, 
        47, 47, 47, 47, 47, 47, 47, 47, 47, 47, 50, 50, 50, 50, 50, 50, 50, 
        50, 50}, {{3}, {3}, {7}, {17}, {23}, {24}, {27}, {34}, {35}, {34}, 
        {35}, {1}, {2}, {3}, {36}, {23}, {34}, {35}, {3}, {7}, {17}, {24}, 
        {1}, {2}, {3}, {36}, {1}, {2}, {3}, {36}, {1}, {2}, {3}, {4}, {8}, 
        {17}, {24}, {27}, {36}, {70}, {71}, {76}, {87}, {1}, {2}, {3}, {36}, 
        {23}, {35}, {59}}}, {4, 1, -1, 2, 1/2, 3/2, 1, -1, -1/2, 1, 1/2, 3/8, 
        -1/4, 1, 1/2, -1/2, 1, 1/2, 2, -1, 2, -1, -3/4, 1/2, -2, -1, 3/4, 
        -1/2, 2, 1, -13/16, 1/4, -1, -1/4, -3/8, -3/2, 1, -1, -1, 3/2, 1/4, 
        -1, 1, 3/4, -1/2, 2, 1, 1, -1/2, 1}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 3, 4, 4, 4, 4, 
        4, 4, 6, 6, 6, 6, 6, 6, 6, 6, 6, 7, 9, 11, 15, 15, 15, 15, 15, 15, 
        15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 18, 18, 18, 18, 18, 18, 18, 
        18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 22, 25, 25, 25, 25, 25, 25, 
        25, 29, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 33, 
        33, 37, 37, 37, 50, 50, 50, 50, 50, 50, 53, 53, 53, 53, 53, 53, 53, 
        53, 53, 53, 53, 53}, {{9}, {9}, {14}, {15}, {5}, {21}, {30}, {31}, 
        {32}, {31}, {32}, {1}, {9}, {10}, {33}, {5}, {15}, {21}, {1}, {9}, 
        {10}, {33}, {14}, {31}, {32}, {1}, {9}, {10}, {33}, {1}, {9}, {10}, 
        {33}, {1}, {9}, {10}, {33}, {1}, {4}, {6}, {9}, {10}, {15}, {21}, 
        {30}, {33}, {49}, {50}, {74}, {94}, {14}, {32}, {67}}}, 
       {1, -4, 1/2, 3/2, -1, 2, 1, -1, -1/2, 1, 1/2, 3/8, 1, 1/4, 1/2, -1, 
        -1, 2, -3/4, -3, -1/2, -1, -1/2, 1, 1/2, -3/4, -2, -1/2, -1, 3/4, 2, 
        1/2, 1, -3/4, -2, -1/2, -1, -13/16, -1/4, -3/8, -1, -1/4, 1, -3/2, 
        -1, -1, 3/2, 1/4, -1, 1, 1, -1/2, 1}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 
        6, 6, 6, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8}, {{7}, {7}, {7}, {76}, {76}, {76}, {76}, {76}}}, {1, -4, 1, -1, 3, 
       1, 2, 1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
        6, 6, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8}, {{5}, 
        {5}, {5}, {74}, {74}, {74}, {74}, {74}}}, {1, -4, 1, -1, 3, -2, -1, 
       1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{72}, {72}}}, {4, 12}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{47}, {47}}}, {4, -12}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{68}}}, {4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{51}}}, {4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{70}}}, {4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{49}}}, {4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 
        3, 3, 7, 11, 11, 11, 15, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
        19, 19, 19, 19, 19, 19, 19, 19, 20, 20, 20, 20, 20, 24, 26, 26, 26, 
        26, 26, 26, 26, 26, 26, 26, 27, 27, 27, 27, 27, 27, 27, 27, 28, 28, 
        34, 34, 34, 34, 34, 35, 35, 41, 41, 41, 41, 41, 41, 41, 41}, {{17}, 
        {17}, {17}, {2}, {3}, {7}, {8}, {2}, {3}, {7}, {8}, {2}, {3}, {7}, 
        {8}, {2}, {3}, {7}, {8}, {17}, {2}, {3}, {7}, {8}, {2}, {8}, {87}, 
        {87}, {2}, {3}, {7}, {8}, {17}, {87}, {87}, {2}, {3}, {7}, {8}, {17}, 
        {87}}}, {-1, 3, -3, 1/2, -1, 1, 1/2, -1, -2, 2, -1, -1/2, 1, -1, 
        -1/2, 1, 2, -2, 1, -6, -1/2, 2, -2, -1/2, 3/2, 3/2, -2, 2, 1/2, 1, 
        -1, 1/2, 3, 2, -2, -1/2, -1, 1, -1/2, -3, -2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 8, 12, 12, 12, 16, 20, 24, 26, 
        26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
        26, 27, 27, 27, 27, 27, 28, 28, 34, 34, 34, 34, 35, 35, 41, 41, 41, 
        41, 41}, {{21}, {21}, {21}, {21}, {5}, {6}, {9}, {10}, {5}, {6}, {9}, 
        {10}, {5}, {6}, {9}, {10}, {5}, {6}, {9}, {10}, {5}, {6}, {9}, {10}, 
        {6}, {10}, {94}, {94}, {5}, {6}, {9}, {10}, {21}, {94}, {94}, {5}, 
        {6}, {9}, {10}, {21}, {94}}}, {-1, -3, 3, -6, -1, -1/2, 1, 1/2, -2, 
        1, 2, -1, 1, 1/2, -1, -1/2, 2, -1, -2, 1, -2, -1/2, 2, 1/2, 3/2, 
        -3/2, -2, -2, 1, -1/2, -1, 1/2, -3, -2, 2, -1, 1/2, 1, -1/2, 3, 2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6, 6, 6, 6, 6, 6, 6, 12, 18, 18, 18, 
        18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 24, 30, 
        30, 30, 30, 30, 35, 41, 41, 41, 41, 41, 41, 41, 41, 41, 41, 41, 41, 
        41, 41, 41, 41, 41, 41, 41, 53, 57, 57, 61, 64, 75, 76, 92, 92, 92, 
        92, 92, 92, 106, 106, 106, 109, 109}, {{41}, {5}, {6}, {20}, {21}, 
        {42}, {1}, {4}, {6}, {21}, {49}, {50}, {1}, {4}, {6}, {21}, {49}, 
        {50}, {4}, {5}, {6}, {10}, {68}, {69}, {4}, {5}, {6}, {10}, {68}, 
        {69}, {1}, {5}, {6}, {33}, {74}, {6}, {9}, {10}, {11}, {33}, {75}, 
        {1}, {4}, {6}, {9}, {10}, {15}, {21}, {30}, {33}, {49}, {50}, {94}, 
        {40}, {48}, {95}, {97}, {40}, {48}, {95}, {97}, {86}, {90}, {98}, 
        {4}, {20}, {29}, {42}, {50}, {69}, {74}, {75}, {94}, {99}, {101}, 
        {56}, {1}, {4}, {5}, {6}, {10}, {21}, {29}, {42}, {49}, {50}, {68}, 
        {69}, {74}, {75}, {94}, {99}, {1}, {4}, {5}, {6}, {9}, {10}, {11}, 
        {15}, {21}, {30}, {50}, {74}, {75}, {94}, {86}, {90}, {98}}}, 
       {-1/2, 1/2, -1/4, 3/4, 3/2, 3/2, 1/16, 1/4, 1/8, -1/2, -1/2, -1/4, 
        -3/8, -3/2, -3/4, 3, 3, 3/2, 1/4, -1/6, 5/24, -1/8, -1/2, -1/4, -3/2, 
        1, -5/4, 3/4, 3, 3/2, 3/4, 2, 1/2, 1, 1, -3/2, 1, 1, 1, 1, 1, 13/16, 
        1/4, 3/8, 1, 1/4, -1, 3/2, 1, 1, -3/2, -1/4, 1, 1, -1/2, 1, -1, 1, 
        -1/2, 1, -1, -1/4, 1/2, -1, -3, -3/2, -1, 2, -1/2, -1, 1/2, 1/2, 1, 
        2, -1, -1, 3/16, -3/2, 1/2, 1/2, -3/8, 3/2, -1, 3, -3/2, -3/4, -3/2, 
        -5/4, 1/2, 1/2, 1, 1, -1/4, 1/2, 1, -1/2, -1/2, 1/4, 1/2, 1, -3, -1, 
        -1/2, 1/2, 1/2, -1, -1/4, 1/2, -1}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 6, 6, 6, 6, 6, 6, 6, 12, 18, 18, 18, 18, 18, 18, 18, 18, 18, 
        18, 18, 18, 18, 18, 18, 18, 18, 18, 24, 30, 30, 30, 30, 30, 35, 41, 
        41, 41, 41, 41, 41, 41, 41, 41, 41, 53, 53, 53, 53, 53, 53, 53, 53, 
        53, 53, 67, 67, 67, 67, 67, 78, 79, 95, 99, 99, 103, 106, 106, 109, 
        109}, {{43}, {7}, {8}, {17}, {20}, {44}, {2}, {4}, {7}, {8}, {51}, 
        {52}, {2}, {4}, {7}, {8}, {51}, {52}, {1}, {4}, {8}, {17}, {70}, 
        {71}, {1}, {4}, {8}, {17}, {70}, {71}, {1}, {7}, {8}, {36}, {76}, 
        {2}, {3}, {8}, {11}, {36}, {77}, {1}, {2}, {3}, {4}, {8}, {17}, {24}, 
        {27}, {36}, {70}, {71}, {87}, {1}, {2}, {3}, {4}, {7}, {8}, {11}, 
        {17}, {24}, {27}, {71}, {76}, {77}, {87}, {4}, {20}, {29}, {44}, 
        {52}, {71}, {76}, {77}, {87}, {102}, {104}, {57}, {1}, {2}, {4}, {7}, 
        {8}, {17}, {29}, {44}, {51}, {52}, {70}, {71}, {76}, {77}, {87}, 
        {102}, {46}, {73}, {105}, {107}, {46}, {73}, {105}, {107}, {81}, 
        {90}, {108}, {81}, {90}, {108}}}, {-1/2, 1/2, -1/4, 3/2, 3/4, 3/2, 
        1/8, 1/4, -1/6, 5/24, -1/2, -1/4, -3/4, -3/2, 1, -5/4, 3, 3/2, 1/16, 
        1/4, 1/8, -1/2, -1/2, -1/4, -3/8, -3/2, -3/4, 3, 3, 3/2, 3/4, 2, 1/2, 
        1, 1, -1, 1, -3/2, 1, 1, 1, 13/16, -1/4, 1, 1/4, 3/8, 3/2, -1, 1, 1, 
        -3/2, -1/4, 1, -1/4, -1/4, -1/2, 1/2, 1, -1/2, 1/2, -3, 1, -1, -1/2, 
        1/2, 1/2, -1, -3, -3/2, -1, 2, -1, -1/2, 1/2, 1/2, 1, 2, -1, -1, 
        3/16, 3/8, -3/2, 1/2, 1/2, 3/2, -1, 3, -3/2, -5/4, -3/2, -3/4, 1/2, 
        1/2, 1, 1, 1, -1/2, 1, -1, 1, -1/2, 1, -1, -1/4, 1/2, -1, -1/4, 1/2, 
        -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 8, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 
        16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 
        16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 
        16, 16, 16, 16, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24}, {{1}, 
        {4}, {5}, {6}, {15}, {21}, {49}, {50}, {1}, {4}, {5}, {6}, {15}, 
        {21}, {49}, {50}, {1}, {4}, {5}, {6}, {15}, {21}, {49}, {50}}}, 
       {-1/16, -1/4, 1, -1/8, 1, -3/2, -3/2, 1/4, -1/8, -1/2, 2, -1/4, 2, -3, 
        -3, 1/2, 1/16, 1/4, -1, 1/8, -1, 3/2, 3/2, -1/4}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 16, 16, 16, 16, 16, 
        16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 
        16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 24, 24, 24, 24, 24, 24, 
        24, 24}, {{1}, {4}, {7}, {8}, {17}, {24}, {70}, {71}, {1}, {4}, {7}, 
        {8}, {17}, {24}, {70}, {71}, {1}, {4}, {7}, {8}, {17}, {24}, {70}, 
        {71}}}, {-1/16, -1/4, 1, -1/8, -3/2, 1, -3/2, 1/4, -1/8, -1/2, 2, 
        -1/4, -3, 2, -3, 1/2, 1/16, 1/4, -1, 1/8, 3/2, -1, 3/2, -1/4}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, 5, 5, 5, 5, 5, 5, 5, 11, 17, 17, 17, 17, 17, 
        17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 
        17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 
        17, 18, 20, 20, 36, 36, 52, 52, 57, 59, 79, 82, 82, 82, 82, 82, 82, 
        82, 82, 82, 82, 82, 85, 85, 85}, {{39}, {5}, {6}, {17}, {40}, {1}, 
        {2}, {6}, {8}, {47}, {48}, {1}, {2}, {6}, {8}, {47}, {48}, {88}, 
        {89}, {90}, {1}, {2}, {3}, {9}, {10}, {33}, {36}, {47}, {48}, {66}, 
        {72}, {73}, {74}, {76}, {91}, {93}, {1}, {2}, {3}, {9}, {10}, {33}, 
        {36}, {47}, {48}, {66}, {72}, {73}, {74}, {76}, {91}, {93}, {69}, 
        {74}, {75}, {87}, {95}, {62}, {96}, {1}, {2}, {3}, {9}, {10}, {33}, 
        {36}, {47}, {48}, {66}, {69}, {72}, {73}, {74}, {75}, {76}, {87}, 
        {91}, {93}, {95}, {86}, {90}, {98}, {86}, {89}, {98}}}, 
       {-1/2, 1/2, -1/4, -3/2, 3/2, 1/16, -1/8, 1/8, -1/8, -1/2, -1/4, -3/8, 
        3/4, -3/4, 3/4, 3, 3/2, 1/2, -1/2, -1, -3/8, 3/8, 1/2, -1/2, 1/8, -1, 
        1, 3/2, 1/4, -1, 3/2, 1/4, 1, -1, -1/2, 1, -3/16, 3/16, 1/4, -1/4, 
        1/16, -1/2, 1/2, 3/4, 1/8, -1/2, 3/4, 1/8, 1/2, -1/2, -1/4, 1/2, 
        -1/2, 1/2, 1/2, -1, 1, 1/2, -1/2, 3/16, -3/16, -1/4, 1/4, -1/16, 1/2, 
        -1/2, -3/4, -1/8, 1/2, -1/4, -3/4, -1/8, -1/4, 1/4, 1/2, -1/2, 1/4, 
        -1/2, 1/2, 1/4, -1/2, -1/2, 1/2, 1/2, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
        5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 11, 17, 17, 17, 
        17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 18, 20, 20, 36, 36, 
        52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 57, 59, 79, 82, 85, 
        85, 85}, {{45}, {7}, {8}, {21}, {46}, {1}, {6}, {8}, {10}, {72}, 
        {73}, {1}, {6}, {8}, {10}, {72}, {73}, {88}, {89}, {90}, {1}, {2}, 
        {3}, {9}, {10}, {33}, {36}, {47}, {48}, {66}, {72}, {73}, {74}, {76}, 
        {91}, {93}, {1}, {2}, {3}, {9}, {10}, {33}, {36}, {47}, {48}, {66}, 
        {72}, {73}, {74}, {76}, {91}, {93}, {52}, {76}, {77}, {94}, {105}, 
        {61}, {106}, {1}, {2}, {3}, {9}, {10}, {33}, {36}, {47}, {48}, {52}, 
        {66}, {72}, {73}, {74}, {76}, {77}, {91}, {93}, {94}, {105}, {81}, 
        {90}, {108}, {81}, {89}, {108}}}, {-1/2, 1/2, -1/4, -3/2, 3/2, 1/16, 
        -1/8, 1/8, 1/8, -1/2, -1/4, -3/8, 3/4, -3/4, -3/4, 3, 3/2, 1/2, -1/2, 
        -1, 3/8, -3/8, -1/2, 1/2, -1/8, 1, -1, -3/2, -1/4, 1, -3/2, -1/4, 1, 
        -1, -1/2, 1, 3/16, -3/16, -1/4, 1/4, -1/16, 1/2, -1/2, -3/4, -1/8, 
        1/2, -3/4, -1/8, 1/2, -1/2, -1/4, 1/2, -1/2, 1/2, 1/2, -1, 1, 1/2, 
        -1/2, 3/16, -3/16, -1/4, 1/4, -1/16, 1/2, -1/2, -3/4, -1/8, -1/4, 
        1/2, -3/4, -1/8, 1/2, -1/4, 1/4, -1/4, 1/2, -1/2, 1/2, 1/4, -1/2, 
        -1/2, 1/2, 1/2, -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 5, 34, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 37, 
        37, 37}, {{85}, {86}, {55}, {62}, {96}, {1}, {2}, {3}, {4}, {5}, {6}, 
        {8}, {9}, {10}, {11}, {17}, {24}, {27}, {33}, {36}, {47}, {48}, {66}, 
        {71}, {72}, {73}, {74}, {75}, {77}, {87}, {91}, {93}, {95}, {97}, 
        {89}, {90}, {98}}}, {3/2, 1/2, -1, -1/2, 1/2, 1/4, -1/16, 5/4, -1/2, 
        -1/2, -1/8, 3/8, -3/4, -1/16, -1/2, 3/2, -1, 1, -3/2, 3/2, 3/4, 1/8, 
        -1/2, 1/4, -3/4, 1/8, -1/4, 1/4, -1/2, 1/2, 1/4, 1/2, -1/2, 1, -1/2, 
        -1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 5, 34, 37, 37, 37, 37}, 
        {{80}, {81}, {58}, {61}, {106}, {1}, {2}, {3}, {4}, {6}, {7}, {8}, 
        {9}, {10}, {11}, {15}, {21}, {30}, {33}, {36}, {47}, {48}, {50}, 
        {66}, {72}, {73}, {75}, {76}, {77}, {91}, {93}, {94}, {105}, {107}, 
        {89}, {90}, {108}}}, {3/2, 1/2, -1, -1/2, 1/2, 1/4, 5/16, -1/4, -1/2, 
        3/8, -1/2, -1/8, 3/4, 5/16, -1/2, -1, 3/2, 1, 1/2, -1/2, -3/4, 1/8, 
        1/4, -1/2, 3/4, 1/8, -1/2, -1/4, 1/4, -1/4, -1/2, 1/2, -1/2, 1, -1/2, 
        -1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 6, 6, 6, 6, 6, 
        6, 10, 10, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 
        14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 18, 18, 18, 18, 18, 18, 
        18, 18, 18, 18, 18, 18, 18, 18, 18, 19, 19, 19, 19, 20, 21, 21, 22, 
        22, 23, 23, 23, 23, 23, 23, 23, 23, 24, 24, 25, 25, 25, 25, 25}, 
        {{18}, {19}, {5}, {6}, {7}, {8}, {5}, {6}, {7}, {8}, {5}, {6}, {7}, 
        {8}, {5}, {6}, {7}, {8}, {88}, {92}, {93}, {93}, {93}, {93}, {93}}}, 
       {-3/2, -1/2, -1/2, 1/4, 1/2, -1/4, 1/2, -1/4, -1/2, 1/4, -1, 1/2, 1, 
        -1/2, 1, -1/2, -1, 1/2, -1, -1, -1, 1, 1, -1, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 18, 18, 18, 18, 18, 
        18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 
        18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 
        18, 18, 18, 18, 27, 29, 38, 38, 38, 38, 47, 47, 47, 47, 47, 47, 47, 
        47, 47, 47, 47, 47, 47, 47, 47}, {{1}, {2}, {3}, {5}, {6}, {7}, {8}, 
        {47}, {48}, {1}, {2}, {3}, {5}, {6}, {7}, {8}, {47}, {48}, {1}, {2}, 
        {3}, {5}, {6}, {7}, {8}, {47}, {48}, {13}, {19}, {1}, {2}, {3}, {5}, 
        {6}, {7}, {8}, {47}, {48}, {1}, {2}, {3}, {5}, {6}, {7}, {8}, {47}, 
        {48}}}, {3/16, -1/8, 1/2, 1/2, 1/8, -1/2, -1/8, -3/2, 1/4, 3/8, -1/4, 
        1, 1, 1/4, -1, -1/4, -3, 1/2, -3/8, 1/4, -1, -1, -1/4, 1, 1/4, 3, 
        -1/2, -1, 1, 3/16, -1/8, 1/2, 1/2, 1/8, -1/2, -1/8, -3/2, 1/4, -3/16, 
        1/8, -1/2, -1/2, -1/8, 1/2, 1/8, 3/2, -1/4}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 18, 18, 18, 18, 
        18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 27, 29, 38, 
        38, 38, 38, 38, 38, 38, 38, 38, 38, 38, 38, 38, 38, 47, 47, 47, 47, 
        47}, {{1}, {5}, {6}, {7}, {8}, {9}, {10}, {72}, {73}, {1}, {5}, {6}, 
        {7}, {8}, {9}, {10}, {72}, {73}, {1}, {5}, {6}, {7}, {8}, {9}, {10}, 
        {72}, {73}, {19}, {26}, {1}, {5}, {6}, {7}, {8}, {9}, {10}, {72}, 
        {73}, {1}, {5}, {6}, {7}, {8}, {9}, {10}, {72}, {73}}}, 
       {3/16, -1/2, -1/8, 1/2, 1/8, 1/2, 1/8, -3/2, 1/4, 3/8, -1, -1/4, 1, 
        1/4, 1, 1/4, -3, 1/2, 3/8, -1, -1/4, 1, 1/4, 1, 1/4, -3, 1/2, 1, -1, 
        -3/16, 1/2, 1/8, -1/2, -1/8, -1/2, -1/8, 3/2, -1/4, -3/16, 1/2, 1/8, 
        -1/2, -1/8, -1/2, -1/8, 3/2, -1/4}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 4, 5, 6, 7, 8, 9, 
        10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 11, 12, 12, 12, 
        13, 14, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 15, 17, 17, 17, 
        17, 17, 17, 17, 17, 17, 17, 19, 19, 19, 25, 25, 30}, {{37}, {38}, 
        {53}, {54}, {60}, {61}, {62}, {63}, {64}, {65}, {78}, {79}, {82}, 
        {83}, {84}, {55}, {62}, {58}, {61}, {81}, {86}, {89}, {98}, {108}, 
        {110}, {38}, {54}, {63}, {82}, {111}}}, {-1/2, 3/2, -1/2, 3/2, -2, 
        1/2, 1/2, 2, 1/2, 1/2, 3/2, 1/2, 1, 1, 1, 1, 1/2, 1, 1/2, -1/2, -1/2, 
        -1, 1, 1, -1, 1, 1, -1, 1, 1}}], SparseArray[Automatic, {111, 111}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 3, 4, 4, 4, 4, 5, 6, 6, 6, 8, 
        10, 10, 10, 17, 17, 26, 26, 30, 30, 30, 30, 30, 30, 30, 30, 39, 39, 
        43, 43, 45, 50, 55}, {{78}, {79}, {80}, {81}, {85}, {86}, {89}, {90}, 
        {89}, {90}, {48}, {73}, {74}, {75}, {76}, {77}, {93}, {40}, {48}, 
        {69}, {71}, {74}, {75}, {76}, {77}, {93}, {40}, {69}, {71}, {73}, 
        {46}, {50}, {52}, {73}, {74}, {75}, {76}, {77}, {93}, {46}, {48}, 
        {50}, {52}, {109}, {110}, {79}, {89}, {90}, {109}, {110}, {38}, {54}, 
        {63}, {78}, {111}}}, {-1/2, -3/2, -1/2, -3/2, -1/2, -3/2, -1, 1, 1, 
        -1, 1/2, -1/2, -1/2, -1/2, 1/2, 1/2, -1, -1, 1/2, 1/2, -1/2, -1/2, 
        -1/2, 1/2, 1/2, -1, -1/2, 1/4, -1/4, 1/4, -1, -1/2, 1/2, 1/2, 1/2, 
        1/2, -1/2, -1/2, 1, -1/2, 1/4, -1/4, 1/4, -1, 1, 3/2, 1/2, -1/2, 1/2, 
        -1/2, 1, 1, -1/2, 1, -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
        22, 27, 47, 47, 47, 47, 67, 67, 67, 67, 67, 67, 67, 67, 67, 67, 87, 
        87, 87, 87, 87}, {{89}, {90}, {2}, {3}, {5}, {6}, {7}, {8}, {9}, 
        {10}, {33}, {36}, {47}, {48}, {72}, {73}, {74}, {75}, {76}, {77}, 
        {91}, {93}, {13}, {19}, {26}, {28}, {92}, {2}, {3}, {5}, {6}, {7}, 
        {8}, {9}, {10}, {33}, {36}, {47}, {48}, {72}, {73}, {74}, {75}, {76}, 
        {77}, {91}, {93}, {2}, {3}, {5}, {6}, {7}, {8}, {9}, {10}, {33}, 
        {36}, {47}, {48}, {72}, {73}, {74}, {75}, {76}, {77}, {91}, {93}, 
        {2}, {3}, {5}, {6}, {7}, {8}, {9}, {10}, {33}, {36}, {47}, {48}, 
        {72}, {73}, {74}, {75}, {76}, {77}, {91}, {93}}}, 
       {-1, -1/2, 1/8, -1/2, 1, 1/4, -1, -1/4, 1/2, 1/8, 1, -1, -3/2, 1/4, 
        3/2, -1/4, 1/2, -1/2, -1/2, 1/2, -1/2, -1, 1/2, -1, 1/2, -1, 1/2, 
        -1/16, 1/4, -1/2, -1/8, 1/2, 1/8, -1/4, -1/16, -1/2, 1/2, 3/4, -1/8, 
        -3/4, 1/8, -1/4, 1/4, 1/4, -1/4, 1/4, 1/2, 1/16, -1/4, 1/2, 1/8, 
        -1/2, -1/8, 1/4, 1/16, 1/2, -1/2, -3/4, 1/8, 3/4, -1/8, 1/4, -1/4, 
        -1/4, 1/4, -1/4, -1/2, -1/16, 1/4, -1/2, -1/8, 1/2, 1/8, -1/4, -1/16, 
        -1/2, 1/2, 3/4, -1/8, -3/4, 1/8, -1/4, 1/4, 1/4, -1/4, 1/4, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 7, 7, 7, 7, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 11, 
        11, 11, 11, 11, 11, 11, 11, 11, 17, 17, 17, 17, 19, 19, 19, 19, 19, 
        19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
        19, 19, 19, 20, 20, 20, 20, 20, 21, 21, 21, 21, 21, 21, 21, 21, 21, 
        21, 21, 21, 21, 21, 21, 21}, {{1}, {2}, {3}, {5}, {6}, {7}, {8}, 
        {12}, {1}, {9}, {10}, {1}, {2}, {9}, {33}, {36}, {66}, {12}, {62}, 
        {62}, {91}}}, {1/4, -1/4, 1/2, 1/2, 1/4, -1/2, -1/4, -1/2, 1/4, 1/2, 
        1/4, 3/4, -1/2, 1, 1, -1, 1, -3/4, 1/2, 1, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 6, 6, 6, 6, 6, 6, 6, 6, 10, 10, 10, 10, 10, 10, 10, 
        10, 10, 10, 10, 10, 10, 10, 10, 10, 16, 16, 16, 16, 16, 18, 18, 18, 
        18, 18, 18, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
        19, 19, 19, 19, 19, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 20, 
        20, 20, 20, 21, 21, 21, 21, 21, 21}, {{1}, {9}, {10}, {1}, {2}, {3}, 
        {5}, {6}, {7}, {8}, {1}, {2}, {9}, {33}, {36}, {66}, {25}, {61}, 
        {25}, {61}, {91}}}, {1/4, 1/2, 1/4, 1/4, -1/4, 1/2, -1/2, -1/4, 1/2, 
        1/4, 3/4, -1/2, 1, 1, -1, 1, -3/4, 1/2, -1/2, -1, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 
        5, 5, 5, 5, 5, 5, 5, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 22, 22, 22, 22, 
        22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22, 22}, {{3}, {7}, {17}, 
        {24}, {27}, {1}, {2}, {3}, {36}, {1}, {2}, {3}, {4}, {8}, {17}, {24}, 
        {27}, {36}, {70}, {71}, {76}, {87}}}, {-1, 1, -2, -1, -1, -3/4, 1/2, 
        -2, -1, -13/16, 1/4, -1, -1/4, -3/8, -3/2, 1, -1, -1, 3/2, 1/4, -1, 
        1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 9, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 22, 22, 22, 22, 22, 22}, 
        {{9}, {15}, {5}, {21}, {30}, {1}, {9}, {10}, {33}, {1}, {4}, {6}, 
        {9}, {10}, {15}, {21}, {30}, {33}, {49}, {50}, {74}, {94}}}, 
       {-1, -1, 1, -2, -1, -3/4, -2, -1/2, -1, -13/16, -1/4, -3/8, -1, -1/4, 
        1, -3/2, -1, -1, 3/2, 1/4, -1, 1}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 4, 4, 4, 
        4, 4, 4, 7, 7, 7, 7, 7, 7, 7, 7, 7, 10, 15, 17, 17, 17, 17, 17, 17, 
        17, 17, 22, 23, 23, 23, 23, 23, 23, 23, 24, 25, 25, 25, 25, 25, 25, 
        28, 28, 28, 28, 28, 28, 28, 28, 28, 28, 30, 36, 37, 38, 38, 38, 38, 
        38, 38, 40, 40, 40, 40, 40, 40, 40, 40, 51, 51, 51, 51, 51, 51, 51, 
        51, 51, 51, 51, 54, 55, 55, 55, 55, 62, 82, 83, 83, 83, 83, 83, 83, 
        83, 83, 83, 83, 83}, {{1}, {4}, {15}, {14}, {4}, {9}, {10}, {1}, {9}, 
        {10}, {1}, {9}, {10}, {11}, {33}, {31}, {32}, {5}, {6}, {20}, {21}, 
        {42}, {41}, {14}, {14}, {11}, {29}, {30}, {31}, {32}, {1}, {9}, {10}, 
        {15}, {30}, {33}, {22}, {22}, {31}, {32}, {1}, {2}, {3}, {4}, {9}, 
        {11}, {24}, {27}, {33}, {36}, {66}, {14}, {32}, {67}, {83}, {14}, 
        {22}, {31}, {32}, {56}, {67}, {100}, {1}, {4}, {5}, {6}, {9}, {10}, 
        {11}, {15}, {20}, {21}, {29}, {30}, {49}, {50}, {68}, {69}, {74}, 
        {75}, {94}, {101}, {56}}}, {-1/2, -1, 2, 3/2, -1, -1, 1/2, -1/2, -1, 
        -1/2, 1, 1, 3/2, 1, 2, 1/2, 1, 7/6, -7/12, -3/4, -7/2, 1/2, -3/2, 
        -1/2, 3, 1, -1, -2, -3/2, -3/2, 3/4, 1, 1/2, -1, 1, 1, 1/2, 3, 1, 2, 
        1/4, -1/4, 3/2, -1/2, -1, -1/2, -1, 1, -2, 2, -1, 1, -1/2, 1, 1, 1, 
        3/2, -1/2, -3/2, 1, 1, 1, -7/16, -5/2, 1/2, -1/4, -1/2, -1/8, 1/2, 1, 
        -3/2, -3/2, -1, -1, 3/2, 3/4, -3/2, 1/4, -1, -1, 2, -1, 1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 6, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 10, 15, 17, 17, 17, 17, 17, 17, 17, 22, 23, 23, 23, 23, 23, 23, 
        23, 24, 25, 25, 25, 25, 25, 28, 28, 34, 34, 34, 34, 34, 34, 34, 36, 
        36, 36, 36, 37, 38, 38, 38, 38, 38, 38, 40, 40, 40, 40, 40, 40, 40, 
        49, 49, 49, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 52, 
        52, 59, 79, 80, 81, 81, 81, 81, 81, 81, 81}, {{2}, {3}, {4}, {1}, 
        {4}, {24}, {23}, {1}, {2}, {3}, {1}, {2}, {3}, {11}, {36}, {34}, 
        {35}, {7}, {8}, {17}, {20}, {44}, {43}, {16}, {16}, {11}, {27}, {29}, 
        {1}, {2}, {3}, {24}, {27}, {36}, {34}, {35}, {23}, {23}, {34}, {35}, 
        {1}, {2}, {4}, {9}, {10}, {11}, {15}, {30}, {66}, {23}, {35}, {59}, 
        {16}, {23}, {34}, {35}, {57}, {59}, {103}, {1}, {2}, {3}, {4}, {7}, 
        {8}, {11}, {17}, {20}, {24}, {27}, {29}, {51}, {52}, {70}, {71}, 
        {76}, {77}, {87}, {104}, {57}, {84}}}, {-1/2, -1, -1, -1/2, -1, 2, 
        3/2, -1/2, 1/2, -1, 1, -3/2, 1, 1, 2, 1/2, 1, 7/6, -7/12, -7/2, -3/4, 
        1/2, -3/2, 1/2, 3, 1, -2, -1, 3/4, -1/2, 1, -1, 1, 1, -1/2, 1/2, 
        -1/2, 3, 1, 2, 1/4, 1/2, -1/2, 1/2, 3/4, -1/2, -1, 1, -1, 1, -1/2, 1, 
        3/2, 1, -1/2, -3/2, 1, 1, 1, -7/16, 1/8, -1/2, -5/2, 1/2, -1/4, 1/2, 
        -3/2, -3/2, 1, -1, -1, -3/2, 1/4, 3/2, 3/4, -1, -1, 2, -1, 1, 1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 3, 4, 4, 4, 4, 4, 4, 4, 6, 6, 6, 6, 6, 6, 6, 6, 6, 8, 
        13, 14, 14, 14, 14, 14, 14, 14, 14, 19, 20, 20, 20, 20, 20, 20, 20, 
        20, 21, 21, 21, 21, 21, 21, 24, 24, 24, 24, 24, 24, 24, 24, 24, 24, 
        26, 26, 27, 28, 28, 28, 28, 28, 30, 31, 31, 31, 31, 31, 31, 31, 31, 
        42, 42, 42, 42, 42, 42, 42, 42, 44, 44, 44, 44, 45, 45, 45, 45, 52, 
        68, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69, 69}, {{1}, {4}, {15}, 
        {14}, {4}, {10}, {1}, {33}, {1}, {9}, {10}, {11}, {33}, {32}, {5}, 
        {6}, {20}, {21}, {42}, {41}, {14}, {11}, {29}, {30}, {31}, {32}, 
        {22}, {22}, {31}, {32}, {32}, {1}, {2}, {3}, {4}, {9}, {11}, {24}, 
        {27}, {33}, {36}, {66}, {31}, {32}, {83}, {14}, {22}, {31}, {32}, 
        {56}, {67}, {100}, {1}, {4}, {5}, {6}, {9}, {10}, {11}, {20}, {29}, 
        {33}, {50}, {68}, {69}, {75}, {94}, {101}, {56}}}, 
       {1/2, 1, -1, -3/4, 1, -1/2, -1/4, -1, -1/4, -1, -1, -1, -1, -3/4, 
        -1/6, 7/12, 3/4, 3/2, -1/2, 3/2, -3, -1, 1, 1, 1/2, 1, -1/2, -3, -1, 
        -1/2, -3/2, -1/4, 1/4, -3/2, 1/2, 1, 1/2, 1, -1, 2, -2, 1, -1, -1/2, 
        -1, -1, -3/2, 1/2, 3/2, -1, -1, -1, -3/8, 9/4, -1/2, -1/8, -1/2, 
        -1/8, -1/2, 3/2, 1, -1, -1/2, 3/2, -1/4, 1, -1, 1, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 5, 6, 6, 6, 6, 6, 6, 6, 6, 
        6, 6, 8, 13, 14, 14, 14, 14, 14, 14, 14, 19, 20, 20, 20, 20, 20, 20, 
        20, 21, 22, 22, 22, 22, 22, 25, 25, 25, 25, 25, 25, 25, 25, 25, 27, 
        27, 27, 27, 27, 28, 28, 28, 28, 28, 30, 31, 31, 31, 31, 31, 31, 31, 
        40, 40, 40, 40, 40, 40, 40, 42, 42, 42, 42, 42, 42, 42, 42, 42, 42, 
        42, 49, 65, 66, 67, 67, 67, 67, 67, 67, 67}, {{2}, {4}, {1}, {4}, 
        {24}, {23}, {1}, {36}, {1}, {2}, {3}, {11}, {36}, {35}, {7}, {8}, 
        {17}, {20}, {44}, {43}, {16}, {16}, {11}, {27}, {29}, {34}, {35}, 
        {23}, {34}, {35}, {35}, {1}, {2}, {4}, {9}, {10}, {11}, {15}, {30}, 
        {66}, {34}, {35}, {16}, {23}, {34}, {35}, {57}, {59}, {103}, {1}, 
        {2}, {3}, {4}, {7}, {8}, {11}, {20}, {29}, {36}, {51}, {52}, {71}, 
        {77}, {87}, {104}, {57}, {84}}}, {1/2, 1, 1/2, 1, -1, -3/4, -1/4, -1, 
        -1/4, 1, -1, -1, -1, -3/4, -1/6, 7/12, 3/2, 3/4, -1/2, 3/2, -1/2, -3, 
        -1, 1, 1, 1/2, -1/2, -3, -1, -1/2, -3/2, -1/4, -1/2, 1/2, -1/2, -3/4, 
        1/2, 1, -1, 1, 1, 1/2, -3/2, -1, 1/2, 3/2, -1, -1, -1, -3/8, 1/8, 
        -1/2, 9/4, -1/2, -1/8, -1/2, 3/2, 1, -1, 3/2, -1/4, -1/2, 1, -1, 1, 
        -1, -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 6, 6, 6, 
        6, 6, 6, 6, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        9, 10, 10, 10, 10, 10, 12, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 
        13, 13, 13, 13, 13, 13, 13, 13, 13, 16, 17, 17, 18, 18, 25, 46, 50, 
        50, 50, 50, 50, 50, 54, 54, 54, 54, 54}, {{5}, {6}, {20}, {21}, {42}, 
        {41}, {14}, {14}, {22}, {22}, {31}, {32}, {32}, {14}, {32}, {67}, 
        {83}, {83}, {14}, {22}, {31}, {32}, {56}, {67}, {100}, {1}, {4}, {5}, 
        {6}, {9}, {10}, {11}, {15}, {21}, {30}, {33}, {42}, {49}, {50}, {68}, 
        {69}, {74}, {75}, {94}, {99}, {101}, {14}, {22}, {41}, {100}, {14}, 
        {31}, {32}, {67}}}, {1/6, -1/12, 1/4, 1/2, 1/2, -3/2, -1/2, 3, -1/2, 
        3, 1, 1/2, 3/2, -1, 1/2, -1, 1, 1, 1, 3/2, -1/2, -3/2, 1, 1, 1, 
        -19/16, -1, -1/2, -1/2, -3/2, -3/8, -1/2, 1, -3/2, -1, -2, -2, 3/2, 
        3/4, 3/2, 5/4, -1/2, -1/2, -1, -1, 1, -3/2, -3/2, -3, 1, -1/2, 1/2, 
        1/2, 1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 6, 
        6, 6, 6, 6, 6, 6, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 9, 10, 10, 10, 10, 10, 12, 13, 13, 13, 13, 13, 13, 13, 13, 13, 
        13, 16, 16, 16, 16, 16, 16, 16, 16, 16, 16, 20, 20, 20, 20, 20, 27, 
        48, 52, 53, 53, 54, 54, 54, 54, 54}, {{7}, {8}, {17}, {20}, {44}, 
        {43}, {16}, {16}, {23}, {23}, {34}, {35}, {35}, {23}, {35}, {59}, 
        {23}, {34}, {35}, {59}, {16}, {23}, {34}, {35}, {57}, {59}, {103}, 
        {1}, {2}, {3}, {4}, {7}, {8}, {11}, {17}, {24}, {27}, {36}, {44}, 
        {51}, {52}, {70}, {71}, {76}, {77}, {87}, {102}, {104}, {16}, {23}, 
        {43}, {103}, {84}, {84}}}, {-1/6, 1/12, -1/2, -1/4, -1/2, 3/2, 1/2, 
        -3, 1/2, -3, -1, -1/2, -3/2, 1, -1/2, 1, 1/2, -1/2, -1/2, -1, -3/2, 
        -1, 1/2, 3/2, -1, -1, -1, 19/16, -3/8, 3/2, 1, 1/2, 1/2, 1/2, 3/2, 
        -1, 1, 2, 2, -3/2, -5/4, -3/2, -3/4, 1/2, 1/2, 1, 1, -1, 3/2, 3/2, 3, 
        -1, -1, -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 5, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 
        6, 6, 6, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 23, 23, 
        23, 24, 24, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 25, 26, 26, 
        27, 27, 27, 27, 27}, {{5}, {6}, {7}, {8}, {18}, {18}, {18}, {1}, {2}, 
        {3}, {9}, {10}, {33}, {36}, {47}, {48}, {66}, {72}, {73}, {74}, {76}, 
        {91}, {93}, {88}, {88}, {88}, {88}}}, {-1/2, -1/4, -1/2, 1/4, -3/2, 
        1/2, -3, -3/16, 3/16, 1/4, -1/4, 1/16, -1/2, 1/2, 3/4, 1/8, -1/2, 
        3/4, 1/8, -1/2, -1/2, -1/4, -1/2, 1, -1/2, -1, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 20, 20, 20, 21, 21, 22, 22, 22, 22, 22, 
        22, 22, 22, 22, 22, 22, 22, 23, 23, 24, 24, 24, 24, 24}, {{7}, {18}, 
        {18}, {18}, {1}, {2}, {3}, {9}, {10}, {33}, {36}, {47}, {48}, {66}, 
        {72}, {73}, {74}, {76}, {91}, {93}, {88}, {88}, {88}, {88}}}, 
       {-1, -3/2, 1/2, -3, -3/16, 3/16, 1/4, -1/4, 1/16, -1/2, 1/2, 3/4, 1/8, 
        -1/2, 3/4, 1/8, -1/2, -1/2, 1/4, -1/2, -1, -1/2, -1, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 8, 8, 8, 8, 8, 8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9}, {{1}, {2}, {3}, {9}, {10}, {33}, 
        {36}, {66}, {60}}}, {-1/4, 1/4, 1/2, -1/2, 1/4, -1, 1, -1, 3}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 4, 5, 5, 5, 5, 5, 5, 5, 6, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 8, 8, 9, 9, 10, 30, 32, 32, 
        32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32, 32}, {{5}, {6}, {17}, 
        {40}, {39}, {12}, {12}, {62}, {62}, {96}, {1}, {2}, {3}, {9}, {10}, 
        {33}, {36}, {47}, {48}, {66}, {69}, {72}, {73}, {74}, {75}, {76}, 
        {87}, {91}, {93}, {95}, {62}, {96}}}, {-1/6, 1/12, 1/2, -1/2, 3/2, 
        1/2, -3, -1, -1/2, -1, 3/16, -3/16, -1/4, 1/4, -1/16, 1/2, -1/2, 
        -3/4, -1/8, 1/2, -1/4, -3/4, -1/8, -1/4, 1/4, 1/2, -1/2, 1/4, -1/2, 
        1/2, 1/2, -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
        5, 5, 5, 5, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        8, 8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 10, 30, 32, 32, 32, 32, 
        32}, {{7}, {8}, {21}, {46}, {45}, {25}, {25}, {61}, {61}, {106}, {1}, 
        {2}, {3}, {9}, {10}, {33}, {36}, {47}, {48}, {52}, {66}, {72}, {73}, 
        {74}, {76}, {77}, {91}, {93}, {94}, {105}, {61}, {106}}}, 
       {-1/6, 1/12, 1/2, -1/2, 3/2, 1/2, -3, 1, 1/2, -1, 3/16, -3/16, -1/4, 
        1/4, -1/16, 1/2, -1/2, -3/4, -1/8, -1/4, 1/2, -3/4, -1/8, 1/2, -1/4, 
        1/4, -1/4, 1/2, -1/2, 1/2, 1/2, -1/2}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 31, 36, 36, 36, 36, 36, 36, 36, 36, 36, 36, 
        36, 36, 36, 36, 36}, {{1}, {2}, {3}, {4}, {5}, {6}, {8}, {9}, {10}, 
        {11}, {17}, {24}, {27}, {33}, {36}, {47}, {48}, {66}, {68}, {70}, 
        {71}, {72}, {73}, {74}, {75}, {77}, {87}, {91}, {93}, {95}, {97}, 
        {39}, {53}, {55}, {62}, {96}}}, {1/4, -1/16, 5/4, -1/2, -1/2, -1/8, 
        3/8, -3/4, -1/16, -1/2, 3/2, -1, 1, -3/2, 3/2, 3/4, 1/8, -1/2, 3/2, 
        -3/2, 1/4, 3/4, 1/8, -1/4, 1/4, -1/2, 1/2, 1/4, 1/2, -1/2, 1, -3/2, 
        3/2, -1, -1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 31, 36, 36, 36, 36, 36}, 
        {{1}, {2}, {3}, {4}, {6}, {7}, {8}, {9}, {10}, {11}, {15}, {21}, 
        {30}, {33}, {36}, {47}, {48}, {49}, {50}, {51}, {66}, {72}, {73}, 
        {75}, {76}, {77}, {91}, {93}, {94}, {105}, {107}, {37}, {45}, {58}, 
        {61}, {106}}}, {1/4, 5/16, -1/4, -1/2, 3/8, -1/2, -1/8, 3/4, 5/16, 
        -1/2, -1, 3/2, 1, 1/2, -1/2, 3/4, 1/8, -3/2, 1/4, 3/2, -1/2, 3/4, 
        1/8, -1/2, -1/4, 1/4, -1/4, -1/2, 1/2, -1/2, 1, 3/2, -3/2, -1, -1/2, 
        1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 
        5, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 9, 9, 9, 
        9, 9, 10, 10, 11, 11, 12, 12, 12, 12, 12, 12, 12, 12, 13, 13, 14, 14, 
        14, 14, 14}, {{5}, {6}, {7}, {8}, {18}, {18}, {18}, {18}, {93}, {88}, 
        {88}, {88}, {88}, {88}}}, {1/2, -1/4, -1/2, 1/4, 3/2, -3/2, 3, -3, 
        -1, -1, 1, 1, -1, -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 
        1, 1, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 19, 19, 
        19, 20, 20, 21, 21, 22, 22, 23, 23, 23, 23, 23, 23, 23, 23, 23, 23, 
        23, 23, 23, 23, 23}, {{18}, {18}, {18}, {1}, {2}, {3}, {9}, {10}, 
        {33}, {36}, {47}, {48}, {66}, {72}, {73}, {74}, {76}, {91}, {93}, 
        {88}, {88}, {88}, {88}}}, {3/2, -1/2, 3, 3/16, -3/16, -1/4, 1/4, 
        -1/16, 1/2, -1/2, -3/4, -1/8, 1/2, -3/4, -1/8, -1/2, 1/2, 1/4, -1/2, 
        -1, -1/2, 1, 1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 19, 19, 
        19, 20, 20, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 21, 22, 22, 
        23, 23, 23, 23, 23}, {{18}, {18}, {18}, {1}, {2}, {3}, {9}, {10}, 
        {33}, {36}, {47}, {48}, {66}, {72}, {73}, {74}, {76}, {91}, {93}, 
        {88}, {88}, {88}, {88}}}, {3/2, -1/2, 3, 3/16, -3/16, -1/4, 1/4, 
        -1/16, 1/2, -1/2, -3/4, -1/8, 1/2, -3/4, -1/8, 1/2, -1/2, -1/4, 1/2, 
        1, 1/2, 1, 1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 
        5, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 9, 10, 10, 11, 11, 12, 12, 12, 12, 12, 12, 12, 12, 13, 13, 14, 14, 
        14, 14, 14}, {{5}, {6}, {7}, {8}, {19}, {19}, {19}, {19}, {93}, {92}, 
        {92}, {92}, {92}, {92}}}, {-1/2, 1/4, 1/2, -1/4, -1/2, 1/2, -1, 1, 
        -2, -1/2, 1/2, 1/2, -1/2, -1/2}}], SparseArray[Automatic, {111, 111}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 6, 15, 17, 17, 17, 17, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
        19, 19, 19, 19}, {{13}, {19}, {13}, {19}, {13}, {19}, {1}, {2}, {3}, 
        {5}, {6}, {7}, {8}, {47}, {48}, {13}, {19}, {13}, {19}}}, 
       {1/2, -1/2, 1, -1, -1, 1, -3/8, 1/4, -1, -1, -1/4, 1, 1/4, 3, -1/2, 
        1/2, -1/2, -1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        6, 15, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 17, 19, 
        19, 19, 19, 19}, {{19}, {26}, {19}, {26}, {19}, {26}, {1}, {5}, {6}, 
        {7}, {8}, {9}, {10}, {72}, {73}, {19}, {26}, {19}, {26}}}, 
       {-1/2, 1/2, -1, 1, -1, 1, -3/8, 1, 1/4, -1, -1/4, -1, -1/4, 3, -1/2, 
        1/2, -1/2, 1/2, -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 5, 5, 5, 5, 5, 5, 
        5, 5, 5, 5, 5, 5, 5, 5, 5, 10, 10, 10, 10, 10, 10, 10, 10, 10, 17, 
        17, 17, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 18, 27, 27, 27, 
        27, 31, 31, 31, 31, 31, 31, 31, 31, 31, 31, 31, 32, 32, 32, 32, 32, 
        32, 32, 32, 32, 32, 32, 32, 34, 34, 35, 35, 35, 35, 48}, {{1}, {2}, 
        {3}, {4}, {15}, {1}, {4}, {9}, {10}, {24}, {1}, {2}, {3}, {10}, {11}, 
        {36}, {66}, {63}, {5}, {6}, {7}, {8}, {17}, {20}, {21}, {44}, {46}, 
        {11}, {27}, {29}, {30}, {63}, {38}, {63}, {38}, {4}, {20}, {29}, 
        {50}, {71}, {74}, {75}, {76}, {77}, {87}, {94}, {104}, {107}}}, 
       {-1/2, -1/2, -1, -2, 2, -1/2, -2, -1, 1/2, 2, 3/2, -1, 2, 2, 2, 4, -2, 
        1/2, 1, -1/2, 1, -1/2, -3, -3/2, -3, 1, -1, 2, -2, -2, -2, 1/2, 2, 
        -1, 1, -6, -3, -2, 1, 1, -1, -1, -1, -1, 2, 2, -2, 2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 5, 5, 11, 11, 11, 11, 11, 17, 17, 17, 23, 31, 31, 31, 31, 31, 31, 
        31, 31, 45, 45, 45, 45, 45, 45, 45, 48, 48, 51, 67, 75, 84, 84}, 
        {{7}, {8}, {17}, {20}, {44}, {2}, {4}, {7}, {8}, {51}, {52}, {1}, 
        {4}, {8}, {17}, {70}, {71}, {2}, {3}, {8}, {11}, {36}, {77}, {1}, 
        {2}, {3}, {7}, {11}, {36}, {76}, {77}, {1}, {2}, {3}, {4}, {8}, {11}, 
        {17}, {24}, {27}, {36}, {70}, {71}, {77}, {87}, {81}, {90}, {108}, 
        {81}, {90}, {108}, {1}, {2}, {3}, {4}, {7}, {8}, {11}, {36}, {46}, 
        {51}, {52}, {73}, {76}, {77}, {105}, {107}, {4}, {20}, {29}, {52}, 
        {76}, {77}, {87}, {102}, {44}, {46}, {52}, {71}, {73}, {102}, {104}, 
        {105}, {107}}}, {-1/6, 1/12, -1/2, -1/4, -1/2, 1/4, 1/2, -1/3, 5/12, 
        -1, -1/2, 1/8, 1/2, 1/4, -1, -1, -1/2, -1/3, 1/3, -1/2, 1/3, 1/3, 
        1/3, -3/8, 1/6, -1/6, -1, -1/6, -2/3, -1/2, -1/6, -11/32, -1/24, 
        -1/3, 1/8, -5/16, 1/6, -5/4, 1/2, -1/2, -1/3, 1/4, -1/8, 1/6, -1/2, 
        1/2, -1, 2, 1/2, -1, 2, -3/16, 1/48, -1/12, -1/8, -5/12, -5/48, 
        -1/12, -1/3, -1/2, 1/4, 1/8, 1/4, -1/4, -1/12, -1/2, 1/2, 3/2, 3/4, 
        1/2, 1/4, -1/4, -1/4, -1/2, -1/2, 1, -1/2, -1/4, -1/4, 1/4, 1/2, 
        -1/2, -1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        5, 25, 30, 30, 30, 30, 35, 35, 35, 35, 35, 35, 35, 35, 35, 35, 40, 
        40, 40, 40, 40}, {{13}, {19}, {26}, {28}, {92}, {2}, {3}, {5}, {6}, 
        {7}, {8}, {9}, {10}, {33}, {36}, {47}, {48}, {72}, {73}, {74}, {75}, 
        {76}, {77}, {91}, {93}, {13}, {19}, {26}, {28}, {92}, {13}, {19}, 
        {26}, {28}, {92}, {13}, {19}, {26}, {28}, {92}}}, 
       {-1/2, 1, -1/2, 1, -1/2, -1/8, 1/2, -1, -1/4, 1, 1/4, -1/2, -1/8, -1, 
        1, 3/2, -1/4, -3/2, 1/4, -1/2, 1/2, 1/2, -1/2, 1/2, 1, 1/4, -1/2, 
        1/4, -1/2, 1/4, -1/4, 1/2, -1/4, 1/2, -1/4, 1/4, -1/2, 1/4, -1/2, 
        1/4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 4, 5, 5, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 10, 10, 11, 11, 11, 11, 
        15}, {{40}, {42}, {44}, {46}, {63}, {54}, {63}, {54}, {38}, {63}, 
        {38}, {97}, {101}, {104}, {107}}}, {-1/2, 1/2, -1/2, 1/2, -1/2, 1, 
        -1/2, 1/2, -1, 1/2, -1/2, 1, -1, 1, -1}}], SparseArray[Automatic, 
      {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 6, 6, 
        6, 6, 6}, {{46}, {48}, {50}, {52}, {80}, {80}}}, 
       {1/2, -1/4, 1/4, -1/4, 1, 1/2}}], SparseArray[Automatic, {111, 111}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 5, 5, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6}, 
        {{40}, {69}, {71}, {73}, {85}, {85}}}, {1/2, -1/4, 1/4, -1/4, 1, 
        1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9}, {{1}, 
        {2}, {3}, {5}, {6}, {7}, {8}, {47}, {48}}}, {-3/16, 1/8, -1/2, -1/2, 
        -1/8, 1/2, 1/8, 3/2, -1/4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9}, {{1}, 
        {5}, {6}, {7}, {8}, {9}, {10}, {72}, {73}}}, {-3/16, 1/2, 1/8, -1/2, 
        -1/8, -1/2, -1/8, 3/2, -1/4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8}, {{1}, 
        {4}, {5}, {6}, {15}, {21}, {49}, {50}}}, {1/16, 1/4, -1, 1/8, -1, 
        3/2, 3/2, -1/4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8}, {{1}, 
        {4}, {7}, {8}, {17}, {24}, {70}, {71}}}, {1/16, 1/4, -1, 1/8, 3/2, 
        -1, 3/2, -1/4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 13, 13, 13, 13, 13, 13, 13, 
        13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 
        13, 13, 14, 14, 14, 14, 14}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}, {8}, 
        {15}, {21}, {48}, {50}, {51}, {80}}}, {-1/4, 1/8, -1/2, -1/4, 1/2, 
        -1/4, 1/2, 1/8, 1, -3/2, -1/4, 1/4, -3/2, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 13, 
        14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14}, {{1}, 
        {4}, {5}, {6}, {7}, {8}, {9}, {10}, {17}, {24}, {68}, {71}, {73}, 
        {85}}}, {-1/4, -1/4, 1/2, 1/8, 1/2, -1/4, -1/2, -1/8, -3/2, 1, -3/2, 
        1/4, -1/4, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 8, 8, 8, 8, 8, 15, 15, 15, 33, 
        52, 54, 54, 56, 56, 56, 56, 59, 90, 90, 90, 90, 90, 90, 90, 93, 93, 
        96, 121, 126, 126, 126}, {{7}, {8}, {21}, {46}, {7}, {8}, {21}, {46}, 
        {1}, {6}, {8}, {10}, {68}, {70}, {73}, {1}, {2}, {3}, {6}, {8}, {9}, 
        {10}, {33}, {36}, {47}, {48}, {66}, {72}, {73}, {74}, {76}, {91}, 
        {93}, {1}, {2}, {3}, {5}, {7}, {9}, {10}, {33}, {36}, {47}, {48}, 
        {72}, {73}, {74}, {75}, {76}, {77}, {91}, {93}, {89}, {90}, {89}, 
        {90}, {86}, {90}, {98}, {1}, {2}, {3}, {4}, {5}, {6}, {8}, {9}, {10}, 
        {11}, {17}, {24}, {27}, {33}, {36}, {47}, {48}, {66}, {68}, {70}, 
        {71}, {72}, {73}, {74}, {75}, {77}, {87}, {91}, {93}, {95}, {97}, 
        {81}, {89}, {108}, {81}, {90}, {108}, {1}, {2}, {3}, {6}, {7}, {8}, 
        {9}, {10}, {21}, {33}, {36}, {46}, {47}, {48}, {52}, {66}, {72}, 
        {73}, {74}, {76}, {77}, {91}, {93}, {94}, {105}, {52}, {76}, {77}, 
        {94}, {105}}}, {1/6, -1/12, -1/2, 1/2, 1/3, -1/6, -1, 1, -1/8, 1/4, 
        -1/4, -1/4, -1, 1, 1/2, -1/16, 3/16, 1/4, -1/4, 1/4, -1/4, 5/16, 
        -1/2, 1/2, 3/4, 1/8, -1/2, -1/4, -3/8, -1/2, 1/2, 1/4, -1/2, -1/16, 
        -1/16, 1/4, -1/2, 1/2, -1/4, -3/16, -1/2, 1/2, 3/4, -1/8, -1/4, 3/8, 
        -1/4, 1/4, 1/4, -1/4, 1/4, 1/2, 3, 3, -1/2, 1/2, 1/4, -1/2, 1, 1/8, 
        -1/32, 5/8, -1/4, -1/4, -1/16, 3/16, -3/8, -1/32, -1/4, 3/4, -1/2, 
        1/2, -3/4, 3/4, 3/8, 1/16, -1/4, 1/4, -1/4, 1/8, -1/8, 1/16, -1/8, 
        1/8, -1/4, 1/4, 1/8, 1/4, -1/4, 1/2, 1, 1, -2, 1/2, 1/2, -1, -1/32, 
        3/32, 1/8, -1/8, 1/6, 1/24, -1/8, 5/32, -1/2, -1/4, 1/4, 1/2, 3/8, 
        1/16, -1/8, -1/4, -1/8, -3/16, -1/4, 3/8, 1/8, 1/8, -1/4, -1/4, 1/4, 
        -1/4, 1/4, 1/4, -1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 8, 8, 8, 8, 8, 14, 14, 14, 32, 
        51, 53, 53, 55, 55, 55, 55, 57, 57, 57, 57, 57, 57, 57, 57, 60, 60, 
        63, 88, 93, 93, 93}, {{7}, {8}, {21}, {46}, {7}, {8}, {21}, {46}, 
        {1}, {6}, {8}, {10}, {72}, {73}, {1}, {2}, {3}, {6}, {8}, {9}, {10}, 
        {33}, {36}, {47}, {48}, {66}, {72}, {73}, {74}, {76}, {91}, {93}, 
        {1}, {2}, {3}, {5}, {7}, {9}, {10}, {33}, {36}, {47}, {48}, {72}, 
        {73}, {74}, {75}, {76}, {77}, {91}, {93}, {89}, {90}, {89}, {90}, 
        {89}, {90}, {81}, {89}, {108}, {81}, {90}, {108}, {1}, {2}, {3}, {6}, 
        {7}, {8}, {9}, {10}, {21}, {33}, {36}, {46}, {47}, {48}, {52}, {66}, 
        {72}, {73}, {74}, {76}, {77}, {91}, {93}, {94}, {105}, {52}, {76}, 
        {77}, {94}, {105}}}, {-1/6, 1/12, 1/2, -1/2, -1/3, 1/6, 1, -1, 1/8, 
        -1/4, 1/4, 1/4, -1, -1/2, 1/16, -3/16, -1/4, 1/4, -1/4, 1/4, -5/16, 
        1/2, -1/2, -3/4, -1/8, 1/2, 1/4, 3/8, 1/2, -1/2, -1/4, 1/2, 1/16, 
        1/16, -1/4, 1/2, -1/2, 1/4, 3/16, 1/2, -1/2, -3/4, 1/8, 1/4, -3/8, 
        1/4, -1/4, -1/4, 1/4, -1/4, -1/2, -3, -3, 1/2, -1/2, -1, -1/2, -1, 
        -1, 2, -1/2, -1/2, 1, 1/32, -3/32, -1/8, 1/8, -1/6, -1/24, 1/8, 
        -5/32, 1/2, 1/4, -1/4, -1/2, -3/8, -1/16, 1/8, 1/4, 1/8, 3/16, 1/4, 
        -3/8, -1/8, -1/8, 1/4, 1/4, -1/4, 1/4, -1/4, -1/4, 1/2, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 4, 4, 11, 11, 11, 11, 11, 15, 15, 15, 33, 52, 54, 54, 56, 56, 59, 
        59, 62, 87, 87, 87, 87, 87, 87, 87, 87, 87, 90, 121, 126, 126, 126}, 
        {{5}, {6}, {17}, {40}, {1}, {2}, {6}, {8}, {48}, {49}, {51}, {5}, 
        {6}, {17}, {40}, {1}, {2}, {3}, {6}, {8}, {9}, {10}, {33}, {36}, 
        {47}, {48}, {66}, {72}, {73}, {74}, {76}, {91}, {93}, {1}, {2}, {3}, 
        {5}, {7}, {9}, {10}, {33}, {36}, {47}, {48}, {72}, {73}, {74}, {75}, 
        {76}, {77}, {91}, {93}, {89}, {90}, {89}, {90}, {86}, {89}, {98}, 
        {86}, {90}, {98}, {1}, {2}, {3}, {5}, {6}, {8}, {9}, {10}, {17}, 
        {33}, {36}, {40}, {47}, {48}, {66}, {69}, {72}, {73}, {74}, {75}, 
        {76}, {87}, {91}, {93}, {95}, {81}, {90}, {108}, {1}, {2}, {3}, {4}, 
        {6}, {7}, {8}, {9}, {10}, {11}, {15}, {21}, {30}, {33}, {36}, {47}, 
        {48}, {49}, {50}, {51}, {66}, {72}, {73}, {75}, {76}, {77}, {91}, 
        {93}, {94}, {105}, {107}, {69}, {74}, {75}, {87}, {95}}}, 
       {1/6, -1/12, -1/2, 1/2, -1/8, 1/4, -1/4, 1/4, 1/2, 1, -1, 1/3, -1/6, 
        -1, 1, -1/16, -1/16, 1/4, 1/4, -1/4, -1/4, 1/16, -1/2, 1/2, -1/4, 
        -3/8, -1/2, 3/4, 1/8, 1/2, -1/2, -1/4, 1/2, -1/16, 3/16, -1/4, 1/2, 
        -1/2, 1/4, 1/16, 1/2, -1/2, -1/4, 3/8, 3/4, -1/8, 1/4, -1/4, -1/4, 
        1/4, -1/4, -1/2, -3, -3, 1/2, -1/2, 1, 1, -2, 1/2, 1/2, -1, -1/32, 
        -1/32, 1/8, 1/6, 1/24, -1/8, -1/8, 1/32, -1/2, -1/4, 1/4, 1/2, -1/8, 
        -3/16, -1/4, -1/8, 3/8, 1/16, 3/8, 1/8, -1/4, -1/4, -1/8, 1/4, 1/4, 
        1/4, -1/2, 1, 1/8, 5/32, -1/8, -1/4, 3/16, -1/4, -1/16, 3/8, 5/32, 
        -1/4, -1/2, 3/4, 1/2, 1/4, -1/4, -1/8, 1/16, -1/4, 1/8, 1/4, -1/4, 
        3/8, 1/16, -1/4, -1/8, 1/8, -1/8, -1/4, 1/4, -1/4, 1/2, -1/4, 1/4, 
        1/4, -1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 7, 38, 38, 38, 38}, 
        {{47}, {49}, {51}, {81}, {89}, {90}, {108}, {1}, {2}, {3}, {4}, {6}, 
        {7}, {8}, {9}, {10}, {11}, {15}, {21}, {30}, {33}, {36}, {47}, {48}, 
        {49}, {50}, {51}, {66}, {72}, {73}, {75}, {76}, {77}, {91}, {93}, 
        {94}, {105}, {107}}}, {1, -1, 1, -1/4, 1, 1, -1, -1/8, -5/32, 1/8, 
        1/4, -3/16, 1/4, 1/16, -3/8, -5/32, 1/4, 1/2, -3/4, -1/2, -1/4, 1/4, 
        1/8, -1/16, 1/4, -1/8, -1/4, 1/4, -3/8, -1/16, 1/4, 1/8, -1/8, 1/8, 
        1/4, -1/4, 1/4, -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 8, 8, 8, 8, 8, 12, 12, 12, 19, 
        26, 26, 26, 28, 28, 31, 31, 32, 32, 32, 32, 32, 32, 32, 32, 35, 35, 
        36, 36, 40, 55, 55}, {{40}, {42}, {44}, {46}, {46}, {48}, {50}, {52}, 
        {40}, {69}, {71}, {73}, {48}, {73}, {74}, {75}, {76}, {77}, {93}, 
        {48}, {73}, {74}, {75}, {76}, {77}, {93}, {89}, {90}, {86}, {89}, 
        {90}, {86}, {81}, {89}, {90}, {81}, {95}, {99}, {102}, {105}, {40}, 
        {42}, {44}, {46}, {48}, {73}, {74}, {75}, {76}, {77}, {93}, {95}, 
        {99}, {102}, {105}}}, {1/2, -1/2, 1/2, -1/2, -1, 1/2, -1/2, 1/2, 1, 
        -1/2, 1/2, -1/2, -1/2, 1/2, 1/2, 1/2, -1/2, -1/2, 1, 1/2, -1/2, -1/2, 
        -1/2, 1/2, 1/2, -1, 1, -1, 3/2, 1, -1, 3/4, -3/2, -1, 1, -3/4, 1/2, 
        -1/2, 1/2, -1/2, -1/2, 1/2, -1/2, 1/2, 1/4, -1/4, -1/4, -1/4, 1/4, 
        1/4, -1/2, -1/4, 1/4, -1/4, 1/4}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 20, 22, 22, 24, 24, 24, 24, 26, 26, 26, 26, 26, 26, 26, 26, 26, 
        26, 28, 28, 28, 28, 28}, {{2}, {3}, {5}, {6}, {7}, {8}, {9}, {10}, 
        {33}, {36}, {47}, {48}, {72}, {73}, {74}, {75}, {76}, {77}, {91}, 
        {93}, {89}, {90}, {89}, {90}, {89}, {90}, {89}, {90}}}, 
       {-1/16, 1/4, -1/2, -1/8, 1/2, 1/8, -1/4, -1/16, -1/2, 1/2, 3/4, -1/8, 
        -3/4, 1/8, -1/4, 1/4, 1/4, -1/4, 1/4, 1/2, 2, 1, -1, -1/2, 1, 1/2, 
        -1, -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 
        11, 11, 11}, {{22}, {31}, {32}, {12}, {53}, {55}, {62}, {22}, {31}, 
        {32}, {83}}}, {1/2, 1, 1/2, -3/2, -3/2, 1, 1, -3/2, 1/2, 1, 1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 11, 11, 11, 11, 11, 11}, {{16}, {34}, {35}, {25}, 
        {37}, {58}, {61}, {16}, {34}, {35}, {84}}}, {1/2, 1, 1/2, -3/2, -3/2, 
        1, 1, -3/2, 1/2, 1, 1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6}, 
        {{23}, {34}, {35}, {23}, {35}, {59}}}, {-1/2, -1, -1/2, 1, -1/2, 
        1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 6, 6, 6, 6, 6, 6}, 
        {{14}, {31}, {32}, {14}, {32}, {67}}}, {-1/2, -1, -1/2, 1, -1/2, 
        1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 6, 6}, 
        {{12}, {25}, {62}, {61}, {61}, {62}}}, {1/2, 1/2, 1/2, 1/2, -1/2, 
        -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8}, 
        {{23}, {34}, {35}, {59}, {14}, {31}, {32}, {67}}}, 
       {1/2, -1/2, -1/2, -1, 1/2, -1/2, -1/2, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, {{12}, {62}, {60}}}, 
       {1/2, -1/2, 3}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, 
        {{25}, {61}, {60}}}, {1/2, -1/2, 3}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1}, {{31}}}, {-1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{34}}}, {-1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 2, 3, 3, 3, 3, 3, 3, 3, 3, 4, 6, 6, 6, 6, 6, 
        6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 
        10, 10, 11}, {{12}, {54}, {53}, {63}, {12}, {62}, {39}, {55}, {54}, 
        {63}, {96}}}, {-3/2, -1/2, 3/2, -1/2, -3, 1, -3/2, -1, 1, -1/2, 
        -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 4, 4, 6, 6, 6, 6, 6, 
        6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 10, 10, 10, 10, 10, 11}, 
        {{38}, {37}, {25}, {63}, {25}, {61}, {45}, {58}, {38}, {63}, {106}}}, 
       {-1/2, 3/2, -3/2, -1/2, -3, 1, -3/2, -1, 1, -1/2, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        5, 5, 5, 5, 6, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 16}, {{14}, {22}, {31}, {32}, {41}, 
        {56}, {54}, {63}, {14}, {22}, {31}, {32}, {56}, {67}, {83}, {100}}}, 
       {-3/2, -3/2, -1, -2, -3/2, -1, -1/2, 1/2, -1, -3/2, 1/2, 3/2, -1, -1, 
        1, -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 6, 6, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 16}, 
        {{16}, {23}, {34}, {35}, {43}, {57}, {38}, {63}, {16}, {23}, {34}, 
        {35}, {57}, {59}, {84}, {103}}}, {-3/2, -3/2, -1, -2, -3/2, -1, -1/2, 
        1/2, -3/2, -1, 1/2, 3/2, -1, -1, 1, -1}}], SparseArray[Automatic, 
      {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 9}, {{13}, {26}, {13}, {26}, {28}, {19}, {28}, {63}, {92}}}, 
       {-1, -1, -1, -1, 2, 1, 2, 1, 1}}], SparseArray[Automatic, {111, 111}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 5, 
        6, 6, 6, 6, 6, 6, 6, 6, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 
        11, 11, 11}, {{39}, {12}, {53}, {12}, {62}, {12}, {12}, {53}, {55}, 
        {62}, {96}}}, {1/2, -1, 1, 1, -1/2, -1/2, 1/2, 1/2, -1/2, -1/2, 
        -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 5, 6, 
        6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 10, 11, 11, 11}, 
        {{45}, {37}, {25}, {25}, {61}, {25}, {25}, {37}, {58}, {61}, {106}}}, 
       {1/2, 1, -1, 1, -1/2, -1/2, 1/2, 1/2, -1/2, -1/2, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 4, 6, 6, 6, 6, 6, 6, 6, 6, 10, 10, 
        10, 10, 10, 10, 10, 10, 10, 10, 11, 12, 19, 19}, {{41}, {14}, {22}, 
        {32}, {31}, {32}, {22}, {31}, {32}, {83}, {67}, {100}, {14}, {22}, 
        {31}, {32}, {56}, {67}, {83}}}, {1/2, -1, -1, 1/2, -1/2, -1/2, 1/4, 
        -1/4, -1/4, -1/2, 1/2, -1/2, 1/2, 3/4, -1/4, -3/4, 1/2, 1/2, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 4, 6, 6, 6, 6, 6, 6, 6, 6, 7, 7, 7, 
        7, 7, 7, 7, 7, 7, 7, 11, 12, 19, 19}, {{43}, {16}, {23}, {35}, {34}, 
        {35}, {59}, {16}, {34}, {35}, {84}, {103}, {16}, {23}, {34}, {35}, 
        {57}, {59}, {84}}}, {1/2, -1, -1, 1/2, -1/2, -1/2, 1/2, 1/4, -1/4, 
        -1/4, -1/2, -1/2, 3/4, 1/2, -1/4, -3/4, 1/2, 1/2, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 5, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7}, {{13}, {19}, {26}, {28}, {92}, 
        {89}, {90}}}, {-1/4, 1/2, -1/4, 1/2, -1/4, 2, 1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        1, 2, 2, 3, 3, 3, 3, 3, 4, 4, 4, 5, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 
        6, 6, 6, 6, 6, 6, 6, 6, 7, 11, 17}, {{79}, {78}, {38}, {54}, {63}, 
        {63}, {111}, {38}, {54}, {63}, {82}, {81}, {86}, {89}, {98}, {108}, 
        {110}}}, {-3/2, -1/2, 1, 1, -1/2, 1/2, 1/2, -1/2, -1/2, 1/2, -1/2, 
        -1, -1, -2, 2, 2, -2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 
        2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, 
        {{18}, {62}, {88}}}, {1/2, -1/2, -1}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 
        3}, {{18}, {61}, {88}}}, {1/2, -1/2, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 
        5, 5, 5, 5, 5, 5, 5, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 9, 9, 9, 9, 10, 10, 10, 10, 
        10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10}, {{13}, {12}, {19}, 
        {26}, {28}, {13}, {26}, {28}, {62}, {92}}}, {-1/2, -3/2, 1/2, 1/2, 1, 
        -1/2, 1/2, -1, 1, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 
        8, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 10, 10, 10, 10, 10, 10}, 
        {{26}, {25}, {13}, {19}, {28}, {13}, {26}, {28}, {61}, {92}}}, 
       {-1/2, -3/2, 1/2, 1/2, 1, 1/2, -1/2, -1, 1, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, {{19}, {18}, {92}, {88}}}, 
       {-1/2, -3/2, 1/2, 2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{13}, {19}}}, {1/2, -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{19}, {26}}}, {-1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, 
        {{39}, {53}, {85}}}, {-3/2, 3/2, -1}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 
        3}, {{37}, {45}, {80}}}, {3/2, -3/2, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 6, 6, 11, 11, 
        11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11}, {{39}, {53}, {86}, 
        {89}, {90}, {98}, {39}, {53}, {55}, {62}, {96}}}, 
       {-1, 1, -1/2, -1, -1, 1, -1/2, 1/2, -1/2, -1/4, 1/4}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 6, 6, 11, 11, 11, 11}, {{37}, {45}, {81}, {89}, {90}, 
        {108}, {37}, {45}, {58}, {61}, {106}}}, {1, -1, -1/2, -1, -1, 1, 1/2, 
        -1/2, -1/2, -1/4, 1/4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 3, 3, 5, 7, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 9, 9, 9}, 
        {{18}, {18}, {18}, {89}, {90}, {18}, {88}, {18}, {88}}}, 
       {-1/2, -1, -1, -1/2, -1, 1, 1/2, -1/2, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2}, {{38}, {80}}}, {1/2, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2}, {{54}, {85}}}, {1/2, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{81}, {80}}}, {-3/4, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{86}, {85}}}, {-3/4, -1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 10, 11, 11, 11, 11, 11, 11, 
        11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11}, {{2}, {3}, {9}, 
        {10}, {33}, {36}, {13}, {26}, {28}, {65}, {64}}}, 
       {3/4, -3/2, 3/2, 3/4, 2, -2, -1/2, -1/2, 2, -1, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 
        9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 9, 10, 11, 11, 11, 11, 11, 11, 
        11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11, 11}, {{13}, {26}, 
        {28}, {2}, {3}, {9}, {10}, {33}, {36}, {64}, {65}}}, 
       {-1/2, -1/2, 2, 3/4, -3/2, 3/2, 3/4, 2, -2, -1, -1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 9, 10, 10, 10, 10, 10, 10, 10, 10, 10, 
        10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 
        10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 
        10, 10, 10}, {{2}, {3}, {9}, {10}, {33}, {36}, {66}, {13}, {26}, 
        {64}}}, {-1/4, -3/2, 1/2, -3/4, 2, -2, 2, 1/2, -1/2, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 9, 10, 10, 10, 10, 10, 10, 10, 10, 10, 
        10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 
        10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 
        10, 10, 10}, {{13}, {26}, {2}, {3}, {9}, {10}, {33}, {36}, {66}, 
        {65}}}, {1/2, -1/2, -1/4, -3/2, 1/2, -3/4, 2, -2, 2, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 3, 3, 3, 3, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5}, {{64}, {65}, {64}, {64}, {64}}}, 
       {-1/2, 1/2, 1/4, -1/4, 1/4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        1, 2, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5}, 
        {{65}, {64}, {65}, {65}, {65}}}, {-1/2, 1/2, 1/4, -1/4, 1/4}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{64}, {65}}}, {-1/2, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{64}, {60}}}, {-1/2, 6}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{65}, {60}}}, {-1/2, 6}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, {{31}, {32}, {64}}}, 
       {1, -1, -1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, 
        {{34}, {35}, {64}}}, {-1, 1, 1/2}}], SparseArray[Automatic, {111, 
      111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3}, {{31}, {32}, {65}}}, {1, -1, -1/2}}], SparseArray[Automatic, 
      {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3}, {{34}, {35}, {65}}}, {-1, 1, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{64}, {63}}}, {-1, 1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, {{65}, {63}}}, {-1, 1}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{64}}}, {-1/4}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, {{65}}}, {-1/4}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 1, 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, {{64}, {25}, {61}}}, {1, -3, 2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, {{64}, {12}, {62}}}, {-1, 3, -2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, {{65}, {25}, {61}}}, {1, -3, 2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, {{65}, {12}, {62}}}, {-1, 3, -2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 3, 3, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 
        6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7}, {{13}, {19}, {26}, {28}, {64}, 
        {65}, {92}}}, {-2, -2, -2, -2, -1, -1, -2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 6, 6, 6, 6, 6, 
        6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6}, {{12}, {39}, {53}, {55}, {62}, 
        {96}}}, {2, 4, 4, 2, -2, 2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 6, 6, 6, 6, 6, 6}, 
        {{25}, {37}, {45}, {58}, {61}, {106}}}, {2, 4, 4, 2, -2, 2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 
        4, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
        5, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 10, 
        10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10}, {{14}, {22}, {31}, {32}, 
        {41}, {56}, {67}, {83}, {56}, {100}}}, {2, 2, 2, 2, 4, 2, 2, -2, 4, 
       2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
        1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 4, 4, 4, 4, 4, 4, 4, 4, 5, 5, 
        5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 7, 7, 7, 7, 7, 7, 7, 7, 7, 
        7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 7, 8, 8, 8, 8, 8, 8, 8, 
        8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 10, 10, 10, 10, 10, 10, 10, 10, 
        10}, {{16}, {23}, {34}, {35}, {43}, {57}, {59}, {84}, {57}, {103}}}, 
       {2, 2, 2, 2, 4, 2, 2, -2, 4, 2}}], SparseArray[Automatic, {111, 111}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 
        2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{18}, {88}}}, {2, -2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 
        3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 
        5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 9}, 
        {{38}, {54}, {63}, {78}, {82}, {38}, {54}, {63}, {111}}}, {-4, -4, 
       -6, -2, -2, -4, -4, 4, -2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2, 3, 3, 3, 4, 5, 
        5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 7, 8, 9, 9}, 
        {{79}, {81}, {86}, {89}, {90}, {98}, {108}, {109}, {110}}}, {2, 2, 2, 
       2, 2, 2, 2, 2, 2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{80}}}, {-2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{85}}}, {-2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 4, 
        17, 17, 17, 17, 17, 17, 17, 19, 19, 19, 19, 19, 19, 19, 19, 19, 19, 
        21, 21, 21, 21}, {{89}, {90}, {89}, {90}, {2}, {3}, {9}, {10}, {33}, 
        {36}, {47}, {72}, {74}, {75}, {76}, {77}, {91}, {89}, {90}, {89}, 
        {90}}}, {1, 1, 1, 1, -1/2, 2, -2, -1/2, -2, 2, 6, -6, -3, 1, 3, -1, 
        3, 1/2, 1/2, 1/2, 1/2}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 15}, 
        {{79}, {81}, {86}, {89}, {90}, {98}, {108}, {109}, {110}, {38}, {54}, 
        {63}, {78}, {82}, {111}}}, {-3/2, 1/4, 1/4, -1/2, -1/2, 1, 1, -1/2, 
        -1/2, -1, -1, 1/2, -1, -1, 1/2}}], SparseArray[Automatic, {111, 111}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{60}}}, {6}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 
        26, 28, 28, 28, 28, 28, 28, 28, 41, 41, 41, 41, 41, 41, 41, 41, 41, 
        41, 54, 54, 54, 54}, {{2}, {3}, {9}, {10}, {33}, {36}, {47}, {72}, 
        {74}, {75}, {76}, {77}, {91}, {2}, {3}, {9}, {10}, {33}, {36}, {47}, 
        {72}, {74}, {75}, {76}, {77}, {91}, {89}, {90}, {2}, {3}, {9}, {10}, 
        {33}, {36}, {47}, {72}, {74}, {75}, {76}, {77}, {91}, {2}, {3}, {9}, 
        {10}, {33}, {36}, {47}, {72}, {74}, {75}, {76}, {77}, {91}}}, 
       {1/12, -1/3, 1/3, 1/12, 1/3, -1/3, -1, 1, 1/2, -1/6, -1/2, 1/6, -1/2, 
        1/12, -1/3, 1/3, 1/12, 1/3, -1/3, -1, 1, 1/2, -1/6, -1/2, 1/6, -1/2, 
        -6, -6, 1/24, -1/6, 1/6, 1/24, 1/6, -1/6, -1/2, 1/2, 1/4, -1/12, 
        -1/4, 1/12, -1/4, 1/24, -1/6, 1/6, 1/24, 1/6, -1/6, -1/2, 1/2, 1/4, 
        -1/12, -1/4, 1/12, -1/4}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 19, 19}, 
        {{42}, {44}, {50}, {52}, {69}, {71}, {74}, {75}, {76}, {77}, {93}, 
        {95}, {97}, {99}, {101}, {102}, {104}, {105}, {107}}}, 
       {-1/2, 1/2, 1/4, -1/4, 1/4, -1/4, -1/4, -1/4, 1/4, 1/4, -1/2, 1/4, 
        -1/2, -1/4, 1/2, 1/4, -1/2, -1/4, 1/2}}], SparseArray[Automatic, 
      {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 19}, {{42}, {44}, {50}, {52}, {69}, {71}, {74}, {75}, {76}, 
        {77}, {93}, {95}, {97}, {99}, {101}, {102}, {104}, {105}, {107}}}, 
       {1, -1, -1/2, 1/2, -1/2, 1/2, 1/2, 1/2, -1/2, -1/2, 1, -1/2, 1, 1/2, 
        -1, -1/2, 1, 1/2, -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 
        2, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4}, 
        {{60}, {60}, {60}, {60}}}, {1, 1, 1/2, 1/2}}], 
     SparseArray[Automatic, {111, 111}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 15}, {{38}, {54}, {63}, {78}, {82}, 
        {111}, {79}, {81}, {86}, {89}, {90}, {98}, {108}, {109}, {110}}}, 
       {-1/2, -1/2, 1/4, -1/2, -1/2, 1/4, -3, 1/2, 1/2, -1, -1, 2, 2, -1, 
        -1}}], SparseArray[Automatic, {111, 111}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{60}}}, {10}}]}


==> anc/T1/basis.m <==
{
 (*******************************************
             3 Propagators (1-11)
  *******************************************)
 (* Sector 50 *)
 Topology[{0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[((1 - 3*ep)*(2 - 3*ep)*(1 - 2*ep)*ep^2)/((1 - 4*ep)*mTsq)]], 
 (* Sector 52 *)
 Topology[{0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^2*((-2*mTsq)/z3 + (qsq + v12)/z6))/z5]], 
 Topology[{0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^2*(qsq + mTsq + v12))/(z3*z5)]], 
 (* Sector 56 *)
 Topology[{0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[((1 - 3*ep)*(2 - 3*ep)*(1 - 2*ep)*ep)/v45]], 
 (* Sector 82 *)
 Topology[{0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^2*(mTsq + v15))/(z2*z7)]], 
 Topology[{0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^2*((2*mTsq)/z2 - v15/z5))/z7]], 
 (* Sector 84 *)
 Topology[{0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^2*(mTsq + v34))/(z3*z7)]], 
 Topology[{0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^2*((2*mTsq)/z3 - v34/z5))/z7]], 
 (* Sector 146 *)
 Topology[{0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[(ep^2*(qsq + mTsq + v23))/(z2*z8)]], 
 Topology[{0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[(ep^2*((2*mTsq)/z2 - (qsq + v23)/z5))/z8]], 
 (* Sector 162 *)
 Topology[{0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0}, Insertion[((1 - 2*ep)*(1 - ep)*ep^2)/mTsq]], 
 (*******************************************
             4 Propagators (12-36)
  *******************************************) 
 (* Sector 54 *)
 Topology[{0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG1)/z5]], 
 Topology[{0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[ep^2*sqrtC1*((1 - 2*ep)*(z2^(-1) + z3^(-1)) - ep/z5)]], 
  (* Sector 58 *)
 Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG3)/z5]], 
 Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[ep^2*(((1 - 2*ep)*(qsq + mTsq + v23))/z2 - (ep*(qsq + v23 + v45))/(2*z5))]], 
 (* Sector 60 *)
 Topology[{0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG4)/z5]], 
 (* Sector 85 *)
 Topology[{1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^3*(qsq + v12 - v34))/z5]], 
 (* Sector 86 *)
 Topology[{0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG5)/z5]], 
 Topology[{0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[ep^2*sqrtC1*((1 - 2*ep)*(z2^(-1) + z3^(-1)) - ep/z5)]], 
 (* Sector 89 *)
 Topology[{1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(1 - 3*ep)*(1 - 2*ep)*ep^2]], 
 (* Sector 90 *)
 Topology[{0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^3*(qsq - v15 + v23))/z5]], 
 (* Sector 147 *)
 Topology[{1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtG3)/z5]], 
 (* Sector 149 *)
 Topology[{1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtG4)/z5]], 
 Topology[{1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[ep^2*(((1 - 2*ep)*(qsq + mTsq + v12))/z3 - (ep*(qsq + v12 + v45))/(2*z5))]], 
 (* Sector 150 *)
 Topology[{0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtG2)/z5]], 
 Topology[{0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[ep^2*sqrtC1*((1 - 2*ep)*(z2^(-1) + z3^(-1)) - ep/z5)]], 
 (* Sector 165 *)
 Topology[{1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0}, Insertion[((1 - 2*ep)*ep^2*(qsq + mTsq + v12))/z3]], 
 (* Sector 166 *)
 Topology[{0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}, Insertion[((1 - 2*ep)*ep^2*sqrtC1)/z3]], 
 (* Sector 169 *)
 Topology[{1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0}, Insertion[(1 - 2*ep)^2*ep^2]], 
 (* Sector 170 *)
 Topology[{0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}, Insertion[((1 - 2*ep)*ep^2*(qsq + mTsq + v23))/z2]], 
 (* Sector 178 *)
 Topology[{0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtG3)/z2]], 
 Topology[{0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtG3)/z5]], 
 Topology[{0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[ep^2*((ep*(qsq + v23 - v45)*(2/z2 + z5^(-1)))/2 + (mTsq*v45)/(z2*z6))]], 
 (* Sector 180 *)
 Topology[{0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtG4)/z3]], 
 Topology[{0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtG4)/z5]], 
 Topology[{0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[ep^2*((ep*(qsq + v12 - v45)*(2/z3 + z5^(-1)))/2 + (mTsq*v45)/(z3*z8))]], 
 (*******************************************
             5 Propagators (37-77)
  *******************************************)
 (* Sector 62 *)
 Topology[{0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG2]], 
 Topology[{0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtC2)/z5]], 
 (* Sector 87 *)
 Topology[{1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG1]], 
 Topology[{1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^3*(qsq + v12)*v15)/z5]], 
 (* Sector 91 *)
 Topology[{1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG3]], 
 Topology[{1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^3*v15*v45)/z5]], 
 (* Sector 93 *)
 Topology[{1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG4]], 
 Topology[{1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^3*v34*v45)/z5]], 
 (* Sector 94 *)
 Topology[{0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG2]], 
 Topology[{0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^3*(qsq + v23)*v34)/z5]], 
 (* Sector 118 *)
 Topology[{0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}, Insertion[ep^4*(qsq + v12 + v15 - v34)]], 
 Topology[{0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0}, Insertion[(ep^3*(qsq + v12)*v15)/z5]], 
 (* Sector 122 *)
 Topology[{0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}, Insertion[ep^4*(v15 + v45)]], 
 Topology[{0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0}, Insertion[(ep^3*v15*v45)/z5]], 
 (* Sector 124 *)
 Topology[{0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}, Insertion[ep^4*(-qsq - v12 + v34 + v45)]], 
 Topology[{0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}, Insertion[(ep^3*v34*v45)/z5]], 
 (* Sector 151 *)
 Topology[{1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG1]], 
 Topology[{1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtC2)/z5]], 
 (* Sector 167 *)
 Topology[{1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG1]], 
 (* Sector 171 *)
 Topology[{1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG3]], 
 (* Sector 173 *)
 Topology[{1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG4]], 
 (* Sector 174 *)
 Topology[{0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG2]], 
 (* Sector 181 *)
 Topology[{1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[ep^4*sqrtG4]], 
 (* Sector 182 *)
 Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[ep^4*sqrtR1]], 
 Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*v45*sqrtG2)/z8]], 
 Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*v45*sqrtG1)/z6]], 
 Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*sqrtC2)/z5]], 
 Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*(sqrtN1*(-z2^(-1) + z3^(-1)) + (sqrtC1*sqrtN2*(z2^(-1) + z3^(-1)))/qsq))/2]], 
 Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*(sqrtN2*(-z2^(-1) + z3^(-1)) + (sqrtC1*sqrtN1*(z2^(-1) + z3^(-1)))/qsq))/2]], 
 Topology[{0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[(ep^3*(qsq^3*(z2 + z3) - qsq^2*(-2*v12*z2 + v45*z2 - 2*v23*z3 + v45*z3 + 4*mTsq*(z2 + z3)) - mTsq*(v12*(v23 - v45)*(z2 + z3) + v12^2*(2*z2 + z3) + v23*(-(v45*(z2 + z3)) + v23*(z2 + 2*z3))) - qsq*(-(v12^2*z2) + v12*v45*z2 + v23*(-v23 + v45)*z3 + mTsq*(-2*v45*(z2 + z3) + v12*(5*z2 + 3*z3) + v23*(3*z2 + 5*z3)))))/((2*qsq + v12 + v23)*z2*z3) + (ep^3*((qsq + v12)*(qsq + v23) + (-qsq + 2*mTsq)*v45))/(2*z5) + ((1 - 2*ep)*ep^2*(qsq - 2*mTsq)*z5)/z3 - (2*(qsq + v23)*z3*((ep^3*(qsq + v23 - v45)*(2/z2 + z5^(-1)))/2 + (ep^2*mTsq*v45)/(z2*z6)))/(2*qsq + v12 + v23) + (ep^3*(2*mTsq + v12)*(qsq + v23)*v45)/((2*qsq + v12 + v23)*z6) + (ep^2*(qsq - 2*mTsq)*(v12 - v23)*((1 - 2*ep)*(z2^(-1) + z3^(-1)) - ep/z5)*z6)/(2*(2*qsq + v12 + v23)) + (ep^2*mTsq*(qsq + v12)*(qsq + v23)*v45*(1/(z2*z6) + 1/(z3*z8)))/(2*qsq + v12 + v23) + (2*(qsq + v23)*z2*((ep^3*(qsq + v12 - v45)*(2/z3 + z5^(-1)))/2 + (ep^2*mTsq*v45)/(z3*z8)))/(2*qsq + v12 + v23) + (ep^2*(qsq + v12)*z3*z6*((2*mTsq)/(z2*z8) - (qsq + v23)/(z5*z8)))/(2*(2*qsq + v12 + v23)) + (ep^3*(qsq + v12)*(2*mTsq + v23)*v45)/((2*qsq + v12 + v23)*z8) + (ep^2*(v12 - v23)*(qsq + mTsq + v23)*z3*z6)/((2*qsq + v12 + v23)*z2*z8) - (ep^2*(qsq - 2*mTsq)*(v12 - v23)*((1 - 2*ep)*(z2^(-1) + z3^(-1)) - ep/z5)*z8)/(2*(2*qsq + v12 + v23)) + (2*ep^2*(qsq + mTsq + v12)*(qsq + v23)*z2*z8)/((2*qsq + v12 + v23)*z3*z5) + (ep^2*(qsq + v12)*z2*((-2*mTsq)/(z3*z5) + (qsq + v12)/(z5*z6))*z8)/(2*(2*qsq + v12 + v23))]], 
 (* Sector 186 *)
 Topology[{0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0}, Insertion[ep^4*sqrtG3]], 
 (* Sector 211 *)
 Topology[{1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}, Insertion[ep^4*(-qsq + v15 - v23 + v45)]], 
 Topology[{1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0}, Insertion[(ep^3*v15*v45)/z5]], 
 (* Sector 213 *)
 Topology[{1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}, Insertion[ep^4*(v34 + v45)]], 
 Topology[{1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0}, Insertion[(ep^3*v34*v45)/z5]], 
 (* Sector 214 *)
 Topology[{0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}, Insertion[ep^4*(qsq - v15 + v23 + v34)]], 
 Topology[{0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}, Insertion[(ep^3*(qsq + v23)*v34)/z5]], 
 (* Sector 242 *)
 Topology[{0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[(ep^3*(mTsq + v15)*v45)/z2]], 
 Topology[{0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^3*v45*(-(mTsq/z2) + v15/z5)]], 
 (* Sector 244 *)
 Topology[{0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[(ep^3*(mTsq + v34)*v45)/z3]], 
 Topology[{0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^3*v45*(-(mTsq/z3) + v34/z5)]], 
 (*******************************************
             6 Propagators (78-94)
  *******************************************)
 (* Sector 95 *)
 Topology[{1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtC2]], 
 Topology[{1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}, Insertion[(ep^3*Mu11*sqrtD5)/z5]], 
 (* Sector 126 *)
 Topology[{0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}, Insertion[ep^4*sqrtR2]], 
 Topology[{0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}, Insertion[(ep^3*Mu11*sqrtD5)/z5]], 
 (* Sector 175 *)
 Topology[{1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtC2]], 
 (* Sector 183 *)
 Topology[{1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}, Insertion[ep^4*(qsq + v12)*sqrtG3]], 
 (* Sector 190 *)
 Topology[{0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}, Insertion[ep^4*(qsq + v23)*sqrtG4]], 
 (* Sector 215 *)
 Topology[{1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}, Insertion[ep^4*sqrtR3]], 
 Topology[{1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0}, Insertion[(ep^3*Mu11*sqrtD5)/z5]], 
 (* Sector 245 *)
 Topology[{1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*(qsq + v12 - v34)*v45]], 
 (* Sector 246 *)
 Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v45*sqrtG5]], 
 Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[(ep^3*Mu12*sqrtD5)/z5]], 
 Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[(ep^3*Mu22*sqrtD5)/z5]], 
 Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^3*v45*(2*ep*(-v15 + v34) + ((qsq + v12)*z7)/z6 - ((qsq + v23)*z7)/z8 + qsq*(z2^(-1) - z3^(-1))*z9)]], 
 Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^3*v45*sqrtC1*(2*ep + z7/z6 + z7/z8 + (z2^(-1) + z3^(-1))*z9)]], 
 Topology[{0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[(ep^3*v45*(ep*((v15 - v34)^2 - qsq*(v15 + v34)) + (mTsq*(v15 - v34)^2 + qsq*v15*v34)*(z2^(-1) + z3^(-1)) - (qsq*(v15 + v34)*(2*ep + z7/z6 + z7/z8 + (z2^(-1) + z3^(-1))*z9))/2))/(v15 - v34)]], 
 (* Sector 250 *)
 Topology[{0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*(qsq - v15 + v23)*v45]], 
 (*******************************************
             7 Propagators (95-108)
  *******************************************)
 (* Sector 247 *)
 Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*(qsq + v12)*v15*v45]], 
 Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v45*sqrtG1*z9]], 
 Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*(qsq + v12)*(v45*z11 - (qsq - v15 + v23)*z6)]], 
 Topology[{1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*Mu12*sqrtD5]], 
 (* Sector 251 *)
 Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v15*v45^2]], 
 Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v45*sqrtG3*z9]], 
 Topology[{1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v45*(v45*z11 + ((qsq + v23)*z6*(-1/2*z4 + z8))/(ep*z5))]], 
 (* Sector 253 *)
 Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v34*v45^2]], 
 Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v45*sqrtG4*z9]], 
 Topology[{1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v45*(v45*z10 + ((qsq + v12)*(-1/2*z1 + z6)*z8)/(ep*z5))]], 
 (* Sector 254 *)
 Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*(qsq + v23)*v34*v45]], 
 Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v45*sqrtG2*z9]], 
 Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*(qsq + v23)*(v45*z10 - (qsq + v12 - v34)*z8)]], 
 Topology[{0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*Mu12*sqrtD5]], 
 (*******************************************
             8 Propagators (109-111)
  *******************************************)
 (* Sector 255 *)
 Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*Mu11*v45*sqrtD5]], 
 Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*Mu12*v45*sqrtD5]], 
 Topology[{1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}, Insertion[ep^4*v45*sqrtC2*z9]]
}


==> anc/T1/benchmarks/s1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., 1.9491862693918623004505034772861929640909697584275014820033`30., 
  10.1243338906340149783157277565503069838541198507311056181005`30., 
  26.08076448247612533092474574265311484089`30., 
  115.39378566705696409325434511868249913732`30.}, 
 {1.`30., 
  -4.8799828401900300689754828561586182871367572340428007207063`29.9382566525\
0456 + 
   6.2831853071795864769252867665590057683943387987502116419499`30.0480182259\
96003*I, -10.04951491295434701526137409881067167031`29.649134474198746 - 
   30.2551791241259889004903102831719105969973166593153015807451`30.127789103\
692297*I, 71.48641222037951939959061824173452906964`30.135143930645448 + 
   19.36106403534720995935074385067737995468`29.567849650882554*I, 
  -77.03273866740440150382685845658944666801`30.065582509062562 + 
   53.29466496620483805448196726885463438169`29.90559090727913*I}, 
 {0, 
  -3.4145845547909461847129931667224056256138634962351511013548`30.0173410203\
56678 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9811530215\
01015*I, -5.75904255168347044537634942938812051972`29.48618450586414 - 
   25.9564876536165348282601064909279407969495020109982678130493`30.140080143\
268143*I, 67.96197918803721925161222564718372845899`30.124399688849724 + 
   24.29545005522013987659627858363195468113`29.67765861940645*I, 
  -84.41884270233593868631894540008887352786`30.081955772122658 + 
   51.43704009771907530503066616394758680899`29.866792347520683*I}, 
 {-0.5`30., 
  4.9158127416480784759988072940086850436979031198831835429525`30.07614860409\
841 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8817031458\
6899*I, -13.47314347643612610331490632123702671685`29.752384618402125 + 
   30.8869623911694071366756714616449871011848601336949418928487`30.112690883\
044834*I, -19.51502425866093077403691703426306844371`29.33537967983967 - 
   125.9959593730657228603578777698295164619`30.14536720209663*I, 
  218.07662090767851177794953745901808252376`29.93531167224942 + 
   283.83961957828454516118639151191833531975`30.04977557917006*I}, 
 {0, -2.3304781535955713356433359457915807936152409599325637060441`30., 
  2.2973726552332207805155860563990507953315656908979287376235`30., 
  -7.3419949261386924126898759241564234882680886134399106882818`30., 
  16.90863926482460827439787479712612799457`30.}, 
 {-1.`30., 2.7117700377992803708361684142969686231395121614376259300849`30., 
  -3.384514716537926013982989956288857875830832348742780975101`30., 
  12.3243352278495671982363498677425993613868739234732211156296`30., 
  -19.01255311177996575614025976226002316769`30.}, 
 {0, -2.7839524808900963253733526865793745923245504464753283654448`30., 
  4.7945625024968940914323164208889877391380363501779690528704`30., 
  -10.8561958575825134471923926513483678739784983440301447333782`30., 
  26.93750092269845505919729733636431436507`30.}, 
 {-1.`30., 3.6187186923883303502962018958725562205581311345231552488862`30., 
  -5.864034004289423246257969774698405198739249130298839080286`30., 
  15.9244651244312173574374320131695639461357284296076020377675`30., 
  -30.31033552266077028156718046498960335346`30.}, 
 {0, 
  -4.2888734646480311493613143890837060948697078591872090254609`30.0572411116\
95443 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9220477510\
24316*I, 2.71038094935924908878240304300663012413`29.047462105672512 - 
   34.25532004152519466732217385534912784568`30.149159798979145*I, 
  73.97518013666236788887113439195720032726`29.9748946046332 + 
   82.54537461296552229884139532267089443353`30.02250131606621*I, 
  -216.88422197198000431130772756362951304853`30.14362853104496 - 
   38.93152022402254030492445786409192645642`29.397701934876654*I}, 
 {-1.`30., 
  6.6285606599041999982721253008812192256484459599469165689183`30.01130894334\
4986 - 
   6.2831853071795864769252867665590057683943387987502116419499`29.9880695767\
10664*I, -0.29629131258606106026432288683711349399`28.004413072008454 + 
   41.47723174518425151727846039113409977407`30.150503917276207*I, 
  -80.60609891431929546359347811943092060338`29.990005434582592 - 
   84.31739642380517974021694582180973924157`30.009554719238576*I, 
  218.13950602301563334793337810895508483687`30.143932634241896 + 
   38.26904256051239822611939773281234373118`29.38804590580338*I}, 
 {1.`30., 
  -3.9412196069521473257735555553655885616524182406694328019509`30.0437046979\
04932 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9452239359\
2877*I, 
  2.831803794567340017175253036187867234836429468464429493654`29.498726283669\
05 - 
   12.3817065633849184367005731299527479453878738004505398058794`30.139443631\
665692*I, 
  6.0403541716558466423952116077722269212201917418740335129548`29.62712834233\
9827 + 
   19.2317995575203955008914473403500152033784883108413838837908`30.130085862\
372983*I, 
  -14.8280398551945538758983332159346182654112933444314644567023`29.901146040\
40613 - 21.75784957290579418112892701641225206507`30.067678265589937*I}, 
 {0, 0, 
  -4.510260238240764523885583307699255898889316024862645670056`29.73904988957\
6503 + 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, -44.78970933382188134726049316271823181065`30.126537014420027 - 
   15.30406197921506707908179238203643659952`29.66016548620481*I, 
  -9.89276918944335055553947569312533485269`29.71410749742671 - 
   25.1465330513814363444300776653421213932086082807675470588464`30.119267738\
265346*I}, {0, 0``99.03930911487737 - 
   1.4619947025109169382879227771376103497763956389950887959692`30.1505149978\
3199*I, 
  4.5929918169954918958277352021751141386505390768424317785346`30.14721453304\
539 + 
   0.5684056525990261462712783311689107279351258664882369485989`29.2397772495\
6454*I, 
  0.0555654441376900572428989127709184649578221938999340902454`28.01377427680\
296 + 
   7.612616332319282107984530517746119918474201850952389818527`30.15050342913\
51*I, 
  -9.5092654358856614004436445761333381650143279677038521592128`30.0152654125\
35914 + 
   8.8401837428463363642905108116644934324547358810976294616984`29.9835797342\
34233*I}, 
 {0, 0, 
  -10.171480509784710069373053153315970901927880926694973655858`30.1040794351\
63776 + 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, 8.07183682003329767588378593375833648577`29.368876118328465 - 
   48.14961878491136470923099491784380565007`30.14449659772616*I, 
  -9.20282897500843850080084430569913424623`28.827839076743793 + 
   193.24370366447216261598819382635586705674`30.150023078035474*I}, 
 {0, 
  4.2888734646480311493613143890837060948697078591872090254609`30.05724111169\
5443 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9220477510\
24316*I, 2.08480362012861250834790212960956153656`29.10094218002786 + 
   23.2757025022364461031483405120865341905721213836663667672111`30.148779825\
16765*I, -43.83710332602854654606247977086401894073`29.9588503080719 - 
   52.188130861568787486890971416374837006`30.03458020172263*I, 
  205.04086704427120004260500570575975506117`30.149707891396538 - 
   12.51216189615433895182671414680567355136`28.93519981687416*I}, 
 {0, 0, 
  -14.015487138531079325648294948055292732021315475566782585028`30.0937952075\
1882 + 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, 23.83803582435402176532972121651342269875`29.514220462879898 - 
   100.3810949375150196801587172364295555112`30.138601923344417*I, 
  161.63112931491810254808210030403011455398`29.823302448352212 + 
   302.92717731615232026677402337419888589493`30.09611567910272*I}, 
 {0, 
  0.3153160369504249296698202400715155166446565248799113679551`29.44456290139\
7568 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1419367189\
3272*I, 
  2.7841508384051678070594483066242195942100885459760444091451`29.65608423958\
8495 + 
   8.2341174780086652291334233215333170712380959392636984121443`30.1270085378\
9474*I, -19.30875545404772458963647129674088084976`30.06059176022829 - 
   13.8300609512503516055405965561766822646388023744517432005604`29.915661572\
117834*I, 44.20158707829568765788771116249534580888`30.13131119270892 + 
   13.44085858685312334911415625819552697686`29.61430034138143*I}, 
 {0, 0, 
  1.6974058686385657305609751991465904734370495755511746584719`30.15051499783\
199 + 0``29.92072929845198*I, 
  -2.2565211321133106589621010107897693588670431423655963131785`30.1505149978\
3199 + 0``29.797075592828815*I, 
  5.7541140301829564419965713014323253884715459587570808615795`30.15051499783\
199 + 0``29.390536533710332*I}, 
 {0, 0``29.98556919885888 - 
   1.4619947025109169382879227771376103497763956389950887959692`30.1505149978\
3199*I, 0``30.25812498821089 + 
   0.780530736166756215737936222861956442983824365192571248331`30.15051499783\
199*I, 0``30.01067846835474 - 
   1.379864779129812185917027929573752161509641286564539350223`30.15051499783\
199*I, 0``29.297960064332585 + 
   7.1212287005283298891675562488687302080813727322774616386436`30.1505149978\
3199*I}, {0.5`30., 
  -4.9158127416480784759988072940086850436979031198831835429525`30.0761486040\
9841 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8817031458\
6899*I, 15.11807754328435253978732148788305190607`29.793599842775073 - 
   30.8869623911694071366756714616449871011848601336949418928487`30.103878473\
472633*I, 4.54470547185351787378536647422396934868`28.67318371914025 + 
   136.33138493316566291884998279219664819597`30.15027382248542*I, 
  -180.69947425360686065794518362634782324788`29.785381097596748 - 
   377.90090662334741414410036703275930868163`30.10580214245246*I}, 
 {0, 
  0.9791976555262299068589892216460626506272334496273226597083`29.87397716003\
5793 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0792266720\
85987*I, 
  -0.2478438114163366341884026038753602945277935716979581265718`28.5202269515\
4007 + 
   10.5766204502663111417594591381022746369499913155751395180236`30.150395792\
021907*I, -18.2363620021624973930432069845681175285`29.889079648142147 - 
   27.85613446431165217338427051124911749832`30.073062293694736*I, 
  63.38428712574377529894857809092189362378`30.064819941695372 + 
   44.08970098930654250935510509923318726232`29.90717548496004*I}, 
 {0, 0, 
  -10.171480509784710069373053153315970901927880926694973655858`30.1040794351\
63776 + 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, 24.28437578669656960106395895910036597237`29.65065397166868 - 
   72.82722778356079561343497611291886254098`30.1276208055225*I, 
  98.19381466698388591022749729530549081134`29.70627107625115 + 
   254.84066983655599352577671690775992724721`30.120455682208654*I}, 
 {0, 0, 
  -14.015487138531079325648294948055292732021315475566782585028`30.0937952075\
1882 + 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, 9.44667771147367432453145305966051580103`29.277480046937747 - 
   69.88469555008211993846181283833252035958`30.14658302550124*I, 
  19.64148130812645812631088586408896617374`29.03267344645602 + 
   256.8917003180468194579789468996884356621`30.149249281703387*I}, 
 {0, 
  3.4145845547909461847129931667224056256138634962351511013548`30.01734102035\
6678 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9811530215\
01015*I, 
  7.320835545334523361651964667451324875634828476801921952708`29.704923473316\
672 + 
   19.067432769339597621852784221600713249172412832574765355069`30.1206550460\
76585*I, -52.46968016943049230923130270924068055733`30.12602451131797 - 
   18.12968608298549659260674216380334068936`29.664506378682827*I, 
  149.97390403247561874459483050580720638833`30.05333701947737 - 
   112.6731649156531864238187821098739286645`29.929141816096337*I}, 
 {0, 0, 
  -7.8440583691191141862910101892863942141753074916158110883174`29.8522193033\
88203 + 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, -46.32709981365882069541846538359233095367`30.024453824412923 - 
   41.09793256584184365671225528088590233065`29.972438686437087*I, 
  51.42816455307720692992480868428306504266`30.11956994535025 + 
   20.12684581077638531548480317808835095697`29.712144640050788*I}, 
 {0, 0``99.03930911487737 - 
   1.4619947025109169382879227771376103497763956389950887959692`30.1505149978\
3199*I, 
  4.5929918169954918958277352021751141386505390768424317785346`30.11797846436\
1805 + 
   1.8466114072741289547542488101459202484240855467838891968632`29.7222583067\
42145*I, 
  -4.8851953004604704976890214445096275641772893450699307795005`29.9464422765\
3477 + 
   6.100517359797421960945423253800314795887329229587235672624`30.04292701319\
937*I, 
  -5.3562144415282902800218807013197148073298146470208931087183`30.1456447515\
8999 - 
   0.8066700497721062651436495984189723109374092726052068967288`29.3234827281\
36412*I}, 
 {0, 
  3.4145845547909461847129931667224056256138634962351511013548`30.01734102035\
6678 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9811530215\
01015*I, -2.69485869331372870170289466335701601501`29.05159526893909 + 
   33.7345097290086121608478090621178255763`30.14913367417652*I, 
  -79.49823056387203957530076480065117222039`29.950167299487926 - 
   97.88010272631345596145011435046885762237`30.04050425353373*I, 
  306.14699867286878119034792076556798334656`30.145527283477737 + 
   46.66618149487600000739691364089520110191`29.32859954308825*I}, 
 {0, 0``99.34033911054135 - 
   0.7309973512554584691439613885688051748881978194975443979847`30.1505149978\
3199*I, 
  2.2964959084977459479138676010875570693252695384212158892674`29.95140709535\
9663 + 
   2.8141101145555716479691758593588372815021765078867966784598`30.0396825064\
87903*I, 
  -8.8407876622805153673292762077424799506544654190926975728087`30.1415987814\
28215 - 
   1.8099953732605491770404217504796421601090339895894199896546`29.4527852863\
22605*I, 
  13.241436876197876451684139770498496753754280300873774863367`30.12586852752\
6993 - 
   4.5906597351250493985695240959638141365724674611415712215972`29.6658085165\
63835*I}, {1.`30., 
  -9.8316254832961569519976145880173700873958062397663670859052`30.0761486040\
9841 + 
   6.2831853071795864769252867665590057683943387987502116419499`29.8817031458\
6899*I, 26.9462869528722522066298126424740534337`29.752384618402125 - 
   61.77392478233881427335134292328997420237`30.112690883044834*I, 
  46.24238993627942726047226303759483683201`29.406976654298873 + 
   251.9919187461314457207157555396590329238`30.14332299615032*I, 
  -497.32137240081234723732310822370693100457`29.989070536418897 - 
   522.36276152261214319593107350480615678149`30.010405622119304*I}, 
 {0, 
  4.2888734646480311493613143890837060948697078591872090254609`30.05724111169\
5443 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9220477510\
24316*I, -9.57915081265589730320490919098420838494`29.5250560976672 + 
   39.28668250059522490747736150782369274779`30.13797444396531*I, 
  -71.60459442295474619760777108972790942409`29.805664606157702 - 
   141.30645435561621104896902075920878117971`30.10088571623653*I, 
  379.35794630548230936915283274096167413067`30.110820867811807 + 
   169.89652128491613533584056895309419371834`29.761956168836942*I}, 
 {0, 0, 0, 23.02926346218849759337913767746060302545`29.947476388759714 - 
   28.64606298492921058716925658186791581101`30.042261282964002*I, 
  39.98114550510236187386859365302194760264`29.570873181360092 + 
   146.52189754012144833121847206008108799243`30.134920482755117*I}, 
 {0, 0, 
  -10.171480509784710069373053153315970901927880926694973655858`30.1040794351\
63776 + 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, 1.25511232450807200768482128163976294692`28.603785256331314 - 
   44.18116479863158502626571953105094672997`30.150339823691606*I, 
  -11.61252165941549401099127146739933893605`29.004009517554447 + 
   162.30175697383796628737981299860597833435`30.149406201758463*I}, 
 {-0.25`30., 
  -0.4872965673479655751126258693215482410227424396068753705009`30., 
  1.5084687217427800191657739035929663064723731909967736639276`29.86442131448\
8435 - 
   2.4942758294257098956460773359550805985768577203148724671683`30.0828294832\
67574*I, -36.86050860691433112189835931666182281919`29.918565202984055 + 
   50.94282622886769887714477061836661104436`30.05908691487744*I, 
  -98.30965630663038691542082608956646981745`29.747362982426065 - 
   228.48967025940457713502265777366931003963`30.113633375550698*I}, 
 {0, 0, 0, 28.39252969923233315481959813506585265044`29.913573090046075 - 
   39.92881850427263642853365734216956809445`30.061655460896826*I, 
  71.67181763560967412529737216183652331399`29.725203691436718 + 
   176.86557655822913740366886746948303442007`30.117498587054392*I}, 
 {0, 0, 
  -14.015487138531079325648294948055292732021315475566782585028`30.0937952075\
1882 + 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, -4.55449387487831138948987691855242995169`29.02631338218934 - 
   60.45227643324238325162505989425998741676`30.149285919441535*I, 
  7.75211546624573474044829906488990264187`28.757519791505924 + 
   191.45191286270870251771305360515987068061`30.150159268576292*I}, 
 {-0.25`30., 
  -0.4872965673479655751126258693215482410227424396068753705009`30., 
  3.1567289158790377673637258933783953373266453186784903337538`29.95343410273\
4047 - 
   3.8381788681154741609800734911751268286734046001073216028833`30.0383220242\
9272*I, -40.61171180255401526486701313360054680818`29.84966282160581 + 
   70.30315219456613013604967749781480016889`30.087986324008437*I, 
  -146.21588485042375597909685857197395191283`29.824566494725783 - 
   273.01249821315428059651659151099077733993`30.095754466938548*I}, 
 {0, 0, 
  7.8440583691191141862910101892863942141753074916158110883174`29.85221930338\
8203 - 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, 30.22287770770218381553793701407500335801`29.729415367786533 + 
   73.74278591883728305345264318170997296076`30.11679909467567*I, 
  -194.87059593215935309127032398098108399335`30.118826630622433 - 
   77.24242766333351581860424114218309330023`29.716936232178313*I}, 
 {0, 0, 
  1.3060450931487933360898126415194947464338669678184817843201`29.16218079344\
035 + 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, -50.67051420427350730853854253634308206023`30.142868341096314 - 
   9.5928686727344906299515101243783309272`29.420061528542544*I, 
  46.34476594966408885460813310990348336207`29.90879292440809 - 
   66.25837274205074652561207080822746386903`30.064032996898803*I}, 
 {0, 0, 
  4.510260238240764523885583307699255898889316024862645670056`29.739049889576\
503 - 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, 23.24775262039699486155121977594925928602`30.087118516264955 + 
   13.536465645508890611896505133168221030651213334948967528146`29.8522428260\
15235*I, 
  -10.7580912486264095081329721600609176466105212228018459291402`29.986300422\
954507 - 
   11.4372374929523162248317351994807489663680463023433360959763`30.012886338\
64613*I}, {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  1.5441037611154954366902936243848705517063222050970369249838`29.99624641026\
648 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0036898064\
7451*I, 
  -3.4853314352980801866145844578693607882928598111423015719313`29.6847984540\
94945 + 
   9.5700833702434162538703499346234931550214068976425093748681`30.1234700919\
2*I, 
  -12.3301797927187257399936183162929080064828602284847625554396`30.141596449\
67975 - 
   2.5247237675987749038988532270926025565314813175962318869228`29.4528409088\
52046*I, 
  -15.8378067413459586891995815750814809925252675264779305863758`30.048254391\
69804 + 
   12.2830218931398168169471589010386604471532808887654138611018`29.937864578\
385618*I}, 
 {0, 0, 
  10.171480509784710069373053153315970901927880926694973655858`30.10407943516\
3776 - 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, -6.20040838285702023736210067949910949013`29.32419078093251 + 
   41.10154798222342637943463509029671430585`30.145628664928353*I, 
  -10.73247588630993435151711543701560940829`29.01113824927145 - 
   147.54713169869757705461440309340446453449`30.149369099167508*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  2.7074964394628798381608878096716349062833837905313946687968`30., 
  -7.9958331320593408792935273278858672620465793667524285597473`30.1492051828\
79808 + 
   0.6219375419107447873195321209562490802993171090402409036555`29.0400882336\
37345*I, 
  5.7771643853489601886834265783292586507354611972208136310226`30.03217642981\
262 - 
   4.9175695062422946729492423470836363424300455410471333189296`29.9622122116\
05443*I, -40.93332065994854227164751221139360610189`30.11747320685131 + 
   16.5944152655050937859868920895962976096`29.725358183083806*I}, 
 {0, 0, 
  14.015487138531079325648294948055292732021315475566782585028`30.09379520751\
882 - 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, -8.68769916586212696393713768087175758267`29.325645173625578 + 
   57.39248815815296955931637637582624126882`30.14559545298168*I, 
  -34.08125851208452469897753460766957832287`29.410779741209012 - 
   184.04738153217769428031643360976938351118`30.143193760767694*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  3.6736942762350348085034012851047112394055003729739824001505`30., 
  -16.0483596411929670935383652699402565340357841158937866503993`30.147131889\
711265 + 
   2.0109680909315040120325372522210182659654985086791211635805`29.2451064209\
32185*I, 
  15.3027871613485671245633524461873942815623813243596036954135`30.0241506747\
50153 - 
   13.5970013613097062950828696492416708733566482533181834701228`29.972823277\
867406*I, -53.02756691140440893042715170996220329359`30.062680383039563 + 
   37.44148302486211323591260948534074936296`29.911531724836962*I}, 
 {0, 0, 
  7.8440583691191141862910101892863942141753074916158110883174`29.85221930338\
8203 - 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, 21.88550392805182318448341367448281405255`29.901945323652146 + 
   32.02707419144767127885636391005564353799`30.06730603851317*I, 
  -41.13970155698313041559173440222379622124`29.979610040839177 - 
   45.00800118819269594792947694072426236264`30.018638630292447*I}, 
 {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  2.5103015978876504070328070998179468848284387875396246563377`30.07876548861\
1275 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.8751594631\
12716*I, 
  -11.4388993570571034297900636123004173247571961348251900428063`29.955295444\
151822 + 
   13.8083771497042818124142102994895771616120119138724994917696`30.037053845\
663124*I, 
  -9.9896439561704832810238291084925804476001725097724456997054`29.8584548545\
1957 - 16.82931974204371562310325441802508111274`30.08497140654749*I, 
  -14.7568196189398526393774160047863041434436420835540125086985`29.852523316\
30609 + 25.32169593377041967579417245055983893294`30.087023337043398*I}, 
 {0, 0, 0, 
  7.315629784018724718268081663599787902424395390917962769474`29.897917362551\
013 + 
   10.8516555190487322505795670481890047363343569884899166463545`30.069161641\
993823*I, 
  -30.1581933162131046820726249029659231843243690031666388654345`30.136340550\
141004 + 
   7.8326191511122416463588057137098673607645204203992556021675`29.5508422395\
63146*I}, {-0.25`30., 
  2.4738136601484556198703505566130635858818115700855110714532`29.94196646214\
9292 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.0457493515\
2166*I, 
  -1.0836106320602809273295692748771547002690082824185639475266`28.9341766263\
90432 + 
   17.7995213465324964997190083677663074660658147894989379740159`30.149711692\
535558*I, -43.78185788437383801114850397597855503623`30.140267629712774 + 
   9.62425299620458882882246329007917272977`29.482340473728538*I, 
  -71.1853220389482650639440944188588231352`30.147689259178133 - 
   8.14692454483983871479174177721289072426`29.206292499054765*I}, 
 {0, 0, 0, 
  -15.8776948141546144186261802264697560304984097905228626408272`30.053591478\
90923 + 
   11.9092997914597987464676759091659021099293856684069185971173`29.928690256\
65672*I, 9.87131127622162590918462416859299895255`29.185732162022195 - 
   90.48753054493363180516895689578960078492`30.147946051344004*I}, 
 {-0.75`30., 
  4.8005990168432244228115389271865922950359347409542265590791`30., 
  -10.8481527405461253928558151717702417046614404671404599480018`30.147678667\
221548 + 
   1.2438750838214895746390642419124981605986342180804818073108`29.2070996443\
60206*I, 
  4.0736219916175444837672651253844133605005885805925768704739`29.73333409541\
407 - 
   9.8351390124845893458984846941672726848600910820942666378594`30.1161338716\
10447*I, -77.76725955538123472038175687566171983991`30.11727202499127 + 
   31.63028154772949974889106451259940486942`29.72657828757162*I}, 
 {0, 0, 0, -18.82326816294167046098726510952156828881`29.79552278407077 + 
   38.24612932587036822454905834549720831121`30.10341524390504*I, 
  -86.2599918099840775457146946175937030391`29.882988816408197 - 
   134.41319579168647166609693881651217799731`30.07562131078109*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  7.3473885524700696170068025702094224788110007459479648003012`30., 
  -32.84025799734925726724509069674058712496`30.144800708865567 + 
   5.36258157581734403208676600592271537591`29.357768060279707*I, 
  29.82610995305641772996016300872872340338`29.873001408297622 - 
   47.99542857278831196315141206024487922017`30.079604667797444*I, 
  -43.07890783445824488297322531517777401268`29.702656839717292 + 
   112.87428978566664328950374024619729148915`30.12098718619204*I}, 
 {0, 0, 
  4.510260238240764523885583307699255898889316024862645670056`29.739049889576\
503 - 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, 32.64096332065719238851197419424939743491`29.87686906234078 + 
   51.8783691283436463081215943607810789419`30.078092409848388*I, 
  -161.05715002963805687120207460954419648486`30.147959414049193 - 
   17.52374637161576524508203516675685704405`29.18460636306755*I}, 
 {0, 0, 
  1.3060450931487933360898126415194947464338669678184817843201`29.16218079344\
035 + 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, -51.81237494498676082150552209106675042144`30.118502250630797 - 
   20.65003519747861204550407718797794757803`29.718989547191264*I, 
  98.80536327912103700874136476251315036735`30.069640627039387 - 
   66.37424483569201272488570610895226464526`29.896859700751243*I}, 
 {0, 0, 
  4.510260238240764523885583307699255898889316024862645670056`29.739049889576\
503 - 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, 32.47218337280333820308867966587488971251`29.800798535399153 + 
   64.98764108503515109043371518178231466276`30.102117817865217*I, 
  -217.53580328860658818378843633524384050984`30.133438775548075 - 
   62.22194008570401318528116797330866396784`29.58985157802592*I}, 
 {0, 0, 
  10.171480509784710069373053153315970901927880926694973655858`30.10407943516\
3776 - 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, -31.10110028222179526926292361121893951123`29.724975061585212 + 
   76.79568176984057529640025149971172146108`30.117536108279616*I, 
  -92.82103904368242554210556765062849933818`29.60965219748265 - 
   308.83764297084756078235182686394486985789`30.131736001144063*I}, 
 {0, 0, 
  14.015487138531079325648294948055292732021315475566782585028`30.09379520751\
882 - 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, -37.83920741070600747935105119472636845147`29.66343795976399 + 
   109.81351405435475636699547018050208845402`30.126151718054363*I, 
  -157.82011594859152087028178448066043965986`29.700356038425593 - 
   416.03188348923268251452085893426710806549`30.121320295292843*I}, 
 {0, 0, 
  7.8440583691191141862910101892863942141753074916158110883174`29.85221930338\
8203 - 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, 27.4262325510648132992052471166726463006`29.586974981754516 + 
   96.5747549743301858516748390562189483031`30.13367244256244*I, 
  -283.53961504395817292425266936948982311427`30.08755641337884 - 
   164.43846125633168509393970199540212394017`29.85094607217574*I}, 
 {0, 0, 0, 0, 
  19.5361470051374722900217915178248956173443575003000223688701`30.1496896384\
69404 - 
   1.2055802043063062408881197181405081248418688534002208897089`28.9400468321\
1313*I}, {0, 0, 0, 0, 
  9.4840142572182769068054629846317279279244553898005176909122`29.99698456012\
4602 - 
   9.6157192899748014501753971339285968559190005275388467914588`30.0029741385\
0791*I}, 
 {0, 0, 
  -7.8440583691191141862910101892863942141753074916158110883174`29.8522193033\
88203 + 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, -43.53045465702145017908577548618997389625`29.90088743592308 - 
   63.929901621334746454934451155394877673`30.067798268840868*I, 
  143.741298068108792131192202446662980585`30.149826700545034 + 
   8.09909835517470324612089679159407253567`28.900681811128504*I}, 
 {0, 0, 
  -4.510260238240764523885583307699255898889316024862645670056`29.73904988957\
6503 + 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, -44.62092938596802716183719863434372408826`30.076602990325192 - 
   28.41333393590657186139391320303767232039`29.880586574123633*I, 
  41.18239360360160338096081760256312227898`29.982742728367093 - 
   44.45852436227348781721980221200470631554`30.01598618707116*I}, 
 {0, 0, 
  1.3060450931487933360898126415194947464338669678184817843201`29.16218079344\
035 + 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, -40.70353151382242101353338040904611182184`30.119968187225965 + 
   15.8194103551161215073659163349383135931`29.70952638795744*I, 
  -33.49993431452789816752996616396783536445`30.095461092762942 - 
   17.99571412580523132842903270222856292123`29.825586222758563*I}, 
 {0, 0, 0, 
  2.9775510239347698585337627204201868419512416854731656130369`30.14402452303\
2268 - 
   0.5186490768153750949871009449045196419666485626618515307286`29.3850389198\
50018*I, 
  2.1906885059491912134333997758615756111803902550607550634286`29.51880178511\
3613 + 
   9.1226183117700193694146903762430716699079808009480173915309`30.1383406599\
69483*I}, {0, 0, 0, 
  -2.5158826352343244183162142577866757244506665516130727291542`29.3875080151\
23366 - 
   14.3592425104595906712323367560243186638246896827441244147977`30.143949167\
797082*I, 44.10367610862128681387395694784520598526`30.138887187819336 - 
   10.34395074418283884612988157189892121958`29.509098841589932*I}, 
 {-0.25`30., 
  0.3869923425091193895356953530397522282331019233451825536052`30.15051499783\
199 + 0``30.562812626195345*I, 
  -7.7039865854287077823417804319614693281141518490968184115398`30.0581038443\
5356 + 
   5.6110263105291313083940750539810945885345783523821357183752`29.9204306316\
00038*I, 
  -20.6891751961819865422552655922844521660009120975315280025158`30.125482797\
201805 - 
   7.2318907597722890785609870339560955610138811685762537375747`29.6689914773\
14552*I, 
  -20.8461271374924042169086503238720600707799939933635066571488`30.148947696\
706777 - 
   1.7742244871774050577420151330265820764620915065251706288222`29.0789308834\
89328*I}, {0, 0, 0, 0, 
  12.0462476954602795132490192653683267673391366478356286653765`30.1502872883\
90647 - 
   0.3901925873484160766936665832619643646148123661342999675905`28.6607145141\
45738*I}, {0, 0, 0, 
  -19.97920381438402736936397954070555939703`29.89448023014119 + 
   29.97808473501206950974995946736070555501`30.070705935682227*I, 
  -63.37522498322349846380368304563817307908`29.82518290320878 - 
   118.11741944082400230817641104080289905978`30.095577339300156*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  5.4149928789257596763217756193432698125667675810627893375935`30., 
  -16.3865315220790610673507782316023021148490857651624331561645`30.148301922\
00249 + 
   1.6585001117619860995187523225499975474648456241073090764144`29.1535303893\
69894*I, 
  13.7532043665994017154720664209762224352371498737016428474775`29.9372755790\
3629 - 17.77199620603846220757892091770514169456`30.04860789442757*I, 
  -61.83919227338477756658563583784608964354`30.01987492818151 + 
   56.17070624208265018797554822318555195233`29.978121004225173*I}, 
 {0, 0, 0, -17.79351818534853736414845779086120212255`30.009646007811092 + 
   17.00283424001589303190578756814389443373`29.989905502208362*I, 
  1.02610098004967826463721406559300359907`28.097572497511216 - 
   115.90858007957785570816880796944844621558`30.150497980701385*I}, 
 {-0.75`30., 
  6.5818365812893593669198936311234803617103980769918138019865`30., 
  -25.7016657419295118194468341159539868399189609500442406426422`30.145261625\
765542 + 4.02193618186300802406507450444203653193`29.33973552975065*I, 
  10.02367441780774007460513358376505783598`29.689405451877402 - 
   27.1940027226194125901657392984833417467162352425134226590155`30.122851636\
814893*I, -107.25651140370228292407935774437166693216`30.07165021560683 + 
   70.97617414615322443623606901975724566901`29.89233913420824*I}, 
 {0, 0, 0, 
  5.1874000728486086888222756112537386439402651162658484613053`29.65185353282\
277 + 
   15.5089796747529224725924736532500161862216322593955076307767`30.127487015\
84039*I, -45.17385659257877752423809955596972101859`30.131007450265543 - 
   13.8496289050635852625299595940043610658`29.61755841825565*I}, 
 {-0.25`30., 
  4.2550512245945905639787052605499516525562749061230983143607`30.05603423588\
985 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9242793158\
61416*I, -16.08787991569740518318650722484374083061`29.85727982626887 + 
   27.20212927146806709994873251834165493636`30.08538391052124*I, 
  -54.00056733723927058035765873523659931861`30.111832279783474 - 
   23.84558944482567507686298315209412810623`29.756842019511858*I, 
  -47.48358566962135521947557592485089162659`30.149841008224495 + 
   2.64746380266851938046681558515444097176`28.896127532391848*I}, 
 {0, 2.3304781535955713356433359457915807936152409599325637060441`30., 
  -11.6815878422488231308185346104786400433401936472110951511928`30.150295119\
380843 + 
   0.3718142277218860760166551000730956819049509584965454841364`28.6531192446\
0578*I, 
  6.2538629455319537699221249195209958000908536151266588114683`29.97280165459\
162 - 
   7.0390564703563830063083539837239755062596639757503923383109`30.0241677445\
33163*I, -68.03794128244172511591197471283763643524`30.116240894804 + 
   28.13322156672353318412677454929692710057`29.732709197270616*I}, 
 {-1.25`30., 
  6.1564840357428646082296231343350766066056908216730395241215`30., 
  -10.8632764788893570574624552948414495238863150599551495555116`30.147489832\
979442 + 
   1.286685884040100023502097222476901865559894665610763592278`29.22100153659\
9168*I, 21.40400301637171020970388696408922475382`30.09894556265287 - 
   11.081761613359169845914313049594313669148899918181581383733`29.8130593626\
941*I, -44.62917989088337343421401637998356014021`30.038827309779695 + 
   36.5996179812449427912327382070043075751`29.9526849558413*I}, 
 {0, 2.7839524808900963253733526865793745923245504464753283654448`30., 
  -18.9719091015028361167019142235341222244346446658870276775454`30.149590859\
232614 + 
   1.238981054793206997394135912641047721979698960899086924189`28.96454448969\
4394*I, 23.83611271342886142236883408532475784698`30.037192059684283 - 
   19.73046191985295004677291207573117909117`29.95509388214524*I, 
  -62.50968490414238918230147171564425484162`30.012064784219827 + 
   59.03475674672913519455822365764759427495`29.9872252525475*I}, 
 {-1.25`30., 
  8.3911959274835245420679945790597584719894636442533914264297`30., 
  -23.769521372549020891408191935979092831791648664137084354354`30.1440760960\
36528 + 4.12360052102413703469263009328166765393`29.383332245080087*I, 
  28.04335339088456566587008763913894952839`29.992833564927615 - 
   28.96902244458218227207314012450970750166`30.00693746035688*I, 
  -62.26786185490022417777595290007126158725`29.97368497278111 + 
   69.83078661387628590703333535172925805314`30.023467953756377*I}, 
 {0, 0, 
  -1.3060450931487933360898126415194947464338669678184817843201`29.1621807934\
4035 - 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, 
  21.3795296099453720445797013985219422853302947432282634134806`30.1399834784\
14088 + 4.76599459810582876017311001138826458917`29.488138878506337*I, 
  -18.44881694191472567985232439723762404224`30.084734455618374 + 
   10.9738751384479585386910146681434949613201291559325340654991`29.859125948\
469945*I}, {0, 0, 0, 
  3.7033801326749212301290116487015597713650715677185735578597`29.87688828514\
5462 - 
   5.8856550740373047119434999666188091282832051175514162408656`30.0780847996\
33995*I, 
  6.6263667908956644119479256227462481853717223127756468164422`29.94232153222\
758 + 
   8.4039378914940244196609234556770573388896016121853038624573`30.0455288945\
41587*I}, {0, 0, 0, 
  25.71799454989687762718613507461300568829`30.080292388688367 + 
   15.8911422823549144713509924447235241963364834322380569937863`29.871210404\
895063*I, -66.58428566508233483243546067805540698481`30.084381420763872 + 
   39.7293042657107672396996889643310200188`29.86012063570579*I}, 
 {0, 0, 0, 
  7.4067602653498424602580232974031195427301431354371471157196`29.87688828514\
5462 - 
   11.7713101480746094238869999332376182565664102351028324817313`30.078084799\
633995*I, 23.16876953861826775229261844731824504108`30.063733486183104 + 
   16.2395250887372077227450967678625915715`29.90940384107511*I}, 
 {0, 0, 
  -1.3060450931487933360898126415194947464338669678184817843201`29.1621807934\
4035 - 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, 61.77935763543784711651068421836372065983`30.0545227181673 + 
   46.06231422532922418282150364729459209832`29.927025083498016*I, 
  -231.76407492506131153742865195229100155148`30.14202332957557 + 
   46.28338777383888527299685381305940378522`29.442402351657858*I}, 
 {0, 0, 0, 0, 12.07758139533194476603259077359836227366`29.30606121558023 - 
   83.54931461737213837923433449888702253573`30.14602413412201*I}, 
 {0, 0, 0, 0, 26.78574189277143169527367206145823194077`29.479195197311647 - 
   122.77980818293186712272001619833563342288`30.140418468203936*I}, 
 {0, 0, 0, 24.99545989061943771429618995507950407627`30.032963526897554 + 
   21.18452797085729559901127691690515629458`29.961121186753594*I, 
  -92.58451369422252144129398184648236022237`30.11549359092639 + 
   38.73236198446365210789002790235753198855`29.737029223197734*I}, 
 {0, 0, 0, 
  7.4067602653498424602580232974031195427301431354371471157196`29.87688828514\
5462 - 
   11.7713101480746094238869999332376182565664102351028324817313`30.078084799\
633995*I, 19.81552672924660435654769886719196487418`30.02435434047926 + 
   17.58799412379287735972964797627503498381`29.972565031243445*I}, 
 {0, 
  -0.3153160369504249296698202400715155166446565248799113679551`29.4445629013\
97568 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.1419367189\
3272*I, 
  -1.5899144474993930487390606448711699711581170586218241778557`29.3954672891\
74277 - 
   8.9044401749858332331442690722736564932265954421567388000045`30.1437001538\
1775*I, 18.30621222879061682747581429679046086368`29.86513603820738 + 
   30.20159918035983090232929244010177713703`30.082567484801157*I, 
  -92.34173116221694137063732999687571593979`30.105376318334223 - 
   44.38696371784194180359673632995374931542`29.78723374438122*I}, 
 {0, 0, 
  -1.6974058686385657305609751991465904734370495755511746584719`30.1505149978\
3199 + 0``100.5020482153849*I, 
  8.9900858738551290741169508592452648269521553534098068071675`30.12816840456\
6036 + 
   2.9597937782732479082031863847608108526336732202702036107277`29.6456660173\
29788*I, -23.70912261273057774528442389999016064739`30.098354059913945 + 
   12.3541623638452955542209016748250046176623344877024915471232`29.815251882\
005587*I}, {0, 0, 0, 
  -3.7033801326749212301290116487015597713650715677185735578597`29.8768882851\
45462 + 
   5.8856550740373047119434999666188091282832051175514162408656`30.0780847996\
33995*I, 
  -15.4023105505368099219034866937108597502344307423829534083542`30.116173130\
354323 - 
   6.3755529533831688515003454042701787466814638621081808014681`29.7331051119\
21624*I}, {0, 0, 0, 
  3.7033801326749212301290116487015597713650715677185735578597`29.87688828514\
5462 - 
   5.8856550740373047119434999666188091282832051175514162408656`30.0780847996\
33995*I, 
  13.1541551034287877347624152826670670682878228257523415919147`29.8836043456\
64907 + 20.45624478952104199442200146102663029354`30.07536729928475*I}, 
 {0, 0, 
  5.8113807950483648859543848901411846264130687923674558649611`30.10842121514\
4137 - 
   2.6878060773795285306679923104400924601930937595848982714301`29.7735398128\
87464*I, -14.63593741821292871646502265062055365645`29.779230719253974 + 
   31.1439771471189158211865351883625357446131256784394602565437`30.107184247\
467554*I, -66.82494671363673669514171281357660125062`29.987840993914805 - 
   70.56864014445831024483963477260783140817`30.011514121466842*I}, 
 {0, 0``99.03930911487737 - 
   1.4619947025109169382879227771376103497763956389950887959692`30.1505149978\
3199*I, 
  -4.5929918169954918958277352021751141386505390768424317785346`29.9914319524\
254 + 
   4.7742646415715006263886970231267564726127903328866097081193`30.0082427694\
10607*I, 
  -2.997713829514039245866562425578666522575489631955467049453`29.38213946248\
147 - 
   17.3285650879919202955051683211613174940591740930238416178666`30.144111892\
94809*I, 
  31.7896378364233707776000734482263494140601248923618299528943`30.1393472066\
6031 - 7.30297629813514489769856978288201422008`29.50056151755669*I}, 
 {0, 0.4534743272945249897300167407877937987093094865427646594007`30., 
  -2.5466691409509747964514097583016033115693469248085240416236`30.0913926740\
42467 - 
   1.4246316152200531669154276168006574104624932554320364036997`29.8391227261\
52066*I, 
  10.9546584588020809967738760136787385766666317434337842501284`30.1498587221\
75402 + 
   0.602688704449652142899925340509692046500540857801876410325`28.89035293240\
3143*I, 
  -12.244168023573409816648179088592711139516874422092704686128`29.9244309119\
78508 + 16.57486204114160644475863889685783477156`30.055951553594962*I}, 
 {0, 
  -0.9791976555262299068589892216460626506272334496273226597083`29.8739771600\
35793 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.0792266720\
85987*I, 
  1.2677434738206395068064719751136566845152320381301453637745`29.21778877213\
7695 - 
   10.7839329642365594041993031784210243303830970185885531525753`30.147534568\
114743*I, 11.57698183356108793056575139219528362036`29.57140538997464 + 
   42.3712001785923327794745706243668799529`30.134880803885377*I, 
  -100.90875230773219640528271850466698493164`30.023392880028794 - 
   90.01508793486907973966825453927656119347`29.973779353761895*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -1.851300692156763063445411970463209310471738625151318314241`30.03276054208\
3608 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.9614034556\
0743*I, 
  6.4288575545660199095643842783001442264512154810753211700993`29.87618086885\
581 - 
   10.2404060672205842578811956853638325770099064005355497627283`30.078364243\
981024*I, 
  -7.6100561868483127127388556137795916427396264446809978252253`29.6851306128\
17094 + 
   20.8777286380593239419327549663830284550426303404741113775008`30.123425998\
003064*I, -18.84709002378460686414597153180000920924`29.614002378448696 - 
   62.02698189507675572112546039218423574102`30.13133872327097*I}, 
 {0, 0, 
  4.510260238240764523885583307699255898889316024862645670056`29.739049889576\
503 - 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, 
  1.5370159591182541904186518608057790389827985157850622212786`28.94054817435\
3424 + 
   24.8781412684942189270233387053012411826465663885378858848471`30.149687727\
06741*I, -62.3280145232042370410318450820807744998`29.92141849821928 - 
   85.27913445923119130152422604067195258209`30.057577989514364*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -1.5441037611154954366902936243848705517063222050970369249838`29.9962464102\
6648 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.0036898064\
7451*I, 
  3.4853314352980801866145844578693607882928598111423015719313`29.68479845409\
4945 - 
   9.5700833702434162538703499346234931550214068976425093748681`30.1234700919\
2*I, 
  1.9506929626198805528417780579167778688933486133568022388555`29.30459671209\
054 + 
   13.5408783723582546236226700942508395336240359526219483446014`30.146054632\
054238*I, -23.48475160841352522321040249906542054859`29.54647059024674 - 
   91.40031000913520520431831199514559831314`30.13663228787807*I}, 
 {0, 0, 0, 0, 0}, 
 {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -3.014693370504147464916006155749973665048800210585676058054`30., 
  10.3701572648654294077772852819713298763844749841058391271588`30.1501681429\
93543 - 
   0.4146250279404965248796880806374993868662114060268272691035`28.7520383142\
12346*I, 
  -17.6608545001991351987143537496904602778741135569847186301016`30.141017594\
446616 + 
   3.7342467029973928950790113830296542854756323188772844484293`29.4662088880\
8058*I, 55.64763903934086111134337361726199094936`30.110585511961748 - 
   25.00270698265376392120253781183838528211`29.76312579993016*I}, 
 {0, 0, 
  10.171480509784710069373053153315970901927880926694973655858`30.10407943516\
3776 - 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, -11.14570444120596846703938007735845603334`29.599687358559247 + 
   38.02193116581526773260355064954248188173`30.132614007461772*I, 
  -11.94302608736374442349895716002114529639`29.036735476613643 - 
   154.74057815083939037523058104953478897212`30.14922531083288*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -2.7074964394628798381608878096716349062833837905313946687968`30., 
  7.9958331320593408792935273278858672620465793667524285597473`30.14920518287\
9808 - 
   0.6219375419107447873195321209562490802993171090402409036555`29.0400882336\
37345*I, 
  -15.0199389086096879209671663662122608742727035468426934514638`30.099814249\
102966 + 
   7.7026752997743293259192294947985887903244746371024860687334`29.8097876737\
64472*I, 66.63427496638986177078487606164606182184`29.95309220668865 - 
   81.12570030541641101497708150377227411075`30.03855298888078*I}, 
 {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -4.0564702618253899335468557546476822979558017074520578993078`30., 
  18.874117053939516737269133403473482619668020324241403567758`30.14942216037\
403 - 
   1.3406453939543360080216915014806788439775720871096913372175`29.0008694366\
5657*I, -41.43175484893381737776485801034094156564`30.136134318808327 + 
   10.84116331901898586390775329807486219276`29.55387687749707*I, 
  103.30669594307257335440577547636900099048`30.07162512741983 - 
   68.37538100057879473329119983196547906158`29.892396415007745*I}, 
 {0, 0, 
  14.015487138531079325648294948055292732021315475566782585028`30.09379520751\
882 - 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, -21.92989220660256531736415228029594511703`29.723716968323703 + 
   54.33269988306355586700769285739249512088`30.117741757748067*I, 
  -21.78330922568527362731985692182854248233`29.148230947317 - 
   217.89559644281289452779979603801200286659`30.14835554422305*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -3.6736942762350348085034012851047112394055003729739824001505`30., 
  16.0483596411929670935383652699402565340357841158937866503993`30.1471318897\
11265 - 
   2.0109680909315040120325372522210182659654985086791211635805`29.2451064209\
32185*I, -30.75107271166876203092080141421304362219`30.065801038077154 + 
   21.24187624410343555040058967895563092949`29.90513364219248*I, 
  84.96742940210834612861810949144870788232`29.84034617559151 - 
   151.32639702466159236402307135790660156547`30.09100838820114*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -2.893077583478005532076261569360917943378740122017700155495`30.09441455016\
037 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.8291743469\
3881*I, 
  14.833858756265504267986873612178964234211081465070540020519`30.01197053824\
8335 - 
   14.0156896636745300748540543398083268550453293725087882398218`29.987330871\
53334*I, -29.54177533435129962224339912706851073711`29.941731258638164 + 
   37.54917474142459495164083406474580508731`30.045895064125457*I, 
  7.21725221509834492833768345134617441455`28.887755893040598 - 
   131.97222094723372462052933870912820343398`30.149866536018532*I}, 
 {0, 0, 
  7.8440583691191141862910101892863942141753074916158110883174`29.85221930338\
8203 - 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, -5.35273711419254484278432793202905990597`29.215390020969796 + 
   45.78818487254640169922266841373436008767`30.147567533951058*I, 
  -83.97911876245216097560455432361944693234`29.84120940158968 - 
   149.17547927111953746863820125037836687628`30.09073553036687*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -2.5103015978876504070328070998179468848284387875396246563377`30.0787654886\
11275 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.8751594631\
12716*I, 
  11.4388993570571034297900636123004173247571961348251900428063`29.9552954441\
51822 - 
   13.8083771497042818124142102994895771616120119138724994917696`30.037053845\
663124*I, -12.53113562190214761308839886794279152541`29.70486821606956 + 
   32.64264972179371686696907122276778802768`30.12066319054416*I, 
  -24.29896238573196995218542982392283217297`29.311770319086403 - 
   165.85196736237356667933276551402665632411`30.14590321789085*I}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 
  -3.7033801326749212301290116487015597713650715677185735578597`29.8768882851\
45462 + 
   5.8856550740373047119434999666188091282832051175514162408656`30.0780847996\
33995*I, 
  2.1495769687454810980076354482183633794909861168316597754697`29.45545801397\
3598 - 
   10.4323228296048799878215015070839359310977393622624269234463`30.141486031\
58918*I}, {0, 0, 0, 0, 0}, 
 {0, 0, 
  -1.3060450931487933360898126415194947464338669678184817843201`29.1621807934\
4035 - 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, 2.05552770606832307562602238799777274882`29.058013495840154 + 
   25.3513995513277790277121363577148427714396613519876475620309`30.149092100\
93733*I, -85.55528964944305112418414502044799570867`30.02435277684891 - 
   75.9383410153838087052790733294522156145`29.972567016008753*I}}


==> anc/T1/benchmarks/s2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., -0.4128722295625169921836899317167962468091436052826996591249`30., 
  8.3099020732130940474335441560305901491205633800671862648923`30., 
  5.4076160388225818854694871255218902488651027501999318806641`30., 
  79.04869528332944133354615361563254199238`30.}, 
 {1.`30., 
  -8.7874124872162304470590876507314742181199377654067662811796`30.0608460983\
73187 + 
   6.2831853071795864769252867665590057683943387987502116419499`29.9151649537\
68382*I, 16.91217716817222362415812816426971081374`29.61856384240725 - 
   55.02352170914389662154362656827898125577`30.130912706246843*I, 
  62.91071787827588103976815060585105883754`29.651481454838187 + 
   188.26595366973198698846287686672700426869`30.127528602438552*I, 
  -379.10702496441849714122140574837553885848`30.029999098357813 - 
   326.54616650221787130298929647864911490508`29.96518185596721*I}, 
 {0, 
  -4.1872701288268567274376988595073389856553970800620333110274`30.0535482247\
19655 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9287671184\
4883*I, 11.50106631477485437336255520713149983754`29.58484004670355 - 
   40.71381275955527560067552049671993372188`30.133843714131782*I, 
  58.67355213235501580141205895607393712654`29.681917240590465 + 
   162.32093130240070974862887554451097375255`30.12384938488718*I, 
  -362.53790513845262681913587378276102511983`30.03758706795797 - 
   299.42112522700782197346839973070499051511`29.954516085142856*I}, 
 {-0.5`30., 
  5.2177529947269155448964332927890182531292204327811584831182`30.08334345618\
2508 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8630098128\
641*I, -16.53287487946822372099472009295527199743`29.80399688598295 + 
   32.78410895296044210691253964420959553884`30.1013118913297*I, 
  -10.46417523697738640347294006785627721837`29.007066563591096 - 
   145.22081876851298024416158619328358010715`30.14939044071365*I, 
  227.22153110277508067043374014060473644247`29.872972244323176 + 
   365.67322924317978375109395896810134433525`30.079615929388808*I}, 
 {0, -2.3448605761422839915388625077592212135579675633960654590414`30., 
  7.9053073716334938303702103577185040562797498941397270405531`30., 
  -19.55252079955354250029307382480878360543`30., 
  46.46274964468440906951437213290000005406`30.}, 
 {-1.`30., 5.1025933818470849752614149472352386739250787320748305772077`30., 
  -12.7115233116950945508067279104863812127858557418656462491429`30., 
  30.39557907969389152970966088147671031647`30., 
  -65.56872810446686295576480712975386127279`30.}, 
 {0, -2.4110003786468289964971625920274141180345225657959126048908`30., 
  8.3883638831751455047372194119796967644212038591762107429056`30., 
  -20.89731710233524272123617565323760601749`30., 
  49.72289792232098018196665822226079607562`30.}, 
 {-1.`30., 5.2348729868561749851780151157716244828781887368745248689067`30., 
  -13.3309279652606340698843460175416906257791735000001780488892`30., 
  31.89753146414723373068185780910784377091`30., 
  -69.14113886672354337431851503339355431414`30.}, 
 {0, 
  -3.108028905914746738912961569254496680785203078008228781448`29.99765506212\
8572 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.0023198855\
6227*I, 
  -0.8564361843768371596981125430584043682976936665268286881536`28.5994194921\
09657 - 
   30.4522108106532527441140341596704293205404692782541217467303`30.150343311\
79384*I, 72.88675518555219139615084350253743528473`30.00558682299601 + 
   71.0112940281123336794449083389814434566`29.99426563331212*I, 
  -205.80216755145303119688518121148219716315`30.145905775465728 - 
   30.14361294984411514513003858351532214053`29.311651135653555*I}, 
 {-1.`30., 
  6.6289300413920104700096130702257896083795497612991572220209`30.01132039648\
348 - 
   6.2831853071795864769252867665590057683943387987502116419499`29.9880568291\
3946*I, 0.13310556149928721836180830978690292001`27.66085226182579 + 
   41.10140429235139864026524866088394171579`30.150512720474968*I, 
  -80.69195023607151389154914914477163770349`30.000569942721565 - 
   80.48015918391555434920032886087362469468`29.99942855742182*I, 
  209.3786993659684993481154253735853436041`30.146349618674606 + 
   29.13859642696033680289256584241662887939`29.28988574944677*I}, 
 {1.`30., 
  -5.4241891095081740409882782586474163765337922354225083126806`30.0877008922\
01855 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8505159424\
83856*I, 
  9.7761115473088597298170134552459035687542456814852762870062`29.84741328572\
156 - 17.04059265811264207154472359275907396518`30.0887318325177*I, 
  -3.03644410199457736383118051182615249604`29.01840344458057 + 
   41.04798577779980019655213541547117499226`30.149330005164792*I, 
  -18.32805265850984169392643027121062821518`29.580402625439067 - 
   65.60057324908873588141354418561651303954`30.134193935944662*I}, 
 {0, 0, 
  -10.445419132480546803684323483776382494843460542249756148233`30.0330304775\
46802 + 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, -2.86577605121671051086820107867544668275`28.77101475960948 - 
   68.60628914244046371642989327519055756358`30.15013643990727*I, 
  99.07448978494155757799014936123478673883`29.825863848514345 + 
   184.28029906689658216359976610816593829403`30.095380912431526*I}, 
 {0, 
  2.6085814613540808343277950135139656441926592616587761485635`29.73420811174\
56 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1159835765\
9021*I, 22.36067161677344591288956261151845834353`29.875381239436226 + 
   35.7093705125082222792010755347524253829`30.07867859020343*I, 
  -130.95637266266162306340466869994319248151`30.150012992234295 - 
   6.3002068765153531289073254618457667677`28.832241165492412*I, 
  151.92585260700890505679880970736792704372`29.93423890765691 - 
   198.51765077812430220510348702756299842794`30.050406352566146*I}, 
 {0, 0, 
  -9.8113315977102217496654438887610621424598035442828185383098`30.0855866980\
51742 + 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, 17.74204514058766195770014311186111602683`29.613652053424023 - 
   58.44167645534471380207996671229057898908`30.13137103914283*I, 
  10.26691066950109542711732985744491681339`28.767331618432927 + 
   247.88541635335580750013095274262618950092`30.15014281212634*I}, 
 {0, 
  3.108028905914746738912961569254496680785203078008228781448`29.997655062128\
572 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.0023198855\
6227*I, 2.07935314568148432968241767285867858231`29.09368673573578 + 
   23.609053847871885016827603158883877028132042517267425040613`30.1488370647\
21267*I, -55.84147699008579775982579097545932630684`30.01257591043688 - 
   52.60557053836788523934824134345624265723`29.986650748854814*I, 
  213.29979816780442361798751244453791974133`30.14694674701864 - 
   27.45538524321774103899458580225280410578`29.256583844452898*I}, 
 {0, 0, 
  -4.8889532878869833614201331939913625593333551772542481906263`30.1013366998\
04055 + 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, 17.89977143134587653933172558693617421008`29.770400172446536 - 
   39.04220022884209076066969722064820199842`30.1090869715072*I, 
  30.63114592115249723366589350005145018133`29.38856090868315 + 
   174.38900514710639572789554839193385287508`30.143916764598245*I}, 
 {0, 
  0.8881348750900138654702681337399624338104372571330603530683`29.84263940924\
0252 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0902803620\
91605*I, 
  -1.9379632926202344870221634076950831210722330440922843954178`29.2875647260\
30773 + 
   14.0015187934702826238303571832499975982105685785523143354323`30.146394326\
970686*I, -16.45223713179430886301258131611662995169`29.610306029044487 - 
   54.65070577155067366081064187801994421066`30.131676843424305*I, 
  103.45059581690217882034941505556420860186`29.939308463889947 + 
   132.68010628442578346226622873857087133701`30.047381278333027*I}, 
 {0, 0, 
  5.5226198130529994287092644248052012915510894117276807034782`30.10525154786\
6974 + 
   2.6586827761739630179074790950929162814272705969254282596155`29.7877729232\
88717*I, 
  -19.5183095748227301153140107269501016877895937799343352142148`30.142508315\
923173 - 
   3.782744195027658453045364356137005372289610371996278543926`29.42987308744\
9156*I, 41.1922845072796467147191744343263283688`30.150491373096862 - 
   0.42966898618497750968629948137669257163`28.16880950180647*I}, 
 {0, 
  2.6085814613540808343277950135139656441926592616587761485635`29.73420811174\
56 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1159835765\
9021*I, 
  6.9973390605303715691231091977173698523866569843431926476356`29.63652529995\
6464 + 
   21.7542479644143196425994819215923342987983521244845895769631`30.129136456\
021143*I, -36.2427609118524578559288770557862472043`30.099375240625832 - 
   18.67647532624455129802655790170743649011`29.81144888497156*I, 
  44.02194257698942198170671662993613964929`30.140477865903406 + 
   9.57491126858874264370467850329074094692`29.477943420966326*I}, 
 {0.5`30., 
  -5.2177529947269155448964332927890182531292204327811584831182`30.0833434561\
82508 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8630098128\
641*I, 18.17780894631645015746713525960129718665`29.836182742819247 - 
   32.78410895296044210691253964420959553884`30.09230459263124*I, 
  -5.49948716671433486315848093392711413856`28.69867850230577 + 
   155.55624432861292030265369121565071184122`30.150243758581517*I, 
  -180.50417033930813537740655069653648683381`29.708279683936976 - 
   465.97587830683076726103558397163804159448`30.120155879306466*I}, 
 {0, 
  0.3815841648862313736870495307476377336136177573060816612032`29.52353500735\
394 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1380645404\
8312*I, 
  2.0322574116596485914847060405458707570569400420065753135883`29.41455507400\
538 + 
   10.8764401442532101252026866054735989139209300021240725608731`30.143063132\
061187*I, -23.10026240766052665476400223749352960376`29.93679174251137 - 
   29.90351958764441613594825121356817108485`30.048897136189844*I, 
  79.33563525774558117673102258415861648046`30.078869766743136 + 
   49.60111640344975714204072661855440894857`29.874892914702464*I}, 
 {0, 0, 
  -9.8113315977102217496654438887610621424598035442828185383098`30.0855866980\
51742 + 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, 27.0173535164245538513393492531432802101`29.654427635601635 - 
   80.24395042369389164923850382776254266696`30.12719713105931*I, 
  100.8688446962544171572110389235022971817`29.642286708284875 + 
   309.03088958649652839604514644923824513124`30.128531553697616*I}, 
 {0, 0, 
  -4.8889532878869833614201331939913625593333551772542481906263`30.1013366998\
04055 + 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, 9.7131232919018617592874033284633661565`29.68451430643086 - 
   26.6902318748341182945064847719325334483363900013010923049858`30.123507751\
80915*I, -12.12451419931785915396855505560821909518`29.13570978885997 + 
   124.8623970349406256535372168688283537652`30.148477110398066*I}, 
 {0, 
  4.1872701288268567274376988595073389856553970800620333110274`30.05354822471\
9655 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9287671184\
4883*I, -5.89575109246082583815731978801993390778`29.452315250254284 + 
   28.8298478791690717598069948741570168556257449952250148470128`30.141618460\
951037*I, -33.9740639119269313992937612554162894797`29.64880584602258 - 
   102.36865187812893814249976598802161024478`30.127825330554856*I, 
  257.12372346998008495639406073646047112192`30.07564547612553 + 
   164.97829159038790756144661607833986449263`29.88293012955413*I}, 
 {0, 0, 
  -5.3803558315909163431701519648857198785964118894541709726575`30.0173071212\
61293 + 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, -10.91290172543556918121165234268823569915`29.673467202107062 - 
   30.860474164829562228028210908469059332173853459911133181304`30.1249295524\
8641*I, 50.89071400916637054316918033792358131259`30.01053979501491 + 
   48.41959632117853875654008782571217859881`29.98892241520708*I}, 
 {0, 
  2.6085814613540808343277950135139656441926592616587761485635`29.73420811174\
56 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1159835765\
9021*I, 25.17596026319108309399778475145327209386`29.96774262889695 + 
   28.92829791780432391795918367455168086656`30.02807946586161*I, 
  -102.53343151681910349147315020942181098815`30.136862541025835 + 
   26.11895108773492958074400479056140516857`29.5429527808456*I, 
  28.92792950423119043211797810547593751452`29.375115811723617 - 
   170.02788912204698655191995116685985355112`30.14431862441234*I}, 
 {0, 
  4.1872701288268567274376988595073389856553970800620333110274`30.05354822471\
9655 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9287671184\
4883*I, -14.95157266049142613810469074738823541201`29.664230059019843 + 
   43.30263197908463542244275650617249918945`30.126057477319048*I, 
  -55.2678071745830764063406620815243628251`29.582488305682947 - 
   196.79506972785570570475032752847717242301`30.134030285912196*I, 
  467.42637687136205330895179848980458079171`30.031392315356257 + 
   399.58638619077954727488202216654778416563`29.963289782870632*I}, 
 {0, 
  1.3042907306770404171638975067569828220963296308293880742817`29.73420811174\
56 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1159835765\
9021*I, 9.93467793372546671184210883174673507022`29.74488444402451 + 
   23.2465479294793026841118046456222713232032558808093188346947`30.114089121\
54402*I, -87.21104609176712292842080317677746602471`30.12257521127401 - 
   32.31659100727889294095682641927584626215`29.69142925734283*I, 
  197.37813230886727805865992585180403126727`30.107142606499785 - 
   92.80590253585930837157987661757968180877`29.779419169958782*I}, 
 {1.`30., 
  -10.4355059894538310897928665855780365062584408655623169662362`30.083343456\
182508 + 
   6.2831853071795864769252867665590057683943387987502116419499`29.8630098128\
641*I, 33.06574975893644744198944018591054399485`29.80399688598295 - 
   65.56821790592088421382507928841919107768`30.1013118913297*I, 
  28.14069189291233851934430910478125438133`29.134761922669973 + 
   290.4416375370259604883231723865671602143`30.148486028161553*I, 
  -519.96658517766753751194204588016525162715`29.931580630414796 - 
   686.02998085240262037574620841717217481249`30.051948290764734*I}, 
 {0, 
  3.108028905914746738912961569254496680785203078008228781448`29.997655062128\
572 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.0023198855\
6227*I, -5.05903785519114791436460352992882425244`29.288957640219827 + 
   36.43156632753456174650221609922336704629`30.14636755467633*I, 
  -76.77848996530788937195112040896980863595`29.846406112072167 - 
   134.24426928080478329743122215913132494939`30.0890623009396*I, 
  396.519230765512949722975598561232665471`30.112814455810483 + 
   172.65685455050379988260416159406957913974`29.751734025523866*I}, 
 {0, 0, 0, 16.70678297456822941071512956626439576622`29.868445408094374 - 
   27.27635093838360490522132141491659615575`30.08133884650087*I, 
  28.81441727903755975779413661737801603844`29.40579358876254 + 
   157.46316492933131189151287302597410732836`30.14336272389058*I}, 
 {0, 0, 
  -9.8113315977102217496654438887610621424598035442828185383098`30.0855866980\
51742 + 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, 10.31057054185632444062421968687888444388`29.431711372099887 - 
   52.96759948531028674401718241284594651121`30.142438965161634*I, 
  13.00718732494102377753818068965206714739`28.95562770901727 + 
   203.32173204279609409896839428089173034973`30.149628114854824*I}, 
 {-0.25`30., 
  0.1032180573906292480459224829291990617022859013206749147813`30., 
  1.6958478495900052589890714739295131312014480176379824441974`29.85129401985\
5924 - 
   2.9210038151851233056932031111110315555079372354824795786533`30.0874392590\
3226*I, -27.70968335262486245889054486507850660753`29.808890922951964 + 
   54.17390178058586100570978859527637131213`30.10004947597735*I, 
  -79.68897381131350378800946350546365138314`29.616178693601345 - 
   260.82921103635841759300352744212554636239`30.131136687043952*I}, 
 {0, 0, 0, 
  9.8695993348416414034428112631517268445745417944845023219541`29.92433480435\
305 - 
   13.3649919119192293624770809330745645520869296677490516226297`30.056003982\
167123*I, 4.46491077568461229477644403037197133196`28.849057629880303 + 
   89.27455103623031720037898438957311873437`30.14997252006389*I}, 
 {0, 0, 
  -4.8889532878869833614201331939913625593333551772542481906263`30.1013366998\
04055 + 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, 8.03017209650423513588891432378444736551`29.625429754010906 - 
   25.6772083169228613981926162875736374463356187104940598710788`30.130252705\
6689*I, -10.33472661541528468587008312315385518553`29.10053332733942 + 
   115.49116641535665331078744958273470156047`30.148783102190748*I}, 
 {-0.25`30., 
  0.1032180573906292480459224829291990617022859013206749147813`30., 
  -0.2215827175679627969112782826512855382812735849913040287107`29.3854925944\
7494 - 
   1.270732194932236372732054419435039239832626112550645391591`30.14401074329\
885*I, -18.36679762123349715008989312667057505626`29.90069229361557 + 
   26.99167472679464688030083901806734270219`30.06788868461887*I, 
  -34.24069486458315554216540121576987858408`29.494435218349764 - 
   151.27707598722444221316098881080012704834`30.139665770389666*I}, 
 {0, 0, 
  5.3803558315909163431701519648857198785964118894541709726575`30.01730712126\
1293 - 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, 0.68856341801535900292924805014541875129`28.290058888935892 + 
   49.9296775123767083058483703613738663682`30.150473704170736*I, 
  -124.85124625168257880369909741166424457912`30.012796390555007 - 
   117.48935850705474732335841592845783214416`29.986402041322375*I}, 
 {0, 0, 
  -4.5640089940889507090126777861551825906081433045878697613527`29.9524914707\
62478 + 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, -8.90841524677230821951943727384173154546`29.454566231741822 - 
   43.32694156410499335181791015342368259477`30.141523812595484*I, 
  123.00622623676380890964976996696165613993`30.085261720169143 + 
   72.82729165961833889378595789588726437498`29.857628784859962*I}, 
 {0, 0, 
  10.445419132480546803684323483776382494843460542249756148233`30.03303047754\
6802 - 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, -6.82678710923043366763074986758576237146`29.26876575184982 + 
   51.5453692579222583612076611739570491856`30.146739047242725*I, 
  -47.62793488191715947999508042331320624916`29.663860159496227 - 
   138.07120846225909328065470077522014996648`30.12610153433015*I}, 
 {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  2.52018729744528935852679146086557595065060623361088726895`30.0792444208322\
86 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.8739314796\
10953*I, -16.86874930446061565952956228162542001139`30.07747904055525 + 
   10.6663210565951789242819756953659074932579642647881545721476`29.878410808\
38267*I, 24.53849401517773274308522529714000572785`29.919956267687226 - 
   33.74789535743511066426078655587001504525`30.058355055961773*I, 
  -30.39894872067273184366567193555545838142`29.72308622173859 + 
   75.44260622059819013575834828394395657078`30.117844339981154*I}, 
 {0, 0, 
  9.8113315977102217496654438887610621424598035442828185383098`30.08558669805\
1742 - 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, -17.96366317969108159010151676986417183252`29.67820819830846 + 
   50.17831338397891965139510413054352372965`30.124329354424855*I, 
  -15.47360262746787503255087681622414533869`29.055973810821556 - 
   191.74457082387360859826409651166404147717`30.14910544703999*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  3.8593447548325018918176904427724849097911614355623244962376`30., 
  -17.6505521846114811706637561709215918086165512604914857763405`30.148260233\
37512 + 
   1.8032672134960813954091233207578404549189535733544398921372`29.1575620233\
91968*I, 36.01127023681273296327264252616189277623`30.116472780607182 - 
   14.83589093980580187799236553547327266309`29.73134797208435*I, 
  -75.70981065894802313355094930948166915684`30.064076754127765 + 
   52.93938152786488731733471876589977596552`29.908703457345585*I}, 
 {0, 0, 
  4.8889532878869833614201331939913625593333551772542481906263`30.10133669980\
4055 - 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, -10.64906150208223975365768527468459526898`29.760984126921635 + 
   23.8419908988605077113934974841948772207712357852668458745181`30.111015309\
533993*I, 3.60420511227670232812375483078462735475`28.692594265964097 - 
   103.38713244675645420195962967221175335606`30.15025125748967*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  3.3968872462984160700066718959589554792453786040019105682723`30., 
  -12.5179363373689942624236993609039848534056883496531201476271`30.149763768\
904847 + 
   0.7369150985529254053333516235407568528020486378373199414735`28.9196484851\
93367*I, 
  27.7203845877433778410614611802954206492697897678151835856635`30.1368489100\
51675 - 
   7.0650147917835763484628635432342879980740092464930294018119`29.5431627341\
9807*I, -62.28878019891514900989929440411836530425`30.10439574135361 + 
   30.29991584696191221261204310696516753532`29.791427337506764*I}, 
 {0, 0, 
  5.3803558315909163431701519648857198785964118894541709726575`30.01730712126\
1293 - 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, 
  1.3836055212700475371565401423486118622644803896182284410944`28.91278466063\
008 + 
   23.8789270170685740196964730187068295313247096997695614988202`30.149787182\
41072*I, -27.08720940548341071847231763146137373378`29.84189451897551 - 
   48.01619018733395398759669488449928945428`30.090517952062143*I}, 
 {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  2.0577297889112035367157729140520465201048234020504733409847`30.05081237453\
0793 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.9335439068\
33982*I, 
  -11.9393374519834579793979433239632476279417658607450600489711`30.039073685\
87687 + 
   9.7774283134601831461824347642764240105295040424496543001749`29.9523180991\
17193*I, 11.97582717875168108290539861964645357801`29.72624457814222 - 
   29.4705419851199977805714996724228576535596378305932676374183`30.117327180\
917204*I, -3.8337969712082076145344727289176836004`28.991348465961938 + 
   55.17594732582938993863949067957220881735`30.1494691543946*I}, 
 {0, 0, 0, 
  -3.7790738417518290069997780495963758954688572415435717446378`29.3881003712\
32103 + 
   21.5385252885025693406217403598695396540714379272020274845377`30.143930957\
741684*I, -49.42068272728342657384255802986947876852`29.841852010466145 - 
   87.61696561024116470441277139049630232629`30.09053147817404*I}, 
 {-0.25`30., 
  4.2243483837129409705253212581683451428811279789828610799591`30.05491944888\
5 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9263095941\
3552*I, -26.42310341102680348184761719548576383529`30.04547149046294 + 
   20.84136538082174091167505030837131041798`29.942413833516998*I, 
  17.71020614674832651336488263490007791374`29.560404731244716 - 
   66.60379829681065457264237128672979937865`30.135680111761385*I, 
  -1.04867490095856229238198023571415344546`28.061031389631648 + 
   128.85761846456111857169609164396915698072`30.150500616421567*I}, 
 {0, 0, 0, 
  -12.5522897258518535177530037633416873194373529075497806458617`29.998680187\
836126 + 
   12.6285825036459734155274301201752870332237698898590278186131`30.001311838\
835996*I, 13.51076393637000277621963252615534431724`29.276242842180736 - 
   100.24036293860287260310140899404062232478`30.146605566671813*I}, 
 {-0.75`30., 
  6.9026632984873660371071192219821630611622383828857355345341`30., 
  -28.4270770882649822645510255494582383886795071880215234017128`30.147047644\
509115 + 
   3.6065344269921627908182466415156809098368401747689520048814`29.2504055194\
9009*I, 48.21542721577678477560372549750355956494`30.08077737528178 - 
   29.67178187961160375598473107094654532617`29.86993498386203*I, 
  -109.71615945531451261151414963573743584199`30.01633196432757 + 
   101.4559881636398326272288816583200097806`29.982339052508276*I}, 
 {0, 0, 0, 
  -7.6810430616307989994307706428355165965994133011914838188373`29.8513958691\
46362 + 
   13.2260222654038870985132649330041110780711835109926851533555`30.087404918\
760914*I, -18.97617418098968487915952718214184963301`29.571548118478617 - 
   69.42736530384351138060784085429638056045`30.13487014496345*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  6.7937744925968321400133437919179109584907572080038211365446`30., 
  -25.4762405916744362852824192971881006657563644247491975747716`30.149226845\
51954 + 
   1.9651069294744677475556043294420182741376195991756270189998`29.0364776909\
97376*I, 58.6943735324566391320210347739697100528`30.115665273113446 - 
   24.48932661862868667244416397162893524173`29.736045645046445*I, 
  -103.54503539399849617622746458402812532939`29.99988764224636 + 
   103.59861234964002111217006211818373137454`30.000112299646815*I}, 
 {0, 0, 
  10.445419132480546803684323483776382494843460542249756148233`30.03303047754\
6802 - 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, -5.48056372756735700323390866414010978282`28.92415310338464 + 
   92.13404170788022946531308460376630307856`30.149747994404983*I, 
  -196.69120651305579539472272644703727821707`29.949503988529038 - 
   242.78489784935685213996420108383190541458`30.04094071267123*I}, 
 {0, 0, 
  -4.5640089940889507090126777861551825906081433045878697613527`29.9524914707\
62478 + 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, -13.83408189493473635063731667564208708107`29.691604520452053 - 
   37.31616084421813520607597513962335904003`30.122551134518904*I, 
  103.71614100421102400495159815843358826986`30.121287095671995 + 
   39.3682273082432663961809756322091838249`29.700586605798243*I}, 
 {0, 0, 
  10.445419132480546803684323483776382494843460542249756148233`30.03303047754\
6802 - 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, -16.20728191552359559292503526520361567232`29.339434426039965 + 
   103.6441404800344232329161834565037031246`30.14526899386498*I, 
  -210.13491318656276064493085935148807846443`29.85919356595558 - 
   353.1955109102064339487996063240209334386`30.08471052612238*I}, 
 {0, 0, 
  9.8113315977102217496654438887610621424598035442828185383098`30.08558669805\
1742 - 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, -34.44882811515589136841527267812551179304`29.722105447477144 + 
   85.71802739372831870730128812720717514483`30.118003163050858*I, 
  -95.5978749564291127270291377206973258715`29.539153517396237 - 
   378.79262621820345072804581809618799608892`30.13710679514028*I}, 
 {0, 0, 
  4.8889532878869833614201331939913625593333551772542481906263`30.10133669980\
4055 - 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, -19.58272262674350316273021459161509300108`29.793190368964076 + 
   40.05522378675334765698356570500709800042`30.103976458895353*I, 
  -29.97728544800069494437505679108275585921`29.344621325474535 - 
   189.37017126749109476876362644085893911961`30.14514059407606*I}, 
 {0, 0, 
  5.3803558315909163431701519648857198785964118894541709726575`30.01730712126\
1293 - 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, -3.12799593222159755474513271597426214935`28.915551078098712 + 
   53.64051471264487445744053639320885230532`30.149777834998908*I, 
  -127.46254407848854679162875506023634461134`29.952725742621997 - 
   155.40203971065031862634206267198093996731`30.038799874907472*I}, 
 {0, 0, 0, 0, 
  5.8692445624391312564762797967016990481081357886892139359773`30.15023363786\
0484 - 
   0.2113376623538935409851506899472253827139058194802701280624`28.7066283308\
83436*I}, {0, 0, 0, 0, 
  14.6005411985764878040596012501690500215603066736477611280247`30.1251175216\
3634 - 
   5.1429176614041010737465063688532880188307270382773816605605`29.6719581388\
318*I}, 
 {0, 0, 
  -5.3803558315909163431701519648857198785964118894541709726575`30.0173071212\
61293 + 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, -7.09634237519861262353727157656855479852`29.45387182680165 - 
   34.57131136509772837962037694030404526929`30.141553119780955*I, 
  70.01813459560518847653504739000767861529`30.005608506632033 + 
   68.20949221485462217645925739971958836496`29.994242786846783*I}, 
 {0, 0, 
  -10.445419132480546803684323483776382494843460542249756148233`30.0330304775\
46802 + 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, 7.86094213673952807882292552238805920675`29.140187684625154 - 
   80.11638791459465748403299212792795760961`30.14843444580658*I, 
  151.19149948250531957500606065074645529567`29.871038571090597 + 
   244.8199259265980551784111735905381982775`30.080357958999386*I}, 
 {0, 0, 
  -4.5640089940889507090126777861551825906081433045878697613527`29.9524914707\
62478 + 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, -17.96554849393814294574201190476518408162`29.891400006186934 - 
   27.23332456282092663857599036416087404594`30.072060187242425*I, 
  64.82856953796751939959758428882080273313`30.14954922350519 + 
   4.32822844987992419285458656132276655571`28.974092960002412*I}, 
 {0, 0, 0, 
  0.766159489321462033043202456193629908030948709655329486113`29.283987362179\
49 + 
   5.5820550004312463039310047057372306130591188923813251372637`30.1464622885\
55277*I, 
  -28.6993311815632419483727180462032852031071420466046997442822`30.127696377\
57935 - 9.55319231168129605102998925994645974954`29.649973122116403*I}, 
 {0, 0, 0, 
  7.8416814955913792779629383266099616591883830429866986127934`29.50979859364\
5503 - 33.37791739970294874723775018173625080846`30.13884863057504*I, 
  153.9170944797380268527857501547133990112`30.064249660431003 + 
   107.49458498688019479761581287010488625702`29.908349391239344*I}, 
 {-0.25`30., 
  -0.976023165521480740478814807323643243167908100733129614798`30.15051499783\
199 + 0``30.161054872236246*I, 
  6.4451658465324819094015821980206593295938991389535213844863`29.98263628222\
9223 - 
   6.9610587083962489906391889536975197699905471098678968495609`30.0160774817\
05135*I, -17.43656710872358568289418268002693434975`29.635154331340594 + 
   54.39819125097543388339149219962277109892`30.129277805299857*I, 
  -74.23115540800441317132433990055904570005`29.70394059419839 - 
   193.84079677384247223846108755911749866382`30.120799560080055*I}, 
 {0, 0, 0, 0, 
  14.5209773229907960213594990625703401978721651519901117148029`30.1491264521\
5826 - 
   1.1630366940015337049904135736198639229790318613154750808521`29.0527240219\
6887*I}, {0, 0, 0, 
  -11.72105610481033005283950437373918400101`29.76089236041434 + 
   26.2487119161906749555372340151265359126919867666815418420372`30.111033612\
091127*I, -49.84953628725142516474416904763121370476`29.72527583466362 - 
   122.9906299440069383829990149495706535087`30.117486737834277*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  7.7186895096650037836353808855449698195823228711246489924749`30., 
  -36.0139699156526296064699532042420589803`30.14667768685065 + 
   4.80871256932288372109099552202090787978`29.27223550821581*I, 
  72.53411929315809962177827563826155809635`30.06689797204555 - 
   49.71197344336510328303574852188609195816`29.90281663372416*I, 
  -93.82330239486142814229442723635382970473`29.84138786061947 + 
   166.57192216360065102142849596812200174742`30.090678942760004*I}, 
 {0, 0, 0, 
  -9.1013580746605482217225471122080769755752043978300857778032`30.0388713780\
1371 + 
   7.4619826846150574450945713682407416530761758892446841051075`29.9526194137\
99862*I, 18.31708925814075172714941684942287278265`29.57380014126808 - 
   66.64342126616614868725132085913033271989`30.134700963854517*I}, 
 {-0.75`30., 
  5.9557016805843460584989821002657065652451543856316252966537`30., 
  -17.9430418283464972516725089110914475749940754445730602086465`30.149054852\
40083 + 
   1.4738301971058508106667032470815137056032146993817202642499`29.0636062333\
30347*I, 39.02590254380963145474743207168963136767`30.123765798268852 - 
   14.13002958356715269692572708646857599615`29.682555913698696*I, 
  -80.85621212567700007766951458021131988186`30.060036987953897 + 
   58.13200352766379613448239866520084101969`29.91673888712593*I}, 
 {0, 0, 0, 
  0.6135556779123958944680418233440885895262632775228334767563`28.89576280568\
8793 + 
   11.0137018314793640348569870485304508337435242160722108489026`30.149842141\
080732*I, -33.26207798582332907576168853884694272357`30.030097697862075 - 
   28.6352229957218912871174424854856329238`29.965048889913767*I}, 
 {-0.25`30., 
  3.2773867658099209919171841364518886469640439817287508420787`30.00899454819\
9283 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9906167252\
09687*I, -16.072978511145757420478555974811097761`29.969293966857453 + 
   18.35267848458964536209212064804762105111`30.02689705917407*I, 
  -5.05288113339454298463658310319678057119`29.10044912728315 - 
   56.47727457637290822951221578265417298922`30.148783776296387*I, 
  54.0472817975733592063679021753586494957`29.94674205260644 + 
   67.41652557074865504434921131182151097851`30.042734562391715*I}, 
 {0, 2.3448605761422839915388625077592212135579675633960654590414`30., 
  -18.2709778039025630791617652159401937012145898531065858543906`30.149778697\
506644 + 
   1.0648302558196585392709731631743523552189994534863925303403`28.9152972900\
66203*I, 43.00716854705545786035657298548496806035`30.115445767457157 - 
   18.00517558451372045776113222430588597578`29.737302277427098*I, 
  -99.07490898276256633738238339345106083757`30.049456412895236 + 
   76.27084515077987485799600358976850647826`29.93585128965831*I}, 
 {-1.25`30., 
  9.4539599894109085247378266955997823981247777489231508231379`30., 
  -32.47946467751384757146130915601524842687`30.14764876424342 + 
   3.7438823135032251818200223588465555245663928487492658616048`29.2093620901\
1985*I, 69.07517178636511842144034222707372692695`30.106824504599324 - 
   32.60991664244168762995226069494619963483`29.78085221960424*I, 
  -110.40021073280080933307424202499260519837`29.99884314629017 + 
   110.98837153347843904920010396176659953909`30.001150723208067*I}, 
 {0, 2.4110003786468289964971625920274141180345225657959126048908`30., 
  -16.2966338885097564586057278155009913005385327160233732841613`30.150353929\
35 + 
   0.4439219027037298605857739117780175806292069747016397684313`28.5855625935\
7061*I, 34.90203640108183931749141163533675937565`30.13601297985462 - 
   9.17231985254277056808995065245561520899`29.555641403546467*I, 
  -108.69173247303555527220695069485341906145`30.109073000074545 + 
   49.84138930017419439634075081645335479408`29.77046662843326*I}, 
 {-1.25`30., 
  8.5731381740124335510879896581515188066842487540688877311072`30., 
  -24.6633887265782530231654277395913010260238266107098685080417`30.149690502\
602105 + 
   1.5211850267707378869698304176640006935086450628275336264659`28.9398197965\
27825*I, 61.99388178429700597571735711449840560782`30.136551277886362 - 
   15.97686299127968736188286772670862232711`29.547693958013*I, 
  -107.82916461429129377660004819103602994399`30.07319878127977 + 
   70.5177279153305635781450256703687958892`29.88876085153328*I}, 
 {0, 0, 
  4.5640089940889507090126777861551825906081433045878697613527`29.95249147076\
2478 - 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, 2.35680289889204929429550519474773668329`29.170912118309428 + 
   22.3628738918649048986474009904643083710556426259527414781683`30.148116469\
364872*I, -33.56819447502691734013900188616581424339`30.017016688397398 - 
   30.93476632823823363112537916196016821181`29.981535545662165*I}, 
 {0, 0, 0, 
  2.7239237037733587419217537758534340618895007063426442434891`29.99848713037\
4077 - 
   2.7429014931378391369201102903592356924492685849358256772786`30.0015024023\
13758*I, 
  -1.8921141240908387318840591378550420603870206931865072556047`29.3943569911\
23615 + 
   10.6249230817256231685523453823679342191564204801550438244662`30.143735458\
208255*I}, {0, 0, 0, 
  4.29972766408750380466848070823410928099`29.395584634226395 + 
   24.0742478058783930356638417277272375159214030800279905398012`30.143696411\
676764*I, -94.92770891799392320044362788879103466942`30.084742817069312 - 
   56.4615110876679741527943170267400395217`29.85910231482782*I}, 
 {0, 0, 0, 
  5.4478474075467174838435075517068681237790014126852884869782`29.99848713037\
4077 - 
   5.4858029862756782738402205807184713848985371698716513545573`30.0015024023\
13758*I, 
  -0.389930116586951893167671076665555704291225647509071556742`28.38733979445\
438 + 
   22.5994228337596602710133133200375224957487619197386220677818`30.150450362\
71453*I}, 
 {0, 0, 
  4.5640089940889507090126777861551825906081433045878697613527`29.95249147076\
2478 - 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, 4.77694864776890162441474204471863454491`29.100314653434246 + 
   53.40977784550220191931789492888616758886`30.148784852347735*I, 
  -153.9926895632510855809627415899970447972`30.033226065012304 - 
   130.32544164396016653035282259031991622984`29.960755166113316*I}, 
 {0, 0, 0, 0, 49.78518497902492630451517625807426324766`29.910722561700677 - 
   70.70664417723638220088190467865045870241`30.06308266218558*I}, 
 {0, 0, 0, 0, 24.20111414581176979007389949360768645756`29.934367435823976 - 
   31.60814174490713862528849105520265445811`30.05033104003061*I}, 
 {0, 0, 0, 8.73269720007516643353768231647022103573`29.726401306010917 + 
   21.4806977650376245957454697364154918373208302147370456752354`30.117301289\
033293*I, -90.52197298640492349200248976054741315401`30.1223901951519 - 
   33.66167752023950272214699850107273624536`29.69277193915251*I}, 
 {0, 0, 0, 
  5.4478474075467174838435075517068681237790014126852884869782`29.99848713037\
4077 - 
   5.4858029862756782738402205807184713848985371698716513545573`30.0015024023\
13758*I, 
  1.5609875217396682395233859053439000453950173872494851346789`28.98970395608\
8935 + 
   22.5513496772449075678483180247985279510397285221091702869928`30.149477063\
79801*I}, 
 {0, 
  -0.8881348750900138654702681337399624338104372571330603530683`29.8426394092\
40252 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.0902803620\
91605*I, 
  2.9806142845125715854758812787081611951545785572385425682113`29.46179060528\
0523 - 
   14.2471571596545910922748077244302498824779181244980876492568`30.141213041\
82262*I, 9.38619414799581614432548976005468544136`29.283453397752755 + 
   68.47128376157332449324686025856343206649`30.146472335142764*I, 
  -134.98980381916613260535183339150661932982`29.90678760006547 - 
   194.32144784084318567587453577520252788942`30.06500737151327*I}, 
 {0, 0, 
  -5.5226198130529994287092644248052012915510894117276807034782`30.1052515478\
66974 - 
   2.6586827761739630179074790950929162814272705969254282596155`29.7877729232\
88717*I, 28.69487834775739954299041463377400697783`30.068866708967498 + 
   19.3866417783539184392080474350577838184`29.898564906666902*I, 
  -119.88720837058334535369507619141006008148`30.147226168456818 - 
   14.81026574667061880634765149617369638338`29.23901617220623*I}, 
 {0, 0, 0, 
  -2.7239237037733587419217537758534340618895007063426442434891`29.9984871303\
74077 + 
   2.7429014931378391369201102903592356924492685849358256772786`30.0015024023\
13758*I, 
  -2.6315324358279519445370980225897869200323449719198516315591`29.4802189023\
71206 - 
   12.0325991882406575468186246512162936351526180827189537738053`30.140369625\
32471*I}, {0, 0, 0, 
  2.7239237037733587419217537758534340618895007063426442434891`29.99848713037\
4077 - 
   2.7429014931378391369201102903592356924492685849358256772786`30.0015024023\
13758*I, 
  -4.9964397349085983487495260431622674606030948335278539687769`29.5796489253\
51375 + 
   17.9169625724836923312271392369102481267401824518663891223492`30.134252658\
336813*I}, 
 {0, 0, 
  -3.4881527647981722821442995116945213356733381068577502205499`30.0116733533\
15366 + 
   3.3005432405057738659222973833519846313506222458636683741246`29.9876632833\
97147*I, 14.81330067285063224588839484072097847526`29.61096246930498 - 
   49.12545916165872960115047762302069383321`30.131617253919806*I, 
  104.44462765819416751119319417039727123602`29.859703490451537 + 
   175.27192499755395748754398626058497417215`30.084529740973245*I}, 
 {0, 
  2.6085814613540808343277950135139656441926592616587761485635`29.73420811174\
56 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1159835765\
9021*I, 
  -13.6725978914528524449569113040435205921815578999880355381333`29.826756747\
875887 + 25.36392335747469845626231392512510499454`30.09512213861084*I, 
  2.55002873747926923173149383283913792006`28.536954355638425 - 
   104.70730040229189806897967120466208823466`30.150386243520984*I, 
  198.78143175439294048789662342407455773215`30.01341010216774 + 
   186.49733499791889596419059331355296142511`29.985706918042162*I}, 
 {0, 
  0.0661398025045450049583000842681929044765550023998471458496`30.15051499783\
199 + 0``31.33005210406886*I, 
  -0.3814545141589870603127901280834754222628760881306377410209`30.1390726769\
7387 - 
   0.0887296859040801059881153830638000596943617602675702959881`29.5056988623\
9555*I, 
  0.6421631390538904854386165206943023338139903982242903273053`29.22440076123\
9647 + 
   5.3788121444691582156450932362329959089951638852603276538181`30.1474417650\
96*I, 
  -19.8915151521629548022840609547222655407724009092565542542028`30.148332455\
91426 - 
   1.9992365771082090506606346742752209741727575154982628160116`29.1505287798\
23944*I}, 
 {0, 
  -0.3815841648862313736870495307476377336136177573060816612032`29.5235350073\
5394 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.1380645404\
8312*I, 
  -0.8533576050207017406772780260234204809144483308920540443062`29.0206005773\
7526 - 
   11.4775292154185705903390610457262123988939145265755525249189`30.149317921\
06634*I, 20.19718271992573301312794868922652920595`29.751030699089643 + 
   46.47374231513985918666990967469587470773`30.112947550228675*I, 
  -126.29971252386674129583439872389186370662`30.04312655775656 - 
   101.01980737808445936644891168991510757876`29.946130731792007*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -2.9282004030341082317909222926469793298606484777303439979204`30.0955966678\
4504 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.8251157488\
02517*I, 20.52594690340782957813531596550795810515`30.09646641373705 - 
   10.9119594227794873927264262365461597775251667146851079495226`29.822065954\
949014*I, -59.10273520155944549890056019010062763485`30.088618871340053 + 
   33.94257992465565516327484531482589897415`29.84775614069095*I, 
  124.48009617933979586900955281846512654488`29.960944655086806 - 
   146.97568872466656669067588346394276481002`30.033090243843905*I}, 
 {0, 0, 
  10.445419132480546803684323483776382494843460542249756148233`30.03303047754\
6802 - 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, -27.24606845763381643582082741491047731517`29.85779937651997 + 
   45.99454814555824677358852792546094085366`30.085201889707122*I, 
  1.80458493607124718169235650709135942765`28.108118909736227 - 
   198.9553178234830597119019746050328398859`30.150497133778792*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -2.52018729744528935852679146086557595065060623361088726895`30.079244420832\
286 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.8739314796\
10953*I, 16.86874930446061565952956228162542001139`30.07747904055525 - 
   10.6663210565951789242819756953659074932579642647881545721476`29.878410808\
38267*I, -43.41934425975587601249777621041066086387`30.04911272758275 + 
   33.49658371562587178533524440232078361822`29.936429983361876*I, 
  90.29856089560886958586999139229474139745`29.789584019169553 - 
   186.6063632433436306740460972133634908555`30.10482963925661*I}, 
 {0, 0, 0, 0, 0}, 
 {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -4.267357860421320765081821274553888289001203679681781225208`30., 
  20.7311330518756375764807791359146267413615878405428408146946`30.1497860159\
9633 - 
   1.2021781423307209302727488805052269699456133915896506682938`28.9131318045\
4337*I, -58.67435896568103403353915118528499921039`30.142409452162635 + 
   11.44267870077637775241823396588456238214`29.43248880220554*I, 
  145.8745775293749908593921035363946679294`30.098989660579058 - 
   75.48918297452891616579223829698128254548`29.812894774286736*I}, 
 {0, 0, 
  9.8113315977102217496654438887610621424598035442828185383098`30.08558669805\
1742 - 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, -25.61675581752583873957881385284945922116`29.827695055238998 + 
   47.38902728264755255877302584824110094808`30.094848721067418*I, 
  0.29333751002960743921069674971151955061`27.29818172301512 - 
   208.78555453052941662804156432899770539818`30.150514569196435*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -3.8593447548325018918176904427724849097911614355623244962376`30., 
  17.6505521846114811706637561709215918086165512604914857763405`30.1482602333\
7512 - 
   1.8032672134960813954091233207578404549189535733544398921372`29.1575620233\
91968*I, -47.02659174652301030568486670084377248857`30.109428002631887 + 
   21.46277448265312751594374269135433569814`29.768770360549404*I, 
  103.3044072930051238536131482637927466825`29.917801847797218 - 
   143.153675413680470340702839812642355182`30.059485500343925*I}, 
 {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -3.8159236523046591107638527417850576758681800151880084882176`30., 
  15.8441678020965160187936339785721804398412784713635007658361`30.1503063282\
4604 - 
   0.491276732368616936888901082360504568534699091891546627649`28.64176309073\
0745*I, -40.12266548550799516100786159519324958418`30.14681572766914 + 
   5.25923897080786271132047412533036921242`29.264348855557706*I, 
  103.11262272004110259396130738701227487539`30.12320865475327 - 
   37.74528195236087563441022652870395468236`29.6867594951062*I}, 
 {0, 0, 
  4.8889532878869833614201331939913625593333551772542481906263`30.10133669980\
4055 - 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, 
  -13.2679509076602443714264562255847431724453027977910357574743`29.863436169\
02295 + 22.00677348079815402459437868081611699521`30.083188686304286*I, 
  2.71015651747768039422266734705453140821`28.57661158294335 - 
   101.56480199805822174489557020175135495194`30.150360436077676*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -3.3968872462984160700066718959589554792453786040019105682723`30., 
  12.5179363373689942624236993609039848534056883496531201476271`30.1497637689\
04847 - 
   0.7369150985529254053333516235407568528020486378373199414735`28.9196484851\
93367*I, -33.54203434815437477226917265743207899588`30.130440053094375 + 
   10.43888748833862969907969256791054883521`29.623504870486787*I, 
  76.06478413612004611830435462788661121863`30.00817571184756 - 
   73.20020707112767949921165913543932834646`29.99150438433094*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -2.47676619491744657747295375987814871672762481323657126093`30.077106048712\
185 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.8793409143\
32*I, 
  15.8421856483940372485566086605209463753818670371075947905366`30.0729713883\
379 - 
   10.3785173846255436113188092045290374955039186656348124615269`29.889291607\
15517*I, -38.29981820066637108896806617073944177637`30.045718262249494 + 
   30.16442437234447803053728312830913048398`29.942016591850273*I, 
  70.78398294873170489127379172157649291158`29.876086474886794 - 
   112.78463986248178305617478824439253536651`30.07840143567112*I}, 
 {0, 0, 
  5.3803558315909163431701519648857198785964118894541709726575`30.01730712126\
1293 - 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, 
  -11.9622500331324306645729528241106928752566684418247147612011`29.851232460\
080922 + 20.60821706957575196295690116077958566759`30.08746000454826*I, 
  -5.03376111008249087225071172723059881063`28.93095156372993 - 
   83.30375806165995560524129896068992985283`30.149723556643504*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -2.0577297889112035367157729140520465201048234020504733409847`30.0508123745\
30793 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.9335439068\
33982*I, 
  11.9393374519834579793979433239632476279417658607450600489711`30.0390736858\
7687 - 
   9.7774283134601831461824347642764240105295040424496543001749`29.9523180991\
17193*I, -23.79755045521741851374437599949459791277`29.95345433596286 + 
   28.93251967541093436472189134721335932503`30.038308336819878*I, 
  35.61242369323281615950222296981173109457`29.623093203765006 - 
   114.54818500599075349244165712556237615338`30.1304798843468*I}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 
  -2.7239237037733587419217537758534340618895007063426442434891`29.9984871303\
74077 + 
   2.7429014931378391369201102903592356924492685849358256772786`30.0015024023\
13758*I, 
  6.4157606840096294083052162982998710408063863582928661427684`29.90737181492\
7632 - 
   9.2172469752105887902860661135195748031602228775911338751271`30.0647248836\
06022*I}, {0, 0, 0, 0, 0}, 
 {0, 0, 
  4.5640089940889507090126777861551825906081433045878697613527`29.95249147076\
2478 - 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, 
  -13.2519426961540443571510015152697107150494963787961963519158`29.931451824\
05496 + 17.49242322090888315871881161676774269617`30.05202225116004*I, 
  7.11570162771212772799578195344586105271`29.109552830236225 - 
   77.87072952889921910464927869422870894508`30.14870934446273*I}}


==> anc/T1/benchmarks/s3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., 1.6080648563014669018953587569272514407311743167953682900108`30., 
  9.5176066252770608805926431862258784672448222945706032396983`30., 
  22.73392907934597616013048333803689581285`30., 
  107.07380046847911160259603509920367426389`30.}, 
 {1.`30., 
  -8.8975162951119101798451865718633768942237461879580227294426`30.0626605084\
3018 + 
   6.2831853071795864769252867665590057683943387987502116419499`29.9115715847\
3498*I, 18.06818844670952127182244265213062529587`29.638868352788155 - 
   55.83915661097378984155606866841457395551`30.128892591416104*I, 
  60.44652413387199445276627331361733604546`29.619828408408544 + 
   196.03597769817966988106511258480193596851`30.130792858797584*I, 
  -388.10967642597787353511506935935241733274`30.018817777132337 - 
   354.43134229426967299433936630933893360245`29.979395425832053*I}, 
 {0, 
  -5.2527905757066885408702726643953141674774602523766955097267`30.0841130054\
66044 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8608727919\
63587*I, 16.45890295877313628265889701895015074611`29.691245764854465 - 
   44.43810335018880671984132723729138986273`30.122600394868577*I, 
  53.32231700103644707628257947718932688593`29.601382445462832 + 
   181.13163015872944070856554342832694683668`30.13246772874873*I, 
  -375.57477874912729852247513186020685501698`30.01958146154859 - 
   341.65762511951418287278105520028648528708`29.97847615923084*I}, 
 {-0.5`30., 
  5.1415638563693690990879179342958109760671505655639493211439`30.08162531683\
3243 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8676799555\
72463*I, -15.74360745461038651785317778270090546095`29.792072054249886 + 
   32.3053984782656336271007992125543908019`30.104242903881513*I, 
  -12.92314519470589120261885743945580816594`29.11310851704224 - 
   140.2617052812107492094025608203835619011`30.148679407968054*I, 
  225.43814413474200960962355045885251515531`29.889463246349596 + 
   343.9234879901234231357245550790260472036`30.0728976824369*I}, 
 {0, -0.624922010870789392150238813469864810575957350014321108891`30., 
  -0.9531668207727726034451167289072029478193795493489035873764`30., 
  -3.4731930319474303821397945327357299239340630980203213109162`30., 
  -2.425666876193958201598301312089989734122598731011335214535`30.}, 
 {-1.`30., -0.3582208345598881175948811299875218195792596167667260722288`30., 
  -2.8627913770274728950762773695366298668884801133879550024331`30., 
  4.4963007899469745320034727781090248432795872446262046293351`30., 
  -3.4989091479751618330552970307427054081928277997272908623682`30.}, 
 {0, -2.1152172681324667505260006551595245896604583763313832276604`30., 
  2.0611834615095118207426912275200855069179316261795662796245`30., 
  -6.9460952032169864585144186898623584819563634749210105274358`30., 
  15.3506974285388130193726357579238412325400295192338075524496`30.}, 
 {-1.`30., 2.6223696799634665991566425533917977385897424358673981653101`30., 
  -3.3787090766471853908985112136281061553804448228604607398019`30., 
  12.2503415806663517387986388511396579652739944212909271851724`30., 
  -18.66275445026694031099271463906699009546`30.}, 
 {0, 
  -3.175736076933525334422234304278842570621731186269474944859`30.00233457882\
02 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9976400487\
8387*I, 
  -6.5994506484018105751672428859465139031846827977324238049457`29.5615296870\
89855 - 
   24.7501849882163080154897353502922765959322805842838258851386`30.135600350\
885316*I, 66.04872668551458436259780620152183935406`30.132259693938245 + 
   19.56020577381701817004051256124180930699`29.603768663678032*I, 
  -73.81719260473763162453194907404377217101`30.05907054799284 + 
   53.41748506287590582245684409586915460129`29.91859646102956*I}, 
 {-1.`30., 
  4.7434072975655837669491098516304337005122880557435815997073`29.93048547882\
591 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.0525749297\
86907*I, 10.81926586260676427460528042145704437875`29.690225042714108 + 
   29.2895563986949929620849492324649586052003485418866495743617`30.122740044\
018418*I, -69.84932725367416511591885855491978646411`30.141442413310063 - 
   14.42788484625856643172621967877341529146`29.456482853112217*I, 
  65.08741225343748568822967284611299261801`30.029055501499403 - 
   56.34932431783780992958396914619288962205`29.966447209110623*I}, 
 {1.`30., 
  -4.3375314282186356481402385558321852557015634071662651761384`30.0589394160\
29133 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9188466541\
68718*I, 
  4.4722872448475192776960897607202117724056851926053457904129`29.64443825030\
3086 - 
   13.6267568696065093378638304665608272805666400237134250688951`30.128301068\
02984*I, 4.59819252266195205406336237761425040116`29.418383200994008 + 
   24.3855303132562435040517986944880978084673945155452766234853`30.142928254\
76818*I, -16.95760237572539718164619991744340535684`29.838346233521047 - 
   30.38458534196137785606407984929196612903`30.091635099784313*I}, 
 {0, 0, -16.82954736302553873924453236184841317975`30.014147171517898 + 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, -26.20339940991577679013892148414716596649`29.55832032134972 - 
   99.05218278868907327546062050267077752177`30.135826735061805*I, 
  152.2190789741726276233612178429112874291`29.95596320497698 + 
   183.27375912710762126798812286211527984805`30.036594402886582*I}, 
 {0, 
  0.4239854408602495528822662086969616269047801855150520872689`28.97869954484\
589 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1495284694\
948*I, 37.08566228639049547772973620144530680773`30.15049307958164 + 
   0.37259994129535774311189176577721930079`28.15252982254455*I, 
  10.12521160994614373207973617155803608232`29.129188116284695 + 
   105.86530977893553836134676721365762749301`30.148537680516945*I, 
  -197.32830324774898380864324169012818753839`30.124764539186142 + 
   70.01758977125326981131405469154822602371`29.674782314505148*I}, 
 {0, 0, 
  -15.225121701696512440872915934701290667595911379073236500315`30.0909238285\
99518 + 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
61*I, 15.85076633078932235721446352025219824451`29.437156029832995 - 
   80.37559161448888643011418334578940208667`30.14222994872881*I, 
  24.31655015698086497909851931225111646471`29.04590922860808 + 
   308.43397986939036624909964110120748821044`30.14916948577284*I}, 
 {0, 
  3.175736076933525334422234304278842570621731186269474944859`30.002334578820\
2 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9976400487\
8387*I, 
  7.6026602180772835830367209519028638046426878111183085485393`29.71929749909\
2818 + 
   19.0599332690770307675570557653129571774272801174396846413546`30.118453293\
67246*I, -57.34448471496147918343005393306742665397`30.13450180991247 - 
   15.86387179686696742761503012322437908505`29.576419346776785*I, 
  155.80357654312339390989471892037361899985`30.031279989145744 - 
   133.27258664028651017959727173634155918742`29.963443393133318*I}, 
 {0, 0, 
  -4.9294780489399635163270765396027598314153055673375579771749`30.1134469219\
22623 + 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1885*I, 17.29225552295793463479218875436055006989`29.788155910515123 - 
   35.88049478260363551145371276659270646365`30.105162689374858*I, 
  26.75743754059240471746521824815420888003`29.379113823955596 + 
   155.78745745367342299892775787340238602665`30.144201793043358*I}, 
 {0, 
  1.5687866537871108951721360046178947889085009380226561410332`29.99972182652\
8447 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0002778175\
7714*I, 
  -4.5829311594974882898677092769191055503802215963794315791008`29.6426831189\
0671 + 
   14.0265056979896662308882585460795852652473240461934235155932`30.128489277\
653898*I, -11.1902429808268359973078653947931970563`29.45114317571843 - 
   54.87362887109217761280397496075380381131`30.14166734063411*I, 
  90.30615973096520294641962943140326189086`29.898819792842616 + 
   133.55121617637104852374802735665738063351`30.068750265795956*I}, 
 {0, 0, 
  8.7339226331312587270910232477495282504615557692103442868919`30.14901898213\
2453 + 
   0.726187377147573119233681434968112338122618518146874777457`29.06885833717\
7478*I, 
  8.5948115074868264331784924823697120318306757215447091013365`30.11370889209\
3324 + 
   3.6938738936735029600655807479681027101593803377065945046111`29.7469546003\
0398*I, 
  25.4763225431228029832541730062275421882530985868445602051531`30.1277779906\
49903 + 8.46435602839915223659210610266185727985`29.64923517441723*I}, 
 {0, 
  0.4239854408602495528822662086969616269047801855150520872689`28.97869954484\
589 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1495284694\
948*I, 18.79241898374774951401182989169889249316`29.993263943280017 - 
   19.37546413071835941835278135759317107078`30.006533371286864*I, 
  61.0395853632896593597868493525382385806`30.14550095446697 - 
   9.32911196939454163106432455881740753784`29.329729685209877*I, 
  88.32300857827126277970407476483536404976`30.050293905413685 + 
   67.64110816298893906770249263262127268826`29.93443076527036*I}, 
 {0.5`30., 
  -5.1415638563693690990879179342958109760671505655639493211439`30.0816253168\
33243 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8676799555\
72463*I, 17.38854152145861295432559294934693065017`29.826255600874873 - 
   32.3053984782656336271007992125543908019`30.09526754647246*I, 
  -2.78986499056954790758341307033538204159`28.418206977369096 + 
   150.59713084131068926789466584275069363517`30.150440488137573*I, 
  -181.13420176186258227524030584903153265127`29.7288351721663 - 
   442.65124271780925404198537853058148976761`30.116896398434758*I}, 
 {0, 
  1.275407033031367971135997745404488880022886918127576917984`29.950086481001\
183 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0405575505\
24927*I, 
  2.4639597400735386373539497922095231053210983523591236559841`29.64795636337\
2728 + 
   7.4403940567110863052013392545628621641009271678101798260848`30.1279186931\
6232*I, 
  -15.4158328062637843732934806298060101805432068174427415703629`30.075918923\
562586 - 
   9.8698954255607144361731386955361579772989039532438277479613`29.8822644832\
84175*I, 
  29.0366271606620546666846526358485491506881512397763577703687`30.1365992168\
92233 + 
   7.4699526517018645368617717489738816782979947803663390064938`29.5469708978\
03174*I}, 
 {0, 0, 
  -15.225121701696512440872915934701290667595911379073236500315`30.0909238285\
99518 + 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
61*I, 29.19395041761096990677097795093948356808`29.55172421282797 - 
   112.16299107598746803821036887108215526079`30.136280928943997*I, 
  169.61436885554093046866785739437551583577`29.781152377797927 + 
   358.97798382687617111212797711582711547189`30.106757551177488*I}, 
 {0, 0, 
  -4.9294780489399635163270765396027598314153055673375579771749`30.1134469219\
22623 + 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1885*I, 
  6.1535986916030785817818557249739334139695835007349152180753`29.56442098935\
059 - 
   22.914030773693880346763327637901161138846239351928259596035`30.1353933111\
50906*I, -21.37822489419403859460676173826227638161`29.444341364437758 + 
   106.55551147179253269708101520549618933855`30.141945641053866*I}, 
 {0, 
  5.2527905757066885408702726643953141674774602523766955097267`30.08411300546\
6044 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8608727919\
63587*I, -5.99119847159487779529472104681662150244`29.456324818511142 + 
   29.0160333486815795973587255537940629337926318912249599219427`30.141449153\
440465*I, -24.13582169771166267777439559149290044575`29.50155392670401 - 
   104.81003551760828561481165133708121219443`30.13929470601191*I, 
  264.10993046372070432423887104617148537864`30.06844744598925 + 
   178.98551888615368855519547788940973845146`29.89948061021881*I}, 
 {0, 0, 
  -6.9487474153425713999175822789843705847789387799774290798613`29.9552611379\
81463 + 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
82513*I, -38.88210255425748460691661431067541913135`30.069275482059467 - 
   26.19032727648580581624379822002836885835`29.897666666083918*I, 
  19.80108781066862355090230042422404709034`29.80815963111727 - 
   38.79446925192396312510262085264299706913`30.100240396052914*I}, 
 {0, 
  0.4239854408602495528822662086969616269047801855150520872689`28.97869954484\
589 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1495284694\
948*I, 37.96630315374359974388913177855554261649`30.127559039821847 - 
   12.67791836760744174137192026223449012844`29.651208679694694*I, 
  88.59039981602388246990455292280948162184`29.99038229782841 + 
   92.51541315866312348896139727064602852715`30.00920972878513*I, 
  -93.1865098365775064084074729862893228662`29.64525547294732 + 
   283.34165789457437458015084405260731559202`30.128212857497516*I}, 
 {0, 
  5.2527905757066885408702726643953141674774602523766955097267`30.08411300546\
6044 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8608727919\
63587*I, -20.09806625682402967904342449736232662942`29.748124301380205 + 
   46.61461667536209764150885637833289613695`30.113492145010476*I, 
  -47.98495108045528227082500044154040760871`29.493221952552766 - 
   212.62329777209363965534399104437803209549`30.13972774590871*I, 
  468.19947179033122102756632688717516533768`30.016868279554075 + 
   431.79022611572991288227563495951367414146`29.981710167691748*I}, 
 {0, 
  0.2119927204301247764411331043484808134523900927575260436345`28.97869954484\
589 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1495284694\
948*I, 
  18.3951692256660331442997122824308312227669162842351441555843`30.1375761649\
32778 + 
   4.5580146932370895366198364725016846351737818383845626066206`29.5316480983\
11834*I, -20.81546256700751401785628081762155582806`29.73366018521441 + 
   50.21156544060481501065385201531429856799`30.11607788040945*I, 
  -88.56826390923878234425553447129500599715`30.11350040780346 - 
   38.18190308533577932538896372061780753192`29.74807984692669*I}, 
 {1.`30., 
  -10.2831277127387381981758358685916219521343011311278986422877`30.081625316\
833243 + 
   6.2831853071795864769252867665590057683943387987502116419499`29.8676799555\
72463*I, 31.4872149092207730357063555654018109219`29.792072054249886 - 
   64.61079695653126725420159842510878160381`30.104242903881513*I, 
  33.05863180836934811763614384798031627648`29.218835827561627 + 
   280.5234105624214984188051216407671238022`30.147520062369*I, 
  -515.30080708509975372929803801675399482427`29.94683918649666 - 
   642.53049834628989914500740063902158054919`30.04267211053553*I}, 
 {0, 
  3.175736076933525334422234304278842570621731186269474944859`30.002334578820\
2 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9976400487\
8387*I, -2.19689434089346625840584331459142641635`28.9669680988728 + 
   33.45195746784099867939917050533963758476`30.14958046467269*I, 
  -80.00139796160785266368482043542631473482`29.946779604839833 - 
   99.77652973579703542629708552170452311086`30.04271042377143*I, 
  316.73312202718244700148784190869306766467`30.143786594405956 + 
   56.18821348885282065497590813865994537985`29.392738336646715*I}, 
 {0, 0, 0, 30.14849243989908694107227827740571349599`29.90567743304199 - 
   43.56415040017533995092372199318566535916`30.065541081422992*I, 
  69.77851405942556094098605414204197584378`29.663640307591173 + 
   202.39933878387930433036779226699643726514`30.12612768010423*I}, 
 {0, 0, 
  -15.225121701696512440872915934701290667595911379073236500315`30.0909238285\
99518 + 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
61*I, -0.95454202228811703430130032646622992791`28.293951233388572 - 
   68.59884067581212808728664687789648990163`30.150472957239632*I, 
  14.06358669434101829303105047619399266784`28.945943317118623 + 
   224.81208450656724488301488379040631545451`30.149666874909695*I}, 
 {-0.25`30., 
  -0.4020162140753667254738396892318128601827935791988420725027`30., 
  3.8511673071113826188626845520428730843637127030651504676556`29.97549531957\
5284 - 
   4.2866174098951563773948540059668831140030765879494208042859`30.0220176568\
86895*I, -43.12495010007862971230023778264408038947`29.835249055936757 + 
   77.99565099144782887434982802463776810883`30.092590837644167*I, 
  -143.94794227456036638277402279141421854462`29.769027569278826 - 
   315.17537629916107803933029089736965757556`30.10937438825447*I}, 
 {0, 0, 0, 
  12.6086746073094296075876172482818615304098982457551565031213`29.9811833892\
18874 - 
   13.7025488408806634491515381048127989924796148472762405612895`30.017315310\
93927*I, 5.86815066720433509899426304032295137995`28.980619333433907 + 
   86.57681630662450516880442586699592198814`30.149519688867574*I}, 
 {0, 0, 
  -4.9294780489399635163270765396027598314153055673375579771749`30.1134469219\
22623 + 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1885*I, 4.68358091564850502720457150607868853948`29.46569715200543 - 
   22.1779459417229720623021746617799074711677425438615707344402`30.141040444\
86388*I, -20.71260754857662739167123492112056301671`29.458424421504088 + 
   99.80896271724301780728630683352437045454`30.141359187158816*I}, 
 {-0.25`30., 
  -0.4020162140753667254738396892318128601827935791988420725027`30., 
  -0.4561459191470194234434546320085418216259199131971367453031`29.7405314130\
1822 - 
   1.0800582819786062450868379214547303181817733541670192158334`30.1148748106\
30116*I, -24.45543020335106859044383892213139615015`29.993652975393076 + 
   25.17034073335036358441182940149225999675`30.00616676302923*I, 
  -41.70689885704166727172973900715964393804`29.610408414777 - 
   138.5055085240639903636952712577540929803`30.131667562109914*I}, 
 {0, 0, 
  6.9487474153425713999175822789843705847789387799774290798613`29.95526113798\
1463 - 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
82513*I, 21.0310152159952553107161969464085037594`29.668643722999654 + 
   60.22014043332269986794332574248758309981`30.125525249355398*I, 
  -175.11843690915544585175634804251407425326`30.134869328778425 - 
   47.86538834267813791536223675250333476182`29.571559043465758*I}, 
 {0, 0, 
  -8.0792450446772797315786070101351777205609098833550986681685`29.8664306844\
67826 + 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
421137*I, -42.72710250770672861713537190015276347837`29.85829985421024 - 
   72.01609724359601449568968445498600986729`30.085025993629763*I, 
  224.7285260146468383981599697596015071562`30.150494713096514 + 
   2.17208022757360793114259606415417216375`28.135712372054247*I}, 
 {0, 0, 16.82954736302553873924453236184841317975`30.014147171517898 - 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, 30.79763418655490372395548185914625089562`29.86414297338504 + 
   50.96893746591977021119750292784433410425`30.082931197324694*I, 
  -33.38402963564790349069124741478410782456`29.545155301476996 - 
   130.34737798722377364533276269007015208768`30.136718843749502*I}, 
 {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  1.7173905183173926729564020874432627558372767852329754986253`30.01851140382\
5514 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.9797622200\
1848*I, 
  -2.2355948578190365014457530590514664465231654247136002953021`30.1141498883\
37657 + 
   0.9545411124908056440621792671533340856479241229277028724965`29.7445514247\
10878*I, 
  -3.0897146768120691574482384457015207971258039881474150097922`30.0195401241\
9019 - 
   2.8112816150880127186520334498110882842874349858314943834908`29.9785261007\
84133*I, 
  -11.1467224593409825413393111721194759836732961282145949640771`29.996776728\
263843 + 
   11.3121872390984047980647763223530915720683231645169381273307`30.003176125\
38348*I}, 
 {0, 0, 
  15.225121701696512440872915934701290667595911379073236500315`30.09092382859\
9518 - 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
61*I, 1.41470285344937650094359971696309432618`28.491993602128716 + 
   64.4290839572389807494014108634509762806`30.15041032928663*I, 
  -18.37618697860336186291757083399224365679`29.08823929752875 - 
   211.2977609729557280235247316397169650068`30.148878791405657*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  1.4439787596835983561922273045687845749394642118647171001802`30., 
  -0.2904236888782994847461328211551620586691758614930732215607`29.9527763523\
23646 + 
   0.3540148711120141940403058393398675384030772859628489304176`30.0387658207\
47095*I, 
  6.9911622692776478543805296800994662327049390138040469448002`30.12882938690\
3107 - 
   2.2656409675175805224500018723963826837469829538474822775898`29.6394710934\
40143*I, 
  -3.3814305627685087215984388893117278420043731863666159596675`29.8510651730\
91733 + 
   5.8284307499271937008495881843059770347156470971730142347861`30.0875163402\
1813*I}, 
 {0, 0, 
  4.9294780489399635163270765396027598314153055673375579771749`30.11344692192\
2623 - 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1885*I, 
  -5.5621281077946877264221005469002731026002705808192276515452`29.5699468467\
1405 + 
   20.4307089820991591725340304715490082342089430733732182801125`30.134989297\
02134*I, 7.34686167433006070454629209288389089312`29.071606111110952 - 
   87.80022254008128082060085020149638720071`30.148999864702922*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  2.1441293104356403377399302731484851854435175428476792896439`30., 
  -3.9403545071549231886387687463970244147049920130588071787981`30.1499554545\
73465 + 
   0.2001496357386563114977241369278253291071279922809692934996`28.8557749622\
86162*I, 
  6.8913904483167773657838836912592679698018030452231020361046`30.13447610373\
9726 - 
   1.908032264849859677454603781756080775757523618631913365627`29.57675496148\
391*I, 
  -24.4815462057349617241540305810112359351527244012445105280679`30.127841294\
62779 + 8.12191430779319642837290459776843557731`29.648660854162895*I}, 
 {0, 0, 
  6.9487474153425713999175822789843705847789387799774290798613`29.95526113798\
1463 - 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
82513*I, 26.45768426389872897735614929394344092224`30.099774172477403 + 
   13.5743064336868039914145411897973734442896344309223451854831`29.809939991\
998007*I, 
  -4.1307216916303577221680386114812149238570092682819749436206`30.1185139896\
4116 + 
   1.64599145437548252040906048214771467100058143399933397367`29.718915630495\
253*I}, {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  2.4175410690694346545041050560229633663413301162159376880891`30.07403854893\
6148 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.8867845653\
7518*I, 
  -12.2403479927515971610234367471604867974697148530780223231237`30.051147945\
387996 + 
   9.3242229528292437179408454976948702045530298322080245792076`29.9329668298\
7314*I, 
  -30.5248221744445823243667546758086874582349250446222169625414`30.122688779\
6563 - 11.28664175581846888059976964374938439931`29.690600377579166*I, 
  -32.55646180042017692840927335683179801614`30.14601304200692 - 
   4.71211112529720742181059494918026469816`29.306591365687993*I}, 
 {0, 0, 0, -15.92878678230775246855528294925989267125`29.60218141429889 + 
   54.00073045417096307344906171826762605588`30.13239834977614*I, 
  -132.02699305572306362835077265294698459807`30.057417696846592 - 
   96.59692305135550983274711122964346355316`29.921718257448276*I}, 
 {-0.25`30., 
  3.3604791043696444570206711334738415282101656468607913184546`30.01413348921\
1382 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9848821626\
2555*I, 
  -1.3832418687080930282793498678204186887486512663678088783074`29.9390681902\
42033 + 
   1.7756491344891737471258757763547846185577629176680928826599`30.0475272183\
2348*I, 
  -1.6227781329029689996544785018482024716839792958588783450623`29.5589552279\
53252 - 
   6.1247187758932128653911462128751305415126342317776282277305`30.1357822333\
6414*I, 
  15.1067035369575973156200018978094027629231930965019799037265`29.9461906826\
4305 + 18.88283592328371638508119973159596998888`30.04308819568824*I}, 
 {0, 0, 0, -29.422442096810213301413421997932738386`30.060578031270655 + 
   21.07604008590373341943997516974532972011`29.91568833035223*I, 
  -7.57266862597482705759676389179526577778`28.864435841914684 - 
   146.13214752630067899085228000192858578833`30.14993265569505*I}, 
 {-0.75`30., 
  2.8136555871020558234923215677248851664145405001242745215641`30., 
  2.330911902057798802318852940031263745664137366732707912549`30.131350385159\
145 + 
   0.7080297422240283880806116786797350768061545719256978608351`29.6138760271\
90976*I, 
  20.0711757651868043662757695438153973951585820648177878363338`30.1397202769\
2494 - 4.53128193503516104490000374479276536749`29.49336854750969*I, 
  30.3181227256726011994263062329422719263088822351914539352305`30.1229792480\
4083 + 11.14774294829312604669653507071675630806`29.688463887341157*I}, 
 {0, 0, 0, 
  -12.4749723594850007723713649986775802780703582244794594043651`29.957715908\
525458 + 
   14.9176609698668902016801781652647032018457737400041464951026`30.035377049\
30612*I, -23.26504486323455647923266940108789044874`29.63526121417044 - 
   72.56204285460128648002583296439841662208`30.129266820835916*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  4.2882586208712806754798605462969703708870350856953585792879`30., 
  -8.0568975814254285800785751607349751707051745194581517142225`30.1495641423\
82307 + 
   0.5337323619697501639939310318075342109523413127492514493325`28.9707198357\
38507*I, 
  15.4771978173015715399991719813903805214788094710742157966368`30.1107737674\
7223 - 
   6.9360052373389432910894151868447282161513189841650544519922`29.7621908464\
3683*I, -43.21656204540201009578783247849394235595`30.069920876360698 + 
   28.97121615516169947948365741941360468511`29.896237387761957*I}, 
 {0, 0, 16.82954736302553873924453236184841317975`30.014147171517898 - 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, 18.47104045045695500832162044900323438329`29.31526913386827 + 
   125.04021716175812723331337590193395088564`30.145827493743884*I, 
  -260.539822272249925589170099385332408612`30.047348315136603 - 
   203.18351648022514272881381594267193380082`29.93936267493411*I}, 
 {0, 0, 
  -8.0792450446772797315786070101351777205609098833550986681685`29.8664306844\
67826 + 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
421137*I, -59.5081347744444584464370607645508388998`30.05426182051174 - 
   44.44348734428243214366613239460449204526`29.927493611941937*I, 
  99.26397811946585480706035000544851713464`30.01624989535672 - 
   91.82834778325946248111136309910510180201`29.982434989656326*I}, 
 {0, 0, 16.82954736302553873924453236184841317975`30.014147171517898 - 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, -6.09009096534902052562909670168015641488`28.737351072959903 + 
   157.56637767433486395759179087043050298684`30.15019084443367*I, 
  -351.13523310917640733972955167858680003829`29.954729691196032 - 
   424.80142125327344071387940242261538498291`30.03744124327865*I}, 
 {0, 0, 
  15.225121701696512440872915934701290667595911379073236500315`30.09092382859\
9518 - 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
61*I, -45.9992587706884092982867417976579117405`29.69203249438767 + 
   123.93974201466422638103790533897506744582`30.122492248659036*I, 
  -161.3914122483112601364331651936524849805`29.637979711845578 - 
   499.90344914575542774052116167293636873209`30.12898542319409*I}, 
 {0, 0, 
  4.9294780489399635163270765396027598314153055673375579771749`30.11344692192\
2623 - 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1885*I, -18.76227329891250818936947297325579494438`29.80949804066573 + 
   36.61657961457454379591486574271396013132`30.09989035693116*I, 
  -26.10362817636515691251697089870440922337`29.33811079737889 - 
   167.45238476866173357412708281718317151568`30.145301259617945*I}, 
 {0, 0, 
  6.9487474153425713999175822789843705847789387799774290798613`29.95526113798\
1463 - 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
82513*I, 15.61740261065757935436125242016813881599`29.504132605551924 + 
   67.39587276877940266125924976462039325146`30.139157100912684*I, 
  -195.50581036479298436085102113168807205558`30.10166059728887 - 
   98.201775025520851460221233860584195043`29.802620266140416*I}, 
 {0, 0, 0, 0, 
  4.9826035703719096716364992389884377095726261014360754882796`30.15046590355\
95 - 
   0.0749236866834127084782826391840131099179643167709691473465`28.3276287077\
32494*I}, {0, 0, 0, 0, 
  26.40221665522502696126931356131887582649`30.09338323170615 - 
   14.4841792328670766949019314322610579401634802002111299632607`29.832636731\
479756*I}, 
 {0, 0, 
  -6.9487474153425713999175822789843705847789387799774290798613`29.9552611379\
81463 + 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
82513*I, -33.46848994891980865056166978443505418793`30.000664578243462 - 
   33.36605961194250860955972224216117901`29.999333381571965*I, 
  65.52053199148169173481235771960403711686`30.11686354455525 - 
   26.82533435395581004263512598579018756285`29.729031273317485*I}, 
 {0, 0, -16.82954736302553873924453236184841317975`30.014147171517898 + 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, -1.64226799410980125618820433346377516832`28.246740787847408 - 
   131.57834330126580999973903547116732962296`30.150481172682827*I, 
  322.137842736228943797258700304144657679`30.032599220422984 + 
   273.57087813209882308433441879249613741844`29.961627338878035*I}, 
 {0, 0, 
  -8.0792450446772797315786070101351777205609098833550986681685`29.8664306844\
67826 + 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
421137*I, -65.24896887685698388469788091214758454177`30.123354850892564 - 
   23.81684082204510533585617780767310955687`29.68566535204294*I, 
  0.35250855575041195277814487744877529102`27.6741512523586 - 
   105.56768221112966387563607741991902687293`30.150512576639905*I}, 
 {0, 0, 0, 
  4.1357493710493941187015594584226597703610252548383176776945`30.12050098289\
599 + 
   1.5922781551128930529834011970007359394221214324058360128608`29.7059657074\
68383*I, -8.48554490974433189037450971112483142913`29.775826162502877 + 
   18.2298278603149361980279459213451467840242670958314053773045`30.107928993\
93791*I}, {0, 0, 0, 
  1.4361037354683270670465527871322959455`28.711858365073407 - 
   39.40526216276596815388718283896686247218`30.1502267744289*I, 
  238.62076729636342135132551983864335715007`30.123124424932435 - 
   87.4925075609621284249496923961144805315`29.6873870507827*I}, 
 {-0.25`30., 
  -2.4790707128485299319218780493482844570385226453060626373704`30.1505149978\
3199 + 0``29.756226083100504*I, 
  12.0643254983388775530657007402373652205007438819134321670885`29.9782464377\
53874 - 
   13.2748001061393984397355597179748076751557615222984041866308`30.019771381\
836456*I, -17.5463096912819253145337269758219977769`29.411314918353874 + 
   94.63379531679345287213597185983054257734`30.143175385943994*I, 
  -194.41039896273327946112218693850815887221`29.944267233426007 - 
   244.772514837152550287359185414153534161`30.044310391805396*I}, 
 {0, 0, 0, 0, 
  22.2405586928900074298002226522405901585822917472262527854947`30.1493709498\
38115 - 
   1.616452443224545646571101203982284470097745481494211337516`29.01078818910\
9146*I}, {0, 0, 0, 
  -35.21631212292669187830341658593306535029`29.925143938717714 + 
   47.55119073127242048869614580821358558464`30.055561460925237*I, 
  -119.57261737230323096198039170924950574128`29.898712144362303 - 
   176.89642661442258410760246616352880646086`30.068799468628985*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  2.8879575193671967123844546091375691498789284237294342003602`30., 
  -0.8490224505784138431527297867420898402977153654095417488165`29.9757449190\
22333 + 
   0.9440396562987045174408155715729801024082060959009304811134`30.0218159827\
41085*I, 
  14.4010533031128531931752633681383612422974489875203342323981`30.0910194906\
6389 - 
   8.0851060859927472623239894715259285462241784499615474634273`29.8403109555\
33102*I, 
  3.7516849362439895463101090664038206849680262169261358154285`29.45663247601\
7493 + 
   18.1564070518746089148980069969029910262418580448916694914839`30.141436027\
220863*I}, {0, 0, 0, 
  -12.1213585244155318804983739570965671389646486370991817564133`30.079978120\
709338 + 
   7.5093881618805477092846846286528454295259452181922625694832`29.8720313774\
50185*I, 17.92291509223668738398930656334656999457`29.563961297254707 - 
   66.81496983073918830624724320892703546774`30.135426426525036*I}, 
 {-0.75`30., 
  3.7171916028522473337958068909877331277278134866511781942353`30., 
  -3.0453691629105444053115859135161813779979482709585310468201`30.1467952035\
78893 + 
   0.4002992714773126229954482738556506582142559845619385869993`29.2655400574\
90497*I, 
  14.6148972843896526335189992805424299334389777694478583481597`30.1361933228\
14048 - 
   3.8160645296997193549092075635121615515150472372638267312539`29.5530132654\
1361*I, -21.27275364036931121193818332528991191924`30.057314056668382 + 
   15.5747609140700973972912681982739277614268257141235392609616`29.921911734\
696643*I}, {0, 0, 0, 
  1.5847996653689772079557107077301730121348310769928658254922`29.21618947820\
9618 + 
   13.53136100150172217060282216451412474870155730048541457205`30.14755658806\
6536*I, -38.42916632752923285015642067413111596354`30.137870545708896 + 
   9.40993702944845568898455665732788716963`29.526796299788163*I}, 
 {-0.25`30., 
  4.2640151201198359673241564567366894895234386333876949911258`30.05635623615\
3096 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9236873728\
25672*I, -19.37718106128207747642045777061134042057`30.010806622740912 + 
   18.4124359915838113065214871024964953835`29.988627275476844*I, 
  -79.36012476637985179080817897593294760414`30.12472040885356 - 
   28.18476644958853649080091443359573510888`29.675132507359677*I, 
  -44.84469152706659175865329620237539812942`29.868201906905952 - 
   73.27220505120324953399570803888712445742`30.081430127302607*I}, 
 {0, 0.624922010870789392150238813469864810575957350014321108891`30., 
  -2.1380347287574631693113177502887959222424856903851875428166`30.1499670118\
8589 + 
   0.1074722542402982202404767497796502647786924577135726175023`28.8512486149\
1539*I, 
  -3.1586325596132726499560503968736056530809832499974405063087`30.1001259552\
51407 - 
   1.6142526404755256415791227647370477417794644765867824343947`29.8085983528\
91323*I, 
  -25.8905262214745062469202852548119861042444871256415757308714`30.143932465\
33369 + 4.5421325733758151370482847243946132863`29.38805139385955*I}, 
 {-1.25`30., 
  2.6345451698221117646948810027311242566249106917409114854498`30., 
  -0.2966321799477645719087967560562645822553425350997927331615`29.6745154416\
78107 + 
   0.8365674020584062972003388217933298376295136381873578636111`30.1247981160\
00083*I, 
  24.7227208061193700055696240148424064261135817198237754803758`30.1357399408\
93178 - 
   6.5601399332290942521164056924492757163575899856768384205975`29.5595567798\
3279*I, 44.90355549236906421758757448121685384331`30.125767368458536 + 
   15.60133251368940169368540265194690503701`29.66664833151597*I}, 
 {0, 2.1152172681324667505260006551595245896604583763313832276604`30., 
  -8.4044892208289089310103375744859608541861788655516113353887`30.1504728930\
96296 + 
   0.1170363292763591095046294598198379148826130162818530553451`28.2942822607\
09533*I, 
  1.1251417732255082336706846975260677724095132715635946787476`29.74075745033\
4897 - 
   2.6624672056237198835690355885592866728798006890824765109324`30.1148344684\
14482*I, -69.40924671289078715134377550346212953048`30.141554908783736 + 
   14.24596212642777148469444937674283486999`29.453829363099615*I}, 
 {-1.25`30., 
  5.0283764428339806333741281676836319970226847045848772768902`30., 
  -5.3431728117029981953564052217702823017841841995986896848912`30.1491983268\
34526 + 
   0.4166960326933910544893015719876962960697282964673983939874`29.0412184718\
62003*I, 
  25.0792230547770871992020845795888845788683365144933658667411`30.1437521252\
89957 - 4.46059438856268194678102187080338048842`29.39383078091434*I, 
  -17.1207433780691574166736812427355698861`29.965623087364648 + 
   19.84132558072494237178818736366216807508`30.0296711532672*I}, 
 {0, 0, 
  8.0792450446772797315786070101351777205609098833550986681685`29.86643068446\
7826 - 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
421137*I, 34.55652425027941973721237906624367657287`30.145116666172974 + 
   5.48261102728220200206936050722748538649`29.345574047444643*I, 
  -11.2713441076528761862827871890378834381643673797527387529908`30.072673985\
973434 + 
   7.4009029141245948628318449476162857849489404651231836888645`29.8899829843\
5023*I}, {0, 0, 0, 
  1.9347113704914439574193802525968741644605915087249198308182`30.07254318545\
1146 - 
   1.2716250165563524657742930846283464010229605009969538461562`29.8902860645\
5496*I, 
  3.4551989955505697069933968079260453831665336805518308714439`30.13479472528\
9986 + 
   0.9467460372038629461456830874375644470868672665082935462303`29.5725551564\
7251*I}, {0, 0, 0, 
  7.05908103428413671462033519123439477904`29.163052518179864 + 
   68.2178199077727918313361790135545616603`30.14820218699089*I, 
  -216.56092101691843574131180258476841592775`30.149309420473706 - 
   16.15859295820834330016418127729081944653`29.02213287171091*I}, 
 {0, 0, 0, 
  3.8694227409828879148387605051937483289211830174498396616364`30.07254318545\
1146 - 
   2.5432500331127049315485861692566928020459210019939076923125`29.8902860645\
5496*I, 
  7.6881230687573001886679381194306713532582781745716390190321`30.12942062014\
6114 + 
   2.4556082973585539879926609128623670372879816013658908544333`29.6337593855\
64083*I}, 
 {0, 0, 
  8.0792450446772797315786070101351777205609098833550986681685`29.86643068446\
7826 - 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
421137*I, 36.98626840529420317887455175255601783639`29.719629527020512 + 
   92.64274376583334130349963904191739235568`30.118400418965976*I, 
  -305.26202741866041221337990041885674495262`30.133025668732994 - 
   88.40677640784067017447449049724522642929`29.594838439542176*I}, 
 {0, 0, 0, 0, 91.97691706923369651159697524814752529363`29.86666657428699 - 
   151.01313443798860454681278514843554931623`30.08200244761786*I}, 
 {0, 0, 0, 0, 29.29845944149556396941809532282219038063`29.87810739854721 - 
   46.3807340316599755874848235721512080918`30.07760023106716*I}, 
 {0, 0, 0, 15.75526384112202051801830480223674095741`29.746391068629574 + 
   36.71532984343166147817513417345519577253`30.11381282244661*I, 
  -90.94747797295684031324558898679296232944`30.0876502645578 + 
   52.69958460857658867739695984488686266062`29.85066679624002*I}, 
 {0, 0, 0, 
  3.8694227409828879148387605051937483289211830174498396616364`30.07254318545\
1146 - 
   2.5432500331127049315485861692566928020459210019939076923125`29.8902860645\
5496*I, 
  8.8423441601370939147787050295129233021153911297037634249986`30.13002694317\
4112 + 
   2.7814111064547252213616428149421888438357555526967311250899`29.6277247132\
45403*I}, 
 {0, 
  -1.5687866537871108951721360046178947889085009380226561410332`29.9997218265\
28447 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.0002778175\
7714*I, 
  5.4934924764793926095044356942125813156372917936530994762818`29.71063801526\
7214 - 
   14.0932222432358850013874999250555270416163667102870799467598`30.119799781\
79028*I, 1.20417753906232379632989310784765110879`28.40240363609674 + 
   67.41128489727465963057786544857184194373`30.150445718950206*I, 
  -117.18672058707092327768597497493341996275`29.867123222419522 - 
   192.12681487254851502476830874582840018193`30.08183280447899*I}, 
 {0, 0, 
  -8.7339226331312587270910232477495282504615557692103442868919`30.1490189821\
32453 - 
   0.726187377147573119233681434968112338122618518146874777457`29.06885833717\
7478*I, 
  5.3095183890078274896860175587558123809968539134904536596205`29.55770293749\
2554 + 
   20.1012038120964768099730110705359970307491976617794408125305`30.135869875\
25283*I, -72.78639461422477929064436020387628449647`30.07038039458688 + 
   48.62741495129734315305172342987067980475`29.895211369874822*I}, 
 {0, 0, 0, 
  -1.9347113704914439574193802525968741644605915087249198308182`30.0725431854\
51146 + 
   1.2716250165563524657742930846283464010229605009969538461562`29.8902860645\
5496*I, 
  -5.1836697656132760162812771596511359651544787515366797881274`30.1100815958\
4804 - 
   2.345095973433877459130812915906250204221196459076928208401`29.76560489055\
053*I}, {0, 0, 0, 
  1.9347113704914439574193802525968741644605915087249198308182`30.07254318545\
1146 - 
   1.2716250165563524657742930846283464010229605009969538461562`29.8902860645\
5496*I, 
  0.274096546047919140782221889584661372057894773843154986952`28.763528705336\
437 + 
   6.6761200341895017864296523611454483664298105641040146069415`30.1501492789\
37572*I}, 
 {0, 0, 
  -3.1018435875719477320588962993397291909966075909401404292845`29.7894189253\
56447 + 
   6.4131182558331002646160321690243055916426064675648031769052`30.1048682791\
4243*I, 25.33302531726727319971986011015876107497`29.460659013763603 - 
   121.42006976785793771942564435475779810617`30.141262434698795*I, 
  341.53970366730309273056291889595343531943`30.050914429633004 + 
   260.55261012681085339282925902316771458075`29.933368660496196*I}, 
 {0, 
  0.4239854408602495528822662086969616269047801855150520872689`28.97869954484\
589 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1495284694\
948*I, 
  -0.6767890213065299049957836317414019923680340856023092451823`28.7418493109\
02207 - 
   17.3295804486504557652058612737257020435562828523437143440631`30.150184054\
34142*I, -15.24321317844656244219694471691237757842`29.426092697244894 - 
   79.36570169121609356538957699385853376098`30.142649034210468*I, 
  82.31656443937341067837983191370275619738`29.733781302521674 - 
   198.50113429200376998758297429486184536674`30.116057058873615*I}, 
 {0, 
  1.4902952572616773583757618416896597790845010263170621187694`30.15051499783\
199 + 0``29.977242678482583*I, 
  0.1630608760456840536547159250062905427180554628708741682915`28.73295674582\
3476 - 
   4.2617735378558979782106239664767891641005275014811006718145`30.1501973430\
2799*I, 
  16.620523618817014324591622175541193952465588974947263191528`30.15041098179\
3033 + 
   0.3638058764226302658616505490555990603063396643257333638054`28.4906359897\
4672*I, 
  -25.6218540681068277025486580624314462915674739144398101376125`30.136133649\
86452 + 
   6.7044560923309703932647516343175562213033869037911148150536`29.5538866474\
86184*I}, 
 {0, 
  -1.275407033031367971135997745404488880022886918127576917984`29.95008648100\
1183 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.0405575505\
24927*I, 
  -1.5074051702385179822875101366706276492319415805440267842689`29.4418456855\
9634 - 
   7.558399013748424369881441201009484676901952929797796136224`30.14204550000\
323*I, 8.46727251965729333798560085619496731124`29.65837562795764 + 
   24.8950459218840949427836360901576091749197040560367023840987`30.126745021\
888183*I, -77.64800498282387592965469967258037191922`30.109913767721295 - 
   35.20785547237565937218857697088988810986`29.766423038667938*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -1.7545414844499631174024686081496047475694707470355553380234`30.0226958747\
28687 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.9746521106\
0969*I, 
  3.7795687812840264887518311841927235486720052162432961514505`30.13521298392\
669 - 
   1.0212576577370244145614206461292758620169667870213593036631`29.5669060568\
47177*I, 
  -12.9999313060666351122687848655790440047765892621798920096967`30.136581696\
12913 + 
   3.3465307594220819767829045127454839091820043956279272295972`29.5472354598\
52633*I, -12.02813007748434197481872212088775217053`29.66843709533468 - 
   34.45969729300079163436608483445671135122`30.1255504373514*I}, 
 {0, 0, 16.82954736302553873924453236184841317975`30.014147171517898 - 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, 10.83073754738805512382132508346194502657`29.616606129284346 + 
   35.41185265572720387121280032151444278793`30.131096745740415*I, 
  -5.10371904522413185257335034463610047929`28.45178190823275 - 
   254.99571196467141751246640548348871627908`30.150428026703626*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -1.7173905183173926729564020874432627558372767852329754986253`30.0185114038\
25514 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.9797622200\
1848*I, 
  2.2355948578190365014457530590514664465231654247136002953021`30.11414988833\
7657 - 
   0.9545411124908056440621792671533340856479241229277028724965`29.7445514247\
10878*I, 
  -15.2782569164272197698897840603564635660604036023978678469578`30.138796726\
768888 + 
   3.5976085322806756908264441693719608956508865256852469599715`29.5107368225\
5484*I, 48.10118373327513807106983900583471324155`29.571683187342554 - 
   175.92705306720155867417751180322272368824`30.134860051124676*I}, 
 {0, 0, 0, 0, 0}, 
 {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -1.4811297258161688006382938252751265666716581736672969395782`30., 
  1.6122157923745909338214600401100731286907385851408027465484`30.14591077736\
0548 - 
   0.2360099140746761293602038928932450256020515239752326202784`29.3114178531\
87283*I, 
  -14.7236819200523635292923104132243421508046628913081316614703`30.147434999\
21674 + 
   1.7597717802619799577595292456261106639338166584395446573907`29.2248749215\
9414*I, 
  -9.3690819855848477751518109198088082040588797059608132289262`29.9675895911\
37987 - 
   10.7721589576434911990833857079028508035135834488223398323711`30.028195305\
19514*I}, 
 {0, 0, 
  15.225121701696512440872915934701290667595911379073236500315`30.09092382859\
9518 - 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
61*I, 1.87486368461063596758589910745995872444`28.643250311814263 + 
   60.25932723866583341151617484900546265957`30.15030489348834*I, 
  12.25533406581896246351259814136474790148`28.865171124955975 - 
   236.09386775542981652944020852944377693421`30.149930677822105*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -1.4439787596835983561922273045687845749394642118647171001802`30., 
  0.2904236888782994847461328211551620586691758614930732215607`29.95277635232\
3646 - 
   0.3540148711120141940403058393398675384030772859628489304176`30.0387658207\
47095*I, 
  -17.9774719156468966002567675090022890041241423340637509572439`30.142269479\
75282 + 
   3.5366838557407730664715221089926922533000772046540154268881`29.4361371007\
3555*I, 38.72507830074073070855845809320126515128`29.687047292174395 - 
   105.7097567852078899729511704521017486475`30.123170061226443*I}, 
 {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -2.4296628194451570085819571008031038070231283423697694821701`30., 
  6.2699301492967830732212257020654949697634146439680801558729`30.15041667425\
4206 - 
   0.133433090492437540998482757951883552738085328187312862333`28.47841751668\
612*I, 
  -9.8801043412237792530284006626192579681599814254286295680076`30.1461386861\
55552 + 
   1.4097117715402036235697433195000070761190025400232127859775`29.3005074813\
26488*I, 37.6384908631605553247478722985145525252`30.134775191672464 - 
   10.31982117927419240770465471320285087265`29.572815161803447*I}, 
 {0, 0, 
  4.9294780489399635163270765396027598314153055673375579771749`30.11344692192\
2623 - 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1885*I, 
  -6.4406752999408704256396295877218576657249311583547000057998`29.6636056215\
799 + 
   18.6834720224753462827658862813181089972472048670078101070148`30.126131802\
41575*I, 1.1487215566629348572139801200560612853`28.287250855114763 - 
   83.83746743911859191219195061704712751931`30.150474234770634*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -2.1441293104356403377399302731484851854435175428476792896439`30., 
  3.9403545071549231886387687463970244147049920130588071787981`30.14995545457\
3465 - 
   0.2001496357386563114977241369278253291071279922809692934996`28.8557749622\
86162*I, 
  -11.1433709954358366082197189110671272560152689552434625681966`30.135616005\
747135 + 
   2.9696821253598155916598471311662904084371384134738266463467`29.5613093809\
9684*I, 35.79361993147729010351286927742485344225`30.004670325562394 - 
   35.02372316358876354395174183847313874726`29.99522701472507*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -2.7030745780789513253461318836775819879209409157380278806154`30.0873365636\
4851 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.8515984125\
89503*I, 
  14.7921054548621555838366446090153033846554145518692616313592`30.0762963899\
856 - 
   9.4422279098665817826209474441414927173540555941956408893469`29.8813408745\
98035*I, 
  -2.6222583512341176985907864145885318314882705047889223338647`30.0727080688\
75247 - 
   1.7213584628716215005525509646564863762064117512033036220907`29.8899039107\
12015*I, 30.60854083806202844336042532949533984208`29.567879390033493 - 
   113.00690624795154084276096185661254792204`30.135141749061514*I}, 
 {0, 0, 
  6.9487474153425713999175822789843705847789387799774290798613`29.95526113798\
1463 - 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
82513*I, 
  8.6196533682022973914407397509710977697186813233090448350067`30.01222742859\
2865 + 
   8.1340179263445049599012081816991881818889545870195901387876`29.9870427523\
8817*I, -20.14755043220825641478618813870412638167`29.580437284299524 - 
   72.10679584218371612624202732913829509248`30.134191230310808*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -2.4175410690694346545041050560229633663413301162159376880891`30.0740385489\
36148 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.8867845653\
7518*I, 
  12.2403479927515971610234367471604867974697148530780223231237`30.0511479453\
87996 - 
   9.3242229528292437179408454976948702045530298322080245792076`29.9329668298\
7314*I, 
  6.5329818575112258724465483975692545123458125017724779632672`30.14461323587\
5685 + 
   1.0843830061041778642481366083919967789281300074384596706991`29.3646844866\
67237*I, 31.85962102040552319378132140536144327523`29.560980536909803 - 
   119.64633784004023150192639698391154369981`30.13563934165218*I}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, 
  -1.9347113704914439574193802525968741644605915087249198308182`30.0725431854\
51146 + 
   1.2716250165563524657742930846283464010229605009969538461562`29.8902860645\
5496*I, 
  -1.7267282254878633977055164562009548011785886095669819547603`30.1361476968\
28257 + 
   0.4516038990261515668394467410311213100474619260603411159404`29.5536813915\
3741*I}, {0, 0, 0, 0, 0}, 
 {0, 0, 
  8.0792450446772797315786070101351777205609098833550986681685`29.86643068446\
7826 - 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
421137*I, 
  3.8640796237018555897268772203397686039710420852526591413253`29.60980997620\
5653 - 
   12.8516187674807013317174567932181387838964139151412343447806`30.131721743\
332346*I, -21.22917713972311370051917393712182524494`29.348646206687295 - 
   132.8390389367149661242038993725773863377`30.14503877071049*I}}


==> anc/T1/benchmarks/s4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{1.`30., -21.76759770779418150894702573392877073883`30., 
  245.13882531842438470027451531814471533986`30., 
  -1889.23357015105399210589699784979686417129`30., 
  11193.3630778665006087153563942698760617118`30.}, 
 {1.`30., 
  -23.9563174758100961205501167821276087928168377496179821563073`30.136068990\
155753 + 
   6.2831853071795864769252867665590057683935114524719457904863`29.5548287986\
71792*I, 263.06342374743649295011156441342814472642`30.091580233449072 - 
   146.89348179480050620046273931488397857278`29.8385222902998*I, 
  -1754.75375395277086549377715762900881499668`30.012086882392616 + 
   1657.02771133482657110997676275382454522437`29.987200473631386*I, 
  7795.68359638420816277489446368510714075643`29.88452599867576 - 
   12086.85344526930408799023419411625479479776`30.07498505085478*I}, 
 {0, 
  -1.0943598840079573058015455240994190269940815537638404854665`29.6676557348\
48914 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, 8.54242864663045033213498181798093474192`29.188559172441803 - 
   77.79189891521779210621280255618464561793`30.147912185369776*I, 
  96.3030098790360360114172632226901487661`29.170427785930734 + 
   914.81634950903343499096726401158596242142`30.14812184271557*I, 
  -2182.21799131581851904892767546690201669355`29.630698601213883 - 
   6885.41299731116812970499142124164970736361`30.129730464219115*I}, 
 {-0.5`30., 
  13.2118480070020747343884959224924147869002540533255545518601`30.1385715762\
86054 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, -163.86085632561122236272071415594169262748`30.100908323729474 + 
   83.012489278285338326875599258939211739`29.805576540761315*I, 
  1261.33142530057029269293692218445011772774`30.032642971824327 - 
   1070.90982712734539427120214570391629844281`29.96156665963409*I, 
  -6633.97130332779683566025499563225460050948`29.923267446044957 + 
   9017.57965163422694903733194980862645726463`30.05658384459113*I}, 
 {0, -0.9446917567304459862875601537474060455592892675845420931987`30., 
  21.15753967146090068742988634889299440347`30., 
  -240.66252367100158800908543429412872205962`30., 
  1855.907952786075833039513034440583908601`30.}, 
 {-1.`30., 23.65698122125507348152214604142358282995`30., 
  -281.78200557287828083322094805910984954265`30., 
  2259.40823250554392823692257492143543693341`30., 
  -13753.2912773367724777580871524242406458267`30.}, 
 {0, -1.0117254410865642656828891893779437346766651487681927803777`30., 
  22.77390961932477282047326126280882718479`30., 
  -260.2378084326745236987771221725576629403`30., 
  2015.18822369218721381348174974018877475389`30.}, 
 {-1.`30., 23.79104858996731004031280411268465820818`30., 
  -284.80457740483390395495141809094128285337`30., 
  2293.83981662157214931453608963655301373843`30., 
  -14018.0504664126132655604391486737123310282`30.}, 
 {0, 
  -1.097899236440248307236174947991757341996038058095748822387`29.66890586567\
9932 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, 8.63208231681453268101713781673776912881`29.192839523697497 - 
   77.82804150679087417914394387207553664731`30.147860052348047*I, 
  95.33362292033951258713194145919125626425`29.16567594636517 + 
   915.68073016671417854022087872578009894321`30.148173923605853*I, 
  -2176.42802643828099656519552761348386338533`29.62908143852276 - 
   6895.33087395537194804249734286492186668812`30.129892239455472*I}, 
 {-1.`30., 
  23.9633961806746781234193756299122854228200739454642178845768`30.1360772459\
9936 - 
   6.2831853071795864769252867665590057683935114524719457904863`29.5547087464\
66392*I, -263.23691531778771366589641381138884058556`30.091609207516754 + 
   146.94909853229482988260213816759890994467`29.83842934075287*I, 
  1756.64696618394428740484790315387952548172`30.012145114164245 - 
   1658.34363385871757572083528650261828547005`29.987135152097604*I, 
  -7807.77191241269469998339227414930457383466`29.884621336461556 + 
   12101.83313571019234475736384004983987640866`30.07494537904897*I}, 
 {1.`30., 
  -24.0956468608991654888620087894568001563147534833213521359057`30.146854741\
639633 + 
   3.1415926535897932384626433832795028841982250941745007546281`29.2620660246\
65696*I, 285.36529662203522457930523084920929985069`30.1357484590543 - 
   75.69870716169478086858198613498720746895`29.55943576413732*I, 
  -2215.95445556005121813960662453480758699715`30.11689215245998 + 
   906.83694501735804194360541765717491099733`29.72886052755432*I, 
  12691.16764172452692746875644871175523955419`30.089766202495074 - 
   7210.66500273030598177451254817871313175369`29.844239940935505*I}, 
 {0, 0, 
  0.2022717386182149775860043238634176544531527392620308677285`28.97488023219\
378 + 
   3.0241315780537297909597076923946411132868436826330138063625`30.1495457078\
7318*I, -18.33765491275540536265075897828742055059`29.612833944592772 - 
   60.52797375766554822609650564685113335203`30.131446284552283*I, 
  317.8593861203432443659084937730141866245`29.823953273635542 + 
   594.58206431343978036970670980625378994849`30.09593003781576*I}, 
 {0, 0``51.62898397261277 - 
   1.4785252772111862737835251358789493639958449523711941472877`30.1505149978\
3199*I, 4.64492414903347533852803217806732192272`29.305066158427547 + 
   32.20752457165214199607896978797949935221`30.146044878803288*I, 
  -91.43235131147036516365526529148283994868`29.562649628086763 - 
   341.95642260198682557736409409472258992437`30.13552050471674*I, 
  884.76982565780035360907588687599338505467`29.689074278173358 + 
   2402.44037301899217112726065404380300238332`30.12289659278639*I}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590969761985`30.0111378649\
56954 + 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, 31.85593521323142297635655123826871896278`29.920183678760523 - 
   43.77653768989560359099605818427223877552`30.058234729323512*I, 
  -271.2972500410219272099235641914819659244`29.78696764410609 + 
   564.82707080717532931239394144756259456209`30.105437755710945*I}, 
 {0, 
  1.097899236440248307236174947991757341996038058095748822387`29.668905865679\
932 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, -9.65865813106725189677205410252192960643`29.25193246380198 + 
   75.859034269181895787694701627584394164`30.14702297892226*I, 
  -71.44148540551776533338203867905639791594`29.057805876508084 - 
   881.53196445904666143664663094911850678129`30.149093465211358*I, 
  1942.45647109845156769384903555608461795277`29.603200699172774 + 
   6568.40664771715386995824563847297233281892`30.132309435744492*I}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457775838151`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, 32.15066856611458228320101210908187282718`29.898879750916485 - 
   47.53714584106660321219774133976542542793`30.068722845375714*I, 
  -255.36969395272722123009288841010877575392`29.72341059813277 + 
   633.21382135659514044583804863158903959103`30.117791627903646*I}, 
 {0, 
  0.0413172214606965200593281673607376461587082024978238525444`28.57037604377\
9664 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1503648128\
23344*I, 4.20241791757869918627630922947501988614`29.19443866329389 + 
   37.74860293609868889744262118617562107869`30.147840306982157*I, 
  -111.06331705990271495747783510701141284744`29.533845445844484 - 
   445.82633883750446452915434755993767565094`30.13744052816021*I, 
  1357.54751559178796856215542098134260008266`29.712724668888573 + 
   3463.46928646265019444431126712343473286527`30.11948097032793*I}, 
 {0, 0, 
  1.1894365152309302302870265809056283108916111465541890201707`30.15051499783\
199 + 0``30.07517373079512*I, 
  -26.6731412305226059888562006533225347498566060369165852066114`30.150514997\
83199 + 0``28.724440833332633*I, 
  303.59399654421577401312593519890326558484`30.15051499783199 + 
   0``27.668221818531798*I}, {0, 0``29.980686244107158 - 
   1.4785252772111862737835251358789493639958449523711941472877`30.1505149978\
3199*I, 0``28.625569868339568 + 
   33.49231209534819692939710804849676430339`30.15051499783199*I, 
  0``27.567304361923124 - 
   383.01046107041542251341104379163016183548`30.15051499783199*I, 
  0``26.680026954418654 + 
   2954.52754608977516854278467193867506695701`30.15051499783199*I}, 
 {0.5`30., 
  -13.2118480070020747343884959224924147869002540533255545518601`30.138571576\
286054 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, 165.50579039245944879919312932258771781669`30.101787260776135 - 
   83.012489278285338326875599258939211739`29.802117505308168*I, 
  -1303.59460614288781444247336181473008804089`30.03683389595456 + 
   1081.24525268744533432969425072628343017688`29.955615554794104*I, 
  7146.15958126471381044897879951160316092077`29.93584095397852 - 
   9283.1270485373501812738003187048331803857`30.049462537983324*I}, 
 {0, 
  0.076603739854901160474307397122175648218374395255603364594`28.838129273066\
784 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1499991773\
4816*I, 3.40535641536839638051896711255653755701`29.10445351287806 + 
   37.71034312540392144241261969141494397485`30.148751423674362*I, 
  -101.84189689953981449905717591663190420494`29.499081900002878 - 
   444.90736387483996122596075049261583601583`30.13942501416895*I, 
  1284.51342744715279588614675177837051714955`29.692954600987257 + 
   3452.62150934426895816464056987860489611436`30.12236492433688*I}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590969761985`30.0111378649\
56954 + 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, 31.93914081270675446410101343299562120347`29.89914168213941 - 
   47.18288308957701779299545277937860775829`30.068602927769295*I, 
  -253.81019632183284764846057353280794871939`29.723848622787603 + 
   628.60921683056974470265987635789591930281`30.11772030222402*I}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457775838151`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, 32.07021169301852828296733860983177026331`29.919930749200045 - 
   44.11026060799335042043648908428086853218`30.05836854616025*I, 
  -273.02952250530632053429248134095226623672`29.786571247735328 + 
   569.07232565405861923276607353018065982326`30.10552910428208*I}, 
 {0, 
  1.0943598840079573058015455240994190269940815537638404854665`29.66765573484\
8914 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, -9.56997779460504090035636022725767158158`29.248107475008773 + 
   75.83817799262152440689242705781629489954`30.14708443549039*I, 
  -72.48782832766313463338991153948793869726`29.064338863274447 - 
   881.00044265222082124415135856986840016747`30.14904990103273*I, 
  1950.09150277889448049200565397259110834613`29.6051675468897 + 
   6561.81555663616501093046790199060105714139`30.13213657577036*I}, 
 {0, 0, 
  0.2006903623390230520346368671041417890023310327745822006432`28.96940145959\
565 + 
   3.038749972192626001711522580749686579739096155837085735781`30.14956991040\
878*I, -18.37166325477319723454767044763588033375`29.61146858534526 - 
   60.84866677149975469115634951008814716686`30.131571176004332*I, 
  318.92137135054286780461261403607456520712`29.82313216593922 + 
   598.01983590977325345672167196264572142039`30.096164132541933*I}, 
 {0, 0``51.62898397261277 - 
   1.4785252772111862737835251358789493639958449523711941472877`30.1505149978\
3199*I, 4.64492414903347533852803217806732192272`29.304997038154013 + 
   32.21275759368824313537149484737212061557`30.14604631620266*I, 
  -91.47043712566814137235553927496804779768`29.562685026816936 - 
   342.06898695794637209856940115671400615631`30.13551797376502*I, 
  885.52684482549967690349002666415306936007`29.689229549221047 + 
   2403.51981582190784654707298119661790680573`30.12287552484012*I}, 
 {0, 
  1.0943598840079573058015455240994190269940815537638404854665`29.66765573484\
8914 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, -9.89252869206133407074095934532965682926`29.230609247412755 + 
   81.66764805982557263902995006916362520034`30.147351977411162*I, 
  -95.09425701544152674033602825741170125181`29.122323198777682 - 
   1010.25399584893859543015229303289716759672`30.148599486078314*I, 
  2520.73072440067633832769829613608170818027`29.631192889196257 + 
   7943.54422923629465118537019213215754385509`30.12968075231271*I}, 
 {0, 0``51.930013968276754 - 
   0.7392626386055931368917625679394746819979224761855970736439`30.1505149978\
3199*I, 
  2.3224620745167376692640160890336609613595917735292789559821`29.26372931375\
1938 + 
   17.7437607924798903777266198484751021409782752937480777932159`30.146826357\
022604*I, -55.74366855270943140121453787939287010057`29.56106943185661 - 
   209.29514393504025629662343720783318061731`30.135633037093847*I, 
  665.16068058901201119399661962801297065347`29.730439409784555 + 
   1618.50397564715996074289905127956127967413`30.116626611304866*I}, 
 {1.`30., 
  -26.4236960140041494687769918449848295738008694875434643496136`30.138571576\
286054 + 
   6.2831853071795864769252867665590057683935114524719457904863`29.5147578801\
83943*I, 327.72171265122244472544142831188338525495`30.100908323729474 - 
   166.024978556570676653751198517878423478`29.805576540761315*I, 
  -2515.45050918218301967347541539983153551089`30.03212123864095 + 
   2141.81965425469078854240429140783259688561`29.962288361044536*I, 
  13087.10679855524785450878161712547913897529`29.920096929781476 - 
   17989.84282563449695094822219009822240067124`30.058280652254776*I}, 
 {0, 
  1.097899236440248307236174947991757341996038058095748822387`29.668905865679\
932 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, -9.98266297102778106265151887048215808277`29.234359772149638 + 
   81.69267144779890413576294558369843713651`30.14729646143099*I, 
  -94.04026647861158905887678262497888628053`29.117256629173795 - 
   1010.88342351485318411381787452368119192604`30.148643853107828*I, 
  2513.30622046144215852534197095194318077537`29.629647087856668 + 
   7951.22645944655297424479328238499895436448`30.129835804539336*I}, 
 {0, 0, 0, 
  0.7744144968088663203264755678007335009488274737144145598461`29.39157804388\
3975 - 
   4.3774222323057191358838667667948261284849385842392016051857`30.1438230089\
50022*I, -2.39830672905647218280398800356006509059`28.52762653460605 + 
   100.61664920908418966685847656197481744859`30.150391658746937*I}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590969761985`30.0111378649\
56954 + 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, 31.16472631589788814377453786519488770252`29.920324344557315 - 
   42.80546085727129865711158601258378162981`30.058160204388557*I, 
  -260.86111687771521263804814670886974043518`29.788718624558854 + 
   540.40891600295000163503922118283705568155`30.10503178084856*I}, 
 {-0.25`30., 5.44189942694854537723675643348219268470693257568401840919`30., 
  -60.54373880677843520739535263169165686459`30.150385251652672 - 
   1.48014493797354911022536916783796129754`28.53862025909628*I, 
  457.79203992736640851140058924858468541206`30.148373331182817 + 
   45.57626476508557425327169259819155938175`29.14644382366884*I, 
  -2704.97194355460089684762130332517222595608`30.13833823138568 - 
   649.633524547422797829881357899623122854`29.51884389521673*I}, 
 {0, 0, 0, 
  0.777989609739873183522907638057054086705292646543445554416`29.390573377649\
787 - 
   4.4081340914329328800577575756278142539708788677022518688333`30.1438543776\
28895*I, -2.37517419618701003724084810365833235775`28.520436967096487 + 
   101.31043404269684203684990753176840404979`30.15039567664366*I}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457775838151`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, 31.37267895637470909967810447102481874048`29.92007457839558 - 
   43.12901174963367033213998376413761117396`30.058292480023738*I, 
  -262.50556973243817946900176100550503861613`29.78833780690199 + 
   544.4037834348703204238668342987555317316`30.105120419136828*I}, 
 {-0.25`30., 5.44189942694854537723675643348219268470693257568401840919`30., 
  -60.54228486427419921190048698180341363592`30.15038451401968 - 
   1.48431204938650922615609011260467396926`28.53985091981892*I, 
  457.77388343869566494328542505607142561701`30.148362209502107 + 
   45.69322410557925132200700849810300733329`29.14756300036598*I, 
  -2705.00683404034075954255689297006235833731`30.138282498242983 - 
   651.16908672856490578676762707788483945224`29.519807906473837*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745822006432`28.9694014595\
9565 - 
   3.038749972192626001711522580749686579739096155837085735781`30.14956991040\
878*I, 18.35674201673025678773967406549264610046`29.568772414333132 + 
   67.62375455559678769451320538272358696448`30.135076089565246*I, 
  -356.8088952661465148258429724778374698444`29.796027591210485 - 
   723.93716537675817142340652222358215351619`30.10329279133042*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053120082909`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384227424343338`30.0726104485\
07927*I, -70.8824333243439262858685823724287390118`30.01560853242901 - 
   65.78276403983780820278498259894026700723`29.983182031972195*I, 
  926.06693242617008643314177792352525410713`30.088479254838113 + 
   532.52748600066419839504001905234328330589`29.848178906416162*I}, 
 {0, 0, 
  -0.2022717386182149775860043238634176544531527392620308677285`28.9748802321\
9378 - 
   3.0241315780537297909597076923946411132868436826330138063625`30.1495457078\
7318*I, 13.65226626213887136439320799629578786505`29.475437563708795 + 
   63.14847757783258599595121961785727613378`30.140595698691254*I, 
  -238.16602776401087475597895374318122209126`29.68216251875999 - 
   658.46790504975294826395850328868244682023`30.123817316879663*I}, 
 {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  4.2990446772466907624088725588471367996695227646768641874701`30.12330337750\
254 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.6860512960\
4493*I, -51.31808636030623029180865417926309615272`30.059406715890734 + 
   37.05243842605883510813407972562387344018`29.917953056863038*I, 
  381.82931055691948635510778626758872961`29.972541145822834 - 
   430.23057730191706932059547365015790216114`30.024373155797758*I, 
  -1989.24153965194924584710327244779460805352`29.86421455817117 + 
   3291.37993020514302783776109701058764970109`30.082905055131935*I}, 
 {0, 0, 
  1.7467112444104039538494169874539725837427381361590969761985`30.01113786495\
6954 - 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, -32.21227868097358519416777674590168942261`29.934933913976305 + 
   41.98419158990693858866691010946483533636`30.049998261504605*I, 
  282.35472189154928212636825706672975009211`29.826574707925342 - 
   524.07730681566289583877171172801948637353`30.09517500760282*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  10.7870477194321304490694849556104308987425671935862142462617`30., 
  -139.5996790880494174122948604020069677592`30.150420064249715 + 
   2.91920547699064191528625544854564946604`28.47080030949552*I, 
  1200.24270105837555369123940678065572140679`30.149703516936448 - 
   73.44072110582698738518314527435680995636`28.936371375828816*I, 
  -7688.94038707248804043562231631908314130901`30.147493846749956 + 
   910.09742360590995615481922727708813800942`29.22071523787568*I}, 
 {0, 0, 
  1.7587892005731078369135210112115303950366864116457775838151`30.01097243144\
026 - 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, -32.51399264099307864307515440303175252665`29.935249402601325 + 
   42.32853415271505361584893970037842990574`30.04981232851308*I, 
  285.81743664217665094130523422640204918403`29.827768188315442 - 
   528.62521882553369912195969187516735376923`30.094827346318546*I}, 
 {-0.4166666666666666666666666666666666666666666666666666666667`30., 
  10.8670233607304139424146835424588940268804839737997608830974`30., 
  -141.69336552481258219169914072058337590075`30.15041270617425 + 
   3.07569746219568704198080907236387930649`28.48700680462138*I, 
  1226.48553572843864869806603434379109951844`30.149651083839217 - 
   77.43773244886770239407150281503691353975`28.949941280383875*I, 
  -7902.41181608495818269247531256758931456747`30.147331272678084 + 
   960.38217815965832024345577613850914261421`29.23201570672538*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745822006432`28.9694014595\
9565 - 
   3.038749972192626001711522580749686579739096155837085735781`30.14956991040\
878*I, 13.68905089792732693164188890549858499161`29.474101453344332 + 
   63.52282911894999251092670995778230116234`30.140657947119166*I, 
  -239.44863709762508456487373403742488998394`29.68166857970791 - 
   662.86584667673810682798929143595396455104`30.12388185337602*I}, 
 {-0.1666666666666666666666666666666666666666666666666666666667`30., 
  4.379020318544974255754071145695599927807439544890410824306`30.124231020635\
73 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.6789739373\
5353*I, -53.1377218956521196565087266231981463757`30.062253281194728 + 
   37.63011547189635670668832258243057741307`29.912385900662485*I, 
  401.02782186087519111561435562646545402101`29.977782516004265 - 
   442.12573648012460847671782106675764424907`30.020153808815827*I, 
  -2116.96739916049580966652028421592221107988`29.872350011536017 + 
   3413.65685173087363480756173770354865581799`30.079855704245613*I}, 
 {0, 0, 0, 
  2.9376239385841590616031977039297593667102703905834723769817`30.06549342023\
1313 + 
   2.0336663072520272483315970997717260665585479988844257359513`29.9057769151\
65607*I, -67.03418000009990279919598017494371516153`30.09433226774176 - 
   36.42648503485570484867075476104705447324`29.82945323264764*I}, 
 {-0.25`30., 
  6.4692256266003844036429729219510740225836382482642082074774`30.10453600335\
3182 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.7908335777\
931*I, -71.74436654530417029259827159310646283407`29.99906159489895 + 
   72.05441187732054552161428673633849400937`30.000934367212693*I, 
  456.77866598082239421673375115572768528138`29.84520458426607 - 
   801.59521486845687793042856552259801860371`30.089453888446695*I, 
  -1756.26514253698760123349986696079925639315`29.613503849507897 + 
   5787.23243404969945735752730968538534428982`30.131384693141577*I}, 
 {0, 0, 0, 
  -3.8873758116773177836717932403251476970281768461385972984855`29.8684248415\
90716 + 
   6.3471424901303514415054244629584227728122741733221248226803`30.0813465616\
67477*I, 61.87290542032536457765957910864133071787`29.71965435618804 - 
   154.96820943945394835711836065847884893081`30.11839646120865*I}, 
 {-0.75`30., 19.44523171097126377696419771547766222073`30., 
  -249.12835892748362522696557725175471014902`30.150395769883993 + 
   5.83841095398128383057251089709129893207`28.520267263507087*I, 
  2109.06780736355482110053804188347810878708`30.149464352784015 - 
   146.88144221165397477036629054871361991273`28.992340738245517*I, 
  -13238.62048111755779466744595405778944213341`30.14649193626089 + 
   1810.3333430681654198827590250293846353503`29.28240775448491*I}, 
 {0, 0, 0, 
  -1.2352391917522246619775141833396804691159402434689370989681`29.4186156195\
99787 + 
   6.5471973106381349687171220223258323405088773147602461425447`30.1429199863\
6792*I, 1.40440158668187430018197814704010715335`28.14725014741464 - 
   141.49293983863162895478177689252005115675`30.150493606097168*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  21.73404672146082788482936708491778805376`30., 
  -284.20753797631824507679317465432725590349`30.15033422754768 + 
   8.20185989918849877861549085963701148398`28.6106109816773*I, 
  2460.50173860058996296986534528801352398139`30.148846198555297 - 
   216.11429966531719943194032164792794198809`29.092506026168984*I, 
  -15710.06623533462296399473704964964603592791`30.1440680141321 + 
   2727.15995663353945782639864647248053950032`29.383600609501702*I}, 
 {0, 0, 
  -0.2022717386182149775860043238634176544531527392620308677285`28.9748802321\
9378 - 
   3.0241315780537297909597076923946411132868436826330138063625`30.1495457078\
7318*I, 18.33082706236059058871050192904684273246`29.57025283839254 + 
   67.28152438073468969456553088835801635281`30.13496660080623*I, 
  -355.79687520873450540019238333303045129611`29.79691577872734 - 
   720.05029217890111396886954812879369105582`30.103076480109646*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053120082909`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384227424343338`30.0726104485\
07927*I, -70.89096618525938657654197811719804727114`30.015593045535137 - 
   65.79575301335943082219680719801170512907`29.983200011730794*I, 
  926.32039022112061411323709622989267386918`30.08847084768477 + 
   532.71472927989033103131067744800890208826`29.84820432877452*I}, 
 {0, 0, 
  -0.2022717386182149775860043238634176544531527392620308677285`28.9748802321\
9378 - 
   3.0241315780537297909597076923946411132868436826330138063625`30.1495457078\
7318*I, 20.24579782706987021754883651637634522804`29.60316775856056 + 
   68.46670906135260951596337198807844436718`30.13231231631409*I, 
  -406.53138970051511005157534519521914464227`29.834447870250163 - 
   737.0236050851785474703200501826815665791`30.092835183124766*I}, 
 {0, 0, 
  1.7467112444104039538494169874539725837427381361590969761985`30.01113786495\
6954 - 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, -32.63034971004028929668302680606945246373`29.899450838941473 + 
   48.153959922201322726879924951067064904`30.068461117621073*I, 
  260.85577936317487842305726576240969945513`29.7188887924918 - 
   654.68127778842916758451991039113324594064`30.118518250747638*I}, 
 {0, 0, 
  1.7587892005731078369135210112115303950366864116457775838151`30.01097243144\
026 - 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, -32.84820130275840146649024624788882435001`29.899187225750207 + 
   48.51839469942628330049424665990868278615`30.06858205541755*I, 
  262.47666748145517461175901503858141528881`29.71843207545426 - 
   659.55239063066997636185328882083929823573`30.118590670867178*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745822006432`28.9694014595\
9565 - 
   3.038749972192626001711522580749686579739096155837085735781`30.14956991040\
878*I, 20.28282205029730081721787467170684208659`29.60185512262587 + 
   68.81767165910749339941453317675733166611`30.13242671704346*I, 
  -407.84704794911247111777794668864010132167`29.833708418492677 - 
   741.05179677510859281970917631164418562825`30.09305965993457*I}, 
 {0, 0, 0, 0, 
  4.1818557848100991248362567288063398704222116406803834023811`30.12935727932\
1805 - 
   1.3377995932800114160858253290617360775377365106632354227328`29.6343792872\
13157*I}, {0, 0, -3.03425107985431648521473885899352190386566338`30.*^-52, 
  -1.437285938002646133029858344245520530469201075`29.930825632712093*^-51 - 
   1.901508938670993387823864176970152846083231841`30.05238082742445*^-51*I, 
  1.205702485222261638493072404396264609473494638943815756633`29.511881466536\
842 - 
   5.1061288767948564533625228909798811060687265969454759805229`30.1387330824\
841*I}, 
 {0, 0, 
  0.2006903623390230520346368671041417890023310327745623280032`28.96940145959\
565 + 
   3.0387499721926260017115225807496865797390961558371080549807`30.1495699104\
0878*I, -20.29774328834024126402587105385007631988`29.643192687119157 - 
   62.04258387501046039605767730412189186849`30.128434808058778*I, 
  364.01473472652737702633434727437906440013`29.86054640489931 + 
   609.25933751295715028605191748123799034456`30.084229635265753*I}, 
 {0, 0, 
  0.2022717386182149775860043238634176544531527392619749020404`28.97488023219\
378 + 
   3.0241315780537297909597076923946411132868436826331841239975`30.1495457078\
7318*I, -20.25262567746468499148909356561692304618`29.644407899027975 - 
   61.7131584382834680474943467465715613664`30.128304337050658*I, 
  362.67880972772628099660517276029987504811`29.86123361867623 + 
   605.72061539718999775058160861598588273769`30.083983791832694*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053141705536`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384228429206814`30.0726104485\
07927*I, -66.39211130889526186750349971808617903338`30.018840378227104 - 
   60.62397710111375618682485962838257008027`29.979368322425252*I, 
  807.19927940779884261311761783474112020274`30.09067758394351 + 
   454.66897981799905453926173766582389151898`29.84139214351354*I}, 
 {0, 0, 
  1.44876908319804497158538265166184713118178186`30.150514997831984*^-52 + 
   0``104.0425243829644*I, 
  3.4548519823959446284588336273087050304105010179465981128467`30.07268906505\
857 - 
   2.2682367665463629701099237479619164564871709897036117013252`29.8899480053\
77228*I, -63.02601219265028948488929765433785571752`30.0137614569548 + 
   59.02900114347283676311114271945549492187`29.985307062205386*I}, 
 {0, 0, -6.5410600962982681713352408952065042346687`26.071446916726636*^-56 - 
   7.84722705492680611274219350628774664220768032`30.15051499632324*^-52*I, 
  -0.0143789874274667155539450893243465896592734662629492193074`29.8915737936\
47378 - 
   0.0217840699772661490581966232818691049562140985883224858819`30.0719845130\
9342*I, 
  0.3739528022760245116792024385146014206243556526098036656331`29.98658778106\
3843 + 
   0.3970642507794222306288906567315225623422212214747531380087`30.0126317766\
58612*I}, {-0.25`30., 
  5.4454387793808363786713858573745309997088890800157416208153`30., 
  -61.37145211478170653296105352851652676454`30.15051495324866 + 
   0.02780836874716184106969942635746568594`26.806724067646606*I, 
  472.55490704083996362084440111770680840268`30.15050305137372 + 
   3.50510213924417103930622429120526972408`28.020751452004944*I, 
  -2801.20298590805667231817713683980841977132`30.15026426919272 - 
   95.21267592023221404085183473523891734512`28.681614459614433*I}, 
 {0, 0, 0, 0, 
  4.1497985360166736960270707909429966287676605088600208264193`30.12943721273\
8956 - 
   1.3249102967693274320588643420957285556237678776228346819952`29.6335966748\
99565*I}, {0, 0, 0, 
  -1.360191492738643257224573448968272878698959008038671430001`29.43975698022\
6115 + 
   6.8544282761869176815846450059540391518128827867386264126252`30.1421281623\
74313*I, 2.78036968897901088663763135465636842477`28.423899903134206 - 
   148.12936144431553970426359242813583125091`30.150438508544877*I}, 
 {-0.8333333333333333333333333333333333333333333333333333333333`30., 
  21.57409543886426089813896991122086179748`30., 
  -280.01625640605909921074163853611533969372`30.15034723843744 + 
   7.78454793864171177409668119612173190943`28.594397390750128*I, 
  2408.59617023120690036497124407321434902348`30.1489468068944 - 
   205.05523958937198311720663200900127445772`29.079053686318915*I, 
  -15299.79384551650441942786809562194536805833`30.14439412780324 + 
   2586.91776906262044747525837811329374839281`29.37249117269324*I}, 
 {0, 0, 0, 
  -3.7056915513479289545699114548604227901664269343089188680639`29.8623062334\
02258 + 
   6.1682361211416668535160498372540375016661081123614031934019`30.0835979562\
7963*I, 58.70608741419022238733041454005376165369`29.710650410567315 - 
   150.60196024578911695769247697763892136535`30.119797898367622*I}, 
 {-0.75`30., 19.58283843211579133718948521063107591397`30., 
  -252.74191380775997721736696628493554346302`30.150386404515707 + 
   6.15139492439137408396161814472775861298`28.53668274475818*I, 
  2153.6891923914448004594536855464082710906`30.149394959246827 - 
   154.87546489773540478814300563007382707951`29.006194553588607*I, 
  -13592.87112922514706781106516900069548564107`30.14626826563857 + 
   1910.24163035800625137205478515617313834731`29.29404537167957*I}, 
 {0, 0, 0, 
  2.5930877689347326221596521564102857518241355934306149374382`30.06370407650\
977 + 
   1.8179286360955193815686003065533608909915813755982024907117`29.9094636905\
3434*I, -59.31870770592837900054892533665511224623`30.0930413015039 - 
   32.65272240314051733196848129868113399783`29.833769016602638*I}, 
 {-0.25`30., 
  6.6068323477449119638682604171044877158203465149634179187561`30.10625088891\
4346 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.7834074751\
38148*I, -74.81372831947878776083422035806368023761`30.004352400737094 + 
   73.31409395913228546985247486583072184877`29.995558574300766*I, 
  486.38164982256298255046582146753426527494`29.855753248950844 - 
   826.30290975301254188533525733023615473079`30.08591534950196*I, 
  -1925.74597774850823700922714816252274113769`29.63396622046222 + 
   6026.04384337416091268322041798900157305935`30.129399508149348*I}, 
 {0, 0.9446917567304459862875601537474060455592892675845420931987`30., 
  -24.4470800670981557414761034428182427937099652234091778694594`30.150121019\
41958 + 1.04179691959949620735590692308345508323`28.779677093497657*I, 
  305.59851846366326221445692822801024334079`30.148179925772247 - 
   31.7755306935017752470758663838773503443`29.165121493896038*I, 
  -2491.97371881450882662879911938588809581638`30.143574097060554 + 
   449.11122746819257193147688614503749153751`29.399384551521933*I}, 
 {-1.25`30., 31.2737223215988005177252707361894536357`30., 
  -392.0276031593279540331108370645422431967`30.150450768850227 + 
   6.7427510190422155667407742730382768262`28.38597124486433*I, 
  3280.13977947395870673620952607591076451612`30.149893807781233 - 
   175.56506756370892804972944043819997163408`28.878439564665836*I, 
  -20517.05418293531748172275687160859320160262`30.147989132824755 + 
   2219.25431221334975961338834605893696734304`29.182081199880855*I}, 
 {0, 1.0117254410865642656828891893779437346766651487681927803777`30., 
  -26.297024479321808146697851350479472929763918211337944644365`30.1501049054\
71718 + 1.1433399289623626141489054271396212271`28.788373665488372*I, 
  329.98801105045377308422054800582536713018`30.148100106749062 - 
   34.89621646824647886734039718257799160747`29.172380287400493*I, 
  -2699.41990149597904668110598721269358906558`30.1433754587442 + 
   493.5236005234371879381502222258438889567`29.405412939005696*I}, 
 {-1.25`30., 31.47836272709944635734588726697340501806`30., 
  -397.02786221984121419162020349895261186398`30.150446374624156 + 
   7.05851997022613616446658543249739025688`28.400339037085786*I, 
  3339.61799688773023224738556374756949051033`30.149859356089316 - 
   183.6457305853057056780412312740227599198`28.890143399605385*I, 
  -20980.37207979144543449853216313944220982903`30.147875369076182 + 
   2320.21700239327450788919481895209032314885`29.191590788033796*I}, 
 {0, 0, 
  -2.4108537023923953745779164507325500841656749363053120082909`29.8901302837\
7354 - 
   3.6698728849714848451662397933080106266040168384227424343338`30.0726104485\
07927*I, 62.37299064701148231057516688967757095829`29.978618860241607 + 
   68.52373193575749504946622704402769089753`30.01946329969095*I, 
  -762.12203009806142769397247492531532243626`30.04004885531468 - 
   620.62817439622886826541370644415255652035`29.9508558268567*I}, 
 {0, 0, 0, 
  -0.0033004661082456664625287051705291472677885497731275936465`27.8802482646\
21443 - 
   0.6149442650528065550267700161046418548542189828405508270615`30.1505087428\
3501*I, 
  1.4425060676923940047325986865886118973692075351513853233176`29.21272701041\
271 + 
   12.4163612544169481143436226528355593549495124459915713589101`30.147603701\
6938*I}, {0, 0, 0, 
  9.1334866396741635478982016684113103680864007053478134485845`30.13726097616\
0928 + 
   2.2913635261692784803165392487425932658428992649860975628418`29.5367183740\
5986*I, -202.51365107399282944321291463793750477177`30.149863733123468 - 
   11.09894327627552857355584020596305748684`28.88869106142923*I}, 
 {0, 0, 0, 
  -0.006600932216491332925057410341058294535577099546255187293`27.88024826462\
1443 - 
   1.229888530105613110053540032209283709708437965681101654123`30.15050874283\
501*I, 
  3.6474554521564312313607529924126572178104101812553035601591`29.32524585380\
8468 + 
   24.1184135143005468511876326886940780131833071366762592988499`30.145604594\
364674*I}, 
 {0, 0, 
  -2.4108537023923953745779164507325500841656749363053120082909`29.8901302837\
7354 - 
   3.6698728849714848451662397933080106266040168384227424343338`30.0726104485\
07927*I, 75.38128820070805099490706077154060724956`30.012744260399828 + 
   70.95453995208348283815693016856940205602`29.986460894068596*I, 
  -1054.80700719207206515030983639602437590046`30.08803767178701 - 
   609.03774396513332936925958556883819733651`29.849508873640907*I}, 
 {0, 0, -8.15805921997642331006359904077896396521874161`30.*^-52, 
  1.06874661814251936431754376885748705706694688004`30.145285433282233*^-49 + 
   1.6685928933557162796211255833505039861680580731`29.33876106935468*^-50*I, 
  -2.4989277717237363194584262944473867052587595764719764602426`29.6375429225\
27402 - 
   7.7489289676334933171957785955473569861290280251174768009957`30.1290308987\
8949*I}, {0, 0, -1.79617260741550192124070987949566460501077452`30.*^-52, 
  2.374870906259680697689630442374564530441726391`29.90608785862299*^-51 + 
   3.426860214580231538605798606990696626741198115`30.065344240931502*^-51*I, 
  -2.5148862237575427801723035209409567724248676309875194957693`29.6368582164\
52463 - 
   7.8119977284578415179277668176126404098069423292733870308515`30.1291019829\
1358*I}, {0, 0, 0, 
  8.2966874687402612198245832152586882738423661049782224921848`30.13698434260\
324 + 
   2.1037176127894199818779140913516415159368011315711065956764`29.5410670547\
90563*I, -184.0007285403722826345846607051517504046`30.149820289326122 - 
   10.41576420795022251657329362576749741706`28.90269188652676*I}, 
 {0, 0, 0, 
  -0.006600932216491332925057410341058294535577099546255187293`27.88024826462\
1443 - 
   1.229888530105613110053540032209283709708437965681101654123`30.15050874283\
501*I, 
  3.6453543077772944010719037914185752570078331968380788949079`29.32485860135\
707 + 
   24.1265146359204863242896826406079338641625242529253680267206`30.145613443\
088706*I}, 
 {0, 
  -0.0413172214606965200593281673607376461587082024978238525444`28.5703760437\
79664 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.1503648128\
23344*I, -2.96954742080804562134265503957175524054`29.03339654979038 - 
   38.77383542349725124476955754363024751419`30.149245047455963*I, 
  91.92002560631239052355163860391924163398`29.424397939517906 + 
   480.53330758335404518558719348814538255395`30.142711298498646*I, 
  -1282.15304858680451633391409524521360471529`29.641257288506488 - 
   3938.43353930179415358079157039491505622979`30.128640940370495*I}, 
 {0, 0, 
  -1.189436515230930230287026580905628310891611146554179480404`30.15051499783\
199 + 0``50.45533536161766*I, 
  31.2907272114101834656160177940699141142556802732156927601053`30.1504762226\
9688 - 0.41815235438487078617537380770931305372`28.27639511262267*I, 
  -398.6361378109136658162281080768386783392`30.14944706118964 + 
   27.99022824146759708068623017472525531042`28.995876834531188*I}, 
 {0, 0, -3.27810273874439160669360278317648298802259887`30.*^-52*I, 
  0.0033004661082456664625287051705291472677885497731294697995`27.88024826462\
1443 + 
   0.6149442650528065550267700161046418548542189828405568762762`30.1505087428\
3501*I, 
  -1.9088352969727492241892984425584564528763614346895997284954`29.3509218404\
47015 - 
   11.8802876211797790421884636904402801813548423592190463960607`30.144980338\
368665*I}, 
 {0, 0, 
  8.85366069872236331000336296433709741473087151`29.866736810602262*^-52 + 
   1.453324017353632415223187555318317067602719263`30.081976386906174*^-51*I, 
  -0.0033004661082456664625287051705291472677885497732461471995`27.8802482646\
21443 - 
   0.614944265052806555026770016104641854854218982840502584064`30.15050874283\
501*I, 
  2.2464790508860331608957718343913628555854833516842557557184`29.40192670745\
4788 + 
   12.389868338844321063619714551210804783845309844040613499597`30.1434910258\
00188*I}, 
 {0, 0, 
  0.2130759487805931353460110957767187092589781104521125860019`30.15018303942\
7585 - 
   0.0083342228259202318614418895334253434381072326628013334856`28.7425137161\
75512*I, 
  -5.5711107296538048305270124421464657447779407353565267632972`30.1499880142\
8499 + 
   0.2746165493756388958370521850458171560207291177980317404163`28.8427729296\
66964*I, 70.61769108535475703919871523006277520689`30.148209218023407 - 
   7.29624119010406692861597763362961302989`29.16239488617479*I}, 
 {0, 0``50.66165054545142 - 
   1.4785252772111862737835251358789493639958449523712127087972`30.1505149978\
3199*I, -4.64492414903347533852803217806732192272`29.23390592619853 + 
   38.05186361031578948279699115859211292095`30.147303231210905*I, 
  72.50994528076796403869806912653546802596`29.307819606326095 - 
   499.53417882521588045229620178314251633508`30.145987237549384*I, 
  -467.01396868977480437712757159055925795569`29.181735653729213 + 
   4321.03107424507340606479817269981688461941`30.147993172446068*I}, 
 {0, 0.067033684356118279395329035630537689117375881183650833493`30., 
  -1.7533953985725098403954788512365117406114115107424956973061`30.1474049522\
18594 - 
   0.2105925303162382359298446164942370662141902711722840570668`29.2269680524\
81826*I, 
  23.3938543109595122504175028204751560519428298464536606238049`30.1463406632\
08452 + 
   3.2591831325372833896405578083285635132580937944491097436988`29.2903476462\
9746*I, -205.44235231506988742805063252102233867284`30.148420397829756 - 
   20.22607032636770910031583504757637489322`29.14164193169647*I}, 
 {0, 
  -0.076603739854901160474307397122175648218374395255603364594`28.83812927306\
6784 + 
   1.5707963267948966192313216916397514420985846996875529104875`30.1499991773\
4816*I, -2.17444026696415096920680066318282287474`28.899652672952143 - 
   38.68341161773413541417470484093016046352`30.149829960052045*I, 
  82.40892065140380615437902252642793181023`29.38025105608435 + 
   478.51033680083881804651087256390650072014`30.144168153929275*I, 
  -1202.2345743783698579246687486162429441744`29.6180511967907 - 
   3916.50865799341899333098034889211531175052`30.130961074299968*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -5.3634765411931893229962586567187365880472264052216242712016`30.1326456217\
9064 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.5993191133\
78098*I, 66.7639894479603754373181725619729608884`30.089361319241693 - 
   38.07767091345739745546101608307849987568`29.84548941556735*I, 
  -537.85580745228163859279906761359793568231`30.02885366565432 + 
   466.15291097668154297065673074673015343322`29.966716204006406*I, 
  3118.34715358268802408350469306240271153228`29.95087172397433 - 
   3829.05011388562404225054045136949967412073`30.040038312446633*I}, 
 {0, 0, 
  -0.202271738618214977586004323863417654453152739262032922667`28.97488023219\
378 - 
   3.0241315780537297909597076923946411132868436826330196972231`30.1495457078\
7318*I, 10.8818483762316169949739916016336576751`29.355778574062807 + 
   66.95416607861754358720377468858384692991`30.144853508980646*I, 
  -212.0143019802774714301282467512088579624`29.589094185131266 - 
   742.62847417487452637377266614769191823551`30.13350062385408*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -4.2990446772466907624088725588471367996695227646767915500011`30.1233033775\
0254 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6860512960\
4493*I, 51.31808636030623029180865417926309615272`30.059406715890734 - 
   37.05243842605883510813407972562387344018`29.917953056863038*I, 
  -384.415829885773349346058156923873048713`29.970537028945717 + 
   436.71994110899291261527553985787126057393`30.02593878847275*I, 
  2005.47878803271727456196745443452097064261`29.85311026834029 - 
   3435.03713415338038441538240528177900953383`30.08682363185654*I}, 
 {0, 0, -2.7500620811458901063638149486473381587897559`30.*^-53*I, 
  -1.890008164253718943768676009374657322744365983`29.824553848654805*^-51 + 
   3.529132187281965084894332727197271528589114883`30.095758094070852*^-51*I, 
  1.56282759671028399777989742874543982586413864097`29.977377115448846*^-49 + 
   1.72592028673006429444323039029569541819410963785`30.020486777511586*^-49*
    I}, {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -11.8514795833786290096568710534820306871202708341309743299932`30., 
  154.22672959737689001803097331208587835624`30.15048042402089 - 
   1.94613698466042794352417029903043297736`28.251494180742547*I, 
  -1347.56029976685529639939495594004050210995`30.150193983878026 + 
   51.83147072861257280357674406268777310899`28.735239308261956*I, 
  8880.71390223465528202818810690964660130086`30.149108207797156 - 
   715.96062386911526042171013221211630251872`29.055549466380914*I}, 
 {0, 0, 
  1.7467112444104039538494169874539725837427381361590969761985`30.01113786495\
6954 - 
   1.6570784615822224923954560495587203534836833897439349490694`29.9882598214\
06448*I, -33.25983104604928224456101562660849114269`29.9488092977652 + 
   41.16292232254257852022223420634588904292`30.041395458522658*I, 
  302.00711187403552201098935941957321476918`29.85547641431111 - 
   513.51358839330776430788822338414700421208`30.0860111843783*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -10.7870477194321304490694849556104308987425671935862142462617`30., 
  139.5996790880494174122948604020069677592`30.150420064249715 - 
   2.91920547699064191528625544854564946604`28.47080030949552*I, 
  -1205.90688644748504974967078535707528820165`30.1495394577783 + 
   80.91836941747157697699691479283160038148`28.97627280526855*I, 
  7774.1668052047358174501452601938210714346`30.146212996446284 - 
   1099.68049436647746599589946875345097890498`29.29682566348298*I}, 
 {0.4583333333333333333333333333333333333333333333333333333333`30., 
  -11.9426275054029322162346244796022500967777502612084627480254`30., 
  156.60537068239863542801735169211872801901`30.150477775078244 - 
   2.05046497479712469465387271490925287099`28.267523478492027*I, 
  -1377.97534702457469137449987162632421342376`30.150173050043904 + 
   54.70350904111068842360460441804333431458`28.748946787962687*I, 
  9137.29934817031113533380175085072592879445`30.149030523934574 - 
   756.77998557104548230722944128238381128121`29.06718230865044*I}, 
 {0, 0, 
  1.7587892005731078369135210112115303950366864116457775838151`30.01097243144\
026 - 
   1.6698783994240931768741744840177451945610066807861122002333`29.9884434881\
33218*I, -33.65530632561144818647220433503868631282`29.949593731433076 + 
   41.52805655579643689955789563661924863751`30.04088179096193*I, 
  307.19812631738643986887830687194339174936`29.857704862016114 - 
   518.73881602341640861055767411579107390773`30.085235045984543*I}, 
 {0.4166666666666666666666666666666666666666666666666666666667`30., 
  -10.8670233607304139424146835424588940268804839737997608830974`30., 
  141.69336552481258219169914072058337590075`30.15041270617425 - 
   3.07569746219568704198080907236387930649`28.48700680462138*I, 
  -1232.09974106371477569302731835595291192287`30.149476143155066 + 
   85.32292642490158574550326242697039176887`28.989896019415*I, 
  7985.31120001328804421027450992527145077179`30.145988055928896 - 
   1159.00297788962437579467312795918273303971`29.307780761813838*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333`30., 
  -5.4546244632174925295740120828389559977047058322991126892338`30.1332148674\
92818 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.5925698886\
20893*I, 68.8685796315648454326003430673644526326`30.091184526986815 - 
   38.60318396422657067845040773194579390174`29.839786527403675*I, 
  -561.659225514688676621636448388081297281`30.032273997306323 + 
   477.83326513637369095810331629746741209622`29.962077481118275*I, 
  3291.87242135392610702523859770561140946017`29.956124291858554 - 
   3960.97330442998159185705869736364574565164`30.036483211777632*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745862809024`28.9694014595\
9565 - 
   3.0387499721926260017115225807496865797390961558370886031104`30.1495699104\
0878*I, 10.93251857464850065821430796957548563561`29.354993130279578 + 
   67.39090856991093603559839819951019985945`30.144874217989827*I, 
  -213.87397885702753265749516830005243225925`29.589643703179004 - 
   748.11785429150305093309210142712912788965`30.133455773738525*I}, 
 {0.1666666666666666666666666666666666666666666666666666666667`30., 
  -4.3790203185449742557540711456955999278074395448903189526424`30.1242310206\
3573 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6789739373\
5353*I, 53.1377218956521196565087266231981463757`30.062253281194728 - 
   37.63011547189635670668832258243057741307`29.912385900662485*I, 
  -403.82222856509497678125500349538297589746`29.975828586131836 + 
   448.85898353275535342405312389582784521255`30.02174828658611*I, 
  2136.2381147891598083710151154580573697873`29.861651086915888 - 
   3563.13685057934343271426853716125713999411`30.08383393019218*I}, 
 {0, 0, -1.56142415824757073956995876870059217621081558`30.*^-52*I, 
  1.917975708822132311833997923638527953321112518`29.747793127507354*^-51 - 
   4.452496917623736362992763443923613007388299601`30.113553652462837*^-51*I, 
  2.9192027418710172740142986486242228651947434093`30.009624106557297*^-50 + 
   2.7897779474537066153314519572868919148787215095`29.98992948524136*^-50*
    I}, {0, 0, 0, 
  0.0033004661082456664625287051705291472677885497731284762822`27.88024826462\
1443 + 
   0.61494426505280655502677001610464185485421898284055079442`30.150508742835\
01*I, 
  -0.9761768384120387852758989306187673418620536356133826904267`29.0264621559\
44024 - 
   12.9524348876541171864987816152308385285441825327642573519588`30.149285074\
686325*I}, {0, 0, -1.31684530071995037352461675840265214889612017`30.*^-52*I, 
  -3.985841775991162382194854461907991693881970021`29.664578846670242*^-51 + 
   1.1533392337223238157379112764829785308449253626`30.126015857832716*^-50*
    I, 
  3.41410306986183195303206097007869267248281978833`30.13867923158066*^-49 + 
   8.0805779181277368797132768648896701777809768756`29.512845025865023*^-50*
    I}, 
 {0, 0, 
  -2.4108537023923953745779164507325500841656749363053196632838`29.8901302837\
7354 - 
   3.6698728849714848451662397933080106266040168384227491617692`30.0726104485\
07927*I, 58.3538699851277027536468340612689628832`29.933614211199117 + 
   76.4234867704012339121075944596728117148`30.05077139597584*I, 
  -734.05193112196089611307893608375015916175`29.984391318299235 - 
   786.8592122983688434356302876325606012067`30.014561566534933*I}}


==> anc/T1/boundaries.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0.9999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999998`100., 2.50182289699479397992009308\
77805111870528893621544088970925485525158088308925416198421398133158333250569\
892637716823`99.52308975580596, 11.354229238204843946623936501933375941214663\
522739823079132519647708910469032206566858335586274673608018990907942428`99.4\
9449384712065, 32.00161989341876310787219427686025257183006391716311700146478\
91220232041308590731308550307318293038028162695987260144`99.37873028585221, 1\
31.41171060051807111914545379842498219076658790606282266640423606579271428417\
32281911144194922831049802953416516051405`99.48177247834862}, 
 {1.0000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000012`100., 
  -9.091930524992068928939581512043563726706742310070516722213442436341121921\
7070640119113265925268770521457875106702969`100.06262158978595 + 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341359642961730265631`99.90214534969296*I, 
  19.865004246579124404556264165542268779176845829666344584134042600785480560\
9232402842624973715218707629365925230995088`99.66285770123173 - 
   57.08817773712024767595367051432559591015636854642632265256177985108026771\
45312926845971848407219730170520827122926339`100.12131521948571*I, 
  56.603541153796209030277797909613099935139485520510789818118631147672584645\
4052363982478819293128097195187383848888706`99.56601126799218 + 
   207.4115373799406101298241879732686053257586506753804280763101875987687243\
636151219570118780797768264905689020066147569`100.13000057680547*I, 
  -399.9426189700539255053736034159349361700484136786666880152366763916084520\
021038486192397879115489942024836992222123532`99.99742560718283 - 
   395.2922905635873994046966791346078192674008443448849867685964037744829381\
890267307407061143282204322865691317337536518`99.99234626530996*I}, 
 {0, -5.796876710993431454429837299912037456879815836112462809652995494428465\
3762998028158767332029213551886013883872209861`100.0945973379775 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132822`99.82855314685506*I, 
  19.432956543576728250836003652702591824479832917973977299718413889042061970\
6584639647281496658274206272766956681084345`99.7345433098154 - 
   46.76504079543472708514909264007463282628675581429437150178478364378303956\
84180217451044875524220197389173066098152032`100.11592574786107*I, 
  49.242440000575236370507283302304383314842318314885928653718433414796520865\
1728256268123801506453045015620787720544749`99.53729234313957 + 
   196.0071987728050518834391896029060527491249576130424580099139574506496678\
06645339567871709635854251470616245979481522`100.13722480074247*I, 
  -389.6133958246001875477018659970419451284980350727233323799800749570741043\
150671949435296384849776735634630626514528118`100.00208145060996 - 
   385.8787246142906521584509494307051543771654424037242462798663817981671073\
993295520650702710301469900547793051341774177`99.99789840452901*I}, 
 {-0.5`100., 5.19891515284083479256341528981167911223595187546695293192110443\
91409922281116621998788943926712980445501006134481974`99.94770543355249 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132823`99.86416155540914*I, 
  -16.33664733192456875440973790732681741676190589098062836590049823176818173\
71965298907362770405278502417238580920453156`99.69900195091337 + 
   32.66574730160284733438101811536525905120358047108067722188954910512809738\
84041968790581650668680716741751208090879908`100.10044266701445*I, 
  -11.08336387097418048338936110879642998791027260570545415846387948405400369\
28028121843797090251405432857132463345837501`98.96639069345844 - 
   143.9878847249228036030981959531007609407131780724940409120980711151211317\
974588317205272696108873269653900013026614527`100.09667943174713*I, 
  226.81559875664243618187809612764482400651188095597275016708469580463905387\
44383521606622046030249902630702098616967853`99.83372961418544 + 
   360.2251754154663664304735427121241711170478792883554306737884071160157740\
915733306219631524813332782206406953620381489`100.03463075678037*I}, 
 {0, -2.734848394256934208953912338088624331240296943093235031818362557217949\
8975170568568080440339813866601153555099977427`100., 2.9815662277854913896307\
29440616395338408036170166541689362781280835447526202190813448743493139787236\
6313681428641968`100., -8.298072208540433927280300606700440682943422325463414\
1568324479819129351103092544370536455296244259131640241413454537`100., 20.564\
21866228133964989610923049281334630585618773153308705747454588199927520688264\
92068029405158720655397875523361958`100.}, 
 {-0.999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999`100., 2.9678738915190744379877315\
88396737475427704524032061166544176561920090964141572093773948254646939995173\
7217562238043`100., -3.757255722494318076822777617389999003463511325159073252\
4994219551796885553574835286591374299362545464178579084381806`100., 12.867991\
73531721616228122037036316487687854239390362132326576985053402507786614857906\
66649719194810685414325759012277`100., -21.1395703793541851069970168138697476\
92840813795975073840220958106445913774970062148843429265222369090962222503357\
5009`100.}, {0, -2.8466966943935031161380259091687439652093174566229303426437\
446867410833052761326664174004701294754759338109072159417`100., 3.61775634271\
00503627456221940145112350661703467242415120896356456191576336119505650104936\
705395417308120966731556734`100., -9.0963688533469949957558729879047437222933\
561528248051817923022170093771512605634003797957276069107017055446612697387`1\
00., 22.955624126901769373990406772073280613170004167197513506182124794958853\
336536256006383457513892402088837548357180137`100.}, 
 {-1.`100., 3.191570491792212252355958730556976743365745551091451788194940820\
9663577796597237129926611269431176268106325506602028`100., 
  -4.364520137531117149416777356462998561245111263019840637425977349249103852\
3025068662067837946806141373233634051736818`100., 13.679038064358742623104635\
14007761368521001231417149154643521774107241274991912294645354662695905694698\
7636585155783`100., -23.85239293883425138150588731563252374904352427966713824\
30745574515633053463162611338949612109206217599503998158327098`100.}, 
 {0, -4.122510691569846591934063581423918685387684645731932851679675166003001\
192524243104589624133487201672234806263155134`100.05108580058213 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132825`99.93307388263254*I, 
  -1.352894141865461506821726275601682537806352064315867604061936936365978969\
8967509785873556726737929449055738296853676`98.7907940986982 - 
   30.94354182733118538207655006691475344682827965297028952305877065229944839\
27400828236521876292980256195713468144602822`100.15010030441162*I, 
  74.028261976415250795939261174714447501084629790323289920645457463337570465\
8946040601069175321571484007692520237305842`100.06178924110289 + 
   52.59162371811211871253655268715985875834162857988639072357723736299711211\
41027983104175678011705233376714310535583383`99.91330826736068*I, 
  -149.9720820935554561853068377297060395126372463237026303623645311404645453\
261867133682497614640234019451492324332664061`100.1464172436892 + 
   20.69942641196665432634740498829753164595762174072339670751901661560674077\
798095823848450408902212371729540970476909`99.28636513395284*I}, 
 {-0.999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999998`100., 
  5.7431984861448992039480340750673261837224799293094568062668017794901935541\
559445893371084536585700194126232625385884`99.96319204243326 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341359642961730265649`100.00221808494241*I, 
  5.2215921844762293333172428804661646141937347348187217987148319344799736922\
521388177455560630667118265314093421070039`99.28588931937729 + 
   35.88358975303823491091453483965641827597633218251018222950324104923772144\
3485471248927243235420325356629306068816958`100.12298225259364*I, 
  -78.37418839648975985422284708294862539402883563200622798523753652853123633\
46733339793806217639227139907101311376522007`100.05072234127013 - 
   49.75223662473956807822089304535505597329550391063767834070392906194926247\
19920397504125233667038820354308723664778487`99.85336189408439*I, 
  146.67122822558178318128640018201712506620287589547132247261342893084255986\
38078993235395270895670830624253054126403633`100.11854348855094 - 
   21.37173139610509039699997891679777964379505375962505779194400790015578562\
86298538126843213440777358968617662641295421`99.28203826701944*I}, 
 {1.0000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000001`100., 
  -3.948003704343437802603368745921423518709507194389748483374830162883087812\
6653913899578244860133813820216059815623573`99.87043499833332 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132822`99.94476690913407*I, 
  2.8585644242100742154134499139660546152377750795990744111516891916493351660\
466271401158235206102333302341026811733593`99.39574721840782 - 
   12.40301943391063427966843616186307180507579994904241807678677010192568675\
08304534136323274900284273902669000094617421`100.11616346104586*I, 
  6.0210521915808636886671966133053556498444618177212285523508178591480895919\
918548076314677545861060100595950407827034`99.59085483660583 + 
   19.31587055501144651132869980973435197714177880792619958681939445236316146\
33849181710951722060133523030291027115624403`100.09709673115916*I, 
  -14.86895283555250266082454609775085640171233156796555054998412863638183607\
42765977965391617542403559381299471527920311`99.89169186632559 - 
   21.88860506528924811369980422278677251335163412119100984669206809468694133\
35231257782555513695280238986115143927799233`100.0596295678344*I}, 
 {0, 0, -17.28368425092450454085484565107487142291922856720632384542724628483\
04807169606809533900424585215476479740815613121379`100.0745581028369 + 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
4558436083199519467465497449282196904912982`99.88554892158118*I, 
  -5.700095207971238732304061754196221732818378727415450509990639009671308170\
4322489151433120173558728845396910587981715`98.96847874207357 - 
   86.49226975597807165392671671766621033522075489301769219868841675994075751\
13857598296765662701791010710193641361124032`100.14957392651746*I, 
  78.957854199907653530407606342535340243821201258549904345187709400503206746\
6247875820160871488697283840746704112186003`99.64685952818081 + 
   239.0971790688977864177845833245779891350611705729415382274586808195087345\
113452676555241190757478416069102352732234977`100.1280386431997*I}, 
 {0, 4.4519689898183912463974948501665836603518719507625186361526085474179096\
737079113331251815450367099655089373850755582`99.91254547418814 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341358614635325068017`100.06217321195044*I, 
  16.234877504246960852478005632927074482290788316093789159902894739864035758\
7341740482537702135831882801367011521490854`99.63778756477232 + 
   39.60303051259742330558308911214613006713204844132742299633040320077496965\
24388937064143877460610381018059425415179367`100.0250669690298*I, 
  -125.2933342130167198139415802185747395923335389880483447864867823941711751\
793933327448658251542413773663463852641915601`100.05162944012736 - 
   24.44243435079031468987740484513365110952143195307488386866325885859730609\
25347735828577224026865856785263347687822429`99.34184593101426*I, 
  165.27288153696851201930330756709895008414411087110531072661235581495043008\
06599145211448351117329817199432846975656434`99.91905998257606 - 
   172.9730675207279829199255621112061793182972463465309968765714181314554818\
112541940682047036894702758498795932939702645`99.93883687078554*I}, 
 {0, 0, -14.80510625018230062027388033697645495189108883497295976480896989350\
40551236482451640567379487385249477936202371795028`100.10383946981794 + 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741789528673337417`99.79376257022682*I, 
  13.995557470424969030671382364270630123099641075329019050526023309691558061\
9648987557017158314409249345037851393317569`99.43708202404433 - 
   70.98081871018734594695265963307816866542114839775303338192710342661699526\
92783097236841864055955262356672707558011469`100.14223282639868*I, 
  -10.30621413993238183067835062337079234336554834945902049135607657505977280\
36643687763393902499316777316900608359403361`98.70285890847029 + 
   288.7212413463744664130685009884408168054071799579216651795014333157581294\
870906635047555576918198698576006701261485614`100.15023848287831*I}, 
 {0, 4.1225106915698465919340635814239186853876846457319328516796751660030011\
92524243104589624133487201672234806263155134`100.05108580058213 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132825`99.93307388263254*I, 
  4.8036164693306850080039802850762383180948398103900279812004263283890288025\
318363377345979251736282650799443430748617`99.22357645620573 + 
   21.62278298279004992518820509371247161629201968621148764153610266974616988\
84081009381122574799996399272797699780783568`99.87691972059795*I, 
  -50.30945516389916965778080113181530118869461106288665426203510152841233999\
77221198744280064844821195758598150158845077`99.71676695601177 - 
   35.86810473558624268537912382900985944615648277037444769023999750606694486\
68622965282783912026962454559663611430222014`99.56982577117509*I, 
  196.62415509656258215682519227848816417255920095766827999557065961195394817\
78668024868419699843955420327938967609558142`99.83713773153458 - 
   79.59854007213905837122663042641616174613137372371294592961912890366416162\
96014432721486292337607027063230076353367233`99.44440596443886*I}, 
 {0, 0, -5.031508717444276306070148364008199438914945551980614923247732296160\
9422311236507311504569101172484419738911244197989`100.11803922728298 + 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140605617702989961`99.72188202256723*I, 
  17.894516672328322678635592347465955308735779608892954038878453104589781325\
9048853404066423368325019282300932983510341`99.80385386461882 - 
   35.49885592930355497727308115901890668363700957318883022137592111042117816\
88032641298009942378353315310684001751201408`100.10134824862217*I, 
  23.292745203873598984540557489404644423370240756132771677551557673143868574\
7232473452462043134866439590985867213424286`99.32082416155612 + 
   155.6328215264729920979895874219222633662969841671042277621632076413093150\
968661638447324117326786474902399875441378407`100.14570467654458*I}, 
 {0, 1.4750900082999641691459056953716467458352491897447662335046254038436910\
355118350747296663663959398563337887400025224`99.98592053840082 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566389`100.01322189415721*I, 
  -4.798658581707867473639126784379325314823193687422846266813984514384968424\
0205156650500929094650215537894249238331449`99.65170592363448 + 
   14.35216608015338206443851321390456992529413187223922887060131173209997661\
96210342046037119129528730795864580554672429`100.12750352337883*I, 
  -10.38068723121961397043681304208705546189922805096484299700763944983226601\
14157627234293007041726173032304944564148767`99.39780778058115 - 
   57.81538807275328888781285340690300090391941320117367945095158286930275826\
13386689989982412373275167463477497129571618`100.14362511967117*I, 
  93.193657082025398879896800738990893142191277312073718096025898304184805501\
1445167866259048557313260493181551717812778`99.88295909250832 + 
   145.2314967838191252841112435042746548256468460580946054572886865458667494\
527840501934695239965117897127282060550581807`100.07563355127202*I}, 
 {0, 0, 5.0908834925279407923696395452513498855221207922921578360072876688841\
068176480433788653357181950563550682740947368478`100.03953871868171 + 
   4.157930886486142596451481409299512669505318347441443501185964941255290230\
476965496293030863803331873936733704665068`99.95162282675413*I, 
  -10.62741111614238818931174853893198246175927054454227743462357905715670834\
55330228610586096667297279895610654910725329`100.14930154808513 - 
   0.795551371285932369731544528488247950777236652316715419184455516346835886\
7965385069121451591250233473853882713395391`99.02354229538021*I, 
  18.523254948638670281153210254064006582206334018782856868735847964095030649\
1383246075039059790791754655741522847432767`100.14009984244639 - 
   4.105834267782742907802161947940271383594330101628483117914056122612842416\
7279344556874704167661524663171915815073468`99.48578395324556*I}, 
 {0, 4.4519689898183912463974948501665836603518719507625186361526085474179096\
737079113331251815450367099655089373850755582`99.91254547418814 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341358614635325068017`100.06217321195044*I, 
  8.3719178246921362846845463789359850799477639483556408671873399146814337896\
889379088208449102182415739633132894850895`99.50935382787456 + 
   14.36960390307122946446486083140626986505824522190380806451376570796877341\
17713612363458856611646563439059004706426606`99.74397366805148*I, 
  -27.52775042644088259586765183106219061380986346975703190245093501974124176\
61514814417236253815235826067538133232126035`99.88352419578605 + 
   0.111956907232970408330115935781097634896877731837671639834051969455103870\
2522453810167714466017321992170816618678562`97.4928043663189*I, 
  5.1851234816513427513013614310209526647891608310530749551657546261492081215\
052257542535884521822817872934931418938691`99.14738862589623 + 
   1.484341387064155996940626825765073035108374866632099717468980077983016476\
7410322251047683983192596410286669141994814`98.60416331930827*I}, 
 {0.5`100., -5.19891515284083479256341528981167911223595187546695293192110443\
91409922281116621998788943926712980445501006134481974`99.98122248700894 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132823`99.86416155540914*I, 
  17.981581398772795190882153073972842605980855792187426803636056461138189207\
5997307645699059411476089470278624110076531`99.78236212973863 - 
   32.66574730160284733438101811536525905120358047108067722188954910512809738\
84041968790581650668680716741751208090879907`100.08790470707599*I, 
  -4.818324516988911430775357160062534495518960895921312593900915620780836148\
3617135082958203876633223909867160658395754`98.61849508763687 + 
   154.3233102850227436615903009754678926747882742611224101434795838163899301\
032807337330495032884216223630667086231855648`100.12403057149396*I, 
  -180.6985124330331823892604762810394048348050888769257117127014302852700982\
664192692399734742588939849230057341039856051`99.69616233173839 - 
   460.1384302540643093986018400430694868327013507790725318305740303377978586\
272743137105959284520726372789691511806165644`100.10209626098704*I}, 
 {0, 0.6938311486564561914900756216676471770736938513193489099306563043925256\
475035931238907900497529075060597253765786956`99.7569459284563 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566417`100.11181201245094*I, 
  1.1498130970034088101804701610891330502875181334883491347801541576721135429\
976860869591408614784695776196254738899438`99.2384011692261 + 
   9.320980994266236468355908831462978062584815372745658380425282625287640111\
922847349996507611097005861792559484504546`100.1472355404723*I, 
  -18.79963801100726563691470612121351225613835103216290619541853610406662728\
82020462143649576766961284830170479815178828`99.98725774589803 - 
   19.90341232353044048168606150506162007880756608801887256996374856893369301\
39663004094980622149600521908659633604246064`100.01203579897911*I, 
  51.854886657034085480425571835101145297708455394468217639585708563605138243\
3140507681428246399477967469465551179314382`100.10491039159773 + 
   25.06790936019150252787290344797186743800472047461307384463127582856626560\
7320573337194555059810835393747074209337733`99.78923881798893*I}, 
 {0, 0, -14.80510625018230062027388033697645495189108883497295976480896989350\
40551236482451640567379487385249477936202371795028`100.10383946981794 + 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741789528673337417`99.79376257022682*I, 
  34.725645047649608687072864640755198681819116572116048295209816649749646852\
5584734008743072393506099921834856018578876`99.64732087276325 - 
   105.0310534322830402794448370713885453753200655718135372569711758284248229\
798069530024691033836272144792772111693770988`100.12798827238316*I, 
  139.63209515545905650792368540301411404420691807283200880948464478170131013\
76078596399520575971842567378727425444394432`99.70472132633317 + 
   363.8721003167491327581740640785447762470977471645447247106085174262772086\
913774199277950308448214129149596560222393408`100.12068482933465*I}, 
 {0, 0, -5.031508717444276306070148364008199438914945551980614923247732296160\
9422311236507311504569101172484419738911244197989`100.11803922728298 + 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140605617702989961`99.72188202256723*I, 
  5.0536302478632782316523026078629459515840673444075951185020476733536369233\
212855352988935240809778564911560434159306`99.49931934498788 - 
   22.06463175368749316437586578074576292536758938538565943512661528927718191\
94507613925094129297670954749354690413470734`100.1394125653919*I, 
  -28.44681016331645624689806277134832082671017285394785420709558132505067445\
10553050767192840243532486156111629357506772`99.57016999983543 + 
   104.4326559683590611377660394230102154674003151943226400648520772393644820\
632480242273360094677644221705793228231319199`100.13497274855365*I}, 
 {0, 5.7968767109934314544298372999120374568798158361124628096529954944284653\
762998028158767332029213551886013883872209861`100.0945973379775 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132822`99.82855314685506*I, 
  -6.051643273258963834508284148622453508920309903276529447419924228412653843\
3916887224991735528369967608448566595006518`99.2460455623082 + 
   29.57450347682080471207788097171341322910953332268004030018305472043712474\
00502839764884855819877577999383112193817308`99.93508970463456*I, 
  -17.74462730506872463179361202860137226242852423820166360255904543532342391\
84706550318299093289041763647681398398471564`99.13593373560391 - 
   110.2297959588798126201864422768077224763222602283278979834629071094289541\
878205792726088324825741592492882232954987619`99.92916585693479*I, 
  278.00783171225975011531961791630345777872677883075450008899391824509965031\
38157914800738801485021774097013515841754912`99.79191596746183 + 
   200.4000100015625031183599004346258064731508012221807735908595314441345255\
215145598755283955960273057505426993776904149`99.64975667580396*I}, 
 {0, 0, -8.050904770550117103544034331913882777937930334173322284003214210158\
9215491474225943108340590066581479786849041630735`100.06083592996296 + 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
1516884022973327122365289654667399408373981`99.91518484150184*I, 
  -21.53494240468050736815923271677154839598995100579659602293393979319562950\
40719223217166629443740004771745297120352367`99.9050244954723 - 
   31.18690795097491702912244220918699700798807760515214972282049347132614797\
73930287544485363281872723914510873795414711`100.06585309933939*I, 
  20.945036883879906389245046958688635340459250525477674476710198191510092092\
2980346959441533127769129421030664903490766`99.88024116044848 + 
   32.92932743485531641232644721213102729765745829671128825965830810550321966\
72001755676997727697600271570617627355212173`100.07674289151838*I}, 
 {0, 4.4519689898183912463974948501665836603518719507625186361526085474179096\
737079113331251815450367099655089373850755582`99.91254547418814 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341358614635325068017`100.06217321195044*I, 
  23.689103100326418809080699058616847112794480884909567859798598479727934990\
4136128311999639235442257603694585907149062`99.80018502991938 + 
   29.08267854051438479377033045765354509621858137098237612336902490975201504\
4522410143879573224262455897737856386005829`99.8892708147651*I, 
  -87.30025441744872965626746588124256670069401081843143036288057017740700445\
51419190226950734571936379764099155646270216`99.93032080247588 + 
   29.91557950496932617201642186418730223702225297955235195474675481464667004\
60669545056479087638905443438734258540695833`99.4652027132396*I, 
  -7.360097285246246039736211973242410380421536992848269733778807368300504761\
6455273109905476401588567789510383780410231`98.70421034185847 - 
   145.4760233815843378328106390237661952071348827987825839300683168056909099\
390582791201642309158907762616567369739599145`100.00011820802098*I}, 
 {0, 5.7968767109934314544298372999120374568798158361124628096529954944284653\
762998028158767332029213551886013883872209861`100.0945973379775 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132822`99.82855314685506*I, 
  -23.21802655636221610159733218123525159773541207190762046818628486665119320\
85811652925370185959663846435034295221871851`99.75833822642338 + 
   48.81634337410421286302030063992042428777770935423977496048639108115978291\
44133434106043519364380965570880542460293023`100.08107816796146*I, 
  -42.60129503146482418730764358971977595182121513024157820587664050636255760\
67276136101659571551352299821095990233560399`99.39109488729527 - 
   227.1835243416046380091095204923304904911872844386308141421971915810015528\
608475269608658484302264056425276171702997113`100.11804891848205*I, 
  478.21146138833586550764251729885024419614591254445663802072313517174824715\
1895573008571979354276926257642169978184524`99.9786717965655 + 
   478.1295816536203303344516761319626857762341001386856516620052374149215315\
028457716853010809064448333838482010124596974`99.9785974299631*I}, 
 {0, 2.2259844949091956231987474250832918301759359753812593180763042737089548\
368539556665625907725183549827544686925377791`99.91254547418814 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679307317662534009`100.06217321195044*I, 
  5.9143074767522430316695006419552544160099028160640911148931063153888088253\
315367320358488578287028653806674819768392`99.44986552924814 + 
   25.67146677053319732664581746626792949371876490290727481888895325151406797\
0584805478294140801468304465450880080562529`100.08741231342007*I, 
  -80.54832864704176488927407575944929034120031572474516710634012663977529201\
35930809338458467864595188937706147408051941`100.04003997845142 - 
   42.11334764350398900642622117353247839010315307383141396056628282939700848\
27982281778304551688970180440753767795240119`99.75840321049171*I, 
  187.26837204012513359430967144297431376381911084313399368114835003313546512\
91764179112564148812011643507062179307171767`100.07408018991691 - 
   71.65265890197451478725974806987969106068230063573127717072299215768397353\
02508346017949172156758876512883928543850842`99.65684806574136*I}, 
 {1.`100., -10.39783030568166958512683057962335822447190375093390586384220887\
82819844562233243997577887853425960891002012268963947`100.00238997619076 + 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341359642961730265646`99.86416155540914*I, 
  32.673294663849137508819475814653634833523811781961256731800996463536363474\
3930597814725540810557004834477161840906312`99.75172971008303 - 
   65.33149460320569466876203623073051810240716094216135444377909821025619477\
68083937581163301337361433483502416181759816`100.0837651582026*I, 
  29.379069160905926679177151186661559920410462965453901607681388300159036620\
3235029098781532919370981203036876159390646`99.1142498386051 + 
   287.9757694498456072061963919062015218814263561449880818241961422302422635\
949176634410545392217746539307800026053229054`100.10556775436407*I, 
  -518.8829905908447406963713183497803812057975087801442423681621593221158202\
388843994437209859983502735531052785626197734`99.89573404793872 - 
   675.1338731969757857345053759052178283760809941031510217765813753174168923\
228286572624981638906750519627305577251447708`100.0100545117419*I}, 
 {0, 4.1225106915698465919340635814239186853876846457319328516796751660030011\
92524243104589624133487201672234806263155134`100.05108580058213 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132825`99.93307388263254*I, 
  -8.241490578815310814724579544886530937919815008217407183387977530961853655\
6738775361475078073522984788544942370163964`99.43978972110011 + 
   38.25502039204219041585413739400683739377596672808821641824106723518766904\
26936462704194592742133935398622272679173832`100.106472392399*I, 
  -73.52125481230806367009383428285350830849393637811066491038460892570494905\
4654769143135178848830632693003818370972342`99.8000229373935 - 
   132.9629783098610054013812910875327350608271078039956316002373573795534827\
131464733856478192813890500412734810062506245`100.0573407612469*I, 
  366.59473484300970811673067461648318547383721049056422875836543937853429492\
20318608197306448351619986944637834181110552`100.09007509967645 + 
   144.4730350126445313026562633119569080094339175636560972514171997614167810\
471202716128728437713496082359384418681240829`99.6856756727995*I}, 
 {0, 0, 0, 35.035348011964742799478262152078812106395102035565135741349165228\
4838551074861845705023358751975135492730231866921001`99.95424087060039 - 
   42.46588324458226274625334272690663576596535358958513148648742159194794597\
01027922378429443906595792344407255960854819`100.03777459620139*I, 
  63.199850665814261765401326711944751068285748114019081593214881678404163222\
7769005175046840040885648091086337629420397`99.61368935917321 + 
   208.1585689267850397978123388267074427419519989578025822538486576096022988\
841105317528943427118282617180314866669094314`100.13136760056751*I}, 
 {0, 0, -14.80510625018230062027388033697645495189108883497295976480896989350\
40551236482451640567379487385249477936202371795028`100.10383946981794 + 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741789528673337417`99.79376257022682*I, 
  -0.309702964315134112405397511323613424575985463449087446139348578734208254\
9277111696280286358469035570895375848342218`97.84512240902254 - 
   62.56517018770077753319149434448190960935471198222840577048375423647687700\
97041607646261589929676352448364855732916098`100.1505096770623*I, 
  -16.39618851943014543749689012789216116014626445521327285725657907085796488\
89612834776429167950320056043978756497201892`99.01294988867377 + 
   224.4669925648912137016748637784868043399837819929880585754562375856728656\
382603640084285014254031004174996547231662477`100.14935947346173*I}, 
 {-0.250000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000002`100., 
  -0.625455724248698494980023271945127796763222340538602224273137138128952207\
7231354049605349533289583312642473159429207`100., 
  3.2715331691197097029237122888813375308131418734590745599435350926951917302\
022405184529316839603585695600645577663009`99.57063505007912 - 
   3.630490458440072564046649653207821468643833480161530368397814437760911483\
2881981331186357826258906713257635097872228`99.61584902193077*I, 
  -51.42633093386279121849938252682465463951541460288121266327630429614075158\
13194603824624494352406323579043325987646387`99.8485102303406 + 
   73.84652537219849137175407735762139800506465743247485179124634582525374309\
6218990205462853287002372068484610344214473`100.00565475581305*I, 
  -133.3299912532254046636789544963537490610194071775920656008485596372173621\
60829417977173174624402350463913876669161163`99.66320855731982 - 
   320.7283545547393647509075125589716714551673670489741043502103464306117328\
000801335026118959040751624049934970874859656`100.0444180628939*I}, 
 {0, 0, 0, 14.271457208394447196036012596433324897726971925625128038005954925\
5422535906311453252548029559346379206699733361793867`100.00270519398822 - 
   14.09366048319315784621003196614654783117934197282366187496661031533354065\
94583204178839417893777316927783379112615719`99.99726067944158*I, 
  6.4354860313123231353777823897440867540533976701985468883789810174143860997\
880393693192589180402411959254171949215713`99.01108837151114 + 
   88.48351029221262283956945179689296875165530530123464236286540293022850024\
55161131005444686320841564147137950361171549`100.14936936304059*I}, 
 {0, 0, -5.031508717444276306070148364008199438914945551980614923247732296160\
9422311236507311504569101172484419738911244197989`100.11803922728298 + 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140605617702989961`99.72188202256723*I, 
  3.6230594639338754825995797510326304110088076832678260008724981790475277352\
737400151518393808978640075601199621716412`99.37293761546132 - 
   21.40519544611039713106304919287235885245766760036516834640931079508763750\
93449437119170524484575998382900622638585689`100.14438135108911*I, 
  -28.09250780751908168823380203594086608995847858835896375134692237566772734\
14839567192564958350747113490262052729220206`99.58949672610599 + 
   98.30182161621476041408364688451428679924849520697874461451242100869984603\
39393043259723954863375557517865480212892782`100.13346778162231*I}, 
 {-0.250000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000002`100., 
  -0.625455724248698494980023271945127796763222340538602224273137138128952207\
7231354049605349533289583312642473159429207`100., 
  -0.849743065837546741436775913768691301987305476564581296234421686192465176\
7815221777028076266431025691640697248289682`99.29092870175826 - 
   1.020887970408804903770162285295176187459604490478524484799442642479752463\
2106840313099712223893055267584777729786841`99.3706191588186*I, 
  -28.18093324285877184220132785445512499843984090848381744283550773254365273\
51589111810851508409438627050154070372810892`99.96479603043046 + 
   25.04682269795438512361515404657661682035240568564468925238250507796884409\
61334617107299204526803132349576065729095031`99.91359330076567*I, 
  -47.11642158413527387534208000960487697638981964484276383869963755261272435\
04356505470903178207630653789280646627797793`99.53002329363446 - 
   138.9882688223298085823684356236946400984409739726378579262406616305836800\
617937194746137681935600852718235720242013919`99.99982914013759*I}, 
 {0, 0, 8.0509047705501171035440343319138827779379303341733222840032142101589\
215491474225943108340590066581479786849041630735`100.06083592996296 - 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
1516884022973327122365289654667399408373981`99.91518484150184*I, 
  -1.601805100414939192978675528383754354309878613172489418231097967431358992\
4486047010591254306923518899786326591424865`98.49197719563557 + 
   62.67441204294685049878167600989465280048819220369235140250325369825534292\
14592346700734780271229641097969582825778745`100.08445779191486*I, 
  -151.2169127657463640640855346755810311533204095391383061102614377937931251\
868885759496280263716845044235151908296173195`99.9635524216198 - 
   133.8719012663684892751808352640362372723896452650826428405469004777529991\
988331250227803303847660626317727637095307478`99.91064148566933*I}, 
 {0, 0, -8.833699360871890193226690949055398137560467371493812761000043424164\
3337844048978761092518741632640153446381957770846`100.02646797188623 + 
   7.754017506437113385732503571863342698274982294797765793297864343916529199\
2848784800561794287586854487505897800049707`99.96985213433649*I, 
  -7.569631902222504982585190612773041550023710085962043763830579336247891902\
2489232303322114583445627362333174484737312`99.22047256623883 - 
   63.98813309936783126489936098156150547552558886881072322104489460132295697\
53338568223466586128988550354731078315920123`100.14749724469033*I, 
  163.18915315432418309427381744190278536851199748572546796104120108965603464\
77123277674520101281180609356963811409174724`100.07007506256649 + 
   109.2723107440240349924771461448540049513688819265227329057316370811492609\
907721370533668964005930450161855214950762639`99.89589390089583*I}, 
 {0, 0, 17.283684250924504540854845651074871422919228567206323845427246284830\
4807169606809533900424585215476479740815613121379`100.0745581028369 - 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
4558436083199519467465497449282196904912982`99.88554892158118*I, 
  4.2799912907215559518640113378009877073439504615932013316052586530003191831\
711083012170232183709758797672113832554988`98.80230628201264 + 
   60.23509763770665039020173793539015013480560156378780423110256130898259640\
06358575689577118462015922619069102917788362`99.95071301538206*I, 
  -54.25246547310772581630114054404319853828799402451222823538321233718698478\
7340406170914473638956685455475916824623517`99.60463021550216 - 
   154.4990495737633597092182080703361564317247905911999854565215938068469749\
591066477867303066855137776520101577164188272`100.05913654839739*I}, 
 {-0.166666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666672`100., 
  2.8813517883054546451284984061339777688199655914478547718681090165696894953\
744493759613390868308920755678608693724087`100.0940117135601 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
143104499314017412671058533991074043256637`99.83053530544663*I, 
  -17.43731755631726049045547434754862187070778390569001189851555068359761221\
36943201396775494367546612677086473009517419`100.12384938332566 + 
   6.303003465499543177715422001911286917413278910381346322817848358530867837\
9070406049679152867297306052876055993965768`99.68191725254164*I, 
  -0.109252352790862879806638912317854847448172669531124704279914873530626975\
4578447510629967412475797014136135036349528`98.01874489429245 - 
   14.79752442193607773242281386620474592277719075937071736142044974401024022\
31114860286782391663352997792857201320004598`100.15050316125996*I, 
  -36.73989821156351027520253144598688931116101192411401805055596807872213632\
25557435010688327438878417892906305341768368`99.98287391300515 + 
   39.64036059873159124071348862720282637266954030016240085584535069379264872\
12999255786561037431512557292253656408018459`100.01587356075567*I}, 
 {0, 0, 14.805106250182300620273880336976454951891088834972959764808969893504\
0551236482451640567379487385249477936202371795028`100.10383946981794 - 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741789528673337417`99.79376257022682*I, 
  -10.63558542034098170484208908038899327842810054555364534753368785918615744\
12345260877587435145277285289982330810831724`99.2667908991914 + 
   59.02989575994594515251126049550341080495027518262989362755037511224321135\
05913655709851292978780356670009933959681606`100.01110151549362*I, 
  -18.36584604426914069849957205316758607094333052651502528888143593291448534\
68297309386476761692009812776352022825316418`99.0723114590525 - 
   210.5784722853231243896206761527186571304517522438347548508242334756901668\
593528451361608594732939463066695251207196459`100.13171449024664*I}, 
 {-0.416666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666533`100., 3.3118882077694516807742247\
34000523402028998488117216094393379527903968926414852277280329867017693735449\
3970595152996`100., -12.69609437194997270442358302596690023810424650984592257\
72541279970464959358217701629016947614615460537506403726389453`100.1490341233\
5325 + 1.05025066802003322188182536464662048077219698135433846914841708893462\
92531544386132940904067257735679056989019009026`99.06665694786572*I, 
  7.2584214551768276873122112112263316176190820264040584984454446880446483857\
252887305057263063442627221285612705396472`99.98428933044592 - 
   7.784005548275138712488716091119581340410728019460915224550377737148514624\
6199936124698603879408765602009194296553898`100.01465028565958*I, 
  -55.04429180794974180676954628549131945068247554406787814971533978700947582\
04414177897358486661117590485591733694373831`100.11168204543655 + 
   24.35797009078267431306676603466631656600416955749048224137600094659600793\
19196114855566156210299341059707965254117266`99.75761084977711*I}, 
 {0, 0, 5.0315087174442763060701483640081994389149455519806149232477322961609\
422311236507311504569101172484419738911244197989`100.11803922728298 - 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140605617702989961`99.72188202256723*I, 
  -5.791827344268580372294560504339122903250803658973314134020423386808533143\
8458239013650791407181775795559525708175073`99.48020625431553 + 
   19.73626784863731790269971249111180569167431481761574551665322329844569668\
40389727858642510791356026270881417621908825`100.01265567785639*I, 
  9.5797020154326806215209136627022702487481153820847199789590668261185234351\
687720088384650926077578731886507929414358`99.17484423733947 - 
   86.53506653176430308279033599523585856925870010688496393626139190780606210\
96518548124116117784742018564314565815779292`100.13068436905813*I}, 
 {-0.416666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666762`100., 2.6051948815503229745744703\
74349936922580123492044928978036331848134892476912660866181024507806720595720\
9706275702478`100., -5.770201945874119845911017122223301971159652163135396116\
2271171191964184848399192388790552354777617479214242997558655`100.15013852122\
786 + 0.240364937619960436350286755969512843265119206897944622382600307989729\
0729646331003632471083171394759703121321822589`98.7698186251303*I, 
  7.9030113028073203802514941236972542071085353265560375857839463602260703118\
553203400301581889412262448489542121593034`100.13238219745202 - 
   2.332262194785656894064574154510222171281520536493913284362406300866518937\
5808440326549964765381914458991724368433456`99.60236696695415*I, 
  -33.25794002888849124841555514668566632124311832127264160320597831557796314\
46455368415932847940917980012759200695420733`100.13119713735314 + 
   10.14444361551442291430510843926700888903127573022390255161145536370637359\
78386862649560536705732625631184187769368063`99.61553002410886*I}, 
 {0, 0, 8.0509047705501171035440343319138827779379303341733222840032142101589\
215491474225943108340590066581479786849041630735`100.06083592996296 - 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
1516884022973327122365289654667399408373981`99.91518484150184*I, 
  12.302130394588616488991930932901508212763770460834535759269543751529023691\
9546122554545708820449974914595442166799438`99.54179953848913 + 
   21.69516102634515506343144129905112080061144870404872942737700846809946607\
80889669676220586007136858623592117130359252`99.78818209044583*I, 
  -20.30965391211879234400447184230109536822079281669539643526079765472496336\
01120019727750017362164731605874748380922234`99.46623520157452 - 
   30.28799672278525002278718676122884381893942675942944285318327028003364852\
52062469334105455662173274624866999642722358`99.63980322835623*I}, 
 {-0.166666666666666666666666666666666666666666666666666666666666666666666666\
6666666666666666666666666666666666666666658`100., 
  2.1746584620863259389287440464833912893710905953755676555110613368006130458\
722579648620337276199189358394344374273754`100.05934416924889 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566427`99.91807298713937*I, 
  -10.88663253933614400760738000700143889259418997874582925827451049560280370\
872232698703085757413419773246725393482593`100.09904636300203 + 
   5.630281515024663715418603807947763138099639853907375948307302712767446084\
5034935645723366649883585894176149022042578`99.81268290893338*I, 
  -5.579114858572162446004246922582373877362673156102742070016247447324502227\
4267612758081835724181831390255107476561555`99.73362192943189 - 
   13.45946592173902412954737340400068785516164054675516153837719355557896821\
21951576054595375290392713666893675473150338`100.11608445421525*I, 
  -13.65655300038570528446790082761204874027945269757586402120853785068891092\
87745598130642549146010258403895604139663913`99.83491011627119 + 
   24.72437541297681751591009397702733934349034493115695476783085641638700711\
4241977941807226767926102852286845661643669`100.09269435100757*I}, 
 {0, 0, 0, -17.47736279172317449532120232291838369256300766282045060196882949\
71283731477424353113010672099208252335430250107050531`99.83998247743779 + 
   31.16135594527009648114935696023414985185705883486519766920606925722529566\
2533769570788229775762703291661406754824043`100.09112292327063*I, 
  -49.16839786394547211421812815055356823652326924838874110758778143871709871\
14812646875371726967774291641640988312193792`99.70557602957129 - 
   127.8405740489177647143855316405469494376850397885798675389638611011244037\
559970618993119041460926530818818934675094053`100.12055868450177*I}, 
 {-0.250000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000074`100., 
  5.0595726866081640522657004568867900261475729820441652745544762267763797608\
175916013068418134443080415186856740598678`100.07970509871892 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132905`99.87274113198129*I, 
  -28.82750116275030409426309771454895384373660961325477854948208452423923139\
1491377395712213189327423605289042475711397`100.11340074909329 + 
   12.44576363925244606453065283317623193931647834949739623071396317840191629\
38376591430269991679147015599283364440049859`99.74861529969237*I, 
  -22.05040657904473538606000355429265991417997514837451956331010281618379096\
10411043549786710968442904849997629938075134`99.92713646521688 - 
   29.56248322573634314794777418015620394822943455823155468774537148726992635\
03295783818519770742028529835301679197495062`100.05446077520449*I, 
  -86.49331897955914266426587572903382389742845442442980215766940288979708664\
69233060981850230493726322034875814007733205`100.03808232513452 + 
   71.23414469985269311710292646846969237525913443770955322751022954892933526\
68004709432516913899894094677188010480828482`99.95378797681354*I}, 
 {0, 0, 0, -21.08704706362454238128280104211952789876981882605670316097483678\
18300986863042343576719573593436044958190352805829063`100.04412902709944 + 
   16.76645178770993070841395433811248178714683143315017560440478548805909942\
94390957055728061809202674310455561998960726`99.94455442422266*I, 
  13.871389828604947651709950986331421482781170396342697549565139569003917307\
2333736224553168536576987896629311245799457`99.19063532385212 - 
   125.7105370050879793162843538536240615997129774759725517454713760428267298\
690628326301118954826227167838028548069934769`100.14788702853721*I}, 
 {-0.749999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999964`100., 5.9206455255361581235571531\
12619881292565638775382887919605017249444938622898397403944823373817911361281\
7580543456194`100., -19.54719583605923340543541006895850090999110501188224202\
94976173247687398590737411893992039686308492668412595888268743`100.1480219199\
334 + 2.100501336040066443763650729293240961544393962708676938296834177869258\
5063088772265881808134515471358113978038018307`99.17926041802423*I, 
  -0.898854593484509318949351382587106864480187790219549094398157994430099430\
5446484587546229943957673707048908873203833`98.91124863081589 - 
   15.56801109655027742497743218223916268082145603892183044910075547429702924\
9239987224939720775881753120401838859310754`100.14979232112343*I, 
  -122.5355656090405351494270336223605288439923446537275634833947130320427202\
088087900571952356622542465245534932845111091`100.12104965657605 + 
   46.71323862322514075012275264637092384281943381570613700108156581424483627\
5822635005561496465494143521823741465856612`99.70222747472226*I}, 
 {0, 0, 0, -12.47445310222028728422298096556502685057648829618296265940617001\
86597151142733212147496376182066442401720030926287467`99.95907774218894 + 
   14.83758978539839308805588617518277225988978768748731810629496585278214570\
23188555931347820095379996084217419816101259`100.03441958754289*I, 
  -21.84289072567876183286015042660598195125515934759608158464760935803317238\
88593305619657470655956994886743067362905407`99.61643771402152 - 
   71.44714718113860770752639370754275650540058636767704320353401692137052222\
30095458082024939911017834883667071029216851`100.1311124934016*I}, 
 {-0.833333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333309`100., 5.2103897631006459491489407\
48699873845160246984089857956072663696269784953825321732362049015613441191441\
9412551405242`100., -11.74254493379174457505812924201959427378087451658643435\
49926124120245779930073022249968106008451795853110795692527849`100.1498689519\
742 + 0.640973166986561163600764682585367582040317885061185659686934154639277\
5279056882676353256221790386025874990191526856`98.8869465703138*I, 
  18.031553657461554588734651504813109742496162919587017846352564133199814541\
2444642591088484451146497826732351017869329`100.10585726500045 - 
   8.616199199405026914498775426455540282079914210644308540675090670203112405\
2939465526913481480510640629821592273034089`99.7851398473726*I, 
  -59.60752320280807229901689711193992868716533643969293444484065873153707318\
75645719436315272216357905806669062476578258`100.08106072957321 + 
   36.59530357457459604872520915621756217164349807277361321764134529615581086\
86145097223186092977432269147435917702394434`99.86918500724475*I}, 
 {0, 0, 17.283684250924504540854845651074871422919228567206323845427246284830\
4807169606809533900424585215476479740815613121379`100.0745581028369 - 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
4558436083199519467465497449282196904912982`99.88554892158118*I, 
  -13.08546130226550599817058643444675420336698372207720196433827962783521221\
44978093414073592021605902727813633319466825`99.09934007764419 + 
   126.2159374649830402702985514189052723106344800272930223633159332872646399\
398591344028965830449989917496105421090084112`100.08366523754785*I, 
  -250.5323687986903928866981271488386734215829089212478550280782087198535498\
833991829457148310940915767526037440758420873`99.90407739500526 - 
   306.2694994146159311161869868633415803924118909553058264409130270719541725\
546962198959124560364304860682012356790214107`99.99131729899958*I}, 
 {0, 0, -8.833699360871890193226690949055398137560467371493812761000043424164\
3337844048978761092518741632640153446381957770846`100.02646797188623 + 
   7.754017506437113385732503571863342698274982294797765793297864343916529199\
2848784800561794287586854487505897800049707`99.96985213433649*I, 
  -22.36047793787023746352722968900891676298647056114765894576921120121375535\
31259952241310094361490845799376802310639241`99.75420961957909 - 
   51.00506967257393041212483069947524651957721380729045428401466163026568473\
68820264607922457747116456225203164793158252`100.11234188270284*I, 
  116.87731036304226536473995938493483521825471949013101469046069476260218351\
60669257446878140381252057170521076407557836`100.12961398935599 + 
   37.15104151878839897851467039750710599459032863199305231201464948187782952\
8161446959562563123099221137745960546314544`99.63185477409698*I}, 
 {0, 0, 17.283684250924504540854845651074871422919228567206323845427246284830\
4807169606809533900424585215476479740815613121379`100.0745581028369 - 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
4558436083199519467465497449282196904912982`99.88554892158118*I, 
  -34.80843501104787472413291612668793142690895886509325478596517114267146677\
01078760457537620300094554243573495329822488`99.48400822708373 + 
   142.7022579261242308749019796098185605150837175987939785490137887707608570\
30599887693093665572267914762396535729862566`100.09675457411505*I, 
  -252.1568160269810400691638515437612563074539973943497703837730239753514788\
195100400262374523808446122246449915332588772`99.7804345444559 - 
   483.6956441638450048970739560303944428751240596405502240852579523874290944\
511484008743158213937327613621683461287480421`100.06333600887251*I}, 
 {0, 0, 14.805106250182300620273880336976454951891088834972959764808969893504\
0551236482451640567379487385249477936202371795028`100.10383946981794 - 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741789528673337417`99.79376257022682*I, 
  -49.03090548238971183014964451634944222949474311089415479187518853817541316\
94510833262040517066384384837768083260238454`99.71451403013913 + 
   113.4467019547696086932060023599848044313865019873381648684145250185649412\
393811019615271307962551054701079963518866405`100.07883599134001*I, 
  -122.6616307642763441351724836083426131845294039431061817280404722714164915\
872736733645331141578695286413331680846106008`99.52006474792861 - 
   476.6046782912507822657047567531341519681081523814836435910717646300201674\
511496739814276223499148439053068291122509355`100.10951431468295*I}, 
 {0, 0, 5.0315087174442763060701483640081994389149455519806149232477322961609\
422311236507311504569101172484419738911244197989`100.11803922728298 - 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140605617702989961`99.72188202256723*I, 
  -19.32508745625772542768831520429627084931103927003272315650800259889589051\
39524308605536964800156157771611293795953198`99.7905292929809 + 
   36.15829223688065101058589774689231075654693135820932131009322560461072257\
89090818103933547191448271677138069526086514`100.06261573544903*I, 
  -22.39818716322349111706888744837566299315129200752377153577145849127471976\
74248076525703728512994639103417109994606843`99.25264555378104 - 
   166.5463184352968752523471049599934318030567524059719364794123452210529973\
887317834935836570203438749803173694851869958`100.12396772131588*I}, 
 {0, 0, 8.0509047705501171035440343319138827779379303341733222840032142101589\
215491474225943108340590066581479786849041630735`100.06083592996296 - 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
1516884022973327122365289654667399408373981`99.91518484150184*I, 
  -6.859285802476765379397528299367188634815083614149822704828629916381334552\
9299586172513820128743363036567152610620225`99.11231399556779 + 
   65.83804241553323451663383441409246719923569513077045847342268025677369970\
3273041384295333785801745533208402663188383`100.09451200617198*I, 
  -147.1172721113996229405497447728510405982856816844719764922178977950671492\
404332599247406910984778317098065104823119836`99.91184943458435 - 
   174.8463783536434768612238265079202384053010072609392693427162511337481608\
200745230559968580002436869860254282071246844`99.98684241215084*I}, 
 {0, 0, 0, 0, 4.7100141044256047359799792326567049957933768247413361246308549\
64244597497179155891291400758073626189499316920057337`100.1504954465154 - 
   0.044693341871210330042762865289004042502756616823872969996389435154020924\
1585705795792418431635558822203532472157381`98.12771606839401*I}, 
 {0, 0, 0, 0, 21.865728732249107358742454987438627887300094379735151563492597\
2762882765089398101771796237921346405749326132134323678`100.14430599742414 - 
   3.723998863881613288367783352059496423666315512036400356398688657054551327\
640576703144449066037690971125116154048224`99.37555158132419*I}, 
 {0, 0, -8.050904770550117103544034331913882777937930334173322284003214210158\
9215491474225943108340590066581479786849041630901`100.06083592996298 + 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
151688402297332712236528965466739940837447`99.91518484150184*I, 
  -16.27746170261868118174037994578811411548474600481926273633640784424565394\
35905684055244063621920160634964471101157078`99.78218049378813 - 
   34.35053832356130104697460061338481140673558053223025679373992002984450475\
92068354686703920868660538148625317601519515`100.10652735905339*I, 
  41.344152806917656124150857331996946168570299493298227732113667374710153581\
6538635236595440772905557920795427338026684`99.92913933721445 + 
   55.03173162731199407434166186770105817113390364315430195855491535024022426\
74480408763440456146735837166341932654538675`100.05333841861857*I}, 
 {0, 0, -17.28368425092450454085484565107487142291922856720632384542724628483\
04807169606809533900424585215476479740815613123129`100.0745581028369 + 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
45584360831995194674654974492821969049132003`99.88554892158116*I, 
  16.022878500811129993658267938044955490723596415600602311636252505164946385\
1778177892030908104929922670362951422376441`99.33731417917909 - 
   102.9785902171192622585301449085794985396699924645186483843862722434369746\
021265131198736487974480240838053577569665965`100.1453205816858*I, 
  158.90816291203933361010856953246970770609598817997351411254538868100953908\
87007745508856778841485206099347851186586539`99.78540160075578 + 
   332.3089670422759203771952757571324976962227105099602348395669459788364689\
977011040018287681151386094869252052425990402`100.10579745427673*I}, 
 {0, 0, -8.833699360871890193226690949055398137560467371493812761000043424164\
3337844048978761092518741632640153446381957770846`100.02646797188623 + 
   7.754017506437113385732503571863342698274982294797765793297864343916529199\
2848784800561794287586854487505897800049707`99.96985213433649*I, 
  -31.18532132870801902516850338098709281703350195870184903852631090922293105\
14842590787209640041196307246426676144196419`99.97493295743183 - 
   34.79267134517431490795085537309451327730799766801736812388539922398511680\
977107902865650613579481981107855854736417`100.02247050882579*I, 
  53.707453638793927734475763458333836951541135641719514198745823751662163845\
0237856127623672336171167633250242874339487`100.1481552022474 - 
   5.614040777683147726477184881043096398940028312332578383061227685988357968\
3699084539514206535226210275748566696811767`99.16739620283506*I}, 
 {0, 0, 0, -2.469942951052352552367977772308812030825816204394616644366177967\
9472362867630297288368119011455231451914869804394594`98.72483011171417 + 
   14.43006744372123662201310432146691437407510765295622875129615167838473488\
25424521956287619164274123851966673749387725`99.49141155027506*I, 
  -59.06306814943234388848871064731608550275934812497274721787568850517968327\
41252260493568411485307954961612894976642061`99.43334057024595 - 
   27.70474911785732263562266563550779635897476059195551824976120058772666528\
9585246223263783862458982920046527463722451`99.10457878846577*I}, 
 {0, 0, 0, 17.107356114779527105951050750055170132229965677900786495650646639\
7965084551017240713537852565165560764932700696205036`99.6208703852885 - 
   41.18175472777655367284701848897591172026559228530158470684564381058893629\
94374954971291457161728925892888241331298879`100.00239233701664*I, 
  167.16092602911089964160030512362531299042708288686845391452242959754493160\
69302654753484310586574625556391283423546754`99.9407036350712 + 
   123.8454756594368562596231235321172718874252172279087712766745245638292221\
054459647071521239097144057234580208950481719`99.8104490122155*I}, 
 {-0.25`99.35965491229419, -2.29982174367228335747579699043324656825535353091\
91321822464574665544163914986951162476440227631118476308294400104315`99.11733\
190999321 + 0``98.7556377342972*I, 9.7047409059764658822807693975208727113816\
244015575774216413073557054995093296379092894428207256228927292532056250231`9\
8.90268447923158 - 10.6022939920410063825195678373345888170900181819580702115\
292694009212731355229107178349708026508238302113883217443879`98.94110037665689\
*I, -22.589872854700097202141840048640513293921761198581153676637654593033957\
2595688497808255089812240152191581399901232811`98.70589169407218 + 
   72.61028497985214797937155400043479282429576583308685698268384766133028962\
23836150602226131832925961249414078056679761`99.21297604881042*I, 
  -110.1416330530426371043108219256412681142999848496438650393147075866883595\
20929429900517470193196411121443345771026538`99.02729570814908 - 
   231.1454667735741560077385774609968902970194745165940466671357260192705981\
081796527755661912846194835980155700766911849`99.34922957721001*I}, 
 {0, 0, 0, 0, 18.140303027535451247945789024714588476127418297340765069171543\
4417224943268432875446495881150194824945466993587547238`100.15023724871716 - 
   0.648981939256573831334417854748763901231189197136997087286710153734141670\
0477597231588183753444227857082542893471942`98.70382532202903*I}, 
 {0, 0, 0, -27.10456095329439698793639377765967319008295683713756840448071156\
55852762032948952632064354287696797081930475009352028`99.87695451693298 + 
   43.06717960651150111686425225160745299789568932961546315440478876206732576\
71689784269968447322721541138016294612794532`100.07805857158968*I, 
  -85.38401028306030388826061179847535568027689331945357924533955733619817059\
03002500317938759042132223101938033473632419`99.80417584192139 - 
   169.2259900604836272671666640110433082821139816270187076364002132781409822\
313598032819620737522598424428908399336294448`100.10126635682617*I}, 
 {-0.833333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333333333333333333333322`100., 6.6237764155389033615484494\
68001046804057996976234432188786759055807937852829704554560659734035387470898\
7941190305673`100., -25.93705243653017505708382081203759099524312988149724597\
28195163942085884390497784512538256458478774334326591038082794`100.1479978029\
1301 + 2.80066844805342192501820097239098794872585861694490258439577890382567\
80084118363021175744179353961810818637384024324`99.1813388815909*I, 
  16.529840586088260393183966013604264599286344221682692569056281618041422132\
4272771561828306748260997566402488977042844`99.85567935891746 - 
   28.08861020206578416830580001273872564188073285085930838072965011574828843\
13395804847789484395020343779036596667048536`100.0859409449171*I, 
  -77.04368535320702487668810707308026457062463159331830371642353948616533066\
47479297526136611084243830469310632702352202`99.99133191300601 + 
   80.11990970376919627493438444631018016487794145934205517134632187579108209\
59170290807582214085662212641440732850675641`100.00833531525957*I}, 
 {0, 0, 0, -11.68880847542761016095993967252102303388036841910005615619685278\
74372546137395457211713456355482252277438802358832507`100.07910744308336 + 
   7.293676165611141142719160202079421456997000703706964742047866496487474002\
9259167032201159489127435039772468694992077`99.87428367745343*I, 
  19.721749176325697724764244602037262127893150333042098321763843283651261067\
30716222582701901728737895372920538715066`99.6072001144316 - 
   66.02394299443738015988311389195975731814487503647214063918094017919830655\
46776319920156399549432165655902453775271024`100.13195614047115*I}, 
 {-0.750000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000043`100., 4.4699761063857110754296065\
36292001789011548612061748583282461180065741254640989311876427176679935476552\
0867247161653`100., -5.372494976463954885099349715718060371293426857066183789\
7801185582243474349943700632373658591875042575465926723222834`100.14878330181\
696 + 0.480729875239920872700573511939025686530238413795889244765200615979458\
1459292662007264942166342789519406242643645178`99.1005083961916*I, 
  14.250734736792374515813791757412519058781063115506692358965283522811960039\
4888112018682625365490222167403323753262283`100.12841427942936 - 
   4.664524389571313788129148309020444342563041072987826568724812601733037875\
1616880653099929530763828917983448736866839`99.643384391461*I, 
  -42.14488961341469144057821863549790016344039270678066441494352184358696112\
40139221275863134376187777892303879879461344`100.10849961720908 + 
   19.47234370327262987205063502972903966730407010814127756087721110247653886\
49410970679028172980165943551722958298621722`99.77317292316322*I}, 
 {0, 0, 0, -3.428185707361536953252977381430164159988415982155566076577899283\
6353877336383588615329047580097800294341445505269395`99.538207199962 + 
   13.61520139225280242479661395979985991434635096565525639335525312527173970\
59163159573920616403523059538266381190974366`100.1371669297056*I, 
  -35.37212210342440087516289214939230934591619609156596134346457977841553259\
6996290576028162374592424535706743236500069`100.05003112348558 - 
   27.13364073624973018528670452222188172634824558234871089764479569099603968\
73409482984739476973180720514420241298121467`99.9348780783834*I}, 
 {-0.249999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999984`100., 
  3.6089032674577170041381538805589105225934828187230259382319201573971823925\
601835092384456163063321567890143444304136`100.02803141848025 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132827`99.9678060497279*I, 
  -15.06049247075777356025542072517054369512786562648164925556364491092152131\
53529474340905344135755909007068735839320475`100.0636772448875 + 
   10.56039591803597194958265737279777928901781505357852625051566069957847266\
69040280536152797254928681335647638698079026`99.90951827213766*I, 
  -27.33456184247807034981377637733760259263785396722911699678928935926105070\
31647936180889802946886829242415420268166456`100.00410623839842 - 
   26.81763603150221887807429962059317347272902680863152470631120211301074706\
90786948674692173054162252616619114267986295`99.99581461385257*I, 
  -25.66255827792820874401442317678653961123557510711021650796255712901531493\
00446432034937364244229749687160134392280045`99.99331351082834 + 
   26.45289264969366905485823494852544005334395765839218879714916714796032540\
32211725849406630743208282406734115763558216`100.00648673168975*I}, 
 {0, 2.7348483942569342089539123380886243312402969430932350318183625572179498\
975170568568080440339813866601153555099977349`100., 
  -16.33942263170514114846906652692960113086497446127507225616133384055635395\
05673225566970167416644612252966074006744674`100.15017197522417 + 
   0.649669464182495575570262222421305977521444539441359487712277018590021818\
7257918949993935248202624676311125007179592`98.74962772344561*I, 
  13.094828928694043487742650970529801449963510561489937536032437963388956625\
2130791813657649052997351786302322279102267`100.0236001935454 - 
   11.66858462569370984090182393508881147728860351995294219763654608794358095\
31006101335200850805706576846217753839414768`99.97351854463568*I, 
  -71.75659991320503903765831716532638590885583089448299878621597140112080496\
02366326213958765713491450418832710169339003`100.08953033884617 + 
   40.86020011667427720008045318621834986063057791620094327839685542227911133\
74597377214710527315950472152835202201950915`99.84496897606299*I}, 
 {-1.249999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999855`100., 7.4045824712956953425510189\
06818250030279491037398918502877105530404984104969183450831797501141381358868\
6189324575142`100., -17.03781803850595309424884060097819413480312141532236394\
76749244992233402332363425423129070299278433500522666053447033`100.1469681045\
504 + 2.150998983870926349447938749969681971204414077503543096683501885235656\
1896860444071181808931151337134507512376844988`99.2481943340485*I, 
  19.472920319569262681607180976661268748296588578002122322943371132275530513\
1615987510948537295485180953331431665712273`100.02970721115771 - 
   16.79933212483147666583951619540919238861661475889526303702939680179594513\
43780248305877511179110191292815300607615662`99.96556814060861*I, 
  -70.88584991002408715753006832370659305105941398910576054974344099528955931\
14686596283916631813039186691223556288186182`100.06682973382937 + 
   48.56875146619114910722149879707415649329031926338711084581631649105728883\
98621535526190973813887266200553035401622307`99.90262712239543*I}, 
 {0, 2.8466966943935031161380259091687439652093174566229303426437446867410833\
052761326664174004701294754759338109072159364`100., 
  -12.54154699165582174179289737857929841564823187495541957072568331433517557\
53016978721616561660061936439988477129378701`100.15048364020242 + 
   0.150716653894764320569307741390902808938334912276941925819011386242580962\
402468464028909466307293885993082664531429`98.23029377411689*I, 
  2.2018810091364223196378184418365064613192337601913239969078043353178043821\
606235896767319417656735144831956679692208`99.86621362481996 - 
   3.620349140358780596997323149732628233887078013667241129113406347752801113\
0986998560037129564322624616535320129045915`100.08217023424275*I, 
  -94.69287975801601094899115530601012973938640842878088256048265158717711696\
97284894788091792557685426169135240292124641`100.14140876026472 + 
   19.59650779919609112209314555179787725173551728822604007900504589948763950\
58108650916029407426955034657943087814037302`99.45727012062976*I}, 
 {-1.250000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000071`100., 6.0657613522818172016075859\
01570490160694421387607474477379931590548920144470851168372757740151494289957\
4030000462751`100., -7.590650398222387161818175140353487917065387528451599343\
0739027619836908551633412255981938579071456739536690483703629`100.14954345643\
945 + 0.490256513091796843031456941194464773101982972784243733867922768396696\
5655032198036064161558717447165944163546212638`98.9596878388183*I, 
  27.633901952405843070990035569314878891116563558064306280706893191250476031\
062352415820679674057877845390335783041963`100.14154274613685 - 
   5.226130709100700268713699840915688206956203598464031323826238046214155029\
1603299934642270404794695269959643844471186`99.41828080132426*I, 
  -32.22567951028663747603026628218446179807896600232452285567639868881167448\
41768728321606620780735053423446109387721906`100.05065152003925 + 
   23.58128018033323123341494698063695076676645274043318797510471820615043083\
02765088671582073619552162551893010386622651`99.9150168147632*I}, 
 {0, 0, 8.8336993608718901932266909490553981375604673714938127610000434241643\
337844048978761092518741632640153446381957770846`100.02646797188623 - 
   7.754017506437113385732503571863342698274982294797765793297864343916529199\
2848784800561794287586854487505897800049707`99.96985213433649*I, 
  11.540837691328742079425938224917447032042756213546114115301282378519932070\
5321265696873009666032847926681454907513473`99.48588001923173 + 
   21.46546763125760611312799851332570408928140785256072982130897731713059684\
72795329767930834679411084689011928384181111`99.75538304016315*I, 
  -37.45751706920748473661139324597697042639627245211087606714996782572496759\
09381039023712051901072197656547163116825986`99.80988245656705 - 
   19.95547180426095072755738673693314280781493715509497334698761740799694893\
24268215249069252388830179022520593659306808`99.53640547067218*I}, 
 {0, 0, 0, 4.1195807574689187054746091030386556761982391914876120055926150021\
201372171027475098140316859145982995173958968518718`98.13358669339362 - 
   2.375661248976235808179396228196433242508554000476281537570683185646477811\
9480208143387218009310237833213841879383689`97.70291273182649*I, 
  0.7782597225125158953276877624438878017897748375310689632366222329164436254\
806952444868107748204497877293976405765482`96.94921443490622 + 
   6.955966669824542793625793979122798061219829649173972157930403150425778323\
8126736670861115607327950822992271611350455`97.75206383700335*I}, 
 {0, 0, 0, -7.320186557579103074213882112366545369831448707149213919638112709\
6440431450514994957333186460273536194314234928943356`99.36278990925081 + 
   44.29935886578781487349542643505040478654291190181491492158758016977748689\
88518877416794122661047129099200174337121928`100.14466520072736*I, 
  -128.8652710198398463251085299352817902385064514754338813161898074111963725\
179055729117844973869579390930688605467701517`100.05034877851723 - 
   98.65617812754363029903413433640749673238727684656894486160653058091685990\
02106211708910194874834561553731911233944757`99.93433717423184*I}, 
 {0, 0, 0, 8.2391615149378374109492182060773113523964783829752240111852300042\
402744342054950196280633718291965990347917937042121`98.04654734584838 - 
   4.751322497952471616358792456392866485017108000952563075141366371292955623\
8960416286774436018620475666427683758772063`97.60425696669282*I, 
  3.7015101080020718817101494323208602046319968150951589942963206424681285903\
129605605916310126811625288320689999235581`97.31533444271557 + 
   15.54768998100546197757904479496523473562986973791351427028627800623987133\
03747526571535192653587531402008990911169907`97.79851153898493*I}, 
 {0, 0, 8.8336993608718901932266909490553981375604673714938127610000434241643\
337844048978761092518741632640153446381957770846`100.02646797188623 - 
   7.754017506437113385732503571863342698274982294797765793297864343916529199\
2848784800561794287586854487505897800049707`99.96985213433649*I, 
  -1.255211488615276579056083079205134504023321311592146328926520371761283796\
1093406242577431096259834084716699348820335`98.29378422455808 + 
   80.20053142676744676907333630794223871779480500808380938117415700760352490\
24448042544823982518156808469148657635437055`100.09924456500636*I, 
  -204.0384474384668239490513866243792883691732463227446747155886665193777916\
835822125704921660985605140301096230804651767`99.9602523388516 - 
   193.2157839986462090963619560883637472280583142563285740344181791285468380\
683220397170920507848927402620085679969816304`99.93658293009406*I}, 
 {0, 0, 0, 0, 99.861297939987562377175901646517763021664062692621262573366997\
9474112644133461217644079272704640267395223789613274972`99.96740734600064 - 
   114.9007665625041901253440198535385114681054732171329937913163229641360717\
462124621473408589197043253634085138626811033`100.02833306563508*I}, 
 {0, 0, 0, 0, 32.441988797790093249983013399515872652213506119645426650247844\
1124918339839620886861814122520663660856266242433870412`100.00037050554043 - 
   32.38663491726395972381586187139083767226398509224484383391043566689549051\
60158632128325229818893340028247987508967804`99.99962886120716*I}, 
 {0, 0, 0, 3.8917774169197143899260127852387788660321204848546267858563520079\
859313096445671568830916027109238511391121068064987`99.18860902851016 + 
   35.43647783768029755183244512719770492236403315933291694972884069327530925\
33376142241408218117041984052834362358777043`100.14791158410958*I, 
  -104.2296233957640575039974218606681200555802008322357259455590720147741273\
1274473179631453996293128326743232984687308`100.12229924867862 - 
   38.82580057270457505053099713636710169264899549909822732126690154423396781\
37579395646840483740239992773139133325641277`99.69342849958346*I}, 
 {0, 0, 0, 8.2391615149378374109492182060773113523964783829752240111852300042\
402744342054950196280633718291965990347917937042121`97.93055279972961 - 
   4.751322497952471616358792456392866485017108000952563075141366371292955623\
8960416286774436018620475666427683758772063`97.66981443513735*I, 
  6.2616742148722616755143938285374284108825333875344406705627986376025700335\
865865344167796295244676606228681280609494`97.51377588481667 + 
   16.45882896283130075617123417113158736693304761438641884058401978914892582\
97281884264943953713076026796529831013815142`97.91797324333871*I}, 
 {0, -1.475090008299964169145905695371646745835249189744766233504625403843691\
0355118350747296663663959398563337887400025473`99.98592053840082 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432564425`100.01322189415721*I, 
  5.7221961361537331334933818664888330751634537331840665469509527158858426708\
858479755862574247197289511755425681848165`99.71703817131512 - 
   14.43228772602670220988860879922774087304917160787187707806217850142988631\
06092452380581276157252529049098954328610403`100.11881061004671*I, 
  0.5402962278749853570480661888061756772620493011433372189393235736150307354\
136451382439063841216685404545365669656587`98.03586302305544 + 
   70.35113408337798562475595181497862628688825196296163247773475508113280835\
98500276672832630071481895734472133915930161`100.1505021903671*I, 
  -118.3002568477530427347209614463671848760434818142566729539764140219266063\
50435306678613161874473888117558191047540127`99.84853890423493 - 
   205.4976524655090758700256605579810506868039311600042435034133140283544883\
211176127849600682741577358353675171143905653`100.0883600816966*I}, 
 {0, 0, -5.090883492527940792369639545251349885522120792292157836007287668884\
1068176480433788653357181950563550682740947368295`100.03953871868171 - 
   4.157930886486142596451481409299512669505318347441443501185964941255290230\
4769654962930308638033318739367337046650806`99.95162282675413*I, 
  12.747160514864897406527141615327054566757315417185711271629464599966649414\
839503409301837992819797850576027334521175`99.92486249621885 + 
   17.22926026788123961420477088176013930933096863072674359502358593739686013\
22474366373058397761285409854872371739138746`100.05571567322015*I, 
  -72.24451854377005901576147399589188440132496086255172496683571427453121757\
00487751420573629365321292515668782773644345`100.14612645160987 - 
   10.32252754456899574817662821410185068105162909923925891118508516714128353\
35846064375084229225848119163391993497720131`99.30110760086131*I}, 
 {0, 0, 0, -4.119580757468918705474609103038655676198239191487612005592615002\
1201372171027475098140316859145982995173958968518718`97.69002667287135 + 
   2.375661248976235808179396228196433242508554000476281537570683185646477811\
9480208143387218009310237833213841879383689`97.33970672487969*I, 
  -4.451163960542539796175321828236479152533558871896722043377680090711116405\
9497778684098939672117731583959922201897401`97.44339703785747 - 
   10.36750271308690244850198464895926017923522784388109482012552819461307202\
17895965601712157926438200337354010004385611`97.71916027477351*I}, 
 {0, 0, 0, 4.1195807574689187054746091030386556761982391914876120055926150021\
201372171027475098140316859145982995173958968518718`97.9330121475249 - 
   2.375661248976235808179396228196433242508554000476281537570683185646477811\
9480208143387218009310237833213841879383689`97.69394364030386*I, 
  -6.616194615643318571058645969742475009767823092159915571672596141736596644\
6382863597067536455120435475396191122469327`97.31940280466961 + 
   12.99620323057990213210013511301546440064243515206941450358737741045806208\
52018972327100735986086571638730082031084963`97.61261102723468*I}, 
 {0, 0, -7.577436655102194015085190637576825430066226284792679451828760222277\
3088960930292267356246311517728799923170013432591`99.31502116381323 + 
   5.219204976062535320552974735825290562368457979366011767196743590562318040\
1550282036173291204731702891345714736172387`99.1531032027413*I, 
  39.110137615334827944134007880358706221696385324759848245632002167868296798\
7236629372233357345676707747307946871222343`99.36858116671775 - 
   76.08350891389163616414330791654227870317299792132198459153792888967915586\
453174736598178058387762882163146124677467`99.65758235635197*I, 
  154.39359815944321592410664956012878563670785789691454304078745776370865563\
95411081400131021161722300478466908634640916`99.50583991273196 + 
   280.0448338416595680923822301177291484010173641421038722688290659013778638\
895948887008456815452797717272058959767982315`99.76443818950919*I}, 
 {0, 4.4519689898183912463974948501665836603518719507625186361526085474179096\
737079113331251815450367099655089373850755618`99.91254547418812 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341358614635325068036`100.06217321195044*I, 
  -11.35153000168462102885061064976144260316993567216389305554060075945148551\
9106837597740346601033525161818198199940137`99.89043695067049 + 
   11.39643229409704548286793702554872355420339043731236664710600980843869806\
77510295789860919549424276191697621748866249`99.89215146407554*I, 
  -0.439166581750030427057575217482163924622536625907684879070807339804347725\
5465501942760241140027436620413209723763322`97.85255678724037 - 
   61.51734890125034303535563336959431062738933402657604573280925343616362723\
42473798896113359532133862046552290660159957`99.99892511326526*I, 
  115.84889315453105146468936612298906807923665735845121491261368325663036548\
52132028109763835951530400808829683292561556`99.84354630997126 + 
   82.68625997724383235978837707652827835571100567655685503715855051209572859\
15314501724126549767739332871958408025378037`99.6970877697565*I}, 
 {0, 0.1118483001365689071841135710801196339690205135296953108253821295231334\
077590758096093564361480888158184553972182724`96.96575344001965 + 
   0``97.91712405191709*I, -0.44858641037719078528265697179990825224263396667\
45279123338690198560756344048308658737763457180941088868171769128773`97.13448\
253457047 - 0.068581889962596661617360207356791929096719358991211736127635567\
5907392133931292362676323383336310380326980362635077`96.31884587090543*I, 
  -3.109114007373334055289864748764087311045007398770008554728351347678574255\
9527846881343185036446646609704338829977107`97.4130062266862 + 
   5.633626639261189158814805905509086939640393475958112873171861430170363054\
6444938504058709663075236288541196742966641`97.67115764065153*I, 
  -22.50214502533832202283188668914925243706966785801161863982377039452449037\
18449520409744939362104403482252653099845632`97.86743467018461 + 
   0.008725295679010959857826062507779506851699433851559323629753178976166675\
9136906054166712002307094105278974742432492`94.45599090387942*I}, 
 {0, -0.693831148656456191490075621667647177073693851319348909930656304392525\
6475035931238907900497529075060597253765786581`99.75694592845632 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566767`100.11181201245094*I, 
  -0.054914217264180767825935197714225196160724751982249506756744842929311524\
0929665873171083497061975620019341351435584`97.90471851230532 - 
   9.671064550272914208983183953011851556175547699863771203474754988265849862\
9743268877612044133389303844277924518048869`100.15050799669869*I, 
  13.976489755751298468706802045791452114218984710437921812926016391129157772\
5340952911952270829221539064122249553825635`99.71405029388666 + 
   35.53238890098731694901167400199239449641959747740007783301541146583702455\
56532000670519155211618659342736896746122052`100.11927659016271*I, 
  -91.66516950560909683546054881203714774276284889762785790932525660979334716\
2387776126296823608462203895726614478378187`100.05653832513542 - 
   67.45552834371993494501468784178862847317069796614623012946783354197396067\
55352654562381620790560058964294614671227303`99.92335152750698*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333331455`100., 
  -3.232917233306827264124146583824560524566144691873626906458979919751189110\
3401029512692572669396301303763789017148746`100.10449253075787 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432563554`99.79101782151183*I, 
  20.460884531259368933779399837822766819547263004752634522290059105075608731\
6429515814989922788456107327727733640482026`100.13034764957226 - 
   6.383125111372863323165517587234457865168318646013994530278715127860777528\
8952516384223309895021104306110429767903214`99.62445660191592*I, 
  -31.89389926840445525356752550132321326414959710156705023824303142555155584\
32636378468772477416410286554283005833599725`100.12850857285481 + 
   10.41600879526513836621397950542057252620798900204193121106796888360816937\
21204006298681828396833227912259442183351189`99.6425022925501*I, 
  82.929019201379482409652050700273908410521078600663549361913597938962489438\
342254144245627383923047782731328076966657`99.98322878048567 - 
   89.34001254063497279539661912173898720475233008438534243388586588916431474\
22842540627672364679296679637823501105346595`100.01556826055631*I}, 
 {0, 0, 17.283684250924504540854845651074871422919228567206323845427246284830\
4807169606809533900424585215476479740815613123129`100.0745581028369 - 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
45584360831995194674654974492821969049132003`99.88554892158116*I, 
  -18.86308633531049555453836877083542354167245294724510066840701321850692435\
97000990170556684084627862765812544933225471`99.69474491684414 + 
   50.46424598057641973108018734402737813883968580605887244921456134152065238\
0626708598435939949493006465580450068299538`100.12211595291183*I, 
  -18.32581128482361867419333361995322871493587793866296935636446062299776455\
04998006861349828906882035672878109477813224`99.05901740710065 - 
   225.4920778457430872548999159639590431277508428475560125520658242032151390\
330042409243044189410375554724954408994233048`100.14908548564519*I}, 
 {0.1666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666467`100., 
  -2.881351788305454645128498406133977768819965591447854771868109016569689495\
3744493759613390868308920755678608693725578`100.0940117135601 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432565569`99.83053530544665*I, 
  17.437317556317260490455474347548621870707783905690011898515550683597612213\
6943201396775494367546612677086473009515445`100.12384938332565 - 
   6.303003465499543177715422001911286917413278910381346322817848358530867837\
9070406049679152867297306052876055993964521`99.68191725254162*I, 
  -20.97794833167295044034416263649473815450778219691091516086789489099028733\
82009304204509089344664631143420325900911022`99.44178644298755 + 
   10.39972598619723220776505272929392857754551552178699119352020488323289232\
41737037921159322104494495037053080462087552`99.13704532815302*I, 
  114.80560677026047372925848306562886751747341489192500644472172357229287640\
04496634976816045831682176264580364548904643`99.63027406647534 - 
   179.1094597275474709991762410281718270372178412963659055583564416999266215\
013735206383117729003602924025127302228577355`99.82342949208918*I}, 
 {0, 0, 0, 0, 0}, {0.45833333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333324395`100., 
  -3.663453652770824299769872911691106157775177588542988228984250431085468541\
3805058525882480471264317902579150918575585`100., 
  15.346158979555213882011133637402654761695622082848023730603817131650823658\
4035506683785694771452748111149617715979386`100.1500634469288 - 
   0.700167112013355481254550243097746987181464654236225646098944725956419502\
1029590755293936044838490452704659345996561`98.80926546132898*I, 
  -28.42533193206498670496969631820611247991628620230203190793864941931138321\
11544916990397767163234447408461454958052175`100.14102626656039 + 
   6.007504464942785403958552859717073103134156610124110825229142844309382181\
9948784331960681371675280316517462582080426`99.46601482402542*I, 
  81.549995102363379532882396743187836461009308871151217814979158602015545161\
8042239028760918276394502171171365273336342`100.10465751361791 - 
   39.54430953166431391741030868492088676494207826723508979008725446792155856\
38271709155072236897516080180900638698734505`99.79031757121449*I}, 
 {0, 0, 14.805106250182300620273880336976454951891088834972959764808969893504\
0551236482451640567379487385249477936202371795893`100.10383946981794 - 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741789528673335074`99.79376257022682*I, 
  -21.58087380499709752208957567210159998143218655455637814120672429710652313\
73967633451455156649023606150860037470002464`99.7097521922669 + 
   55.49462133219111277183102664652491200054583838303138148461699598800954569\
14785703773440996027884360891655012186445157`100.11993405940349*I, 
  -11.11814092182264945856986396010075798934965339748486733101585645826788344\
31388966175781834292599150059852989305944878`98.82942663863908 - 
   232.6081890093458182348601478966022859634735148070855494038353079587261380\
172292283588727925804246499875728027118451836`100.1500194643129*I}, 
 {0.4166666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666668931`99.04522937298492, 
  -3.311888207769451680774224734000523402028998488117216094393379527903968926\
4148522772803298670176937354493970595151623`99.04522937298492, 
  12.696094371949972704423583025966900238104246509845922577254127997046495935\
8217701629016947614615460537506403726384595`99.18496710433786 - 
   1.050250668020033221881825364646620480772196981354338469148417088934629253\
1544386132940904067257735679056989019010606`98.10258992885032*I, 
  -21.72398201801320686746258121126202811208120036522548664837682185502774779\
06452285867424279438500854895567019599176089`99.30200698475208 + 
   12.26780401770053877562273677496685458366379501609284979104359016503501177\
30446750631156819689776686604026566619051717`99.05383437948312*I, 
  101.31535339722984626011772249438776950934106007492936789768968909774747010\
80863702795197791739833533585868446269961897`99.33743699266431 - 
   129.0046962737851348037972362860661720649361443166122432931824563393646960\
426313597915959491498730891356642367249603375`99.44236724963606*I}, 
 {0.4583333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333322665`100., 
  -2.975401709907790411434137480553872950654472678058983664431433106236914326\
5048270764238354272734734531658978927832716`100., 
  8.7530858824945098076543118878010785909418058025798792762949858724647927405\
189215725200774764169433223354367784805066`100.15044223344324 - 
   0.160243291746640290900191170646341895510079471265296414921733538659819381\
9764220669088314055447596506468747547884846`98.41306090152837*I, 
  -12.08041004233834764377822194583235962419207561772970320266431867953638913\
18782561588102909765425503531571655072496866`100.1461508888566 + 
   1.721226485468749888865418721265878682179116826363457407986841804827363809\
5785868565561218278647923173823784172236315`99.2999072333648*I, 
  50.038576534968629634462176236511628842319062058078303341709866935915238453\
6026065120323749980635855455421043359816071`100.1365963487478 - 
   12.87427637514318219641144356935898551004866875648916042442588393448106180\
34101700854465979183493709572531816988806236`99.5470142300746*I}, 
 {0, 0, 5.0315087174442763060701483640081994389149455519806149232477322961609\
422311236507311504569101172484419738911244199783`100.11803922728299 - 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140605617702989334`99.72188202256724*I, 
  -7.960595224603285261989541257645615395492799634678802267168348594569538552\
4179077875783189005384911515517851794633652`99.75603970013093 + 
   18.06734025116423867433637578935125253089096203486632268689713580180375585\
87330018598114497098136054158862212605234536`100.11198838182356*I, 
  -1.423962659795695830315139358195560604842370157315766040594853485985482908\
5536014456852955146571918080702918103121035`98.38721495141884 - 
   82.55322605658258771743674536058883051494183970456110982589801831529959258\
63790786501744224574232902076235718194932793`100.15045039986961*I}, 
 {0.4166666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666671491`98.40650584440264, 
  -2.605194881550322974574470374349936922580123492044928978036331848134892476\
9126608661810245078067205957209706275701973`98.40650584440264, 
  5.7702019458741198459110171222233019711596521631353961162271171191964184848\
399192388790552354777617479214242997557113`98.54879611831613 - 
   0.240364937619960436350286755969512843265119206897944622382600307989729072\
9646331003632471083171394759703121321824434`97.16847622221859*I, 
  -12.41553163385067143554945532955066561061361798216448313375534978709013579\
85342532092385300894919338631660408214883589`98.64045213742774 + 
   3.697063890385606452050232279983426651937553395191698393961980839062401074\
6447161002467994253521329029742855940329158`98.11434377247001*I, 
  46.258641658675329960381435452101335602009185745196013205032949687934662100\
3956650015437602996473403457594951933269236`98.63154146250545 - 
   38.60026603799102216729014017779016454201639417756482248348352364253278918\
26129873909876948560255679018877152851439211`98.55293888442635*I}, 
 {0.2083333333333333333333333333333333333333333333333333333333333333333333333\
333333333333333333333333333333333333333279`100., 
  -2.544865290443793375788411152687327317445439781389622341906162594902634895\
4644241751048446470866717932843617026395921`100.08042020262057 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
143104499314017412671058533991074043256626`99.87087528125508*I, 
  14.243018843293401235087049651417605937624447144250833888767198535744846759\
7681802570164479414806000145810710776857431`100.11525602556797 - 
   5.980365071031341456045878929496636631690372181025488771356775075745655835\
5549731023370334672302831120528478695045439`99.73838167299286*I, 
  -12.09048966331319396971379366801200962434107073870571358839380986316416893\
66670627505242637604340201941675430790573245`100.05909554518792 + 
   8.747764094066756228691017546511497237999521793783492974166692078654933797\
2700174669751665784256306346900519877961587`99.91854871775601*I, 
  36.274995392995975258686976382880633206633494342178617858448634000084873583\
1618915466006777073462078903949347914600336`99.86913142282728 - 
   59.09583402655960665835708312454976663404307247129199998142953517266653133\
76444562365696381265868887590973194480302942`100.08108092315196*I}, 
 {0, 0, 8.0509047705501171035440343319138827779379303341733222840032142101589\
215491474225943108340590066581479786849041630901`100.06083592996298 - 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
151688402297332712236528965466739940837447`99.91518484150184*I, 
  -2.188162317565100576594223621951966250967615085104857790992384239087557680\
6440517269997777624659899079335238805948771`99.29964538783332 + 
   15.36704447430177711559259879311305899198232273002341620285295002339114096\
05987118950174366319188807566787804271408807`100.14615620125606*I, 
  -20.78960609246347853905654649529282961786522734322674808795441563303739940\
19007056354230253774026120521077388865248026`99.61945479476371 - 
   67.48695184523557385544790391298005331745170020687303871486086548805874292\
30565205372079140333660506361349422821946734`100.13082834706354*I}, 
 {0.1666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666666666666666666454`100., 
  -2.174658462086325938928744046483391289371090595375567655511061336800613045\
8722579648620337276199189358394344374273875`100.05934416924889 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432565925`99.91807298713937*I, 
  10.886632539336144007607380007001438892594189978745829258274510495602803708\
7223269870308575741341977324672539348259092`100.09904636300203 - 
   5.630281515024663715418603807947763138099639853907375948307302712767446084\
5034935645723366649883585894176149022042336`99.81268290893338*I, 
  -4.002323600646321240811152401925582205384816911193897160015412630858145812\
5114272172879571855078618710722828133052807`98.62386831598927 + 
   8.697116188078841538180793952807396119202394651344093788945099579581339119\
6142072952502377020944718988316401538803417`98.96093138819185*I, 
  45.733513778020646414834648209950561591433794955230445682219787187548108023\
9088743128648885545547405610190877573506777`99.1333193215659 - 
   72.60359190566696556312888260747492242568603420430527609824512319874766919\
43723760383416048546630619437607284699023658`99.33404285838476*I}, 
 {0, 0, 0, 0, 0}, {0, 0, 0, -4.1195807574689187054746091030386556761982391914\
876120055926150021201372171027475098140316859145982995173958968523403`97.8300\
566722452 + 2.375661248976235808179396228196433242508554000476281537570683185\
6464778119480208143387218009310237833213841879350895`97.59098816502419*I, 
  2.8946445155175080055199463033487035489540091968345841169044356248782291549\
883873794362724175708735829371969390399229`97.06549919244225 - 
   3.544430626562183138749603309286335943204431454466849495735278106238484625\
8357507740010073288217701308630533218310614`97.15345043632162*I}, 
 {0, 0, 0, 0, 0}, {0, 0, 8.83369936087189019322669094905539813756046737149381\
27610000434241643337844048978761092518741632640153446381957762043`100.0264679\
7188623 - 7.75401750643711338573250357186334269827498229479776579329786434391\
65291992848784800561794287586854487505897800032291`99.96985213433649*I, 
  -8.103645946050534866316626931152198752947989531609620807923746152183066910\
4200059393463620709130611393063766329156628`99.99907237134833 + 
   8.138263917340897318305141653556894901254818037104091518732555410276076884\
787986924929660800087397126723827129473024`100.00092368277647*I, 
  -3.222117817228840955525328689465811646490524350289666623859278158105590527\
5911360427864387699879831383746299873754461`98.75149512059009 - 
   80.68918076038703541312564658910878559584753063082165509099663731933162114\
16583460922034492822973420237267376674794429`100.15016901025702*I}}


==> anc/T1/deq/dmTsq_0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2*qsq + v12 + v23)^2*(qsq^3 + qsq*v12*v23 - 4*qsq*mTsq*(v12 + v23) - 
      mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23)) - 
    qsq*(2*qsq + v12 + v23)*(4*qsq^2 - v12^2 + 6*v12*v23 - v23^2 + 
      4*qsq*(v12 + v23))*v45 + qsq*(4*qsq^2 - v12^2 + 6*v12*v23 - v23^2 + 
      4*qsq*(v12 + v23))*v45^2)/(2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*((v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
     (qsq^3 - mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23 + 2*v45) + 
      qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)*v45 + v12*(v23 + v45))))/
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
     (qsq^3 - mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23 + 2*v45) + 
      qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)*v45 + v12*(v23 + v45))))/
    ((qsq - 4*mTsq)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (8*qsq^6 + 8*mTsq^2*(v12 + v23)^4 - 8*qsq^5*(8*mTsq - 2*(v12 + v23) + 
      3*v45) + qsq*mTsq*(-((v12 + v23)^2*(v12^2 + 14*v12*v23 + v23^2 - 
         64*mTsq*(v12 + v23))) - 12*(v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*
       v45 + 12*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    qsq^4*(128*mTsq^2 + 3*(3*v12 + v23)*(v12 + 3*v23) - 36*(v12 + v23)*v45 + 
      28*v45^2 + 32*mTsq*(-4*(v12 + v23) + 3*v45)) + 
    qsq^3*(v12^3 + 15*v12^2*v23 + 15*v12*v23^2 + v23^3 + 
      256*mTsq^2*(v12 + v23) - 2*(5*v12 + v23)*(v12 + 5*v23)*v45 + 
      28*(v12 + v23)*v45^2 - 16*v45^3 - 12*mTsq*(7*v12^2 + 18*v12*v23 + 
        7*v23^2 - 12*(v12 + v23)*v45 + 4*v45^2)) + 
    qsq^2*(192*mTsq^2*(v12 + v23)^2 + v12*v23*(v12^2 + 6*v12*v23 + v23^2) + 
      (v12 + v23)*(v12^2 - 14*v12*v23 + v23^2)*v45 + 
      (3*v12^2 + 22*v12*v23 + 3*v23^2)*v45^2 - 8*(v12 + v23)*v45^3 + 
      4*v45^4 + 4*mTsq*(-5*v12^3 - 27*v12^2*v23 - 27*v12*v23^2 - 5*v23^3 + 
        6*(v12^2 + 10*v12*v23 + v23^2)*v45 - 12*(v12 + v23)*v45^2)))/
   (2*(qsq - 4*mTsq)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dmTsq_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
    Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45])/
   (4*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  (Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (8*qsq^3 + 12*qsq^2*(v12 + v23 - v45) + 4*v12*v23*(v12 + v23 - v45) + 
     qsq*(5*v12^2 + 14*v12*v23 + 5*v23^2 - 8*(v12 + v23)*v45 + 4*v45^2)))/
   (4*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(Sqrt[-4*qsq*mTsq + v23^2]*(qsq^4*(4*mTsq - v23) + 
      2*mTsq^2*(v12 + v23)^3 - v12*v23^2*(v12 - v45)*(v12 + v23 - v45) + 
      mTsq*v23*(v12 + v23)*(2*v12^2 + v12*v23 - v23^2 - 3*v12*v45 + 
        3*v23*v45) + qsq^3*(16*mTsq^2 + 2*mTsq*(7*v12 + v23 - 4*v45) + 
        v23*(-3*v12 - 2*v23 + 3*v45)) + 
      qsq^2*(8*mTsq^2*(3*(v12 + v23) - 2*v45) + 
        2*mTsq*(7*v12^2 + 6*v12*v23 - v23^2 - 10*v12*v45 + 2*v23*v45 + 
          2*v45^2) - v23*(3*v12^2 + 5*v12*v23 + v23^2 - 6*v12*v45 - 
          4*v23*v45 + 3*v45^2)) + 
      qsq*(4*mTsq^2*(v12 + v23)*(3*(v12 + v23) - 2*v45) + 
        mTsq*(4*v12^3 + 11*v12^2*v23 + 4*v12*v23^2 - 3*v23^3 - 
          2*(5*v12 - 3*v23)*(v12 + v23)*v45 + 6*(v12 - v23)*v45^2) + 
        v23*(-v12^3 + (v23 - v45)^2*v45 + v12^2*(-4*v23 + 3*v45) + 
          v12*(-2*v23^2 + 6*v23*v45 - 3*v45^2)))))/
    (qsq*mTsq*(4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  (Sqrt[-4*qsq*mTsq + v23^2]*(qsq^5*(-8*mTsq + v23) + 
     qsq^4*(32*mTsq^2 - 2*mTsq*(9*v12 + 7*v23 - 10*v45) + 
       v23*(3*v12 + 2*v23 - 3*v45)) + 2*mTsq*v23*(v12 + v23)*
      (mTsq*(v12 + v23)^2 - v12*v23*(v12 + v23 - v45)) + 
     qsq^3*(8*mTsq^2*(7*(v12 + v23) - 6*v45) + 
       v23*(3*v12^2 + 5*v12*v23 + v23^2 - 6*v12*v45 - 4*v23*v45 + 3*v45^2) - 
       2*mTsq*(7*v12^2 + 13*v12*v23 + 8*v23^2 - 2*(7*v12 + 5*v23)*v45 + 
         8*v45^2)) + qsq*(v12*v23^2*(v12 - v45)*(v12 + v23 - v45) + 
       2*mTsq^2*(v12 + v23)*(3*v12^2 + 10*v12*v23 + 7*v23^2 - 
         2*(v12 + 3*v23)*v45) + mTsq*v23*(-4*v12^3 - 13*v12^2*v23 - 
         12*v12*v23^2 - 3*v23^3 + 3*(v12 + v23)*(3*v12 + v23)*v45 - 
         2*(3*v12 + v23)*v45^2)) + 
     qsq^2*(8*mTsq^2*(4*v12^2 + 9*v12*v23 + 5*v23^2 - 5*(v12 + v23)*v45 + 
         2*v45^2) + mTsq*(-4*v12^3 - 17*v12^2*v23 - 24*v12*v23^2 - 11*v23^3 + 
         2*(v12 + v23)*(5*v12 + 7*v23)*v45 - 2*(5*v12 + 3*v23)*v45^2 + 
         4*v45^3) + v23*(v12^3 + v12^2*(4*v23 - 3*v45) - (v23 - v45)^2*v45 + 
         v12*(2*v23^2 - 6*v23*v45 + 3*v45^2)))))/
   (2*qsq^2*mTsq*(4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[-4*qsq*mTsq + v12^2]*(qsq^4*(4*mTsq - v12) + 
     2*mTsq^2*(v12 + v23)^3 - v12^2*v23*(v23 - v45)*(v12 + v23 - v45) + 
     qsq^3*(16*mTsq^2 + 2*mTsq*(v12 + 7*v23 - 4*v45) + 
       v12*(-2*v12 - 3*v23 + 3*v45)) - mTsq*v12*(v12 + v23)*
      (v12^2 + v23*(-2*v23 + 3*v45) - v12*(v23 + 3*v45)) + 
     qsq^2*(-(v12*(v12^2 + v12*(5*v23 - 4*v45) + 3*(v23 - v45)^2)) + 
       8*mTsq^2*(3*(v12 + v23) - 2*v45) + 2*mTsq*(-v12^2 + 6*v12*v23 + 
         7*v23^2 + 2*(v12 - 5*v23)*v45 + 2*v45^2)) + 
     qsq*(4*mTsq^2*(v12 + v23)*(3*(v12 + v23) - 2*v45) + 
       mTsq*(-3*v12^3 + 4*v12^2*v23 + 11*v12*v23^2 + 4*v23^3 + 
         2*(3*v12 - 5*v23)*(v12 + v23)*v45 + 6*(-v12 + v23)*v45^2) + 
       v12*(-(v23 - v45)^3 + v12^2*(-2*v23 + v45) - 
         2*v12*(2*v23^2 - 3*v23*v45 + v45^2)))))/
   (2*qsq*mTsq*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  (Sqrt[-4*qsq*mTsq + v12^2]*(qsq^5*(-8*mTsq + v12) + 
     qsq^4*(32*mTsq^2 - 2*mTsq*(7*v12 + 9*v23 - 10*v45) + 
       v12*(2*v12 + 3*v23 - 3*v45)) + 2*mTsq*v12*(v12 + v23)*
      (mTsq*(v12 + v23)^2 - v12*v23*(v12 + v23 - v45)) + 
     qsq^3*(v12*(v12^2 + v12*(5*v23 - 4*v45) + 3*(v23 - v45)^2) + 
       8*mTsq^2*(7*(v12 + v23) - 6*v45) - 2*mTsq*(8*v12^2 + 13*v12*v23 + 
         7*v23^2 - 2*(5*v12 + 7*v23)*v45 + 8*v45^2)) + 
     qsq*(v12^2*v23*(v23 - v45)*(v12 + v23 - v45) + 2*mTsq^2*(v12 + v23)*
        (7*v12^2 + 10*v12*v23 + 3*v23^2 - 2*(3*v12 + v23)*v45) + 
       mTsq*v12*(-3*v12^3 - 12*v12^2*v23 - 13*v12*v23^2 - 4*v23^3 + 
         3*(v12 + v23)*(v12 + 3*v23)*v45 - 2*(v12 + 3*v23)*v45^2)) + 
     qsq^2*(8*mTsq^2*(5*v12^2 + 9*v12*v23 + 4*v23^2 - 5*(v12 + v23)*v45 + 
         2*v45^2) + mTsq*(-11*v12^3 - 24*v12^2*v23 - 17*v12*v23^2 - 4*v23^3 + 
         2*(v12 + v23)*(7*v12 + 5*v23)*v45 - 2*(3*v12 + 5*v23)*v45^2 + 
         4*v45^3) + v12*((v23 - v45)^3 + v12^2*(2*v23 - v45) + 
         2*v12*(2*v23^2 - 3*v23*v45 + v45^2)))))/
   (2*qsq^2*mTsq*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((v12 - v23)*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    (qsq^3 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(4*mTsq + v12 + v23 - v45) + 
     qsq*(8*mTsq*v12 + v12^2 + 8*mTsq*v23 + 3*v12*v23 + v23^2 - 
       2*(6*mTsq + v12 + v23)*v45 + v45^2) + 
     2*mTsq*((v12 + v23)^2 - 2*(v12 + v23)*v45 + 2*v45^2)))/
   (2*qsq*mTsq*Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  ((2*qsq + v12 + v23 - 2*v45)*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    (qsq^4 - 4*mTsq^2*(v12 + v23)^2 + qsq*(v12 + v23)*
      (-16*mTsq^2 + v12*v23 + 2*mTsq*(v12 + v23)) + 
     2*qsq^3*(4*mTsq + v12 + v23 - v45) + qsq*(16*mTsq^2 - v12*v23)*v45 + 
     qsq^2*(-16*mTsq^2 + v12^2 + 3*v12*v23 + v23^2 + 
       8*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2)))/
   (2*qsq^2*mTsq*Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq^2*(-((qsq + v12)*(3*qsq^3 - 12*qsq*mTsq*(v12 + v23) - 
        3*mTsq*(v12 + v23)^2 + qsq*v23*(v12 + 2*v23) + 
        qsq^2*(-12*mTsq + v12 + 5*v23))) + 
     (9*qsq^3 - mTsq*(v12 + v23)*(5*v12 + v23) + 
       2*qsq^2*(-6*mTsq + 4*v12 + 5*v23) + qsq*(v12^2 + 6*v12*v23 + 
         2*v23^2 - 8*mTsq*(2*v12 + v23)))*v45 - qsq*(9*qsq + 4*v12 + 5*v23)*
      v45^2 + 3*qsq*v45^3))/(4*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq^2*(qsq^4 + qsq^3*(-4*mTsq + 2*v12 + v23 - 3*v45) + 
     qsq^2*((v12 + 2*v23 - 3*v45)*(v12 - v45) + 4*mTsq*(-3*v23 + v45)) + 
     mTsq*(v12 + v23)*(v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)) + 
     qsq*((v12 - v45)^2*(v23 - v45) + mTsq*(3*v12^2 - 6*v12*v23 - 9*v23^2 + 
         8*v23*v45))))/(2*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 
  (qsq^2*(-((qsq + v23)*(3*qsq^3 - 12*qsq*mTsq*(v12 + v23) - 
        3*mTsq*(v12 + v23)^2 + qsq*v12*(2*v12 + v23) + 
        qsq^2*(-12*mTsq + 5*v12 + v23))) + 
     (9*qsq^3 + 2*qsq^2*(-6*mTsq + 5*v12 + 4*v23) - 
       mTsq*(v12 + v23)*(v12 + 5*v23) + qsq*(2*v12^2 + 6*v12*v23 + v23^2 - 
         8*mTsq*(v12 + 2*v23)))*v45 - qsq*(9*qsq + 5*v12 + 4*v23)*v45^2 + 
     3*qsq*v45^3))/(2*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq^2*(-qsq^4 + qsq^2*(4*mTsq*(3*v12 - v45) - (2*v12 + v23 - 3*v45)*
        (v23 - v45)) + qsq^3*(4*mTsq - v12 - 2*v23 + 3*v45) + 
     mTsq*(v12 + v23)*(2*v12^2 + v12*(v23 - 3*v45) + v23*(-v23 + v45)) + 
     qsq*(-((v12 - v45)*(v23 - v45)^2) + mTsq*(9*v12^2 + 6*v12*v23 - 
         3*v23^2 - 8*v12*v45))))/(4*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^7*(-4*mTsq + v12) + 
     qsq^6*(-2*mTsq*(9*v12 + 5*v23 - 8*v45) + v12*(4*v12 + 3*v23 - 5*v45)) + 
     qsq^5*(64*mTsq^3 - 4*mTsq*(8*v12^2 + v12*(12*v23 - 13*v45) + 
         2*(v23 - 3*v45)*(v23 - v45)) + 16*mTsq^2*(v12 + v45) + 
       v12*(6*v12^2 + 11*v12*v23 + 3*v23^2 - 4*(4*v12 + 3*v23)*v45 + 
         10*v45^2)) + qsq*(4*mTsq^3*(v12 + v23)^3*(5*(v12 + v23) - 2*v45) + 
       v12^2*v23*(v12 - v45)^2*(v23 - v45)*(v12 + v23 - v45) + 
       mTsq^2*v12*(v12 + v23)*((v12 + v23)^2*(v12 + 9*v23) + 
         4*(v12 - 3*v23)*v45^2) - mTsq*v12*
        (v12*(v12 + v23)^2*(v12^2 + 8*v12*v23 + 3*v23^2) - 
         (v12 + v23)*(3*v12^3 + 25*v12^2*v23 + 10*v12*v23^2 - 2*v23^3)*v45 + 
         2*(v12 + v23)*(v12^2 + 9*v12*v23 - 2*v23^2)*v45^2 + 
         2*v23*(-3*v12 + v23)*v45^3)) + mTsq*(v12 + v23)*
      (2*mTsq^2*(v12 + v23)^4 - v12^2*v23*(v12 + v23 - v45)*
        (v12^2 + v12*(v23 - 3*v45) + v23*v45) + mTsq*v12*(v12 + v23)^2*
        (v23*(v23 - v45) + v12*(v23 + v45))) + 
     qsq^3*(32*mTsq^3*(v12 + v23)*(5*(v12 + v23) - 3*v45) + 
       2*mTsq*(-2*v12*(v12 + 2*v23)*(5*v12^2 + 8*v12*v23 + 2*v23^2) + 
         (22*v12^3 + 65*v12^2*v23 + 33*v12*v23^2 + 2*v23^3)*v45 - 
         4*(4*v12 + v23)*(v12 + 2*v23)*v45^2 + 2*(3*v12 + 4*v23)*v45^3 - 
         2*v45^4) + 8*mTsq^2*(3*v12^3 + v12^2*(10*v23 - 3*v45) + 
         v12*v23*(7*v23 + 2*v45) + v45*(7*v23^2 - 10*v23*v45 + 2*v45^2)) + 
       v12*(v12^4 + v12^3*(9*v23 - 8*v45) + 3*v12^2*(4*v23 - 3*v45)*
          (v23 - 2*v45) - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
         v12*(3*v23 - 4*v45)*(v23^2 - 6*v23*v45 + 4*v45^2))) + 
     qsq^4*(32*mTsq^3*(5*(v12 + v23) - 2*v45) + 
       8*mTsq^2*(4*v12^2 + 6*v12*v23 - v12*v45 + 7*v23*v45 - 4*v45^2) - 
       2*mTsq*(16*v12^3 + 41*v12^2*v23 + 22*v12*v23^2 + v23^3 - 
         2*(16*v12^2 + 27*v12*v23 + 5*v23^2)*v45 + 6*(4*v12 + 3*v23)*v45^2 - 
         8*v45^3) + v12*(4*v12^3 + 3*v12^2*(5*v23 - 6*v45) + 
         2*v12*(5*v23 - 12*v45)*(v23 - v45) + (v23 - v45)*
          (v23^2 - 8*v23*v45 + 10*v45^2))) + 
     qsq^2*(16*mTsq^3*(v12 + v23)^2*(5*(v12 + v23) - 3*v45) + 
       4*mTsq^2*(2*v12*(v12 + v23)^2*(v12 + 4*v23) - (3*v12 - 4*v23)*
          (v12 + v23)^2*v45 + 2*(v12 - 5*v23)*(v12 + v23)*v45^2 - 
         2*(v12 - 3*v23)*v45^3) + v12*(v12 - v45)*(v12^3*(2*v23 - v45) - 
         (v23 - v45)^3*v45 + v12^2*(6*v23^2 - 10*v23*v45 + 3*v45^2) + 
         v12*(v23 - v45)*(3*v23^2 - 8*v23*v45 + 3*v45^2)) - 
       mTsq*(7*v12^5 + v12^4*(37*v23 - 18*v45) + 2*v23*(v23 - v45)^2*v45^2 + 
         v12^3*(53*v23^2 - 80*v23*v45 + 12*v45^2) + 
         v12^2*v23*(25*v23^2 - 74*v23*v45 + 54*v45^2) + 
         2*v12*(v23 - v45)*(v23^3 - 3*v23^2*v45 + 7*v23*v45^2 + v45^3)))))/
   (2*mTsq*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(3/2)*(qsq^5 - 2*mTsq^2*(v12 + v23)^3 + 
     qsq^3*(-16*mTsq^2 + 2*mTsq*(v12 - v23 - 2*v45) + 
       (2*v12 + v23 - 3*v45)*(v23 - v45)) + 
     qsq^2*(-24*mTsq^2*(v12 + v23) + mTsq*(v12 - v23 - 2*v45)*
        (5*v12 - v23 - 2*v45) + (v12 - v45)*(v23 - v45)^2) + 
     qsq^4*(v12 + 2*v23 - 3*v45) + qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + 
       (v12 - v23 - 2*v45)*(2*v12^2 + v12*(v23 - 3*v45) + 
         v23*(-v23 + v45)))))/(2*Sqrt[qsq - 4*mTsq]*mTsq*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^7*(-4*mTsq + v23) + 
     qsq^6*(-2*mTsq*(5*v12 + 9*v23 - 8*v45) + v23*(3*v12 + 4*v23 - 5*v45)) + 
     mTsq*(v12 + v23)*(2*mTsq^2*(v12 + v23)^4 - v12*v23^2*(v12 + v23 - v45)*
        (v23*(v12 + v23) + (v12 - 3*v23)*v45) + mTsq*v23*(v12 + v23)^2*
        (v12^2 + v12*v23 - v12*v45 + v23*v45)) + 
     qsq^5*(64*mTsq^3 + 16*mTsq^2*(v23 + v45) - 
       4*mTsq*(2*v12^2 + 12*v12*v23 + 8*v23^2 - 8*v12*v45 - 13*v23*v45 + 
         6*v45^2) + v23*(3*v12^2 + 11*v12*v23 + 6*v23^2 - 
         4*(3*v12 + 4*v23)*v45 + 10*v45^2)) + 
     qsq*(4*mTsq^3*(v12 + v23)^3*(5*(v12 + v23) - 2*v45) + 
       v12*v23^2*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45) + 
       mTsq^2*v23*(v12 + v23)*((v12 + v23)^2*(9*v12 + v23) + 
         4*(-3*v12 + v23)*v45^2) + mTsq*v23*
        (-(v23*(v12 + v23)^2*(3*v12^2 + 8*v12*v23 + v23^2)) + 
         (v12 + v23)*(-2*v12^3 + 10*v12^2*v23 + 25*v12*v23^2 + 3*v23^3)*v45 - 
         2*(v12 + v23)*(-2*v12^2 + 9*v12*v23 + v23^2)*v45^2 - 
         2*v12*(v12 - 3*v23)*v45^3)) + 
     qsq^2*(16*mTsq^3*(v12 + v23)^2*(5*(v12 + v23) - 3*v45) + 
       4*mTsq^2*(2*v23*(v12 + v23)^2*(4*v12 + v23) + (4*v12 - 3*v23)*
          (v12 + v23)^2*v45 + 2*(-5*v12 + v23)*(v12 + v23)*v45^2 - 
         2*(-3*v12 + v23)*v45^3) + 
       mTsq*(-(v23*(v12 + v23)*(2*v12^3 + 23*v12^2*v23 + 30*v12*v23^2 + 
            7*v23^3)) + 2*v23*(4*v12^3 + 37*v12^2*v23 + 40*v12*v23^2 + 
           9*v23^3)*v45 - 2*(v12^3 + 10*v12^2*v23 + 27*v12*v23^2 + 6*v23^3)*
          v45^2 + 4*v12*(v12 + 3*v23)*v45^3 + 2*(-v12 + v23)*v45^4) + 
       v23*(v23 - v45)*(v12^3*(3*v23 - v45) + v12^2*(2*v23 - 3*v45)*
          (3*v23 - v45) - (v23 - v45)^3*v45 + v12*(v23 - v45)*
          (2*v23^2 - 8*v23*v45 + 3*v45^2))) + 
     qsq^3*(32*mTsq^3*(v12 + v23)*(5*(v12 + v23) - 3*v45) + 
       2*mTsq*(-2*v23*(2*v12 + v23)*(2*v12^2 + 8*v12*v23 + 5*v23^2) + 
         (2*v12^3 + 33*v12^2*v23 + 65*v12*v23^2 + 22*v23^3)*v45 - 
         4*(2*v12 + v23)*(v12 + 4*v23)*v45^2 + 2*(4*v12 + 3*v23)*v45^3 - 
         2*v45^4) + 8*mTsq^2*(3*v23^3 - 3*v23^2*v45 + 2*v45^3 + 
         7*v12^2*(v23 + v45) + 2*v12*(5*v23^2 + v23*v45 - 5*v45^2)) + 
       v23*(v12^3*(3*v23 - 2*v45) + 3*v12*(v23 - 2*v45)*(3*v23 - 2*v45)*
          (v23 - v45) + (v23 - 5*v45)*(v23 - v45)^3 + 
         v12^2*(12*v23^2 - 22*v23*v45 + 9*v45^2))) + 
     qsq^4*(32*mTsq^3*(5*(v12 + v23) - 2*v45) + 
       8*mTsq^2*(6*v12*v23 + 4*v23^2 + 7*v12*v45 - v23*v45 - 4*v45^2) - 
       2*mTsq*(v12^3 + 2*v12^2*(11*v23 - 5*v45) + 8*(v23 - v45)*
          (2*v23^2 - 2*v23*v45 + v45^2) + v12*(41*v23^2 - 54*v23*v45 + 
           18*v45^2)) + v23*(v12^3 + v12^2*(10*v23 - 9*v45) + 
         2*(2*v23 - 5*v45)*(v23 - v45)^2 + v12*(15*v23^2 - 34*v23*v45 + 
           18*v45^2)))))/(2*mTsq*(4*qsq*mTsq - v23^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^(3/2)*(qsq^5 - 2*mTsq^2*(v12 + v23)^3 + 
      qsq^4*(2*v12 + v23 - 3*v45) + qsq^3*(-16*mTsq^2 + 
        (v12 + 2*v23 - 3*v45)*(v12 - v45) - 2*mTsq*(v12 - v23 + 2*v45)) + 
      qsq^2*(-24*mTsq^2*(v12 + v23) + (v12 - v45)^2*(v23 - v45) + 
        mTsq*(v12 - 5*v23 + 2*v45)*(v12 - v23 + 2*v45)) + 
      qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + (v12 - v23 + 2*v45)*
         (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)))))/
    (Sqrt[qsq - 4*mTsq]*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (qsq^(5/2)*(v12 - v23)*(qsq^3 - mTsq*(v12 + v23)^2 - 
     4*qsq*mTsq*(v12 + v23 - 4*v45) + qsq^2*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq*(v12 - v45)*(v23 - v45) + 8*mTsq*(v12 + v23)*v45 - 8*mTsq*v45^2))/
   (Sqrt[qsq - 4*mTsq]*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 
  -1/2*(qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (-2*qsq^8 - 4*qsq^7*(2*(v12 + v23) - 3*v45) + 
      2*qsq^6*(16*mTsq^2 - 3*(2*v12 + v23)*(v12 + 2*v23) - 
        2*mTsq*(v12 - 5*v23 - 2*v45) + 20*(v12 + v23)*v45 - 15*v45^2) + 
      2*qsq^5*(-4*v12^3 + 8*mTsq^2*(5*v12 + 7*v23 - 6*v45) - 
        v12*(21*v23 - 40*v45)*(v23 - v45) + 3*v12^2*(-7*v23 + 8*v45) + 
        2*mTsq*(-2*v12^2 + 9*v12*v23 + 17*v23^2 + 8*v12*v45 - 12*v23*v45 - 
          8*v45^2) - 4*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2)) + 
      mTsq*(v12 + v23)^2*(2*v12*v23*(v23 - v45)^2*(v12 + v23 - v45) + 
        mTsq*(v23*(v12 + v23)^3 + (v12 + v23)*(v12^2 - 8*v12*v23 - v23^2)*
           v45 + 8*v12*v23*v45^2)) + 
      qsq*(-2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
        mTsq*(v23 - v45)*(v23*(v12 + v23)^2*(3*v12^2 + 19*v12*v23 + 
            2*v23^2) + (v12 + v23)*(v12^3 - 15*v12^2*v23 - 37*v12*v23^2 - 
            5*v23^3)*v45 + (-3*v12^3 + 11*v12^2*v23 + 23*v12*v23^2 + v23^3)*
           v45^2 + 2*(v12 - v23)^2*v45^3) + 
        mTsq^2*((v12 + v23)^4*(v12 + 11*v23) + 2*(v12 + v23)^2*
           (v12^2 - 36*v12*v23 - 9*v23^2)*v45 - 4*(v12 + v23)*
           (v12^2 - 24*v12*v23 - v23^2)*v45^2 + 8*(v12^2 - 6*v12*v23 + v23^2)*
           v45^3)) + qsq^3*(8*mTsq^2*(5*(v12 + v23)^2*(v12 + 3*v23) - 
          2*(v12 + 3*v23)*(8*v12 + 5*v23)*v45 + 2*(9*v12 + 11*v23)*v45^2 - 
          4*v45^3) + mTsq*(-v12^4 + 3*v12^3*v23 + 93*v12^2*v23^2 + 
          169*v12*v23^3 + 56*v23^4 + (13*v12^3 - 31*v12^2*v23 - 
            253*v12*v23^2 - 145*v23^3)*v45 + 2*(-23*v12^2 + 12*v12*v23 + 
            51*v23^2)*v45^2 + 16*(4*v12 + v23)*v45^3 - 32*v45^4) + 
        2*(-3*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) + 
          (2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
           v45 - 12*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 + 
          6*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 - 20*(v12 + v23)*v45^4 + 
          6*v45^5)) + qsq^2*(2*mTsq^2*(5*(v12 + v23)^3*(v12 + 5*v23) - 
          2*(v12 + v23)*(7*v12^2 + 64*v12*v23 + 25*v23^2)*v45 + 
          4*(5*v12^2 + 34*v12*v23 + 9*v23^2)*v45^2 - 16*(v12 + v23)*v45^3) - 
        2*(v12 - v45)*(v23 - v45)*(v12*v23*(3*v12^2 + 7*v12*v23 + 3*v23^2) - 
          (v12 + v23)*(v12^2 + 11*v12*v23 + v23^2)*v45 + 
          3*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 3*(v12 + v23)*v45^3 + 
          v45^4) + mTsq*(v23^2*(v12 + v23)*(27*v12^2 + 76*v12*v23 + 
            17*v23^2) + 2*(v12^4 - 6*v12^3*v23 - 72*v12^2*v23^2 - 
            108*v12*v23^3 - 27*v23^4)*v45 + (-11*v12^3 + 21*v12^2*v23 + 
            143*v12*v23^2 + 55*v23^3)*v45^2 + 2*(11*v12^2 - 7*v23^2)*v45^3 - 
          4*(5*v12 + 3*v23)*v45^4 + 8*v45^5)) + 
      qsq^4*(-2*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 13*v12*v23^3 + 
          v23^4) + 12*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 2*v23^2)*v45 - 
        4*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 + 80*(v12 + v23)*v45^3 - 
        30*v45^4 + 16*mTsq^2*(5*(v12 + v23)*(v12 + 2*v23) - 
          4*(3*v12 + 4*v23)*v45 + 6*v45^2) + mTsq*(-5*v12^3 + 89*v23^3 - 
          154*v23^2*v45 + 24*v23*v45^2 + 48*v45^3 + v12^2*(19*v23 + 34*v45) + 
          v12*(137*v23^2 - 64*v23*v45 - 72*v45^2)))))/
    (mTsq*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^8 + 4*qsq^7*(2*(v12 + v23) - 3*v45) + 
      2*qsq^6*(-16*mTsq^2 + 3*(2*v12 + v23)*(v12 + 2*v23) + 
        2*mTsq*(v12 - 5*v23 - 2*v45) - 20*(v12 + v23)*v45 + 15*v45^2) + 
      qsq^5*(8*v12^3 + 6*v12^2*(7*v23 - 8*v45) - 
        16*mTsq^2*(5*v12 + 7*v23 - 6*v45) + 2*v12*(21*v23 - 40*v45)*
         (v23 - v45) + 8*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2) + 
        4*mTsq*(2*v12^2 - 9*v12*v23 - 17*v23^2 - 8*v12*v45 + 12*v23*v45 + 
          8*v45^2)) - mTsq*(v12 + v23)^2*(2*v12*v23*(v23 - v45)^2*
         (v12 + v23 - v45) + mTsq*(v23*(v12 + v23)^3 + 
          (v12 + v23)*(v12^2 - 8*v12*v23 - v23^2)*v45 + 8*v12*v23*v45^2)) - 
      qsq*(-2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
        mTsq*(v23 - v45)*(v23*(v12 + v23)^2*(3*v12^2 + 19*v12*v23 + 
            2*v23^2) + (v12 + v23)*(v12^3 - 15*v12^2*v23 - 37*v12*v23^2 - 
            5*v23^3)*v45 + (-3*v12^3 + 11*v12^2*v23 + 23*v12*v23^2 + v23^3)*
           v45^2 + 2*(v12 - v23)^2*v45^3) + 
        mTsq^2*((v12 + v23)^4*(v12 + 11*v23) + 2*(v12 + v23)^2*
           (v12^2 - 36*v12*v23 - 9*v23^2)*v45 - 4*(v12 + v23)*
           (v12^2 - 24*v12*v23 - v23^2)*v45^2 + 8*(v12^2 - 6*v12*v23 + v23^2)*
           v45^3)) - qsq^3*(8*mTsq^2*(5*(v12 + v23)^2*(v12 + 3*v23) - 
          2*(v12 + 3*v23)*(8*v12 + 5*v23)*v45 + 2*(9*v12 + 11*v23)*v45^2 - 
          4*v45^3) + mTsq*(-v12^4 + 3*v12^3*v23 + 93*v12^2*v23^2 + 
          169*v12*v23^3 + 56*v23^4 + (13*v12^3 - 31*v12^2*v23 - 
            253*v12*v23^2 - 145*v23^3)*v45 + 2*(-23*v12^2 + 12*v12*v23 + 
            51*v23^2)*v45^2 + 16*(4*v12 + v23)*v45^3 - 32*v45^4) + 
        2*(-3*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) + 
          (2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
           v45 - 12*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 + 
          6*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 - 20*(v12 + v23)*v45^4 + 
          6*v45^5)) - qsq^2*(2*mTsq^2*(5*(v12 + v23)^3*(v12 + 5*v23) - 
          2*(v12 + v23)*(7*v12^2 + 64*v12*v23 + 25*v23^2)*v45 + 
          4*(5*v12^2 + 34*v12*v23 + 9*v23^2)*v45^2 - 16*(v12 + v23)*v45^3) - 
        2*(v12 - v45)*(v23 - v45)*(v12*v23*(3*v12^2 + 7*v12*v23 + 3*v23^2) - 
          (v12 + v23)*(v12^2 + 11*v12*v23 + v23^2)*v45 + 
          3*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 3*(v12 + v23)*v45^3 + 
          v45^4) + mTsq*(v23^2*(v12 + v23)*(27*v12^2 + 76*v12*v23 + 
            17*v23^2) + 2*(v12^4 - 6*v12^3*v23 - 72*v12^2*v23^2 - 
            108*v12*v23^3 - 27*v23^4)*v45 + (-11*v12^3 + 21*v12^2*v23 + 
            143*v12*v23^2 + 55*v23^3)*v45^2 + 2*(11*v12^2 - 7*v23^2)*v45^3 - 
          4*(5*v12 + 3*v23)*v45^4 + 8*v45^5)) + 
      qsq^4*(-16*mTsq^2*(5*(v12 + v23)*(v12 + 2*v23) - 4*(3*v12 + 4*v23)*
           v45 + 6*v45^2) + 2*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 
          13*v12*v23^3 + v23^4 - 6*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 
            2*v23^2)*v45 + 2*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 - 
          40*(v12 + v23)*v45^3 + 15*v45^4) + mTsq*(5*v12^3 - 89*v23^3 + 
          154*v23^2*v45 - 24*v23*v45^2 - 48*v45^3 - v12^2*(19*v23 + 34*v45) + 
          v12*(-137*v23^2 + 64*v23*v45 + 72*v45^2)))))/
    (mTsq*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(-2*qsq^4 + qsq^3*(8*mTsq - 4*v12 - 2*v23 + 6*v45) - 
     2*qsq^2*((v12 + 2*v23 - 3*v45)*(v12 - v45) + 4*mTsq*(-3*v23 + v45)) - 
     2*mTsq*(v12 + v23)*(v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)) - 
     2*qsq*((v12 - v45)^2*(v23 - v45) + mTsq*(3*v12^2 - 6*v12*v23 - 
         9*v23^2 + 8*v23*v45))))/(mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^8 + 4*qsq^7*(2*(v12 + v23) - 3*v45) + 
      2*qsq^6*(-16*mTsq^2 + 3*(2*v12 + v23)*(v12 + 2*v23) + 
        2*mTsq*(-5*v12 + v23 - 2*v45) - 20*(v12 + v23)*v45 + 15*v45^2) - 
      mTsq*(v12 + v23)^2*(2*v12*v23*(v12 - v45)^2*(v12 + v23 - v45) + 
        mTsq*(v12*(v12 + v23)^3 - (v12 + v23)*(v12^2 + 8*v12*v23 - v23^2)*
           v45 + 8*v12*v23*v45^2)) - 
      qsq*(-2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
        mTsq*(v12 - v45)*(v12*(v12 + v23)^2*(2*v12^2 + 19*v12*v23 + 
            3*v23^2) - (v12 + v23)*(5*v12^3 + 37*v12^2*v23 + 15*v12*v23^2 - 
            v23^3)*v45 + (v12^3 + 23*v12^2*v23 + 11*v12*v23^2 - 3*v23^3)*
           v45^2 + 2*(v12 - v23)^2*v45^3) + 
        mTsq^2*((v12 + v23)^4*(11*v12 + v23) - 2*(v12 + v23)^2*
           (9*v12^2 + 36*v12*v23 - v23^2)*v45 + 4*(v12 + v23)*
           (v12^2 + 24*v12*v23 - v23^2)*v45^2 + 8*(v12^2 - 6*v12*v23 + v23^2)*
           v45^3)) + qsq^4*(-16*mTsq^2*(5*(v12 + v23)*(2*v12 + v23) - 
          4*(4*v12 + 3*v23)*v45 + 6*v45^2) - mTsq*(89*v12^3 + 137*v12^2*v23 + 
          19*v12*v23^2 - 5*v23^3 - 2*(77*v12^2 + 32*v12*v23 - 17*v23^2)*v45 + 
          24*(v12 - 3*v23)*v45^2 + 48*v45^3) + 
        2*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 13*v12*v23^3 + v23^4 - 
          6*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 2*v23^2)*v45 + 
          2*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 - 40*(v12 + v23)*v45^3 + 
          15*v45^4)) + qsq^5*(8*v12^3 + 6*v12^2*(7*v23 - 8*v45) - 
        16*mTsq^2*(7*v12 + 5*v23 - 6*v45) + 2*v12*(21*v23 - 40*v45)*
         (v23 - v45) + 8*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2) + 
        4*mTsq*(-17*v12^2 + 2*(v23 - 2*v45)^2 + v12*(-9*v23 + 12*v45))) - 
      qsq^3*(8*mTsq^2*(5*(v12 + v23)^2*(3*v12 + v23) - 2*(3*v12 + v23)*
           (5*v12 + 8*v23)*v45 + 2*(11*v12 + 9*v23)*v45^2 - 4*v45^3) + 
        2*(-3*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) + 
          (2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
           v45 - 12*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 + 
          6*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 - 20*(v12 + v23)*v45^4 + 
          6*v45^5) + mTsq*(56*v12^4 + v12^3*(169*v23 - 145*v45) + 
          v12*(3*v23 - 4*v45)*(v23^2 - 9*v23*v45 - 4*v45^2) + 
          v12^2*(93*v23^2 - 253*v23*v45 + 102*v45^2) - (v23 - 2*v45)*
           (v23^3 - 11*v23^2*v45 + 24*v23*v45^2 - 16*v45^3))) - 
      qsq^2*(2*mTsq^2*(5*(v12 + v23)^3*(5*v12 + v23) - 
          2*(v12 + v23)*(25*v12^2 + 64*v12*v23 + 7*v23^2)*v45 + 
          4*(9*v12^2 + 34*v12*v23 + 5*v23^2)*v45^2 - 16*(v12 + v23)*v45^3) - 
        2*(v12 - v45)*(v23 - v45)*(v12*v23*(3*v12^2 + 7*v12*v23 + 3*v23^2) - 
          (v12 + v23)*(v12^2 + 11*v12*v23 + v23^2)*v45 + 
          3*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 3*(v12 + v23)*v45^3 + 
          v45^4) + mTsq*(17*v12^5 + v12^4*(93*v23 - 54*v45) + 
          (v23 - 2*v45)^2*v45*(2*v23^2 - 3*v23*v45 + 2*v45^2) + 
          v12^3*(103*v23^2 - 216*v23*v45 + 55*v45^2) + 
          v12^2*(27*v23^3 - 144*v23^2*v45 + 143*v23*v45^2 - 14*v45^3) - 
          3*v12*v45*(4*v23^3 - 7*v23^2*v45 + 4*v45^3)))))/
    (mTsq*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (-2*qsq^8 - 4*qsq^7*(2*(v12 + v23) - 3*v45) + 
      2*qsq^6*(16*mTsq^2 - 3*(2*v12 + v23)*(v12 + 2*v23) + 
        20*(v12 + v23)*v45 - 15*v45^2 + 2*mTsq*(5*v12 - v23 + 2*v45)) + 
      2*qsq^5*(34*mTsq*v12^2 - 4*v12^3 + 8*mTsq^2*(7*v12 + 5*v23 - 6*v45) + 
        6*mTsq*v12*(3*v23 - 4*v45) - 4*mTsq*(v23 - 2*v45)^2 - 
        v12*(21*v23 - 40*v45)*(v23 - v45) + 3*v12^2*(-7*v23 + 8*v45) - 
        4*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2)) + 
      mTsq*(v12 + v23)^2*(2*v12*v23*(v12 - v45)^2*(v12 + v23 - v45) + 
        mTsq*(v12*(v12 + v23)^3 - (v12 + v23)*(v12^2 + 8*v12*v23 - v23^2)*
           v45 + 8*v12*v23*v45^2)) + 
      qsq^4*(-2*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 13*v12*v23^3 + 
          v23^4) + 12*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 2*v23^2)*v45 - 
        4*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 + 80*(v12 + v23)*v45^3 - 
        30*v45^4 + 16*mTsq^2*(5*(v12 + v23)*(2*v12 + v23) - 
          4*(4*v12 + 3*v23)*v45 + 6*v45^2) + mTsq*(89*v12^3 + 137*v12^2*v23 + 
          19*v12*v23^2 - 5*v23^3 - 2*(77*v12^2 + 32*v12*v23 - 17*v23^2)*v45 + 
          24*(v12 - 3*v23)*v45^2 + 48*v45^3)) + 
      qsq*(-2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
        mTsq*(v12 - v45)*(v12*(v12 + v23)^2*(2*v12^2 + 19*v12*v23 + 
            3*v23^2) - (v12 + v23)*(5*v12^3 + 37*v12^2*v23 + 15*v12*v23^2 - 
            v23^3)*v45 + (v12^3 + 23*v12^2*v23 + 11*v12*v23^2 - 3*v23^3)*
           v45^2 + 2*(v12 - v23)^2*v45^3) + 
        mTsq^2*((v12 + v23)^4*(11*v12 + v23) - 2*(v12 + v23)^2*
           (9*v12^2 + 36*v12*v23 - v23^2)*v45 + 4*(v12 + v23)*
           (v12^2 + 24*v12*v23 - v23^2)*v45^2 + 8*(v12^2 - 6*v12*v23 + v23^2)*
           v45^3)) + qsq^3*(8*mTsq^2*(5*(v12 + v23)^2*(3*v12 + v23) - 
          2*(3*v12 + v23)*(5*v12 + 8*v23)*v45 + 2*(11*v12 + 9*v23)*v45^2 - 
          4*v45^3) + 2*(-3*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) + 
          (2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
           v45 - 12*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 + 
          6*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 - 20*(v12 + v23)*v45^4 + 
          6*v45^5) + mTsq*(56*v12^4 + v12^3*(169*v23 - 145*v45) + 
          v12*(3*v23 - 4*v45)*(v23^2 - 9*v23*v45 - 4*v45^2) + 
          v12^2*(93*v23^2 - 253*v23*v45 + 102*v45^2) - (v23 - 2*v45)*
           (v23^3 - 11*v23^2*v45 + 24*v23*v45^2 - 16*v45^3))) + 
      qsq^2*(2*mTsq^2*(5*(v12 + v23)^3*(5*v12 + v23) - 
          2*(v12 + v23)*(25*v12^2 + 64*v12*v23 + 7*v23^2)*v45 + 
          4*(9*v12^2 + 34*v12*v23 + 5*v23^2)*v45^2 - 16*(v12 + v23)*v45^3) - 
        2*(v12 - v45)*(v23 - v45)*(v12*v23*(3*v12^2 + 7*v12*v23 + 3*v23^2) - 
          (v12 + v23)*(v12^2 + 11*v12*v23 + v23^2)*v45 + 
          3*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 3*(v12 + v23)*v45^3 + 
          v45^4) + mTsq*(17*v12^5 + v12^4*(93*v23 - 54*v45) + 
          (v23 - 2*v45)^2*v45*(2*v23^2 - 3*v23*v45 + 2*v45^2) + 
          v12^3*(103*v23^2 - 216*v23*v45 + 55*v45^2) + 
          v12^2*(27*v23^3 - 144*v23^2*v45 + 143*v23*v45^2 - 14*v45^3) - 
          3*v12*v45*(4*v23^3 - 7*v23^2*v45 + 4*v45^3)))))/
    (mTsq*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq^2*(qsq^4 + qsq^3*(-4*mTsq + 2*v12 + v23 - 3*v45) + 
     qsq^2*((v12 + 2*v23 - 3*v45)*(v12 - v45) + 4*mTsq*(-3*v23 + v45)) + 
     mTsq*(v12 + v23)*(v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)) + 
     qsq*((v12 - v45)^2*(v23 - v45) + mTsq*(3*v12^2 - 6*v12*v23 - 9*v23^2 + 
         8*v23*v45))))/(mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
    Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (3*qsq^3 + mTsq*(v12 + v23)^2 + qsq^2*(4*mTsq + 5*(v12 + v23) - 
       4*v45) + 2*v12*v23*(v12 + v23 - v45) + 
     qsq*(2*v12^2 + 7*v12*v23 + 2*v23^2 + 4*mTsq*(v12 + v23) - 
       3*(v12 + v23)*v45 + v45^2)))/((qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^7*(-4*mTsq + v23) + 
     qsq^6*(-2*mTsq*(5*v12 + 9*v23 - 8*v45) + v23*(3*v12 + 4*v23 - 5*v45)) + 
     mTsq*(v12 + v23)*(2*mTsq^2*(v12 + v23)^4 - v12*v23^2*(v12 + v23 - v45)*
        (v23*(v12 + v23) + (v12 - 3*v23)*v45) + mTsq*v23*(v12 + v23)^2*
        (v12^2 + v12*v23 - v12*v45 + v23*v45)) + 
     qsq^5*(64*mTsq^3 + 16*mTsq^2*(v23 + v45) - 
       4*mTsq*(2*v12^2 + 12*v12*v23 + 8*v23^2 - 8*v12*v45 - 13*v23*v45 + 
         6*v45^2) + v23*(3*v12^2 + 11*v12*v23 + 6*v23^2 - 
         4*(3*v12 + 4*v23)*v45 + 10*v45^2)) + 
     qsq*(4*mTsq^3*(v12 + v23)^3*(5*(v12 + v23) - 2*v45) + 
       v12*v23^2*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45) + 
       mTsq^2*v23*(v12 + v23)*((v12 + v23)^2*(9*v12 + v23) + 
         4*(-3*v12 + v23)*v45^2) + mTsq*v23*
        (-(v23*(v12 + v23)^2*(3*v12^2 + 8*v12*v23 + v23^2)) + 
         (v12 + v23)*(-2*v12^3 + 10*v12^2*v23 + 25*v12*v23^2 + 3*v23^3)*v45 - 
         2*(v12 + v23)*(-2*v12^2 + 9*v12*v23 + v23^2)*v45^2 - 
         2*v12*(v12 - 3*v23)*v45^3)) + 
     qsq^2*(16*mTsq^3*(v12 + v23)^2*(5*(v12 + v23) - 3*v45) + 
       4*mTsq^2*(2*v23*(v12 + v23)^2*(4*v12 + v23) + (4*v12 - 3*v23)*
          (v12 + v23)^2*v45 + 2*(-5*v12 + v23)*(v12 + v23)*v45^2 - 
         2*(-3*v12 + v23)*v45^3) + 
       mTsq*(-(v23*(v12 + v23)*(2*v12^3 + 23*v12^2*v23 + 30*v12*v23^2 + 
            7*v23^3)) + 2*v23*(4*v12^3 + 37*v12^2*v23 + 40*v12*v23^2 + 
           9*v23^3)*v45 - 2*(v12^3 + 10*v12^2*v23 + 27*v12*v23^2 + 6*v23^3)*
          v45^2 + 4*v12*(v12 + 3*v23)*v45^3 + 2*(-v12 + v23)*v45^4) + 
       v23*(v23 - v45)*(v12^3*(3*v23 - v45) + v12^2*(2*v23 - 3*v45)*
          (3*v23 - v45) - (v23 - v45)^3*v45 + v12*(v23 - v45)*
          (2*v23^2 - 8*v23*v45 + 3*v45^2))) + 
     qsq^3*(32*mTsq^3*(v12 + v23)*(5*(v12 + v23) - 3*v45) + 
       2*mTsq*(-2*v23*(2*v12 + v23)*(2*v12^2 + 8*v12*v23 + 5*v23^2) + 
         (2*v12^3 + 33*v12^2*v23 + 65*v12*v23^2 + 22*v23^3)*v45 - 
         4*(2*v12 + v23)*(v12 + 4*v23)*v45^2 + 2*(4*v12 + 3*v23)*v45^3 - 
         2*v45^4) + 8*mTsq^2*(3*v23^3 - 3*v23^2*v45 + 2*v45^3 + 
         7*v12^2*(v23 + v45) + 2*v12*(5*v23^2 + v23*v45 - 5*v45^2)) + 
       v23*(v12^3*(3*v23 - 2*v45) + 3*v12*(v23 - 2*v45)*(3*v23 - 2*v45)*
          (v23 - v45) + (v23 - 5*v45)*(v23 - v45)^3 + 
         v12^2*(12*v23^2 - 22*v23*v45 + 9*v45^2))) + 
     qsq^4*(32*mTsq^3*(5*(v12 + v23) - 2*v45) + 
       8*mTsq^2*(6*v12*v23 + 4*v23^2 + 7*v12*v45 - v23*v45 - 4*v45^2) - 
       2*mTsq*(v12^3 + 2*v12^2*(11*v23 - 5*v45) + 8*(v23 - v45)*
          (2*v23^2 - 2*v23*v45 + v45^2) + v12*(41*v23^2 - 54*v23*v45 + 
           18*v45^2)) + v23*(v12^3 + v12^2*(10*v23 - 9*v45) + 
         2*(2*v23 - 5*v45)*(v23 - v45)^2 + v12*(15*v23^2 - 34*v23*v45 + 
           18*v45^2)))))/(mTsq*(4*qsq*mTsq - v23^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^7*(4*mTsq - v12) + 
     qsq^6*(2*mTsq*(9*v12 + 5*v23 - 8*v45) + v12*(-4*v12 - 3*v23 + 5*v45)) - 
     qsq^5*(64*mTsq^3 - 4*mTsq*(8*v12^2 + v12*(12*v23 - 13*v45) + 
         2*(v23 - 3*v45)*(v23 - v45)) + 16*mTsq^2*(v12 + v45) + 
       v12*(6*v12^2 + 11*v12*v23 + 3*v23^2 - 4*(4*v12 + 3*v23)*v45 + 
         10*v45^2)) - qsq*(4*mTsq^3*(v12 + v23)^3*(5*(v12 + v23) - 2*v45) + 
       v12^2*v23*(v12 - v45)^2*(v23 - v45)*(v12 + v23 - v45) + 
       mTsq^2*v12*(v12 + v23)*((v12 + v23)^2*(v12 + 9*v23) + 
         4*(v12 - 3*v23)*v45^2) - mTsq*v12*
        (v12*(v12 + v23)^2*(v12^2 + 8*v12*v23 + 3*v23^2) - 
         (v12 + v23)*(3*v12^3 + 25*v12^2*v23 + 10*v12*v23^2 - 2*v23^3)*v45 + 
         2*(v12 + v23)*(v12^2 + 9*v12*v23 - 2*v23^2)*v45^2 + 
         2*v23*(-3*v12 + v23)*v45^3)) - mTsq*(v12 + v23)*
      (2*mTsq^2*(v12 + v23)^4 - v12^2*v23*(v12 + v23 - v45)*
        (v12^2 + v12*(v23 - 3*v45) + v23*v45) + mTsq*v12*(v12 + v23)^2*
        (v23*(v23 - v45) + v12*(v23 + v45))) - 
     qsq^3*(32*mTsq^3*(v12 + v23)*(5*(v12 + v23) - 3*v45) + 
       2*mTsq*(-2*v12*(v12 + 2*v23)*(5*v12^2 + 8*v12*v23 + 2*v23^2) + 
         (22*v12^3 + 65*v12^2*v23 + 33*v12*v23^2 + 2*v23^3)*v45 - 
         4*(4*v12 + v23)*(v12 + 2*v23)*v45^2 + 2*(3*v12 + 4*v23)*v45^3 - 
         2*v45^4) + 8*mTsq^2*(3*v12^3 + v12^2*(10*v23 - 3*v45) + 
         v12*v23*(7*v23 + 2*v45) + v45*(7*v23^2 - 10*v23*v45 + 2*v45^2)) + 
       v12*(v12^4 + v12^3*(9*v23 - 8*v45) + 3*v12^2*(4*v23 - 3*v45)*
          (v23 - 2*v45) - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
         v12*(3*v23 - 4*v45)*(v23^2 - 6*v23*v45 + 4*v45^2))) - 
     qsq^4*(32*mTsq^3*(5*(v12 + v23) - 2*v45) + 
       8*mTsq^2*(4*v12^2 + 6*v12*v23 - v12*v45 + 7*v23*v45 - 4*v45^2) - 
       2*mTsq*(16*v12^3 + 41*v12^2*v23 + 22*v12*v23^2 + v23^3 - 
         2*(16*v12^2 + 27*v12*v23 + 5*v23^2)*v45 + 6*(4*v12 + 3*v23)*v45^2 - 
         8*v45^3) + v12*(4*v12^3 + 3*v12^2*(5*v23 - 6*v45) + 
         2*v12*(5*v23 - 12*v45)*(v23 - v45) + (v23 - v45)*
          (v23^2 - 8*v23*v45 + 10*v45^2))) + 
     qsq^2*(-16*mTsq^3*(v12 + v23)^2*(5*(v12 + v23) - 3*v45) + 
       4*mTsq^2*(-2*v12*(v12 + v23)^2*(v12 + 4*v23) + (3*v12 - 4*v23)*
          (v12 + v23)^2*v45 - 2*(v12 - 5*v23)*(v12 + v23)*v45^2 + 
         2*(v12 - 3*v23)*v45^3) + v12*(v12 - v45)*((v23 - v45)^3*v45 + 
         v12^3*(-2*v23 + v45) + v12^2*(-6*v23^2 + 10*v23*v45 - 3*v45^2) - 
         v12*(v23 - v45)*(3*v23^2 - 8*v23*v45 + 3*v45^2)) + 
       mTsq*(7*v12^5 + v12^4*(37*v23 - 18*v45) + 2*v23*(v23 - v45)^2*v45^2 + 
         v12^3*(53*v23^2 - 80*v23*v45 + 12*v45^2) + 
         v12^2*v23*(25*v23^2 - 74*v23*v45 + 54*v45^2) + 
         2*v12*(v23 - v45)*(v23^3 - 3*v23^2*v45 + 7*v23*v45^2 + v45^3)))))/
   (mTsq*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(v12 - v23)*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (qsq^4 + qsq^3*(2*(6*mTsq + v12 + v23) - 3*v45) + 
     mTsq*(v12 + v23)^2*(v12 + v23 - v45) + 
     qsq^2*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(4*(v12 + v23) - 5*v45) - 
       4*(v12 + v23)*v45 + 3*v45^2) + 
     qsq*((v12 - v45)*(v23 - v45)*(v12 + v23 - v45) + 
       mTsq*(7*(v12 + v23)^2 - 12*(v12 + v23)*v45 + 8*v45^2))))/
   (2*mTsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/4*(4*qsq^9 + 4*mTsq^2*(mTsq*(v12 + v23)^6 + v12*v23*(v12 + v23)^4*
        (v12 + v23 - v45)) - 8*qsq^8*(2*mTsq - 2*(v12 + v23) + 3*v45) - 
     4*qsq^7*(16*mTsq^2 - 3*(2*v12 + v23)*(v12 + 2*v23) + 
       4*mTsq*(5*(v12 + v23) - 3*v45) + 20*(v12 + v23)*v45 - 15*v45^2) + 
     4*qsq^6*(64*mTsq^3 + 4*v12^3 + 3*v12^2*(7*v23 - 8*v45) - 
       32*mTsq^2*(v12 + v23 - 2*v45) + v12*(21*v23 - 40*v45)*(v23 - v45) + 
       2*mTsq*(-17*v12^2 - 44*v12*v23 - 17*v23^2 + 28*(v12 + v23)*v45 - 
         4*v45^2) + 4*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2)) + 
     4*qsq^5*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 13*v12*v23^3 + v23^4 + 
       64*mTsq^3*(3*(v12 + v23) - v45) - 6*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 
         2*v23^2)*v45 + 2*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 - 
       40*(v12 + v23)*v45^3 + 15*v45^4 - 4*mTsq^2*(v12^2 + 10*v12*v23 + 
         v23^2 - 32*(v12 + v23)*v45 + 20*v45^2) + 
       2*mTsq*(-4*(v12 + v23)*(3*v12^2 + 14*v12*v23 + 3*v23^2) + 
         (35*v12^2 + 114*v12*v23 + 35*v23^2)*v45 - 24*(v12 + v23)*v45^2 - 
         4*v45^3)) + qsq*mTsq*(16*mTsq^2*(v12 + v23)^4*
        (3*(v12 + v23) - v45) + mTsq*(v12 + v23)^2*
        ((v12 + v23)^2*(5*v12^2 + 34*v12*v23 + 5*v23^2) - 
         4*(v12 + v23)*(5*v12^2 - 2*v12*v23 + 5*v23^2)*v45 + 
         16*(v12^2 - 3*v12*v23 + v23^2)*v45^2) + 
       2*v12*v23*((v12 + v23)^3*(v12^2 - 6*v12*v23 + v23^2) - 
         (v12 + v23)^2*(9*v12^2 - 38*v12*v23 + 9*v23^2)*v45 + 
         16*(v12 + v23)*(v12^2 - 4*v12*v23 + v23^2)*v45^2 - 
         8*(v12^2 - 4*v12*v23 + v23^2)*v45^3)) + 
     qsq^2*(16*mTsq^3*(v12 + v23)^3*(15*(v12 + v23) - 8*v45) + 
       4*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
       8*mTsq^2*((v12 + v23)^3*(5*v12^2 + 14*v12*v23 + 5*v23^2) - 
         2*(v12 + v23)^2*(7*v12^2 - 12*v12*v23 + 7*v23^2)*v45 + 
         2*(v12 - 5*v23)*(5*v12 - v23)*(v12 + v23)*v45^2 - 
         4*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
       mTsq*((v12 + v23)^2*(2*v12^4 - 5*v12^3*v23 - 94*v12^2*v23^2 - 
           5*v12*v23^3 + 2*v23^4) - (v12 + v23)*(19*v12^4 - 20*v12^3*v23 - 
           446*v12^2*v23^2 - 20*v12*v23^3 + 19*v23^4)*v45 + 
         (49*v12^4 - 92*v12^3*v23 - 586*v12^2*v23^2 - 92*v12*v23^3 + 
           49*v23^4)*v45^2 - 48*(v12 + v23)*(v12^2 - 4*v12*v23 + v23^2)*
          v45^3 + 16*(v12^2 - 3*v12*v23 + v23^2)*v45^4)) + 
     qsq^3*(128*mTsq^3*(v12 + v23)^2*(5*(v12 + v23) - 3*v45) + 
       4*mTsq^2*((v12 + v23)^2*(29*v12^2 + 42*v12*v23 + 29*v23^2) - 
         12*(v12 + v23)*(3*v12^2 - 14*v12*v23 + 3*v23^2)*v45 - 
         4*(5*v12^2 + 62*v12*v23 + 5*v23^2)*v45^2 + 32*(v12 + v23)*v45^3) + 
       4*(v12 - v45)*(v23 - v45)*(v12*v23*(3*v12^2 + 7*v12*v23 + 3*v23^2) - 
         (v12 + v23)*(v12^2 + 11*v12*v23 + v23^2)*v45 + 
         3*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 3*(v12 + v23)*v45^3 + v45^4) + 
       mTsq*(5*v12^5 - 95*v12^4*v23 - 438*v12^3*v23^2 - 438*v12^2*v23^3 - 
         95*v12*v23^4 + 5*v23^5 + 4*(-11*v12^4 + 110*v12^3*v23 + 
           310*v12^2*v23^2 + 110*v12*v23^3 - 11*v23^4)*v45 + 
         64*(v12 + v23)*(v12^2 - 12*v12*v23 + v23^2)*v45^2 - 
         8*(3*v12^2 - 38*v12*v23 + 3*v23^2)*v45^3 + 16*(v12 + v23)*v45^4 - 
         16*v45^5)) + qsq^4*(64*mTsq^3*(v12 + v23)*(15*(v12 + v23) - 
         8*v45) + 64*mTsq^2*(2*v12^3 + 3*v12^2*v23 + 3*v12*v23^2 + 2*v23^3 + 
         (3*v12^2 + 17*v12*v23 + 3*v23^2)*v45 - 8*(v12 + v23)*v45^2 + 
         2*v45^3) + mTsq*(-21*v12^4 - 364*v12^3*v23 - 750*v12^2*v23^2 - 
         364*v12*v23^3 - 21*v23^4 + 16*(v12 + v23)*(5*v12^2 + 64*v12*v23 + 
           5*v23^2)*v45 - 136*(v12^2 + 6*v12*v23 + v23^2)*v45^2 + 
         32*(v12 + v23)*v45^3 + 48*v45^4) + 
       4*(3*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) - 
         (2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
          v45 + 12*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 - 
         6*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 + 20*(v12 + v23)*v45^4 - 
         6*v45^5)))/(mTsq*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/4*((v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
     (8*qsq^6 - 4*mTsq*v12*v23*(v12 + v23)^2*(v12 + v23 - v45) - 
      4*qsq^5*(8*mTsq - 5*(v12 + v23) + 7*v45) + 
      qsq^4*(19*v12^2 + 42*v12*v23 + 19*v23^2 - 80*mTsq*(v12 + v23) + 
        48*mTsq*v45 - 52*(v12 + v23)*v45 + 36*v45^2) + 
      qsq^3*(9*v12^3 + 31*v12^2*v23 + 31*v12*v23^2 + 9*v23^3 - 
        16*(2*v12 + v23)*(v12 + 2*v23)*v45 + 44*(v12 + v23)*v45^2 - 
        20*v45^3 - 4*mTsq*(17*v12^2 + 46*v12*v23 + 17*v23^2 - 
          20*(v12 + v23)*v45 + 4*v45^2)) + qsq^2*(2*v12^4 + 11*v12^3*v23 + 
        14*v12^2*v23^2 + 11*v12*v23^3 + 2*v23^4 - (v12 + v23)*
         (7*v12^2 + 30*v12*v23 + 7*v23^2)*v45 + 
        (13*v12^2 + 42*v12*v23 + 13*v23^2)*v45^2 - 12*(v12 + v23)*v45^3 + 
        4*v45^4 + 4*mTsq*(-2*(v12 + v23)*(3*v12^2 + 14*v12*v23 + 3*v23^2) + 
          (7*v12^2 + 34*v12*v23 + 7*v23^2)*v45 - 4*(v12 + v23)*v45^2)) + 
      qsq*(2*v12*v23*(v12 + v23 - v45)*(v12^2 + v23^2 - 2*(v12 + v23)*v45 + 
          2*v45^2) + mTsq*(-((v12 + v23)^2*(3*v12^2 + 34*v12*v23 + 
             3*v23^2)) + 48*v12*v23*(v12 + v23)*v45 + 
          4*(v12^2 - 6*v12*v23 + v23^2)*v45^2))))/
    ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  -((qsq^2*(v12 - v23)*(qsq^3 + mTsq*(v12 + v23)*(3*(v12 + v23) - 4*v45) + 
      qsq^2*(12*mTsq + v12 + v23 - 2*v45) + 
      qsq*(12*mTsq*(v12 + v23) + (v12 - v45)*(v23 - v45) - 8*mTsq*v45)))/
    (mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
        2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq^2*(-qsq^5 + 2*mTsq^2*(v12 + v23)^3 + 3*qsq^4*(-v23 + v45) + 
     qsq*mTsq*(3*(v12 + v23)*(v12*(-v12 + v23) + 4*mTsq*(v12 + v23)) + 
       (15*v12^2 - 2*v12*v23 - 9*v23^2)*v45 + 2*(-7*v12 + 5*v23)*v45^2) + 
     qsq^3*(16*mTsq^2 + v12^2 - 2*v12*v23 - 2*v23^2 + 6*v23*v45 - 3*v45^2 + 
       mTsq*(-6*v12 + 6*v23 + 4*v45)) + qsq^2*(24*mTsq^2*(v12 + v23) + 
       (v12 - v45)*(v23 - v45)*(v12 - 2*v23 + v45) + 
       mTsq*(-9*v12^2 + 6*v12*v23 + 3*v23^2 + 28*v12*v45 - 20*v23*v45 - 
         4*v45^2))))/(4*(qsq - 4*mTsq)*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-3*qsq^2*(qsq^5 - 2*mTsq^2*(v12 + v23)^3 + 
     qsq^4*(2*v12 + v23 - 3*v45) + qsq^3*(-16*mTsq^2 + 
       (v12 + 2*v23 - 3*v45)*(v12 - v45) - 2*mTsq*(v12 - v23 + 2*v45)) + 
     qsq^2*(-24*mTsq^2*(v12 + v23) + (v12 - v45)^2*(v23 - v45) + 
       mTsq*(v12 - 5*v23 + 2*v45)*(v12 - v23 + 2*v45)) + 
     qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + (v12 - v23 + 2*v45)*
        (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)))))/
   (2*(qsq - 4*mTsq)*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 
  (qsq^2*(qsq^5 - 2*mTsq^2*(v12 + v23)^3 + 3*qsq^4*(v12 - v45) - 
     qsq^3*(16*mTsq^2 - 2*v12^2 - 2*v12*v23 + v23^2 + 6*v12*v45 - 3*v45^2 + 
       mTsq*(6*v12 - 6*v23 + 4*v45)) - qsq^2*(24*mTsq^2*(v12 + v23) + 
       (v12 - v45)*(2*v12 - v23 - v45)*(-v23 + v45) + 
       mTsq*(3*v12^2 + 6*v12*v23 - 9*v23^2 - 20*v12*v45 + 28*v23*v45 - 
         4*v45^2)) + qsq*mTsq*(-12*mTsq*(v12 + v23)^2 - 
       3*v12^2*(v23 - 3*v45) + 2*v12*(v23 - 5*v45)*v45 + 
       v23*(3*v23^2 - 15*v23*v45 + 14*v45^2))))/(2*(qsq - 4*mTsq)*mTsq*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-3*qsq^2*(qsq^5 - 2*mTsq^2*(v12 + v23)^3 + 
     qsq^3*(-16*mTsq^2 + 2*mTsq*(v12 - v23 - 2*v45) + 
       (2*v12 + v23 - 3*v45)*(v23 - v45)) + 
     qsq^2*(-24*mTsq^2*(v12 + v23) + mTsq*(v12 - v23 - 2*v45)*
        (5*v12 - v23 - 2*v45) + (v12 - v45)*(v23 - v45)^2) + 
     qsq^4*(v12 + 2*v23 - 3*v45) + qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + 
       (v12 - v23 - 2*v45)*(2*v12^2 + v12*(v23 - 3*v45) + 
         v23*(-v23 + v45)))))/(4*(qsq - 4*mTsq)*mTsq*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^8*(8*mTsq - v12) + 
     2*mTsq^2*v12*(mTsq*(v12 + v23)^5 - v12*v23*(v12 + v23)^3*
        (v12 + v23 - v45)) + qsq^7*(-64*mTsq^2 + 
       mTsq*(30*v12 + 22*v23 - 36*v45) + v12*(-4*v12 - 3*v23 + 5*v45)) + 
     qsq^6*(128*mTsq^3 - 16*mTsq^2*(11*v12 + 12*(v23 - v45)) - 
       v12*(6*v12^2 + 11*v12*v23 + 3*v23^2 - 4*(4*v12 + 3*v23)*v45 + 
         10*v45^2) + 2*mTsq*(27*v12^2 + 41*v12*v23 + 10*v23^2 - 50*v12*v45 - 
         40*v23*v45 + 32*v45^2)) + qsq*mTsq*
      (v12^2*v23*(v12 + 3*v23 - 2*v45)*(v12 + v23 - v45)*
        (v12^2 + v12*(v23 - 3*v45) + v23*v45) + 2*mTsq^2*(v12 + v23)^3*
        ((v12 + v23)*(9*v12 + 5*v23) - 2*(v12 + 3*v23)*v45) + 
       mTsq*v12*(v12 + v23)*(-((v12 + v23)^2*(2*v12^2 + 23*v12*v23 + 
            v23^2)) - (v12 + v23)*(5*v12^2 - 48*v12*v23 + 3*v23^2)*v45 + 
         4*(2*v12^2 - 9*v12*v23 + v23^2)*v45^2)) + 
     qsq^5*(32*mTsq^3*(9*v12 + 13*v23 - 6*v45) - 
       8*mTsq^2*(28*v12^2 + 60*v12*v23 + 26*v23^2 - 51*(v12 + v23)*v45 + 
         26*v45^2) + 2*mTsq*(28*v12^3 + 3*v23^3 + v12^2*(71*v23 - 68*v45) + 
         2*v12*(19*v23 - 15*v45)*(v23 - 2*v45) - 28*v23^2*v45 + 
         54*v23*v45^2 - 28*v45^3) - v12*(4*v12^3 + 3*v12^2*(5*v23 - 6*v45) + 
         2*v12*(5*v23 - 12*v45)*(v23 - v45) + (v23 - v45)*
          (v23^2 - 8*v23*v45 + 10*v45^2))) + 
     qsq^4*(32*mTsq^3*(9*v12^2 + 25*v12*v23 + 16*v23^2 - 7*v12*v45 - 
         15*v23*v45 + 2*v45^2) + 2*mTsq*(v12*(v12 + v23)*
          (16*v12^2 + 51*v12*v23 + 13*v23^2) - (54*v12^3 + 135*v12^2*v23 + 
           67*v12*v23^2 + 6*v23^3)*v45 + 2*(29*v12^2 + 45*v12*v23 + 13*v23^2)*
          v45^2 - 2*(15*v12 + 16*v23)*v45^3 + 12*v45^4) - 
       v12*(v12^4 + v12^3*(9*v23 - 8*v45) + 3*v12^2*(4*v23 - 3*v45)*
          (v23 - 2*v45) - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
         v12*(3*v23 - 4*v45)*(v23^2 - 6*v23*v45 + 4*v45^2)) - 
       8*mTsq^2*(22*v12^3 + 12*v23^3 + v12^2*(68*v23 - 42*v45) - 
         31*v23^2*v45 + 34*v23*v45^2 - 12*v45^3 + 
         v12*(58*v23^2 - 103*v23*v45 + 40*v45^2))) + 
     qsq^3*(16*mTsq^3*((v12 + v23)^2*(11*v12 + 19*v23) - 
         6*(v12 + v23)*(v12 + 4*v23)*v45 + 8*v23*v45^2) - 
       4*mTsq^2*(21*v12^4 + 93*v12^3*v23 + 115*v12^2*v23^2 + 47*v12*v23^3 + 
         4*v23^4 - (v12 + v23)*(33*v12^2 + 121*v12*v23 + 4*v23^2)*v45 + 
         2*(15*v12^2 + 56*v12*v23 + 5*v23^2)*v45^2 - 2*(11*v12 + 7*v23)*
          v45^3 + 4*v45^4) + v12*(v12 - v45)*((v23 - v45)^3*v45 + 
         v12^3*(-2*v23 + v45) + v12^2*(-6*v23^2 + 10*v23*v45 - 3*v45^2) - 
         v12*(v23 - v45)*(3*v23^2 - 8*v23*v45 + 3*v45^2)) + 
       mTsq*(9*v12^5 + v12^4*(65*v23 - 42*v45) + 2*(3*v23 - 2*v45)*
          (v23 - v45)^2*v45^2 + 2*v12*(v23 - 5*v45)*(v23 - v45)*
          (v23^2 - 4*v23*v45 + v45^2) + v12^3*(107*v23^2 - 194*v23*v45 + 
           68*v45^2) + v12^2*(45*v23^3 - 152*v23^2*v45 + 154*v23*v45^2 - 
           40*v45^3))) + qsq^2*(v12^2*v23*(v12 - v45)^2*(v12 + v23 - v45)*
        (-v23 + v45) + 8*mTsq^3*(v12 + v23)*((v12 + v23)^2*(9*v12 + 11*v23) - 
         3*(v12 + v23)*(v12 + 5*v23)*v45 - 2*(v12 - 3*v23)*v45^2) + 
       mTsq^2*(-(v12*(v12 + v23)^2*(21*v12^2 + 106*v12*v23 + 29*v23^2)) + 
         4*(v12 + v23)*(3*v12^3 + 55*v12^2*v23 + 24*v12*v23^2 - 4*v23^3)*
          v45 - 4*(v12 + v23)*(v12^2 + 41*v12*v23 - 8*v23^2)*v45^2 - 
         8*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^3) + 
       mTsq*v12*(v12^5 + v12^4*(14*v23 - 5*v45) + 2*v23*(v23 - v45)^2*v45*
          (v23 + v45) + 2*v12^3*(20*v23^2 - 32*v23*v45 + 7*v45^2) + 
         v12^2*(32*v23^3 - 93*v23^2*v45 + 78*v23*v45^2 - 16*v45^3) + 
         v12*(5*v23^4 - 16*v23^3*v45 + 34*v23^2*v45^2 - 26*v23*v45^3 + 
           6*v45^4)))))/(2*(qsq - 4*mTsq)*mTsq*(4*qsq*mTsq - v12^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(5/2)*(qsq^4 + qsq^3*(-4*mTsq + v12 + 2*v23 - 3*v45) + 
     qsq^2*((2*v12 + v23 - 3*v45)*(v23 - v45) + 4*mTsq*(-3*v12 + v45)) - 
     mTsq*(v12 + v23)*(2*v12^2 + v12*(v23 - 3*v45) + v23*(-v23 + v45)) + 
     qsq*((v12 - v45)*(v23 - v45)^2 + mTsq*(-9*v12^2 - 6*v12*v23 + 3*v23^2 + 
         8*v12*v45))))/(2*Sqrt[qsq - 4*mTsq]*mTsq*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^8*(8*mTsq - v23) + 
     2*mTsq^2*v23*(mTsq*(v12 + v23)^5 - v12*v23*(v12 + v23)^3*
        (v12 + v23 - v45)) + qsq^7*(-64*mTsq^2 + 
       mTsq*(22*v12 + 30*v23 - 36*v45) + v23*(-3*v12 - 4*v23 + 5*v45)) + 
     qsq^6*(128*mTsq^3 - 16*mTsq^2*(12*v12 + 11*v23 - 12*v45) - 
       v23*(3*v12^2 + 11*v12*v23 + 6*v23^2 - 4*(3*v12 + 4*v23)*v45 + 
         10*v45^2) + 2*mTsq*(10*v12^2 + 41*v12*v23 + 27*v23^2 - 40*v12*v45 - 
         50*v23*v45 + 32*v45^2)) + 
     qsq^2*(-(v12*v23^2*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45)) + 
       8*mTsq^3*(v12 + v23)*((v12 + v23)^2*(11*v12 + 9*v23) - 
         3*(v12 + v23)*(5*v12 + v23)*v45 + 2*(3*v12 - v23)*v45^2) + 
       mTsq^2*(-(v23*(v12 + v23)^2*(29*v12^2 + 106*v12*v23 + 21*v23^2)) + 
         4*(v12 + v23)*(-4*v12^3 + 24*v12^2*v23 + 55*v12*v23^2 + 3*v23^3)*
          v45 - 4*(v12 + v23)*(-8*v12^2 + 41*v12*v23 + v23^2)*v45^2 - 
         8*(2*v12^2 - 9*v12*v23 + v23^2)*v45^3) + 
       mTsq*v23*(v23*(v12 + v23)*(5*v12^3 + 27*v12^2*v23 + 13*v12*v23^2 + 
           v23^3) - (-2*v12^4 + 16*v12^3*v23 + 93*v12^2*v23^2 + 
           64*v12*v23^3 + 5*v23^4)*v45 + 2*(-v12^3 + 17*v12^2*v23 + 
           39*v12*v23^2 + 7*v23^3)*v45^2 - 2*(v12^2 + 13*v12*v23 + 8*v23^2)*
          v45^3 + 2*(v12 + 3*v23)*v45^4)) + 
     qsq*mTsq*(2*mTsq^2*(v12 + v23)^3*((v12 + v23)*(5*v12 + 9*v23) - 
         2*(3*v12 + v23)*v45) + mTsq*v23*(v12 + v23)*
        (-((v12 + v23)^2*(v12^2 + 23*v12*v23 + 2*v23^2)) - 
         (v12 + v23)*(3*v12^2 - 48*v12*v23 + 5*v23^2)*v45 + 
         4*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^2) + 
       v12*v23^2*(3*v12 + v23 - 2*v45)*(v12 + v23 - v45)*
        (v23*(v23 - 3*v45) + v12*(v23 + v45))) + 
     qsq^3*(16*mTsq^3*((v12 + v23)^2*(19*v12 + 11*v23) - 
         6*(v12 + v23)*(4*v12 + v23)*v45 + 8*v12*v45^2) - 
       4*mTsq^2*(4*v12^4 + 47*v12^3*v23 + 115*v12^2*v23^2 + 93*v12*v23^3 + 
         21*v23^4 - (v12 + v23)*(4*v12^2 + 121*v12*v23 + 33*v23^2)*v45 + 
         2*(5*v12^2 + 56*v12*v23 + 15*v23^2)*v45^2 - 2*(7*v12 + 11*v23)*
          v45^3 + 4*v45^4) + mTsq*(v23*(2*v12^4 + 45*v12^3*v23 + 
           107*v12^2*v23^2 + 65*v12*v23^3 + 9*v23^4) - 
         2*v23*(10*v12^3 + 76*v12^2*v23 + 97*v12*v23^2 + 21*v23^3)*v45 + 
         2*(3*v12^3 + 30*v12^2*v23 + 77*v12*v23^2 + 34*v23^3)*v45^2 - 
         4*(v12 + 2*v23)*(4*v12 + 5*v23)*v45^3 + 2*(7*v12 + 5*v23)*v45^4 - 
         4*v45^5) + v23*(v23 - v45)*((v23 - v45)^3*v45 + 
         v12^3*(-3*v23 + v45) + v12^2*(-6*v23^2 + 11*v23*v45 - 3*v45^2) - 
         v12*(v23 - v45)*(2*v23^2 - 8*v23*v45 + 3*v45^2))) + 
     qsq^5*(32*mTsq^3*(13*v12 + 9*v23 - 6*v45) - 
       8*mTsq^2*(26*v12^2 + 60*v12*v23 + 28*v23^2 - 51*(v12 + v23)*v45 + 
         26*v45^2) + 2*mTsq*(3*v12^3 + 38*v12^2*v23 + 71*v12*v23^2 + 
         28*v23^3 - 2*(14*v12^2 + 53*v12*v23 + 34*v23^2)*v45 + 
         6*(9*v12 + 10*v23)*v45^2 - 28*v45^3) - 
       v23*(v12^3 + v12^2*(10*v23 - 9*v45) + 2*(2*v23 - 5*v45)*
          (v23 - v45)^2 + v12*(15*v23^2 - 34*v23*v45 + 18*v45^2))) + 
     qsq^4*(32*mTsq^3*(16*v12^2 + 9*v23^2 + 5*v12*(5*v23 - 3*v45) - 
         7*v23*v45 + 2*v45^2) + 2*mTsq*(v23*(v12 + v23)*
          (13*v12^2 + 51*v12*v23 + 16*v23^2) - (6*v12^3 + 67*v12^2*v23 + 
           135*v12*v23^2 + 54*v23^3)*v45 + 2*(13*v12^2 + 45*v12*v23 + 
           29*v23^2)*v45^2 - 2*(16*v12 + 15*v23)*v45^3 + 12*v45^4) - 
       v23*(v12^3*(3*v23 - 2*v45) + 3*v12*(v23 - 2*v45)*(3*v23 - 2*v45)*
          (v23 - v45) + (v23 - 5*v45)*(v23 - v45)^3 + 
         v12^2*(12*v23^2 - 22*v23*v45 + 9*v45^2)) - 
       8*mTsq^2*(12*v12^3 + 22*v23^3 + v12^2*(58*v23 - 31*v45) - 
         42*v23^2*v45 + 40*v23*v45^2 - 12*v45^3 + 
         v12*(68*v23^2 - 103*v23*v45 + 34*v45^2)))))/
   (2*(qsq - 4*mTsq)*mTsq*(4*qsq*mTsq - v23^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(5/2)*(qsq^4 + qsq^3*(-4*mTsq + 2*v12 + v23 - 3*v45) + 
     qsq^2*((v12 + 2*v23 - 3*v45)*(v12 - v45) + 4*mTsq*(-3*v23 + v45)) + 
     mTsq*(v12 + v23)*(v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)) + 
     qsq*((v12 - v45)^2*(v23 - v45) + mTsq*(3*v12^2 - 6*v12*v23 - 9*v23^2 + 
         8*v23*v45))))/(2*Sqrt[qsq - 4*mTsq]*mTsq*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  -((qsq^(5/2)*(qsq^3 - 4*qsq*mTsq*(v12 + v23) - mTsq*(v12 + v23)^2 + 
      qsq^2*(-4*mTsq + v12 + v23 - 2*v45) + qsq*(v12 - v45)*(v23 - v45))*
     (2*qsq + v12 + v23 - 2*v45))/(Sqrt[qsq - 4*mTsq]*mTsq*
     (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
        2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2))))), 0, 0, 
  -1/2*(qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^9 + 4*qsq^8*(2*(mTsq + v12 + v23) - 3*v45) + 
      2*qsq^7*(-48*mTsq^2 + 3*(2*v12 + v23)*(v12 + 2*v23) + 
        2*mTsq*(3*v12 + 5*v23 - 12*v45) - 20*(v12 + v23)*v45 + 15*v45^2) + 
      4*mTsq^3*(v12 + v23)^4*(v23*(v23 - v45) + v12*(v23 + v45)) + 
      2*qsq^6*(64*mTsq^3 + 4*v12^3 - 16*mTsq^2*(8*v12 + 10*v23 - 9*v45) + 
        3*v12^2*(7*v23 - 8*v45) + v12*(21*v23 - 40*v45)*(v23 - v45) - 
        mTsq*(v12^2 - 9*v23^2 - 4*v12*(v23 - 7*v45) + 60*v23*v45 - 
          56*v45^2) + 4*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2)) + 
      qsq*mTsq*(-2*v12*v23*(3*v12^2 - v23*(v23 - 4*v45) + 
          2*v12*(v23 - 2*v45))*(v23 - v45)^2*(v12 + v23 - v45) + 
        4*mTsq^2*(v12 + v23)^2*((v12 + v23)^2*(v12 + 11*v23) + 
          4*(2*v12 - 3*v23)*(v12 + v23)*v45 + 4*(-v12 + v23)*v45^2) + 
        mTsq*(v23*(v12 + v23)^3*(-v12^2 - 12*v12*v23 + v23^2) - 
          (v12 + v23)^2*(v12^3 - 11*v12^2*v23 - 53*v12*v23^2 + 15*v23^3)*
           v45 - 2*(v12 + v23)*(5*v12^3 + v12^2*v23 + 31*v12*v23^2 - 
            13*v23^3)*v45^2 + 4*(v12 - v23)*(3*v12^2 - 2*v12*v23 + 3*v23^2)*
           v45^3)) + qsq^5*(64*mTsq^3*(5*v12 + 7*v23 - 2*v45) - 
        8*mTsq^2*(31*v12^2 + 98*v12*v23 + 51*v23^2 - 80*v12*v45 - 
          88*v23*v45 + 36*v45^2) - mTsq*(9*v12^3 + 49*v12^2*v23 + 
          35*v12*v23^2 - 13*v23^3 + 2*(-9*v12^2 + 32*v12*v23 + 69*v23^2)*
           v45 - 8*(11*v12 + 31*v23)*v45^2 + 128*v45^3) + 
        2*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 13*v12*v23^3 + v23^4 - 
          6*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 2*v23^2)*v45 + 
          2*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 - 40*(v12 + v23)*v45^3 + 
          15*v45^4)) + qsq^2*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*
         (v12 + v23 - v45) + 8*mTsq^3*(v12 + v23)*
         (5*(v12 + v23)^2*(v12 + 5*v23) + 2*(5*v12 - 13*v23)*(v12 + v23)*
           v45 + 8*(-v12 + v23)*v45^2) + mTsq*(v23 - v45)*
         (v23*(v12 + v23)*(-15*v12^3 - 36*v12^2*v23 + 5*v12*v23^2 + 
            2*v23^3) + (3*v12^4 + 74*v12^3*v23 + 70*v12^2*v23^2 - 
            46*v12*v23^3 - 13*v23^4)*v45 + (-15*v12^3 - 71*v12^2*v23 + 
            47*v12*v23^2 + 31*v23^3)*v45^2 + 4*(5*v12^2 - 7*v23^2)*v45^3 + 
          8*(-v12 + v23)*v45^4) + mTsq^2*
         (-((v12 + v23)^2*(v12^3 + 33*v12^2*v23 + 107*v12*v23^2 + 3*v23^3)) + 
          2*(v12 + v23)*(v12^3 + 97*v12^2*v23 + 191*v12*v23^2 - 25*v23^3)*
           v45 - 16*(v12 + 2*v23)*(2*v12^2 + 13*v12*v23 - 3*v23^2)*v45^2 + 
          16*(v12^2 + 9*v12*v23 - 4*v23^2)*v45^3 + 16*(-v12 + v23)*v45^4)) + 
      qsq^4*(6*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) - 
        2*(2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
         v45 + 24*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 - 
        12*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 + 40*(v12 + v23)*v45^4 - 
        12*v45^5 + 64*mTsq^3*(5*(v12 + v23)*(v12 + 2*v23) - 
          2*(v12 + 3*v23)*v45) - 4*mTsq^2*(27*v12^3 + 61*v23^3 + 
          v12^2*(167*v23 - 110*v45) + v12*(45*v23 - 22*v45)*(5*v23 - 6*v45) - 
          134*v23^2*v45 + 108*v23*v45^2 - 24*v45^3) - 
        mTsq*(3*v12^4 - 14*v23^4 + v12^3*(49*v23 - 33*v45) + 117*v23^3*v45 - 
          258*v23^2*v45^2 + 224*v23*v45^3 - 72*v45^4 + 
          v12^2*(119*v23^2 - 157*v23*v45 + 50*v45^2) + 
          v12*(43*v23^3 + 9*v23^2*v45 - 96*v23*v45^2 + 48*v45^3))) + 
      qsq^3*(32*mTsq^3*(5*(v12 + v23)^2*(v12 + 3*v23) + 
          (v12 - 13*v23)*(v12 + v23)*v45 + 2*(-v12 + v23)*v45^2) + 
        4*mTsq^2*(-5*v12^4 - 61*v12^3*v23 - 159*v12^2*v23^2 - 119*v12*v23^3 - 
          16*v23^4 + 2*(13*v12^3 + 117*v12^2*v23 + 147*v12*v23^2 + 11*v23^3)*
           v45 - 4*(13*v12^2 + 55*v12*v23 + 4*v23^2)*v45^2 + 
          8*(5*v12 + v23)*v45^3) + 2*(v12 - v45)*(v23 - v45)*
         (v12*v23*(3*v12^2 + 7*v12*v23 + 3*v23^2) - (v12 + v23)*
           (v12^2 + 11*v12*v23 + v23^2)*v45 + 3*(v12^2 + 4*v12*v23 + v23^2)*
           v45^2 - 3*(v12 + v23)*v45^3 + v45^4) + 
        mTsq*(6*v12^4*(-2*v23 + v45) + v12^3*(-81*v23^2 + 124*v23*v45 - 
            39*v45^2) - v12*(v23 - v45)*(7*v23^3 + 47*v23^2*v45 - 
            36*v23*v45^2 - 4*v45^3) + v12^2*(-101*v23^3 + 232*v23^2*v45 - 
            191*v23*v45^2 + 54*v45^3) + (v23 - v45)*(9*v23^4 - 57*v23^3*v45 + 
            106*v23^2*v45^2 - 68*v23*v45^3 + 16*v45^4)))))/
    ((qsq - 4*mTsq)*mTsq*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + 
      v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^9 + 4*qsq^8*(2*(mTsq + v12 + v23) - 3*v45) + 
     2*qsq^7*(-48*mTsq^2 + 3*(2*v12 + v23)*(v12 + 2*v23) + 
       2*mTsq*(3*v12 + 5*v23 - 12*v45) - 20*(v12 + v23)*v45 + 15*v45^2) + 
     4*mTsq^3*(v12 + v23)^4*(v23*(v23 - v45) + v12*(v23 + v45)) + 
     2*qsq^6*(64*mTsq^3 + 4*v12^3 - 16*mTsq^2*(8*v12 + 10*v23 - 9*v45) + 
       3*v12^2*(7*v23 - 8*v45) + v12*(21*v23 - 40*v45)*(v23 - v45) - 
       mTsq*(v12^2 - 9*v23^2 - 4*v12*(v23 - 7*v45) + 60*v23*v45 - 56*v45^2) + 
       4*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2)) + 
     qsq*mTsq*(-2*v12*v23*(3*v12^2 - v23*(v23 - 4*v45) + 
         2*v12*(v23 - 2*v45))*(v23 - v45)^2*(v12 + v23 - v45) + 
       4*mTsq^2*(v12 + v23)^2*((v12 + v23)^2*(v12 + 11*v23) + 
         4*(2*v12 - 3*v23)*(v12 + v23)*v45 + 4*(-v12 + v23)*v45^2) + 
       mTsq*(v23*(v12 + v23)^3*(-v12^2 - 12*v12*v23 + v23^2) - 
         (v12 + v23)^2*(v12^3 - 11*v12^2*v23 - 53*v12*v23^2 + 15*v23^3)*v45 - 
         2*(v12 + v23)*(5*v12^3 + v12^2*v23 + 31*v12*v23^2 - 13*v23^3)*
          v45^2 + 4*(v12 - v23)*(3*v12^2 - 2*v12*v23 + 3*v23^2)*v45^3)) + 
     qsq^5*(64*mTsq^3*(5*v12 + 7*v23 - 2*v45) - 
       8*mTsq^2*(31*v12^2 + 98*v12*v23 + 51*v23^2 - 80*v12*v45 - 88*v23*v45 + 
         36*v45^2) - mTsq*(9*v12^3 + 49*v12^2*v23 + 35*v12*v23^2 - 13*v23^3 + 
         2*(-9*v12^2 + 32*v12*v23 + 69*v23^2)*v45 - 8*(11*v12 + 31*v23)*
          v45^2 + 128*v45^3) + 2*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 
         13*v12*v23^3 + v23^4 - 6*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 2*v23^2)*
          v45 + 2*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 - 
         40*(v12 + v23)*v45^3 + 15*v45^4)) + 
     qsq^2*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
       8*mTsq^3*(v12 + v23)*(5*(v12 + v23)^2*(v12 + 5*v23) + 
         2*(5*v12 - 13*v23)*(v12 + v23)*v45 + 8*(-v12 + v23)*v45^2) + 
       mTsq*(v23 - v45)*(v23*(v12 + v23)*(-15*v12^3 - 36*v12^2*v23 + 
           5*v12*v23^2 + 2*v23^3) + (3*v12^4 + 74*v12^3*v23 + 
           70*v12^2*v23^2 - 46*v12*v23^3 - 13*v23^4)*v45 + 
         (-15*v12^3 - 71*v12^2*v23 + 47*v12*v23^2 + 31*v23^3)*v45^2 + 
         4*(5*v12^2 - 7*v23^2)*v45^3 + 8*(-v12 + v23)*v45^4) + 
       mTsq^2*(-((v12 + v23)^2*(v12^3 + 33*v12^2*v23 + 107*v12*v23^2 + 
            3*v23^3)) + 2*(v12 + v23)*(v12^3 + 97*v12^2*v23 + 191*v12*v23^2 - 
           25*v23^3)*v45 - 16*(v12 + 2*v23)*(2*v12^2 + 13*v12*v23 - 3*v23^2)*
          v45^2 + 16*(v12^2 + 9*v12*v23 - 4*v23^2)*v45^3 + 
         16*(-v12 + v23)*v45^4)) + 
     qsq^4*(6*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) - 
       2*(2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
        v45 + 24*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 - 
       12*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 + 40*(v12 + v23)*v45^4 - 
       12*v45^5 + 64*mTsq^3*(5*(v12 + v23)*(v12 + 2*v23) - 
         2*(v12 + 3*v23)*v45) - 4*mTsq^2*(27*v12^3 + 61*v23^3 + 
         v12^2*(167*v23 - 110*v45) + v12*(45*v23 - 22*v45)*(5*v23 - 6*v45) - 
         134*v23^2*v45 + 108*v23*v45^2 - 24*v45^3) - 
       mTsq*(3*v12^4 - 14*v23^4 + v12^3*(49*v23 - 33*v45) + 117*v23^3*v45 - 
         258*v23^2*v45^2 + 224*v23*v45^3 - 72*v45^4 + 
         v12^2*(119*v23^2 - 157*v23*v45 + 50*v45^2) + 
         v12*(43*v23^3 + 9*v23^2*v45 - 96*v23*v45^2 + 48*v45^3))) + 
     qsq^3*(32*mTsq^3*(5*(v12 + v23)^2*(v12 + 3*v23) + 
         (v12 - 13*v23)*(v12 + v23)*v45 + 2*(-v12 + v23)*v45^2) + 
       4*mTsq^2*(-5*v12^4 - 61*v12^3*v23 - 159*v12^2*v23^2 - 119*v12*v23^3 - 
         16*v23^4 + 2*(13*v12^3 + 117*v12^2*v23 + 147*v12*v23^2 + 11*v23^3)*
          v45 - 4*(13*v12^2 + 55*v12*v23 + 4*v23^2)*v45^2 + 
         8*(5*v12 + v23)*v45^3) + 2*(v12 - v45)*(v23 - v45)*
        (v12*v23*(3*v12^2 + 7*v12*v23 + 3*v23^2) - (v12 + v23)*
          (v12^2 + 11*v12*v23 + v23^2)*v45 + 3*(v12^2 + 4*v12*v23 + v23^2)*
          v45^2 - 3*(v12 + v23)*v45^3 + v45^4) + 
       mTsq*(6*v12^4*(-2*v23 + v45) + v12^3*(-81*v23^2 + 124*v23*v45 - 
           39*v45^2) - v12*(v23 - v45)*(7*v23^3 + 47*v23^2*v45 - 
           36*v23*v45^2 - 4*v45^3) + v12^2*(-101*v23^3 + 232*v23^2*v45 - 
           191*v23*v45^2 + 54*v45^3) + (v23 - v45)*(9*v23^4 - 57*v23^3*v45 + 
           106*v23^2*v45^2 - 68*v23*v45^3 + 16*v45^4)))))/
   (2*(qsq - 4*mTsq)*mTsq*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + 
     v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq^2*(qsq^5 - 2*mTsq^2*(v12 + v23)^3 + qsq^4*(2*v12 + v23 - 3*v45) + 
     qsq^3*(-16*mTsq^2 + (v12 + 2*v23 - 3*v45)*(v12 - v45) - 
       2*mTsq*(v12 - v23 + 2*v45)) + qsq^2*(-24*mTsq^2*(v12 + v23) + 
       (v12 - v45)^2*(v23 - v45) + mTsq*(v12 - 5*v23 + 2*v45)*
        (v12 - v23 + 2*v45)) + qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + 
       (v12 - v23 + 2*v45)*(v12^2 - v12*(v23 + v45) + 
         v23*(-2*v23 + 3*v45)))))/((qsq - 4*mTsq)*mTsq*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^9 + 4*qsq^8*(2*(mTsq + v12 + v23) - 3*v45) + 
      4*mTsq^3*(v12 + v23)^4*(v12^2 + v12*(v23 - v45) + v23*v45) + 
      2*qsq^7*(-48*mTsq^2 + 10*mTsq*v12 + 3*(2*v12 + v23)*(v12 + 2*v23) + 
        6*mTsq*(v23 - 4*v45) - 20*(v12 + v23)*v45 + 15*v45^2) + 
      2*qsq^6*(64*mTsq^3 + 4*v12^3 - 16*mTsq^2*(10*v12 + 8*v23 - 9*v45) + 
        3*v12^2*(7*v23 - 8*v45) + v12*(21*v23 - 40*v45)*(v23 - v45) + 
        4*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2) + 
        mTsq*(9*v12^2 - v23^2 + 4*v12*(v23 - 15*v45) - 28*v23*v45 + 
          56*v45^2)) + qsq^5*(-8*mTsq^2*(51*v12^2 + v12*(98*v23 - 88*v45) + 
          (31*v23 - 18*v45)*(v23 - 2*v45)) + 64*mTsq^3*(7*v12 + 5*v23 - 
          2*v45) + mTsq*(13*v12^3 - 35*v12^2*v23 - 49*v12*v23^2 - 9*v23^3 - 
          2*(69*v12^2 + 32*v12*v23 - 9*v23^2)*v45 + 8*(31*v12 + 11*v23)*
           v45^2 - 128*v45^3) + 2*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 
          13*v12*v23^3 + v23^4 - 6*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 
            2*v23^2)*v45 + 2*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 - 
          40*(v12 + v23)*v45^3 + 15*v45^4)) + 
      qsq^2*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
        8*mTsq^3*(v12 + v23)*(5*(v12 + v23)^2*(5*v12 + v23) - 
          2*(13*v12 - 5*v23)*(v12 + v23)*v45 + 8*(v12 - v23)*v45^2) + 
        mTsq*(v12 - v45)*(v12*(v12 + v23)*(2*v12^3 + 5*v12^2*v23 - 
            36*v12*v23^2 - 15*v23^3) + (-13*v12^4 - 46*v12^3*v23 + 
            70*v12^2*v23^2 + 74*v12*v23^3 + 3*v23^4)*v45 + 
          (31*v12^3 + 47*v12^2*v23 - 71*v12*v23^2 - 15*v23^3)*v45^2 + 
          4*(-7*v12^2 + 5*v23^2)*v45^3 + 8*(v12 - v23)*v45^4) + 
        mTsq^2*(-((v12 + v23)^2*(3*v12^3 + 107*v12^2*v23 + 33*v12*v23^2 + 
             v23^3)) - 2*(v12 + v23)*(25*v12^3 - 191*v12^2*v23 - 
            97*v12*v23^2 - v23^3)*v45 + 16*(2*v12 + v23)*
           (3*v12^2 - 13*v12*v23 - 2*v23^2)*v45^2 + 
          16*(-4*v12^2 + 9*v12*v23 + v23^2)*v45^3 + 16*(v12 - v23)*v45^4)) + 
      qsq*mTsq*(4*mTsq^2*(v12 + v23)^2*((v12 + v23)^2*(11*v12 + v23) - 
          4*(3*v12 - 2*v23)*(v12 + v23)*v45 + 4*(v12 - v23)*v45^2) + 
        mTsq*(v12*(v12 + v23)^3*(v12^2 - 12*v12*v23 - v23^2) - 
          (v12 + v23)^2*(15*v12^3 - 53*v12^2*v23 - 11*v12*v23^2 + v23^3)*
           v45 + 2*(v12 + v23)*(13*v12^3 - 31*v12^2*v23 - v12*v23^2 - 
            5*v23^3)*v45^2 - 4*(v12 - v23)*(3*v12^2 - 2*v12*v23 + 3*v23^2)*
           v45^3) + 2*v12*v23*(v12 - v45)^2*(v12 + v23 - v45)*
         (v12^2 - 2*v12*(v23 + 2*v45) + v23*(-3*v23 + 4*v45))) + 
      qsq^4*(6*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) - 
        2*(2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
         v45 + 24*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 - 
        12*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 + 40*(v12 + v23)*v45^4 - 
        12*v45^5 + 64*mTsq^3*(5*(v12 + v23)*(2*v12 + v23) - 
          2*(3*v12 + v23)*v45) - 4*mTsq^2*(61*v12^3 + 225*v12^2*v23 + 
          167*v12*v23^2 + 27*v23^3 - 2*(67*v12^2 + 190*v12*v23 + 55*v23^2)*
           v45 + 12*(9*v12 + 11*v23)*v45^2 - 24*v45^3) + 
        mTsq*(14*v12^4 - 3*v23^4 + 33*v23^3*v45 - 50*v23^2*v45^2 - 
          48*v23*v45^3 + 72*v45^4 - v12^3*(43*v23 + 117*v45) + 
          v12^2*(-119*v23^2 - 9*v23*v45 + 258*v45^2) + 
          v12*(-49*v23^3 + 157*v23^2*v45 + 96*v23*v45^2 - 224*v45^3))) + 
      qsq^3*(32*mTsq^3*(5*(v12 + v23)^2*(3*v12 + v23) - 
          (13*v12 - v23)*(v12 + v23)*v45 + 2*(v12 - v23)*v45^2) - 
        4*mTsq^2*(16*v12^4 + 119*v12^3*v23 + 159*v12^2*v23^2 + 61*v12*v23^3 + 
          5*v23^4 - 2*(11*v12^3 + 147*v12^2*v23 + 117*v12*v23^2 + 13*v23^3)*
           v45 + 4*(4*v12^2 + 55*v12*v23 + 13*v23^2)*v45^2 - 
          8*(v12 + 5*v23)*v45^3) + 2*(v12 - v45)*(v23 - v45)*
         (v12^3*(3*v23 - v45) - (v23 - v45)^3*v45 + 3*v12*(v23 - v45)*
           (v23^2 - 3*v23*v45 + v45^2) + v12^2*(7*v23^2 - 12*v23*v45 + 
            3*v45^2)) + mTsq*(9*v12^5 - v12^4*(7*v23 + 66*v45) + 
          v12^3*(-101*v23^2 - 40*v23*v45 + 163*v45^2) + 
          v12^2*(-81*v23^3 + 232*v23^2*v45 + 83*v23*v45^2 - 174*v45^3) + 
          v45*(6*v23^4 - 39*v23^3*v45 + 54*v23^2*v45^2 - 4*v23*v45^3 - 
            16*v45^4) + v12*(-12*v23^4 + 124*v23^3*v45 - 191*v23^2*v45^2 - 
            32*v23*v45^3 + 84*v45^4)))))/((qsq - 4*mTsq)*mTsq*
     ((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^9 + 4*qsq^8*(2*(mTsq + v12 + v23) - 3*v45) + 
     4*mTsq^3*(v12 + v23)^4*(v12^2 + v12*(v23 - v45) + v23*v45) + 
     2*qsq^7*(-48*mTsq^2 + 10*mTsq*v12 + 3*(2*v12 + v23)*(v12 + 2*v23) + 
       6*mTsq*(v23 - 4*v45) - 20*(v12 + v23)*v45 + 15*v45^2) + 
     2*qsq^6*(64*mTsq^3 + 4*v12^3 - 16*mTsq^2*(10*v12 + 8*v23 - 9*v45) + 
       3*v12^2*(7*v23 - 8*v45) + v12*(21*v23 - 40*v45)*(v23 - v45) + 
       4*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2) + 
       mTsq*(9*v12^2 - v23^2 + 4*v12*(v23 - 15*v45) - 28*v23*v45 + 
         56*v45^2)) + qsq^5*(-8*mTsq^2*(51*v12^2 + v12*(98*v23 - 88*v45) + 
         (31*v23 - 18*v45)*(v23 - 2*v45)) + 64*mTsq^3*(7*v12 + 5*v23 - 
         2*v45) + mTsq*(13*v12^3 - 35*v12^2*v23 - 49*v12*v23^2 - 9*v23^3 - 
         2*(69*v12^2 + 32*v12*v23 - 9*v23^2)*v45 + 8*(31*v12 + 11*v23)*
          v45^2 - 128*v45^3) + 2*(v12^4 + 13*v12^3*v23 + 27*v12^2*v23^2 + 
         13*v12*v23^3 + v23^4 - 6*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 2*v23^2)*
          v45 + 2*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 - 
         40*(v12 + v23)*v45^3 + 15*v45^4)) + 
     qsq^2*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
       8*mTsq^3*(v12 + v23)*(5*(v12 + v23)^2*(5*v12 + v23) - 
         2*(13*v12 - 5*v23)*(v12 + v23)*v45 + 8*(v12 - v23)*v45^2) + 
       mTsq*(v12 - v45)*(v12*(v12 + v23)*(2*v12^3 + 5*v12^2*v23 - 
           36*v12*v23^2 - 15*v23^3) + (-13*v12^4 - 46*v12^3*v23 + 
           70*v12^2*v23^2 + 74*v12*v23^3 + 3*v23^4)*v45 + 
         (31*v12^3 + 47*v12^2*v23 - 71*v12*v23^2 - 15*v23^3)*v45^2 + 
         4*(-7*v12^2 + 5*v23^2)*v45^3 + 8*(v12 - v23)*v45^4) + 
       mTsq^2*(-((v12 + v23)^2*(3*v12^3 + 107*v12^2*v23 + 33*v12*v23^2 + 
            v23^3)) - 2*(v12 + v23)*(25*v12^3 - 191*v12^2*v23 - 
           97*v12*v23^2 - v23^3)*v45 + 16*(2*v12 + v23)*
          (3*v12^2 - 13*v12*v23 - 2*v23^2)*v45^2 + 
         16*(-4*v12^2 + 9*v12*v23 + v23^2)*v45^3 + 16*(v12 - v23)*v45^4)) + 
     qsq*mTsq*(4*mTsq^2*(v12 + v23)^2*((v12 + v23)^2*(11*v12 + v23) - 
         4*(3*v12 - 2*v23)*(v12 + v23)*v45 + 4*(v12 - v23)*v45^2) + 
       mTsq*(v12*(v12 + v23)^3*(v12^2 - 12*v12*v23 - v23^2) - 
         (v12 + v23)^2*(15*v12^3 - 53*v12^2*v23 - 11*v12*v23^2 + v23^3)*v45 + 
         2*(v12 + v23)*(13*v12^3 - 31*v12^2*v23 - v12*v23^2 - 5*v23^3)*
          v45^2 - 4*(v12 - v23)*(3*v12^2 - 2*v12*v23 + 3*v23^2)*v45^3) + 
       2*v12*v23*(v12 - v45)^2*(v12 + v23 - v45)*
        (v12^2 - 2*v12*(v23 + 2*v45) + v23*(-3*v23 + 4*v45))) + 
     qsq^4*(6*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) - 
       2*(2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
        v45 + 24*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 - 
       12*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 + 40*(v12 + v23)*v45^4 - 
       12*v45^5 + 64*mTsq^3*(5*(v12 + v23)*(2*v12 + v23) - 
         2*(3*v12 + v23)*v45) - 4*mTsq^2*(61*v12^3 + 225*v12^2*v23 + 
         167*v12*v23^2 + 27*v23^3 - 2*(67*v12^2 + 190*v12*v23 + 55*v23^2)*
          v45 + 12*(9*v12 + 11*v23)*v45^2 - 24*v45^3) + 
       mTsq*(14*v12^4 - 3*v23^4 + 33*v23^3*v45 - 50*v23^2*v45^2 - 
         48*v23*v45^3 + 72*v45^4 - v12^3*(43*v23 + 117*v45) + 
         v12^2*(-119*v23^2 - 9*v23*v45 + 258*v45^2) + 
         v12*(-49*v23^3 + 157*v23^2*v45 + 96*v23*v45^2 - 224*v45^3))) + 
     qsq^3*(32*mTsq^3*(5*(v12 + v23)^2*(3*v12 + v23) - 
         (13*v12 - v23)*(v12 + v23)*v45 + 2*(v12 - v23)*v45^2) - 
       4*mTsq^2*(16*v12^4 + 119*v12^3*v23 + 159*v12^2*v23^2 + 61*v12*v23^3 + 
         5*v23^4 - 2*(11*v12^3 + 147*v12^2*v23 + 117*v12*v23^2 + 13*v23^3)*
          v45 + 4*(4*v12^2 + 55*v12*v23 + 13*v23^2)*v45^2 - 
         8*(v12 + 5*v23)*v45^3) + 2*(v12 - v45)*(v23 - v45)*
        (v12^3*(3*v23 - v45) - (v23 - v45)^3*v45 + 3*v12*(v23 - v45)*
          (v23^2 - 3*v23*v45 + v45^2) + v12^2*(7*v23^2 - 12*v23*v45 + 
           3*v45^2)) + mTsq*(9*v12^5 - v12^4*(7*v23 + 66*v45) + 
         v12^3*(-101*v23^2 - 40*v23*v45 + 163*v45^2) + 
         v12^2*(-81*v23^3 + 232*v23^2*v45 + 83*v23*v45^2 - 174*v45^3) + 
         v45*(6*v23^4 - 39*v23^3*v45 + 54*v23^2*v45^2 - 4*v23*v45^3 - 
           16*v45^4) + v12*(-12*v23^4 + 124*v23^3*v45 - 191*v23^2*v45^2 - 
           32*v23*v45^3 + 84*v45^4)))))/(2*(qsq - 4*mTsq)*mTsq*
    ((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-2*qsq^2*(qsq^5 - 2*mTsq^2*(v12 + v23)^3 + 
     qsq^4*(2*v12 + v23 - 3*v45) + qsq^3*(-16*mTsq^2 + 
       (v12 + 2*v23 - 3*v45)*(v12 - v45) - 2*mTsq*(v12 - v23 + 2*v45)) + 
     qsq^2*(-24*mTsq^2*(v12 + v23) + (v12 - v45)^2*(v23 - v45) + 
       mTsq*(v12 - 5*v23 + 2*v45)*(v12 - v23 + 2*v45)) + 
     qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + (v12 - v23 + 2*v45)*
        (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)))))/
   ((qsq - 4*mTsq)*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*qsq^2*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (8*qsq^6 - 4*mTsq*v12*v23*(v12 + v23)^2*(v12 + v23 - v45) - 
     4*qsq^5*(8*mTsq - 5*(v12 + v23) + 7*v45) + 
     qsq^4*(19*v12^2 + 42*v12*v23 + 19*v23^2 - 80*mTsq*(v12 + v23) + 
       48*mTsq*v45 - 52*(v12 + v23)*v45 + 36*v45^2) + 
     qsq^3*(9*v12^3 + 31*v12^2*v23 + 31*v12*v23^2 + 9*v23^3 - 
       16*(2*v12 + v23)*(v12 + 2*v23)*v45 + 44*(v12 + v23)*v45^2 - 20*v45^3 - 
       4*mTsq*(17*v12^2 + 46*v12*v23 + 17*v23^2 - 20*(v12 + v23)*v45 + 
         4*v45^2)) + qsq^2*(2*v12^4 + 11*v12^3*v23 + 14*v12^2*v23^2 + 
       11*v12*v23^3 + 2*v23^4 - (v12 + v23)*(7*v12^2 + 30*v12*v23 + 7*v23^2)*
        v45 + (13*v12^2 + 42*v12*v23 + 13*v23^2)*v45^2 - 
       12*(v12 + v23)*v45^3 + 4*v45^4 + 
       4*mTsq*(-2*(v12 + v23)*(3*v12^2 + 14*v12*v23 + 3*v23^2) + 
         (7*v12^2 + 34*v12*v23 + 7*v23^2)*v45 - 4*(v12 + v23)*v45^2)) + 
     qsq*(2*v12*v23*(v12 + v23 - v45)*(v12^2 + v23^2 - 2*(v12 + v23)*v45 + 
         2*v45^2) + mTsq*(-((v12 + v23)^2*(3*v12^2 + 34*v12*v23 + 3*v23^2)) + 
         48*v12*v23*(v12 + v23)*v45 + 4*(v12^2 - 6*v12*v23 + v23^2)*v45^2))))/
   ((qsq - 4*mTsq)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^8*(-8*mTsq + v23) + 
     2*mTsq^2*v23*(v12 + v23)^3*(-(mTsq*(v12 + v23)^2) + 
       v12*v23*(v12 + v23 - v45)) + 
     qsq^7*(64*mTsq^2 + v23*(3*v12 + 4*v23 - 5*v45) + 
       mTsq*(-22*v12 - 30*v23 + 36*v45)) + 
     qsq^6*(-128*mTsq^3 + 16*mTsq^2*(12*v12 + 11*v23 - 12*v45) + 
       v23*(3*v12^2 + 11*v12*v23 + 6*v23^2 - 4*(3*v12 + 4*v23)*v45 + 
         10*v45^2) - 2*mTsq*(10*v12^2 + 41*v12*v23 + 27*v23^2 - 40*v12*v45 - 
         50*v23*v45 + 32*v45^2)) + qsq*mTsq*
      (-(v12*v23^2*(3*v12 + v23 - 2*v45)*(v12 + v23 - v45)*
         (v23*(v12 + v23) + (v12 - 3*v23)*v45)) + 2*mTsq^2*(v12 + v23)^3*
        (-((v12 + v23)*(5*v12 + 9*v23)) + 2*(3*v12 + v23)*v45) + 
       mTsq*v23*(v12 + v23)*((v12 + v23)^2*(v12^2 + 23*v12*v23 + 2*v23^2) + 
         (v12 + v23)*(3*v12^2 - 48*v12*v23 + 5*v23^2)*v45 - 
         4*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^2)) + 
     qsq^2*(v12*v23^2*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45) + 
       8*mTsq^3*(v12 + v23)*(-((v12 + v23)^2*(11*v12 + 9*v23)) + 
         3*(v12 + v23)*(5*v12 + v23)*v45 + 2*(-3*v12 + v23)*v45^2) + 
       mTsq^2*(v23*(v12 + v23)^2*(29*v12^2 + 106*v12*v23 + 21*v23^2) - 
         4*(v12 + v23)*(-4*v12^3 + 24*v12^2*v23 + 55*v12*v23^2 + 3*v23^3)*
          v45 + 4*(v12 + v23)*(-8*v12^2 + 41*v12*v23 + v23^2)*v45^2 + 
         8*(2*v12^2 - 9*v12*v23 + v23^2)*v45^3) + 
       mTsq*v23*(-(v23*(v12 + v23)*(5*v12^3 + 27*v12^2*v23 + 13*v12*v23^2 + 
            v23^3)) + (-2*v12^4 + 16*v12^3*v23 + 93*v12^2*v23^2 + 
           64*v12*v23^3 + 5*v23^4)*v45 + 2*(v12^3 - 17*v12^2*v23 - 
           39*v12*v23^2 - 7*v23^3)*v45^2 + 2*(v12^2 + 13*v12*v23 + 8*v23^2)*
          v45^3 - 2*(v12 + 3*v23)*v45^4)) + 
     qsq^3*(16*mTsq^3*(-((v12 + v23)^2*(19*v12 + 11*v23)) + 
         6*(v12 + v23)*(4*v12 + v23)*v45 - 8*v12*v45^2) + 
       4*mTsq^2*(4*v12^4 + 47*v12^3*v23 + 115*v12^2*v23^2 + 93*v12*v23^3 + 
         21*v23^4 - (v12 + v23)*(4*v12^2 + 121*v12*v23 + 33*v23^2)*v45 + 
         2*(5*v12^2 + 56*v12*v23 + 15*v23^2)*v45^2 - 2*(7*v12 + 11*v23)*
          v45^3 + 4*v45^4) + 
       mTsq*(-(v23*(2*v12^4 + 45*v12^3*v23 + 107*v12^2*v23^2 + 65*v12*v23^3 + 
            9*v23^4)) + 2*v23*(10*v12^3 + 76*v12^2*v23 + 97*v12*v23^2 + 
           21*v23^3)*v45 - 2*(3*v12^3 + 30*v12^2*v23 + 77*v12*v23^2 + 
           34*v23^3)*v45^2 + 4*(v12 + 2*v23)*(4*v12 + 5*v23)*v45^3 - 
         2*(7*v12 + 5*v23)*v45^4 + 4*v45^5) + v23*(v23 - v45)*
        (v12^3*(3*v23 - v45) + v12^2*(2*v23 - 3*v45)*(3*v23 - v45) - 
         (v23 - v45)^3*v45 + v12*(v23 - v45)*(2*v23^2 - 8*v23*v45 + 
           3*v45^2))) + qsq^5*(-32*mTsq^3*(13*v12 + 9*v23 - 6*v45) + 
       8*mTsq^2*(26*v12^2 + 60*v12*v23 + 28*v23^2 - 51*(v12 + v23)*v45 + 
         26*v45^2) - 2*mTsq*(3*v12^3 + 38*v12^2*v23 + 71*v12*v23^2 + 
         28*v23^3 - 2*(14*v12^2 + 53*v12*v23 + 34*v23^2)*v45 + 
         6*(9*v12 + 10*v23)*v45^2 - 28*v45^3) + 
       v23*(v12^3 + v12^2*(10*v23 - 9*v45) + 2*(2*v23 - 5*v45)*
          (v23 - v45)^2 + v12*(15*v23^2 - 34*v23*v45 + 18*v45^2))) + 
     qsq^4*(-32*mTsq^3*(16*v12^2 + 9*v23^2 + 5*v12*(5*v23 - 3*v45) - 
         7*v23*v45 + 2*v45^2) + 2*mTsq*
        (-(v23*(v12 + v23)*(13*v12^2 + 51*v12*v23 + 16*v23^2)) + 
         (6*v12^3 + 67*v12^2*v23 + 135*v12*v23^2 + 54*v23^3)*v45 - 
         2*(13*v12^2 + 45*v12*v23 + 29*v23^2)*v45^2 + 2*(16*v12 + 15*v23)*
          v45^3 - 12*v45^4) + v23*(v12^3*(3*v23 - 2*v45) + 
         3*v12*(v23 - 2*v45)*(3*v23 - 2*v45)*(v23 - v45) + 
         (v23 - 5*v45)*(v23 - v45)^3 + v12^2*(12*v23^2 - 22*v23*v45 + 
           9*v45^2)) + 8*mTsq^2*(12*v12^3 + 22*v23^3 + 
         v12^2*(58*v23 - 31*v45) - 42*v23^2*v45 + 40*v23*v45^2 - 12*v45^3 + 
         v12*(68*v23^2 - 103*v23*v45 + 34*v45^2)))))/
   ((qsq - 4*mTsq)*mTsq*(4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^8*(-8*mTsq + v12) - 
     2*mTsq^2*v12*(mTsq*(v12 + v23)^5 - v12*v23*(v12 + v23)^3*
        (v12 + v23 - v45)) + qsq^7*(64*mTsq^2 + 
       v12*(4*v12 + 3*v23 - 5*v45) + mTsq*(-30*v12 - 22*v23 + 36*v45)) + 
     qsq^6*(-128*mTsq^3 + 16*mTsq^2*(11*v12 + 12*(v23 - v45)) + 
       v12*(6*v12^2 + 11*v12*v23 + 3*v23^2 - 4*(4*v12 + 3*v23)*v45 + 
         10*v45^2) - 2*mTsq*(27*v12^2 + 41*v12*v23 + 10*v23^2 - 50*v12*v45 - 
         40*v23*v45 + 32*v45^2)) + qsq*mTsq*
      (-(v12^2*v23*(v12 + 3*v23 - 2*v45)*(v12 + v23 - v45)*
         (v12^2 + v12*(v23 - 3*v45) + v23*v45)) + 2*mTsq^2*(v12 + v23)^3*
        (-((v12 + v23)*(9*v12 + 5*v23)) + 2*(v12 + 3*v23)*v45) + 
       mTsq*v12*(v12 + v23)*((v12 + v23)^2*(2*v12^2 + 23*v12*v23 + v23^2) + 
         (v12 + v23)*(5*v12^2 - 48*v12*v23 + 3*v23^2)*v45 - 
         4*(2*v12^2 - 9*v12*v23 + v23^2)*v45^2)) + 
     qsq^5*(-32*mTsq^3*(9*v12 + 13*v23 - 6*v45) + 
       8*mTsq^2*(28*v12^2 + 60*v12*v23 + 26*v23^2 - 51*(v12 + v23)*v45 + 
         26*v45^2) - 2*mTsq*(28*v12^3 + 3*v23^3 + v12^2*(71*v23 - 68*v45) + 
         2*v12*(19*v23 - 15*v45)*(v23 - 2*v45) - 28*v23^2*v45 + 
         54*v23*v45^2 - 28*v45^3) + v12*(4*v12^3 + 3*v12^2*(5*v23 - 6*v45) + 
         2*v12*(5*v23 - 12*v45)*(v23 - v45) + (v23 - v45)*
          (v23^2 - 8*v23*v45 + 10*v45^2))) + 
     qsq^4*(-32*mTsq^3*(9*v12^2 + 25*v12*v23 + 16*v23^2 - 7*v12*v45 - 
         15*v23*v45 + 2*v45^2) + 2*mTsq*
        (-(v12*(v12 + v23)*(16*v12^2 + 51*v12*v23 + 13*v23^2)) + 
         (54*v12^3 + 135*v12^2*v23 + 67*v12*v23^2 + 6*v23^3)*v45 - 
         2*(29*v12^2 + 45*v12*v23 + 13*v23^2)*v45^2 + 2*(15*v12 + 16*v23)*
          v45^3 - 12*v45^4) + v12*(v12^4 + v12^3*(9*v23 - 8*v45) + 
         3*v12^2*(4*v23 - 3*v45)*(v23 - 2*v45) - (2*v23 - 5*v45)*
          (v23 - v45)^2*v45 + v12*(3*v23 - 4*v45)*(v23^2 - 6*v23*v45 + 
           4*v45^2)) + 8*mTsq^2*(22*v12^3 + 12*v23^3 + 
         v12^2*(68*v23 - 42*v45) - 31*v23^2*v45 + 34*v23*v45^2 - 12*v45^3 + 
         v12*(58*v23^2 - 103*v23*v45 + 40*v45^2))) - 
     qsq^3*(16*mTsq^3*((v12 + v23)^2*(11*v12 + 19*v23) - 
         6*(v12 + v23)*(v12 + 4*v23)*v45 + 8*v23*v45^2) - 
       4*mTsq^2*(21*v12^4 + 93*v12^3*v23 + 115*v12^2*v23^2 + 47*v12*v23^3 + 
         4*v23^4 - (v12 + v23)*(33*v12^2 + 121*v12*v23 + 4*v23^2)*v45 + 
         2*(15*v12^2 + 56*v12*v23 + 5*v23^2)*v45^2 - 2*(11*v12 + 7*v23)*
          v45^3 + 4*v45^4) + v12*(v12 - v45)*((v23 - v45)^3*v45 + 
         v12^3*(-2*v23 + v45) + v12^2*(-6*v23^2 + 10*v23*v45 - 3*v45^2) - 
         v12*(v23 - v45)*(3*v23^2 - 8*v23*v45 + 3*v45^2)) + 
       mTsq*(9*v12^5 + v12^4*(65*v23 - 42*v45) + 2*(3*v23 - 2*v45)*
          (v23 - v45)^2*v45^2 + 2*v12*(v23 - 5*v45)*(v23 - v45)*
          (v23^2 - 4*v23*v45 + v45^2) + v12^3*(107*v23^2 - 194*v23*v45 + 
           68*v45^2) + v12^2*(45*v23^3 - 152*v23^2*v45 + 154*v23*v45^2 - 
           40*v45^3))) + qsq^2*(v12^2*v23*(v12 - v45)^2*(v23 - v45)*
        (v12 + v23 - v45) + 8*mTsq^3*(v12 + v23)*
        (-((v12 + v23)^2*(9*v12 + 11*v23)) + 3*(v12 + v23)*(v12 + 5*v23)*
          v45 + 2*(v12 - 3*v23)*v45^2) + 
       mTsq^2*(v12*(v12 + v23)^2*(21*v12^2 + 106*v12*v23 + 29*v23^2) - 
         4*(v12 + v23)*(3*v12^3 + 55*v12^2*v23 + 24*v12*v23^2 - 4*v23^3)*
          v45 + 4*(v12 + v23)*(v12^2 + 41*v12*v23 - 8*v23^2)*v45^2 + 
         8*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^3) - 
       mTsq*v12*(v12^5 + v12^4*(14*v23 - 5*v45) + 2*v23*(v23 - v45)^2*v45*
          (v23 + v45) + 2*v12^3*(20*v23^2 - 32*v23*v45 + 7*v45^2) + 
         v12^2*(32*v23^3 - 93*v23^2*v45 + 78*v23*v45^2 - 16*v45^3) + 
         v12*(5*v23^4 - 16*v23^3*v45 + 34*v23^2*v45^2 - 26*v23*v45^3 + 
           6*v45^4)))))/((qsq - 4*mTsq)*mTsq*(4*qsq*mTsq - v12^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*(2*qsq + v12 + v23 - 2*v45)*
     Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
     (qsq^7 + 4*mTsq^3*(v12 + v23)^4 + qsq^6*(4*mTsq + 3*(v12 + v23) - 
        4*v45) + qsq^5*(-48*mTsq^2 + 3*v12^2 + 8*v12*v23 + 3*v23^2 + 
        4*mTsq*(v12 + v23 - 4*v45) - 9*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^4*(64*mTsq^3 + v12^3 + v12^2*(7*v23 - 6*v45) - 
        16*mTsq^2*(6*(v12 + v23) - 5*v45) + (v23 - 4*v45)*(v23 - v45)^2 - 
        mTsq*(v12^2 + 6*v12*v23 + v23^2 + 16*(v12 + v23)*v45 - 20*v45^2) + 
        v12*(7*v23^2 - 17*v23*v45 + 9*v45^2)) + 
      qsq*mTsq*(v12*v23*(v12^2 - 6*v12*v23 + v23^2)*(v12 + v23 - v45) + 
        16*mTsq^2*(v12 + v23)^2*(2*(v12 + v23) - v45) + 
        4*mTsq*(-3*v12*v23*(v12 + v23)^2 - (v12 + v23)*(v12^2 - 6*v12*v23 + 
            v23^2)*v45 + (v12^2 - 6*v12*v23 + v23^2)*v45^2)) + 
      qsq^3*(v12*v23*(2*v12 + v23)*(v12 + 2*v23) + 
        64*mTsq^3*(2*(v12 + v23) - v45) - (v12 + v23)*(v12^2 + 8*v12*v23 + 
          v23^2)*v45 + (3*v12 + v23)*(v12 + 3*v23)*v45^2 - 
        3*(v12 + v23)*v45^3 + v45^4 - 12*mTsq^2*(5*v12^2 + 14*v12*v23 + 
          5*v23^2 - 8*(v12 + v23)*v45 + 4*v45^2) + 
        4*mTsq*(-4*v12*v23*(v12 + v23) - (v12^2 + v12*v23 + v23^2)*v45 + 
          3*(v12 + v23)*v45^2 - 2*v45^3)) + 
      qsq^2*(32*mTsq^3*(v12 + v23)*(3*(v12 + v23) - 2*v45) + 
        v12*v23*(v12 - v45)*(v23 - v45)*(v12 + v23 - v45) + 
        mTsq*(v12^4 - 5*v12^3*v23 - 20*v12^2*v23^2 - 5*v12*v23^3 + v23^4 - 
          2*(v12 + v23)*(v12^2 - 4*v12*v23 + v23^2)*v45 + 
          (v12 + v23)^2*v45^2) + 4*mTsq^2*(-3*(v12 + v23)*
           (v12^2 + 6*v12*v23 + v23^2) + 4*(v12^2 + 7*v12*v23 + v23^2)*v45 - 
          8*(v12 + v23)*v45^2 + 4*v45^3))))/((qsq - 4*mTsq)*mTsq*
     Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
    (8*qsq^6 - 4*mTsq*v12*v23*(v12 + v23)^2*(v12 + v23 - v45) - 
     4*qsq^5*(8*mTsq - 5*(v12 + v23) + 7*v45) + 
     qsq^4*(19*v12^2 + 42*v12*v23 + 19*v23^2 - 80*mTsq*(v12 + v23) + 
       48*mTsq*v45 - 52*(v12 + v23)*v45 + 36*v45^2) + 
     qsq^3*(9*v12^3 + 31*v12^2*v23 + 31*v12*v23^2 + 9*v23^3 - 
       16*(2*v12 + v23)*(v12 + 2*v23)*v45 + 44*(v12 + v23)*v45^2 - 20*v45^3 - 
       4*mTsq*(17*v12^2 + 46*v12*v23 + 17*v23^2 - 20*(v12 + v23)*v45 + 
         4*v45^2)) + qsq^2*(2*v12^4 + 11*v12^3*v23 + 14*v12^2*v23^2 + 
       11*v12*v23^3 + 2*v23^4 - (v12 + v23)*(7*v12^2 + 30*v12*v23 + 7*v23^2)*
        v45 + (13*v12^2 + 42*v12*v23 + 13*v23^2)*v45^2 - 
       12*(v12 + v23)*v45^3 + 4*v45^4 + 
       4*mTsq*(-2*(v12 + v23)*(3*v12^2 + 14*v12*v23 + 3*v23^2) + 
         (7*v12^2 + 34*v12*v23 + 7*v23^2)*v45 - 4*(v12 + v23)*v45^2)) + 
     qsq*(2*v12*v23*(v12 + v23 - v45)*(v12^2 + v23^2 - 2*(v12 + v23)*v45 + 
         2*v45^2) + mTsq*(-((v12 + v23)^2*(3*v12^2 + 34*v12*v23 + 3*v23^2)) + 
         48*v12*v23*(v12 + v23)*v45 + 4*(v12^2 - 6*v12*v23 + v23^2)*v45^2))))/
   (4*(qsq - 4*mTsq)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-4*qsq^10 + 16*mTsq^3*(mTsq*(v12 + v23)^6 + 2*v12*v23*(v12 + v23)^4*
       (v12 + v23 - v45)) + 8*qsq^9*(8*mTsq - 2*(v12 + v23) + 3*v45) - 
    4*qsq^8*(64*mTsq^2 - 64*mTsq*(v12 + v23) + 3*(2*v12 + v23)*
       (v12 + 2*v23) + 80*mTsq*v45 - 20*(v12 + v23)*v45 + 15*v45^2) - 
    4*qsq^7*(4*v12^3 + 16*mTsq^2*(17*(v12 + v23) - 13*v45) + 
      3*v12^2*(7*v23 - 8*v45) + v12*(21*v23 - 40*v45)*(v23 - v45) + 
      mTsq*(-101*v12^2 - 230*v12*v23 - 101*v23^2 + 264*(v12 + v23)*v45 - 
        168*v45^2) + 4*(v23 - v45)*(v23^2 - 5*v23*v45 + 5*v45^2)) + 
    4*qsq^6*(256*mTsq^4 - v12^4 - 13*v12^3*v23 - 27*v12^2*v23^2 - 
      13*v12*v23^3 - v23^4 + 6*(v12 + v23)*(2*v12^2 + 9*v12*v23 + 2*v23^2)*
       v45 - 2*(18*v12^2 + 47*v12*v23 + 18*v23^2)*v45^2 + 
      40*(v12 + v23)*v45^3 - 15*v45^4 + 128*mTsq^3*(v12 + v23 + v45) - 
      4*mTsq^2*(5*(23*v12^2 + 50*v12*v23 + 23*v23^2) - 184*(v12 + v23)*v45 + 
        60*v45^2) + 2*mTsq*(39*v12^3 + 161*v12^2*v23 + 161*v12*v23^2 + 
        39*v23^3 - (161*v12^2 + 390*v12*v23 + 161*v23^2)*v45 + 
        220*(v12 + v23)*v45^2 - 96*v45^3)) + 
    4*qsq*mTsq^2*(16*mTsq^2*(v12 + v23)^4*(3*(v12 + v23) - v45) + 
      mTsq*((v12 + v23)^4*(7*v12^2 + 82*v12*v23 + 7*v23^2) - 
        4*(v12 + v23)^3*(5*v12^2 + 14*v12*v23 + 5*v23^2)*v45 + 
        12*(v12^2 - v23^2)^2*v45^2) + 
      v12*v23*(-((v12 + v23)^3*(3*v12^2 + 14*v12*v23 + 3*v23^2)) - 
        (v12 + v23)^2*(5*v12^2 - 94*v12*v23 + 5*v23^2)*v45 + 
        16*(v12 + v23)*(v12^2 - 10*v12*v23 + v23^2)*v45^2 - 
        8*(v12^2 - 10*v12*v23 + v23^2)*v45^3)) + 
    qsq^2*mTsq*(64*mTsq^3*(v12 + v23)^3*(15*(v12 + v23) - 8*v45) + 
      32*mTsq^2*(4*(v12 + v23)^3*(2*v12^2 + 11*v12*v23 + 2*v23^2) - 
        (v12 + v23)^2*(17*v12^2 + 18*v12*v23 + 17*v23^2)*v45 + 
        2*(v12 + v23)*(5*v12^2 - 18*v12*v23 + 5*v23^2)*v45^2 - 
        4*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 2*v12*v23*(v12 + v23 - v45)*
       (v12^4 + 4*v12^3*v23 + 22*v12^2*v23^2 + 4*v12*v23^3 + v23^4 - 
        48*v12*v23*(v12 + v23)*v45 + 16*(v12^2 + 5*v12*v23 + v23^2)*v45^2 - 
        32*(v12 + v23)*v45^3 + 16*v45^4) + 
      mTsq*(-((v12 + v23)^2*(11*v12^4 + 224*v12^3*v23 + 554*v12^2*v23^2 + 
           224*v12*v23^3 + 11*v23^4)) - 16*(v12 + v23)*
         (v12^4 - 43*v12^3*v23 - 164*v12^2*v23^2 - 43*v12*v23^3 + v23^4)*
         v45 + 4*(31*v12^4 - 296*v12^3*v23 - 926*v12^2*v23^2 - 
          296*v12*v23^3 + 31*v23^4)*v45^2 - 32*(v12 + v23)*
         (5*v12^2 - 38*v12*v23 + 5*v23^2)*v45^3 + 
        64*(v12^2 - 5*v12*v23 + v23^2)*v45^4)) + 
    qsq^4*(256*mTsq^4*(v12 + v23)*(15*(v12 + v23) - 8*v45) + 
      128*mTsq^3*(13*v12^3 + 47*v12^2*v23 + 47*v12*v23^2 + 13*v23^3 - 
        6*(v12^2 + v23^2)*v45 - 12*(v12 + v23)*v45^2 + 4*v45^3) - 
      4*(v12 - v45)*(v23 - v45)*(v12*v23*(3*v12^2 + 7*v12*v23 + 3*v23^2) - 
        (v12 + v23)*(v12^2 + 11*v12*v23 + v23^2)*v45 + 
        3*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 3*(v12 + v23)*v45^3 + v45^4) + 
      8*mTsq^2*(-((v12 + v23)^2*(87*v12^2 + 346*v12*v23 + 87*v23^2)) + 
        2*(v12 + v23)*(127*v12^2 + 498*v12*v23 + 127*v23^2)*v45 - 
        2*(151*v12^2 + 458*v12*v23 + 151*v23^2)*v45^2 + 
        128*(v12 + v23)*v45^3 + 8*v45^4) + mTsq*(21*v12^5 + 265*v12^4*v23 + 
        866*v12^3*v23^2 + 866*v12^2*v23^3 + 265*v12*v23^4 + 21*v23^5 - 
        12*(11*v12^4 + 126*v12^3*v23 + 254*v12^2*v23^2 + 126*v12*v23^3 + 
          11*v23^4)*v45 + 8*(v12 + v23)*(61*v12^2 + 322*v12*v23 + 61*v23^2)*
         v45^2 - 8*(107*v12^2 + 310*v12*v23 + 107*v23^2)*v45^3 + 
        672*(v12 + v23)*v45^4 - 192*v45^5)) + 
    qsq^5*(1024*mTsq^4*(3*(v12 + v23) - v45) + 
      64*mTsq^3*(23*v12^2 + 50*v12*v23 + 23*v23^2 + 8*(v12 + v23)*v45 - 
        16*v45^2) - 32*mTsq^2*(49*v12^3 + 181*v12^2*v23 + 181*v12*v23^2 + 
        49*v23^3 - 2*(59*v12^2 + 141*v12*v23 + 59*v23^2)*v45 + 
        88*(v12 + v23)*v45^2 - 12*v45^3) + mTsq*(119*v12^4 + 860*v12^3*v23 + 
        1562*v12^2*v23^2 + 860*v12*v23^3 + 119*v23^4 - 
        8*(v12 + v23)*(85*v12^2 + 334*v12*v23 + 85*v23^2)*v45 + 
        16*(97*v12^2 + 254*v12*v23 + 97*v23^2)*v45^2 - 
        1504*(v12 + v23)*v45^3 + 512*v45^4) + 
      4*(-3*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) + 
        (2*v12^4 + 29*v12^3*v23 + 62*v12^2*v23^2 + 29*v12*v23^3 + 2*v23^4)*
         v45 - 12*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45^2 + 
        6*(4*v12^2 + 11*v12*v23 + 4*v23^2)*v45^3 - 20*(v12 + v23)*v45^4 + 
        6*v45^5)) + qsq^3*(512*mTsq^4*(v12 + v23)^2*
       (5*(v12 + v23) - 3*v45) - 4*v12*v23*(v12 - v45)^2*(v23 - v45)^2*
       (v12 + v23 - v45) + 32*mTsq^3*((v12 + v23)^2*(29*v12^2 + 102*v12*v23 + 
          29*v23^2) - 2*(v12 + v23)*(19*v12^2 + 10*v12*v23 + 19*v23^2)*v45 - 
        2*(v12^2 + 46*v12*v23 + v23^2)*v45^2 + 16*(v12 + v23)*v45^3) - 
      4*mTsq^2*(37*v12^5 + 377*v12^4*v23 + 978*v12^3*v23^2 + 
        978*v12^2*v23^3 + 377*v12*v23^4 + 37*v23^5 - 
        8*(11*v12^4 + 144*v12^3*v23 + 288*v12^2*v23^2 + 144*v12*v23^3 + 
          11*v23^4)*v45 + 12*(v12 + v23)*(9*v12^2 + 110*v12*v23 + 9*v23^2)*
         v45^2 - 8*(11*v12^2 + 78*v12*v23 + 11*v23^2)*v45^3 + 
        16*(v12 + v23)*v45^4 + 16*v45^5) + mTsq*(2*v12^6 + 31*v12^5*v23 + 
        198*v12^4*v23^2 + 370*v12^3*v23^3 + 198*v12^2*v23^4 + 31*v12*v23^5 + 
        2*v23^6 - (v12 + v23)*(3*v12^4 + 228*v12^3*v23 + 850*v12^2*v23^2 + 
          228*v12*v23^3 + 3*v23^4)*v45 + (29*v12^4 + 780*v12^3*v23 + 
          1806*v12^2*v23^2 + 780*v12*v23^3 + 29*v23^4)*v45^2 - 
        8*(v12 + v23)*(15*v12^2 + 122*v12*v23 + 15*v23^2)*v45^3 + 
        4*(47*v12^2 + 162*v12*v23 + 47*v23^2)*v45^4 - 128*(v12 + v23)*v45^5 + 
        32*v45^6)))/(4*(qsq - 4*mTsq)*mTsq*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(2*qsq^5 - 4*mTsq^2*(v12 + v23)^3 + 3*qsq^4*(v12 + v23 - 2*v45) + 
     qsq^3*(-32*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 8*mTsq*v45 - 
       6*(v12 + v23)*v45 + 6*v45^2) - qsq^2*(-6*mTsq*(v12 - v23)^2 + 
       48*mTsq^2*(v12 + v23) - (v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45) + 
       8*mTsq*(v12 + v23)*v45 - 8*mTsq*v45^2) + 
     qsq*mTsq*(3*(v12 + v23)*((v12 - v23)^2 - 8*mTsq*(v12 + v23)) - 
       2*(3*v12^2 - 2*v12*v23 + 3*v23^2)*v45 + 4*(v12 + v23)*v45^2)))/
   ((qsq - 4*mTsq)*mTsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v12 - v23)/(4*qsq*mTsq), ((qsq + 4*mTsq)*(2*qsq + v12 + v23) - 
    2*qsq*v45)/(4*qsq^2*mTsq), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^5 + 2*qsq^3*(v12^2 + v12*(7*v23 - 6*v45) + 
        2*mTsq*(v12 + 7*v23 - 6*v45) + 6*(v23 - v45)^2) + 
      4*qsq^4*(2*mTsq + v12 + 2*v23 - 2*v45) + 2*v12*v23*(v23 - v45)^2*
       (v12 + v23 - v45) + mTsq*(-((v12 - 3*v23)*v23*(v12 + v23)^2) - 
        (v12 + v23)*(v12^2 + 7*v23^2)*v45 + 4*(v12^2 + v23^2)*v45^2) + 
      2*qsq^2*(v12^2*(3*v23 - 2*v45) + 3*v12*(3*v23 - 2*v45)*(v23 - v45) + 
        4*(v23 - v45)^3 - mTsq*(v12^2 - 8*v12*v23 - 17*v23^2 + 
          4*(v12 + 7*v23)*v45 - 12*v45^2)) + 
      qsq*(2*(v12*(5*v23 - 2*v45)*(v23 - v45) + (v23 - v45)^3 + 
          v12^2*(3*v23 - v45))*(v23 - v45) + mTsq*(-v12^3 - v12^2*v23 + 
          17*v12*v23^2 + 17*v23^3 - 2*(v12^2 + 8*v12*v23 + 19*v23^2)*v45 + 
          4*(v12 + 7*v23)*v45^2 - 8*v45^3))))/
    (qsq*mTsq*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  (Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^6 + 2*qsq^4*(-16*mTsq^2 + v12^2 + 
       2*mTsq*(5*v12 + 11*v23 - 12*v45) + v12*(7*v23 - 6*v45) + 
       6*(v23 - v45)^2) + 4*qsq^5*(4*mTsq + v12 + 2*v23 - 2*v45) - 
     4*mTsq^2*(v12 + v23)^2*(v23*(v23 - v45) + v12*(v23 + v45)) + 
     2*qsq^3*(v12^2*(3*v23 - 2*v45) - 8*mTsq^2*(3*v12 + 5*v23 - 2*v45) + 
       3*v12*(3*v23 - 2*v45)*(v23 - v45) + 4*(v23 - v45)^3 + 
       mTsq*(4*v12^2 + 22*v12*v23 + 22*v23^2 - 20*v12*v45 - 44*v23*v45 + 
         24*v45^2)) + qsq*(2*v12*v23*(v23 - v45)^2*(v12 + v23 - v45) + 
       4*mTsq^2*(-((v12 + v23)^2*(v12 + 7*v23)) - 4*(v12 - 2*v23)*(v12 + v23)*
          v45 + 4*(v12 - v23)*v45^2) + 
       mTsq*(v23*(v12 + v23)^2*(v12 + 3*v23) + (v12 + v23)*
          (v12^2 - 12*v12*v23 - 5*v23^2)*v45 + 2*(v12^2 + 6*v12*v23 + v23^2)*
          v45^2)) + qsq^2*(-8*mTsq^2*(3*v12^2 + 12*v12*v23 + 
         v23*(9*v23 - 8*v45)) + 2*(v12*(5*v23 - 2*v45)*(v23 - v45) + 
         (v23 - v45)^3 + v12^2*(3*v23 - v45))*(v23 - v45) + 
       mTsq*(v12^3 + 13*v12^2*v23 + 31*v12*v23^2 + 19*v23^3 - 
         2*(v12 + v23)*(5*v12 + 23*v23)*v45 + 4*(5*v12 + 11*v23)*v45^2 - 
         16*v45^3))))/(4*qsq^2*mTsq*((qsq + v23)^2 - 
     2*(qsq + 2*mTsq + v23)*v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^5 + 4*qsq^4*(2*mTsq + 2*v12 + v23 - 2*v45) + 
     2*v12*v23*(v12 - v45)^2*(v12 + v23 - v45) + 
     2*qsq^3*(14*mTsq*v12 + 6*v12^2 + 2*mTsq*v23 + 7*v12*v23 + v23^2 - 
       6*(2*(mTsq + v12) + v23)*v45 + 6*v45^2) + 
     mTsq*(v12*(3*v12 - v23)*(v12 + v23)^2 - (v12 + v23)*(7*v12^2 + v23^2)*
        v45 + 4*(v12^2 + v23^2)*v45^2) + 2*qsq^2*(17*mTsq*v12^2 + 4*v12^3 + 
       8*mTsq*v12*v23 + 9*v12^2*v23 - mTsq*v23^2 + 3*v12*v23^2 - 
       (12*v12^2 + 15*v12*v23 + 2*v23^2 + 4*mTsq*(7*v12 + v23))*v45 + 
       6*(2*(mTsq + v12) + v23)*v45^2 - 4*v45^3) + 
     qsq*(mTsq*(17*v12^3 + 17*v12^2*v23 - v12*v23^2 - v23^3 - 
         2*(19*v12^2 + 8*v12*v23 + v23^2)*v45 + 4*(7*v12 + v23)*v45^2 - 
         8*v45^3) + 2*(v12 - v45)*(v12^3 + v12^2*(5*v23 - 3*v45) - 
         (v23 - v45)^2*v45 + v12*(3*v23^2 - 7*v23*v45 + 3*v45^2)))))/
   (4*qsq*mTsq*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  (Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^6 + 4*qsq^5*(4*mTsq + 2*v12 + v23 - 2*v45) - 
     4*mTsq^2*(v12 + v23)^2*(v12^2 + v12*(v23 - v45) + v23*v45) + 
     2*qsq^3*(4*v12^3 + mTsq*(22*v12^2 + 22*v12*(v23 - 2*v45) + 
         4*(v23 - 3*v45)*(v23 - 2*v45)) + 3*v12^2*(3*v23 - 4*v45) - 
       8*mTsq^2*(5*v12 + 3*v23 - 2*v45) + 3*v12*(v23 - 4*v45)*(v23 - v45) - 
       2*(v23 - 2*v45)*(v23 - v45)*v45) + 
     2*qsq^4*(-16*mTsq^2 + 22*mTsq*v12 + 6*v12^2 + 10*mTsq*v23 + 7*v12*v23 + 
       v23^2 - 6*(4*mTsq + 2*v12 + v23)*v45 + 6*v45^2) + 
     qsq*(2*v12*v23*(v12 - v45)^2*(v12 + v23 - v45) + 
       4*mTsq^2*(-((v12 + v23)^2*(7*v12 + v23)) + 4*(2*v12 - v23)*(v12 + v23)*
          v45 + 4*(-v12 + v23)*v45^2) + 
       mTsq*(v12*(v12 + v23)^2*(3*v12 + v23) - (v12 + v23)*
          (5*v12^2 + 12*v12*v23 - v23^2)*v45 + 2*(v12^2 + 6*v12*v23 + v23^2)*
          v45^2)) + qsq^2*(-8*mTsq^2*(9*v12^2 + 12*v12*v23 + 3*v23^2 - 
         8*v12*v45) + mTsq*(19*v12^3 + 31*v12^2*v23 + 13*v12*v23^2 + v23^3 - 
         2*(v12 + v23)*(23*v12 + 5*v23)*v45 + 4*(11*v12 + 5*v23)*v45^2 - 
         16*v45^3) + 2*(v12 - v45)*(v12^3 + v12^2*(5*v23 - 3*v45) - 
         (v23 - v45)^2*v45 + v12*(3*v23^2 - 7*v23*v45 + 3*v45^2)))))/
   (4*qsq^2*mTsq*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^10*(-v15 + v34) + qsq^9*(mTsq*(v12 - 2*v15 - v23 + 2*v34) + 
      (v15 - v34)*(-5*v12 + 3*v15 - 5*v23 + 3*v34 + 5*v45)) + 
    qsq^8*(-3*v15^3 + 12*v15^2*v23 - 10*v15*v23^2 + 
      8*mTsq^2*(v12 + v15 - v23 - v34) - 5*v15^2*v34 + 10*v23^2*v34 + 
      5*v15*v34^2 - 15*v23*v34^2 + 3*v34^3 + 10*v12^2*(-v15 + v34) - 
      3*(v15 - v34)*(5*v15 - 7*v23 + 5*v34)*v45 + 10*(-v15 + v34)*v45^2 + 
      3*v12*(5*v15^2 - 8*v15*v23 + 8*v23*v34 - 4*v34^2 + 7*v15*v45 - 
        7*v34*v45) + mTsq*(5*v12^2 + 8*v15^2 - 5*v23^2 + 12*v23*v34 - 
        8*v34^2 + 8*v15*v45 + 3*v23*v45 - 8*v34*v45 - 3*v12*(4*v15 + v45))) + 
    qsq^7*(v15^4 - 9*v15^3*v23 + 18*v15^2*v23^2 - 10*v15*v23^3 + 
      6*v15^3*v34 - 17*v15^2*v23*v34 + 4*v15*v23^2*v34 + 10*v23^3*v34 + 
      23*v15*v23*v34^2 - 30*v23^2*v34^2 - 6*v15*v34^3 + 15*v23*v34^3 - 
      v34^4 + 10*v12^3*(-v15 + v34) + (15*v15^3 + v15^2*(-50*v23 + 11*v34) + 
        v34*(-34*v23^2 + 62*v23*v34 - 15*v34^2) + 
        v15*(34*v23^2 + 7*v23*v34 - 11*v34^2))*v45 + 
      (v15 - v34)*(31*v15 - 34*v23 + 31*v34)*v45^2 + 10*(v15 - v34)*v45^3 + 
      4*mTsq^2*(8*v12^2 - 4*v15^2 + 11*v15*v23 - 8*v23^2 - 5*v23*v34 + 
        4*v34^2 + v12*(5*v15 - 11*v34 - 5*v45) - 6*v15*v45 + 5*v23*v45 + 
        6*v34*v45) + mTsq*(2*(5*v12^3 - 6*v15^3 - 5*v23^3 + 
          v12^2*(-14*v15 + 7*v23 - 9*v34) + v15^2*(5*v23 - 6*v34) + 
          14*v23^2*v34 - 19*v23*v34^2 + 6*v34^3 + 
          v12*(19*v15^2 - 7*v15*v23 - 7*v23^2 - 2*v15*v34 + 7*v23*v34 - 
            5*v34^2) + v15*(9*v23^2 + 2*v23*v34 + 6*v34^2)) + 
        (-12*v12^2 - 28*v15^2 - 5*v15*v23 + 12*v23^2 - 45*v23*v34 + 
          28*v34^2 + 5*v12*(9*v15 + v34))*v45 + 
        (3*v12 - 10*v15 - 3*v23 + 10*v34)*v45^2) + 
      2*v12^2*(15*v15^2 + v34*(23*v23 - 9*v34 - 17*v45) + 
        v15*(-23*v23 - 2*v34 + 17*v45)) + 
      v12*(-15*v15^3 + v15^2*(57*v23 - 23*v34 - 62*v45) + 
        v15*(-46*v23^2 + 17*v34^2 + 84*v23*v45 - 7*v34*v45 - 34*v45^2) + 
        v34*(46*v23^2 - 57*v23*v34 + 9*v34^2 - 84*v23*v45 + 50*v34*v45 + 
          34*v45^2))) + qsq^6*(2*v15^4*v23 - 9*v15^3*v23^2 + 
      12*v15^2*v23^3 - 5*v15*v23^4 - 2*v15^4*v34 + 16*v15^3*v23*v34 - 
      29*v15^2*v23^2*v34 + 11*v15*v23^3*v34 + 5*v23^4*v34 - 2*v15^3*v34^2 - 
      3*v15^2*v23*v34^2 + 34*v15*v23^2*v34^2 - 30*v23^3*v34^2 + 
      2*v15^2*v34^3 - 26*v15*v23*v34^3 + 30*v23^2*v34^3 + 2*v15*v34^4 - 
      5*v23*v34^4 + 5*v12^4*(-v15 + v34) + 
      (-5*v15^4 + v15^3*(37*v23 - 14*v34) + 6*v15^2*v23*(-10*v23 + 3*v34) + 
        v34*(-26*v23^3 + 98*v23^2*v34 - 61*v23*v34^2 + 5*v34^3) + 
        v15*(26*v23^3 + 7*v23^2*v34 - 48*v23*v34^2 + 14*v34^3))*v45 + 
      (-31*v15^3 + v15^2*(83*v23 + 7*v34) - v15*(42*v23^2 + 26*v23*v34 + 
          7*v34^2) + v34*(42*v23^2 - 102*v23*v34 + 31*v34^2))*v45^2 - 
      2*(v15 - v34)*(17*v15 - 13*v23 + 17*v34)*v45^3 + 5*(-v15 + v34)*v45^4 + 
      v12^3*(30*v15^2 - 11*v15*(4*v23 + v34) + 26*v15*v45 - 
        2*v34*(-22*v23 + 6*v34 + 13*v45)) + 
      2*mTsq^2*(25*v12^3 + 5*v23*(-5*v23^2 + v23*v34 + 8*v34^2) + 
        2*(16*v23^2 + 9*v23*v34 - 16*v34^2)*v45 - 8*(v23 + 2*v34)*v45^2 + 
        16*v15^2*(-v23 + v34 + 2*v45) - v12^2*(5*v15 - 37*v23 + 37*v34 + 
          32*v45) + v12*(-40*v15^2 - 37*v23^2 - 80*v23*v34 + 16*v34^2 + 
          2*v15*(40*v23 + 16*v34 - 9*v45) + 54*v34*v45 + 8*v45^2) + 
        v15*(37*v23^2 - 32*v23*v34 - 16*v34^2 - 54*v23*v45 + 16*v45^2)) - 
      v12^2*(30*v15^3 + v15^2*(-108*v23 + 34*v34 + 98*v45) - 
        3*v34*(28*v23^2 - 27*v23*v34 + 3*v34^2 - 43*v23*v45 + 20*v34*v45 + 
          14*v45^2) + v15*(84*v23^2 - 29*v34^2 + 3*v23*(5*v34 - 43*v45) + 
          7*v34*v45 + 42*v45^2)) + mTsq*(10*v12^4 + 8*v15^4 - 20*v15^3*v23 - 
        10*v15^2*v23^2 + 34*v15*v23^3 - 10*v23^4 + 
        4*(4*v15^3 - 11*v15^2*v23 + 9*v23^3)*v34 + 6*(2*v15 - 11*v23)*v23*
         v34^2 + 4*(-4*v15 + 13*v23)*v34^3 - 8*v34^4 + 
        (40*v15^3 + 18*v23^3 - 92*v23^2*v34 + 117*v23*v34^2 - 40*v34^3 + 
          v15^2*(-7*v23 + 16*v34) - v15*(65*v23^2 + 22*v23*v34 + 16*v34^2))*
         v45 + (40*v15^2 + 23*v15*v23 - 9*v23^2 + 55*v23*v34 - 40*v34^2)*
         v45^2 + (2*v15 + v23 - 2*v34)*v45^3 - 
        2*v12^3*(18*v15 - 18*v23 + 17*v34 + 9*v45) + 
        v12^2*(66*v15^2 - 48*v15*v23 - 50*v23*v34 + 10*v34^2 + 92*v15*v45 - 
          28*v23*v45 + 65*v34*v45 + 9*v45^2) - 
        v12*(52*v15^3 + 36*v23^3 - 20*v34^3 - 7*v34^2*v45 + 23*v34*v45^2 + 
          v45^3 - 4*v23^2*(12*v34 + 7*v45) + v23*v34*(56*v34 + 43*v45) + 
          v15^2*(-56*v23 + 12*v34 + 117*v45) - v15*(50*v23^2 + 44*v34^2 + 
            43*v23*v45 + 22*v34*v45 - 55*v45^2))) + 
      v12*(5*v15^4 + v15^3*(-42*v23 + 26*v34 + 61*v45) + 
        v15*(-44*v23^3 - 16*v34^3 - 18*v34^2*v45 + 26*v34*v45^2 + 26*v45^3 + 
          3*v23^2*(5*v34 + 43*v45) + v23*(72*v34^2 - 109*v45^2)) + 
        v15^2*(81*v23^2 - 2*v23*(36*v34 + 97*v45) + 
          3*(v34^2 + 16*v34*v45 + 34*v45^2)) - 
        v34*(-44*v23^3 + 2*v34^3 + 37*v34^2*v45 + 83*v34*v45^2 + 26*v45^3 + 
          3*v23^2*(36*v34 + 43*v45) - v23*(42*v34^2 + 194*v34*v45 + 
            109*v45^2)))) + qsq^5*(v12^5*(-v15 + v34) + 
      v23*(v15*(v15 - v23)^3*v23 - (v15 - v23)*(4*v15^3 - 14*v15^2*v23 + 
          11*v15*v23^2 + v23^3)*v34 - (v15 - v23)*(4*v15^2 + v15*v23 - 
          15*v23^2)*v34^2 + 2*(4*v15^2 - 20*v15*v23 + 15*v23^2)*v34^3 + 
        2*(4*v15 - 5*v23)*v34^4) + (8*v15^4*(-v23 + v34) + 
        v15^3*(29*v23^2 - 28*v23*v34 - 8*v34^2) + 
        v15^2*(-30*v23^3 + 27*v23^2*v34 + 24*v23*v34^2 + 8*v34^3) + 
        v23*v34*(-9*v23^3 + 72*v23^2*v34 - 94*v23*v34^2 + 20*v34^3) + 
        v15*(9*v23^4 - 6*v23^3*v34 - 55*v23^2*v34^2 + 44*v23*v34^3 - 
          8*v34^4))*v45 + (10*v15^4 + 4*v15^3*(-15*v23 + v34) + 
        v15^2*v23*(75*v23 + 53*v34) + 2*v34*(11*v23^3 - 60*v23^2*v34 + 
          49*v23*v34^2 - 5*v34^3) - v15*(22*v23^3 + 39*v23^2*v34 + 
          v23*v34^2 + 4*v34^3))*v45^2 + (34*v15^3 - v15^2*(69*v23 + 40*v34) - 
        2*v34*(11*v23^2 - 42*v23*v34 + 17*v34^2) + 
        v15*(22*v23^2 + 36*v23*v34 + 40*v34^2))*v45^3 + 
      3*(v15 - v34)*(7*v15 - 3*v23 + 7*v34)*v45^4 + (v15 - v34)*v45^5 + 
      v12^4*(15*v15^2 - 3*v34*(-7*v23 + v34 + 3*v45) + 
        v15*(-21*v23 - 10*v34 + 9*v45)) + 
      v12^3*(-30*v15^3 + 2*v15^2*(51*v23 - 8*v34 - 36*v45) + 
        v15*(-76*v23^2 - 40*v23*v34 + 25*v34^2 + 93*v23*v45 + 6*v34*v45 - 
          22*v45^2) + v34*(76*v23^2 - 51*v23*v34 + 3*v34^2 - 93*v23*v45 + 
          30*v34*v45 + 22*v45^2)) + 
      v12^2*(10*v15^4 + v15^3*(-78*v23 + 40*v34 + 94*v45) + 
        v15^2*(144*v23^2 - 98*v23*v34 - 3*v34^2 - 286*v23*v45 + 55*v34*v45 + 
          120*v45^2) + v15*(-76*v23^3 - 18*v34^3 + 186*v23^2*v45 - 
          27*v34^2*v45 + 39*v34*v45^2 + 22*v45^3 + 
          v23*(111*v34^2 + 8*v34*v45 - 126*v45^2)) - 
        v34*(-76*v23^3 + v34^3 + 29*v34^2*v45 + 75*v34*v45^2 + 22*v45^3 + 
          6*v23^2*(24*v34 + 31*v45) - v23*(39*v34^2 + 217*v34*v45 + 
            126*v45^2))) + mTsq^2*(38*v12^4 + 16*v15^4 - 38*v23^4 + 
        73*v23^3*v34 + 128*v23^2*v34^2 - 40*v23*v34^3 - 16*v34^4 + 
        2*(37*v23^3 - 29*v23^2*v34 - 102*v23*v34^2 + 16*v34^3)*v45 - 
        4*(10*v23^2 + 9*v23*v34 - 20*v34^2)*v45^2 + 4*(v23 + 6*v34)*v45^3 - 
        v12^3*(73*v15 - 148*v23 + 41*v34 + 74*v45) + 
        4*v15^2*(4*v23^2 + 34*v23*v34 + 33*v23*v45 - 20*v45^2) + 
        v12^2*(-128*v15^2 + 159*v15*v23 + 192*v15*v34 - 321*v23*v34 - 
          16*v34^2 + 2*(29*v15 - 63*v23 + 67*v34)*v45 + 40*v45^2) - 
        8*v15^3*(5*v23 + 4*(v34 + v45)) + 
        v15*(41*v23^3 - 2*v23^2*(96*v34 + 67*v45) + 
          4*v23*(-14*v34^2 + 30*v34*v45 + 27*v45^2) + 
          8*(4*v34^3 - 3*v45^3)) + v12*(40*v15^3 - 148*v23^3 + 
          3*v23^2*(-53*v34 + 42*v45) + 4*v15^2*(-56*v23 + 14*v34 + 51*v45) + 
          4*v23*v34*(56*v34 + 71*v45) + v15*(321*v23^2 - 136*v34^2 - 
            4*(71*v23 + 30*v34)*v45 + 36*v45^2) + 
          4*(10*v34^3 - 33*v34^2*v45 - 27*v34*v45^2 - v45^3))) + 
      v12*(v15^4*(9*v23 - 8*v34 - 20*v45) - v15^3*(39*v23^2 + 8*v34^2 + 
          44*v34*v45 + 98*v45^2 - 2*v23*(31*v34 + 69*v45)) + 
        v15^2*(51*v23^3 + 4*v34^3 - 24*v34^2*v45 + v34*v45^2 - 84*v45^3 + 
          7*v23*v45*(11*v34 + 36*v45) - v23^2*(111*v34 + 217*v45)) - 
        v15*(21*v23^4 - 4*v34^4 - 28*v34^3*v45 + 53*v34^2*v45^2 + 
          36*v34*v45^3 + 9*v45^4 - v23^3*(40*v34 + 93*v45) + 
          v23^2*(-98*v34^2 + 8*v34*v45 + 126*v45^2) + 
          v23*(62*v34^3 + 77*v34^2*v45 - 63*v45^3)) + 
        v34*(21*v23^4 - 3*v23^3*(34*v34 + 31*v45) + 
          2*v23^2*(39*v34^2 + 143*v34*v45 + 63*v45^2) + 
          v45*(8*v34^3 + 60*v34^2*v45 + 69*v34*v45^2 + 9*v45^3) - 
          3*v23*(3*v34^3 + 46*v34^2*v45 + 84*v34*v45^2 + 21*v45^3))) + 
      mTsq*(5*v12^5 - 2*v15^5 - 5*v23^5 + 29*v23^4*v34 - 56*v23^3*v34^2 + 
        80*v23^2*v34^3 - 33*v23*v34^4 + 2*v34^5 + 
        v15^4*(15*v23 - 6*v34 - 28*v45) + (12*v23^4 - 94*v23^3*v34 + 
          177*v23^2*v34^2 - 135*v23*v34^3 + 28*v34^4)*v45 + 
        (-9*v23^3 + 95*v23^2*v34 - 145*v23*v34^2 + 54*v34^3)*v45^2 + 
        (2*v23^2 - 21*v23*v34 + 32*v34^2)*v45^3 - 4*v34*v45^4 - 
        v15^3*(16*v23^2 - 28*v23*v34 + 4*v34^2 - 37*v23*v45 + 8*v34*v45 + 
          54*v45^2) - v12^4*(29*v15 - 39*v23 + 12*(2*v34 + v45)) + 
        v12^3*(56*v15^2 + 40*v23^2 - 113*v23*v34 + 16*v34^2 - 54*v23*v45 + 
          89*v34*v45 + 9*v45^2 + v15*(-75*v23 + 26*v34 + 94*v45)) + 
        v12^2*(-80*v15^3 - 40*v23^3 - 51*v23^2*v34 + 18*v23*v34^2 + 
          16*v34^3 + 3*v15^2*(30*v23 + 12*v34 - 59*v45) + 
          (130*v23 - 71*v34)*v34*v45 + (17*v23 - 95*v34)*v45^2 - 2*v45^3 + 
          v15*(51*v23^2 + 6*v23*v34 + 28*v34^2 + 153*v23*v45 + 32*v34*v45 - 
            95*v45^2)) + v15^2*(-16*v23^3 + 4*v34^3 + 26*v34*v45^2 - 
          32*v45^3 + v23^2*(-28*v34 + 71*v45) + 
          3*v23*(14*v34^2 + 25*v34*v45 - 7*v45^2)) + 
        v15*(24*v23^4 + 6*v34^4 + 8*v34^3*v45 - 26*v34^2*v45^2 + 4*v45^4 - 
          v23^3*(26*v34 + 89*v45) - 3*v23*(v34 - v45)*(12*v34^2 + 7*v34*v45 - 
            11*v45^2) + v23^2*(-36*v34^2 - 32*v34*v45 + 95*v45^2)) + 
        v12*(33*v15^4 - 39*v23^4 + 2*v23*v34*(3*v34 + v45)*(14*v34 + 9*v45) + 
          v23^3*(75*v34 + 54*v45) + v15^3*(-84*v23 + 36*v34 + 135*v45) - 
          v15^2*(18*v23^2 + 92*v23*v34 + 42*v34^2 + 82*v23*v45 + 15*v34*v45 - 
            145*v45^2) - v23^2*(90*v34^2 + 153*v34*v45 + 17*v45^2) + 
          v15*(113*v23^3 - 6*v23^2*v34 + 92*v23*v34^2 - 28*v34^3 - 
            5*(26*v23^2 + 15*v34^2)*v45 - 18*(v23 + 3*v34)*v45^2 + 
            21*v45^3) + v34*(-15*v34^3 - 37*v34^2*v45 + 21*v34*v45^2 + 
            33*v45^3)))) - mTsq*(v12 + v15 - v34)*(v15 - v23 - v34)*
     (v12*v23*(v12 + 2*v15 - v23 - 2*v34)*(v12 + v23 - v45)*
       ((v12*(v15 - v23) + v23*v34)^2 + 2*(v23*(v15 - v34)*v34 + 
          v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + 
        (v15 - v34)^2*v45^2) + 
      mTsq*(v12^5*(v15 - v23)*(2*v15 - 2*v23 - v34) - 
        v23^2*(v23*v34 + (v15 - v34)*v45)*(v23*(v15^2 + v34*(2*v23 + 3*v34) - 
            v15*(v23 + 4*v34)) - (4*v15 - 3*v23 - 4*v34)*(v15 - v34)*v45) + 
        v12*v23^2*(v23*(-(v15*(v15 - v23)^2) + (5*v15 - 4*v23)*(v15 - v23)*
             v34 + (v15 + 4*v23)*v34^2 - 5*v34^3) - 
          (v15^3 + v15^2*(2*v23 - 9*v34) - 3*v15*(v23 - v34)*(v23 + 5*v34) + 
            v34*(9*v23^2 + 10*v23*v34 - 7*v34^2))*v45 + 
          3*(3*v15 - 2*v23 - 3*v34)*(v15 - v34)*v45^2) + 
        v12^3*(v23*((5*v15 - 2*v23)*(v15 - v23)^2 - (v15 - 9*v23)*(v15 - v23)*
             v34 + (-5*v15 + 4*v23)*v34^2 + v34^3) + 
          (-7*v15^3 - 3*v15*(v23 + v34)*(v23 + 3*v34) + 
            5*v15^2*(2*v23 + 3*v34) + v34*(9*v23^2 + 2*v23*v34 + v34^2))*
           v45 + (3*v15^2 + 4*v23^2 + 6*v23*v34 + 3*v34^2 - 
            6*v15*(v23 + v34))*v45^2) + 
        v12^2*(v23^2*((v15 - 2*v23)*(v15 - v23)^2 + (v15 - v23)*(9*v15 - v23)*
             v34 + 3*(-3*v15 + 4*v23)*v34^2 - v34^3) + 
          v23*(-7*v15^3 + 4*v23^3 + 3*v23^2*v34 - 12*v23*v34^2 + v34^3 + 
            3*v15^2*(4*v23 + 5*v34) - 9*v15*(v23^2 + v34^2))*v45 + 
          (4*v15^3 - 4*v23^3 - 12*v23^2*v34 - 9*v23*v34^2 - 4*v34^3 - 
            3*v15^2*(3*v23 + 4*v34) + 6*v15*(2*v23^2 + 3*v23*v34 + 2*v34^2))*
           v45^2) + v12^4*(3*v15^3 + v23*(2*v23^2 - 5*v23*v34 - 2*v34^2) - 
          (4*v23^2 + 3*v23*v34 + v34^2)*v45 - v15^2*(4*(v23 + v34) + 5*v45) + 
          v15*(-v23^2 + 9*v23*(v34 + v45) + v34*(v34 + 6*v45))))) + 
    qsq*(v12*v23*(v12 + v23 - v45)*(v12^2*(v15 - v23)^2 + 
        (v23*v34 + (v15 - v34)*v45)^2 + 2*v12*(v15*v23*v34 - v15^2*v45 + 
          v15*(v23 + v34)*v45 + v23*v34*(-v23 + v45)))*
       (-(v34*(v23 - v45)*(v34 + v45)) - v15^2*(2*v34 + v45) + 
        v15*(2*v34*(v23 + v34) + v23*v45 - v45^2) + 
        v12*(v15^2 + v34*(v23 - v45) + v15*(-v23 - 2*v34 + v45))) + 
      mTsq^2*(v12^6*(6*(v15 - v23)^2 + 6*(-v15 + v23)*v34 + v34^2) + 
        v23^3*(v15^2*(v15 - v23)^3 - v15*(v15 - v23)*(3*v15^2 - 7*v15*v23 + 
            6*v23^2)*v34 + (-14*v15^3 + 12*v15^2*v23 + 11*v15*v23^2 - 
            6*v23^3)*v34^2 + (50*v15^2 - 42*v15*v23 - v23^2)*v34^3 + 
          (-51*v15 + 23*v23)*v34^4 + 17*v34^5) + 
        v23^2*(v15^2*(v15 - v23)*(2*v15^2 + v15*v23 - 5*v23^2) + 
          v15*(-38*v15^3 + 44*v15^2*v23 + 17*v15*v23^2 - 19*v23^3)*v34 + 
          2*(70*v15^3 - 69*v15^2*v23 - 8*v15*v23^2 + 8*v23^3)*v34^2 + 
          (-212*v15^2 + 148*v15*v23 + 5*v23^2)*v34^3 + (146*v15 - 53*v23)*
           v34^4 - 38*v34^5)*v45 - v23*(v15 - v34)*(4*v15^4 + 
          4*v15^3*(v23 - 10*v34) + 4*v15*(v23 - 2*v34)*(v23 + v34)*
           (3*v23 + 11*v34) + v15^2*(-21*v23^2 + 28*v23*v34 + 96*v34^2) + 
          v34*(-14*v23^3 - 11*v23^2*v34 + 36*v23*v34^2 + 28*v34^3))*v45^2 + 
        2*(2*v15 - v23 - 2*v34)*(v15 - v34)^2*(2*v15^2 - 2*v23^2 + v23*v34 + 
          2*v34^2 - v15*(v23 + 4*v34))*v45^3 + 
        v12*(v23^2*(v15*(v15 - v23)^2*(v15^2 + 2*v15*v23 - 6*v23^2) - 
            (v15 - v23)*(35*v15^3 - 53*v15^2*v23 + 4*v15*v23^2 + 12*v23^3)*
             v34 + (82*v15^3 - 216*v15^2*v23 + 159*v15*v23^2 - 18*v23^3)*
             v34^2 + (-46*v15^2 + 168*v15*v23 - 93*v23^2)*v34^3 - 
            (19*v15 + 40*v23)*v34^4 + 17*v34^5) + 
          v23*(v15*(v15 - v23)*(16*v15^3 - 17*v15^2*v23 + 6*v15*v23^2 - 
              15*v23^3) + (-64*v15^4 - 12*v15^3*v23 + 121*v15^2*v23^2 + 
              5*v15*v23^3 - 30*v23^4)*v34 + (112*v15^3 + 222*v15^2*v23 - 
              335*v15*v23^2 + 26*v23^3)*v34^2 + (-112*v15^2 - 276*v15*v23 + 
              191*v23^2)*v34^3 + (64*v15 + 99*v23)*v34^4 - 16*v34^5)*v45 + 
          (-28*v15^5 + 4*v15^4*(14*v23 + 29*v34) - 
            v15^3*(51*v23^2 + 112*v23*v34 + 184*v34^2) + 
            v15^2*(50*v23^3 + 19*v23^2*v34 + 136*v34^3) + 
            v15*(-23*v23^4 - 76*v23^3*v34 + 115*v23^2*v34^2 + 112*v23*v34^3 - 
              44*v34^4) + v34*(29*v23^4 + 26*v23^3*v34 - 83*v23^2*v34^2 - 
              56*v23*v34^3 + 4*v34^4))*v45^2 + 2*(2*v15 - 3*v23 - 2*v34)*
           (v15 - v34)*(2*v15^2 + 2*v15*v23 - v23^2 - 2*(2*v15 + v23)*v34 + 
            2*v34^2)*v45^3) - v12^2*
         (v23*((v15 - v23)^2*(17*v15^3 - 32*v15^2*v23 + 15*v15*v23^2 + 
              6*v23^3) - (v15 - v23)*(19*v15^3 - 113*v15^2*v23 + 
              155*v15*v23^2 - 39*v23^3)*v34 + (-46*v15^3 + 164*v15*v23^2 - 
              117*v23^3)*v34^2 + 2*(41*v15^2 - 66*v15*v23 + 4*v23^2)*v34^3 + 
            (-35*v15 + 66*v23)*v34^4 + v34^5) + (-38*v15^5 - 14*v23^5 + 
            57*v23^4*v34 + 229*v23^3*v34^2 + 83*v23^2*v34^3 - 33*v23*v34^4 + 
            2*v34^5 + v15^4*(99*v23 + 146*v34) - v15^3*(83*v23^2 + 
              276*v23*v34 + 212*v34^2) + v15^2*(27*v23^3 + 297*v23^2*v34 + 
              222*v23*v34^2 + 140*v34^3) + v15*(9*v23^4 - 264*v23^3*v34 - 
              297*v23^2*v34^2 - 12*v23*v34^3 - 38*v34^4))*v45 + 
          (36*v15^4 - 83*v15^3*v23 + 74*v15^2*v23^2 - 49*v15*v23^3 + 
            16*v23^4 + (-104*v15^3 + 115*v15^2*v23 + 19*v23^3)*v34 + 
            (96*v15^2 + 19*v15*v23 - 74*v23^2)*v34^2 - 3*(8*v15 + 17*v23)*
             v34^3 - 4*v34^4)*v45^2 - 2*(-3*v15^3 + 2*v23^3 + 10*v23^2*v34 + 
            8*v23*v34^2 + 3*v34^3 + v15^2*(8*v23 + 9*v34) - 
            v15*(10*v23^2 + 16*v23*v34 + 9*v34^2))*v45^3) + 
        v12^5*(v15^3 + 20*v23^3 + v15^2*(18*v23 - 11*v34 - 16*v45) + 
          v23^2*(3*v34 - 14*v45) - v34^2*(3*v34 + 5*v45) - 
          v23*v34*(14*v34 + 15*v45) + v15*(-39*v23^2 + 8*v23*v34 + 13*v34^2 + 
            30*v23*v45 + 19*v34*v45)) - v12^3*(17*v15^5 + 20*v23^5 + 
          v23^4*(47*v34 - 26*v45) - v15^4*(40*v23 + 51*v34 + 53*v45) - 
          v23^3*v34*(88*v34 + 117*v45) + v15^3*(-8*v23^2 + 168*v23*v34 + 
            50*v34^2 + 191*v23*v45 + 148*v34*v45 - 11*v45^2) + 
          v23*v34*v45*(23*v34^2 + 50*v34*v45 + 6*v45^2) + 
          v34^2*(v34^3 - v34^2*v45 + 21*v34*v45^2 + 4*v45^3) + 
          v23^2*(-96*v34^3 - 27*v34^2*v45 + 49*v34*v45^2 + 4*v45^3) + 
          v15*(-77*v23^4 + 268*v23^2*v34^2 + 88*v23*v34^3 - 3*v34^4 + 
            (117*v23^3 + 264*v23^2*v34 + 121*v23*v34^2 + 44*v34^3)*v45 - 
            (19*v23^2 + 76*v23*v34 + 53*v34^2)*v45^2 - 2*(3*v23 + 4*v34)*
             v45^3) + v15^2*(88*v23^3 - 14*v34^3 - 138*v34^2*v45 + 
            43*v34*v45^2 + 4*v45^3 - v23*(27*v34 - 2*v45)*(8*v34 + 13*v45) - 
            v23^2*(164*v34 + 229*v45))) + v12^4*(-23*v15^4 + 
          v15^3*(93*v23 + 42*v34 - 5*v45) - v23^3*(77*v34 + 26*v45) - 
          v15^2*(117*v23^2 + 159*v23*v34 + 12*v34^2 + 26*v23*v45 - 
            16*v34*v45 - 14*v45^2) + 3*v34^2*(v34^2 + 2*v34*v45 + 4*v45^2) + 
          v23^2*(-56*v34^2 + 9*v34*v45 + 16*v45^2) + 
          v23*v34*(9*v34^2 + 21*v34*v45 + 23*v45^2) + 
          v15*(47*v23^3 + v23^2*(194*v34 + 57*v45) + 
            v23*(57*v34^2 - 5*v34*v45 - 29*v45^2) - 
            v34*(10*v34^2 + 17*v34*v45 + 26*v45^2)))) + 
      mTsq*(v23^6*v34^3 - v12^6*(v15 - v23)*(v15^2 - 5*v15*v23 + 
          2*v23*(2*v23 + v34)) - 2*(v15 - v34)^5*v45^4 + 
        v23*(v15 - v34)^4*v45^3*(4*v15 - 8*v34 + 3*v45) + 
        v23^5*v34*(v34^3 - 2*(v15^2 - 3*v15*v34 + 3*v34^2)*v45) - 
        v23^2*(v15 - v34)^3*v45^2*(2*v15^2 - 6*v15*v34 + 12*v34^2 + 
          9*v15*v45 - 9*v34*v45 + 4*v45^2) + 
        v12*(v23^3*v34*(-2*v15*(v15 - v23)^2*(3*v15 - v23) + 
            (4*v15 - 3*v23)*(2*v15^2 - 3*v15*v23 + 2*v23^2)*v34 + 
            (4*v15^2 + 6*v15*v23 - 7*v23^2)*v34^2 + (-16*v15 + v23)*v34^3 + 
            10*v34^4) + v23^2*(4*v15^2*(v15 - v23)^2*(2*v15 - v23) - 
            v15*(38*v15^3 - 56*v15^2*v23 + 11*v15*v23^2 + 5*v23^3)*v34 + 
            2*(41*v15^3 - 33*v15^2*v23 - 12*v15*v23^2 + 11*v23^3)*v34^2 + 
            (-106*v15^2 + 28*v15*v23 + 21*v23^2)*v34^3 + 2*(39*v15 + v23)*
             v34^4 - 24*v34^5)*v45 + v23*(-18*v15^5 + 
            v15^4*(38*v23 + 90*v34) - 2*v15^3*(12*v23^2 + 65*v23*v34 + 
              90*v34^2) + v15*v34*(15*v23^3 + 24*v23^2*v34 - 38*v23*v34^2 - 
              90*v34^3) + v34^2*(-31*v23^3 - 27*v23^2*v34 - 8*v23*v34^2 + 
              18*v34^3) + v15^2*(5*v23^3 + 27*v23^2*v34 + 138*v23*v34^2 + 
              180*v34^3))*v45^2 + (v15 - v34)*(8*v15^4 - 
            v15^2*(5*v23 - 18*v34)*(v23 + 2*v34) - 4*v15^3*(2*v23 + 7*v34) + 
            v15*(4*v23^3 + 26*v23^2*v34 + 8*v23*v34^2 - 20*v34^3) + 
            v34*(-20*v23^3 - 21*v23^2*v34 - 8*v23*v34^2 + 4*v34^3))*v45^3 - 
          (v15 - v34)^2*(-v15 + v23 + v34)*(-3*v15 + 5*v23 + 3*v34)*v45^4) + 
        v12^2*(v23^2*(-2*v15*(v15 - v23)^3*(3*v15 - v23) - 
            (v15 - v23)*(2*v15^3 + 8*v15^2*v23 - 23*v15*v23^2 + 9*v23^3)*
             v34 + (24*v15^3 - 48*v15^2*v23 + 19*v15*v23^2 + 6*v23^3)*v34^2 + 
            (-24*v15^2 + 66*v15*v23 - 29*v23^2)*v34^3 + 2*(v15 - 15*v23)*
             v34^4 + 6*v34^5) + v23*(v15*(v15 - v23)*(24*v15^3 - 
              35*v15^2*v23 + 7*v23^3) - 2*(39*v15^4 - 49*v15^3*v23 + 
              8*v15^2*v23^2 - 15*v15*v23^3 + 11*v23^4)*v34 + 
            (106*v15^3 - 71*v15*v23^2 - 15*v23^3)*v34^2 - 
            2*(41*v15^2 + 49*v15*v23 - 28*v23^2)*v34^3 + (38*v15 + 59*v23)*
             v34^4 - 8*v34^5)*v45 + (-12*v15^5 + v15^4*(8*v23 + 42*v34) + 
            v15^3*(38*v23^2 + 38*v23*v34 - 56*v34^2) - 
            v15^2*(51*v23^3 + 142*v23^2*v34 + 138*v23*v34^2 - 36*v34^3) + 
            v34*(v23 + v34)*(19*v23^3 + 2*v23^2*v34 - 40*v23*v34^2 + 
              2*v34^3) + v15*(20*v23^4 + 27*v23^3*v34 + 142*v23^2*v34^2 + 
              130*v23*v34^3 - 12*v34^4))*v45^2 + 
          (9*v15^4 - 3*v15^3*(7*v23 + 12*v34) + v15^2*(20*v23^2 + 
              47*v23*v34 + 54*v34^2) + v34*(-5*v23^3 - 20*v23^2*v34 + 
              5*v23*v34^2 + 9*v34^3) - v15*(13*v23^3 + 31*v23*v34^2 + 
              36*v34^3))*v45^3 - (v15 - v34)*(4*v15^2 - 5*v15*v23 - 2*v23^2 - 
            8*v15*v34 + 5*v23*v34 + 4*v34^2)*v45^4) + v23^4*(v15 - v34)*
         (-2*v34^4 + 5*v34^3*v45 - 2*v15^2*v45^2 + v15*v34*v45*
           (4*v15 + 11*v45) - v34^2*v45*(5*v15 + 13*v45)) - 
        2*v23^3*(v15 - v34)^2*v45*(v15^2*(v34 - 2*v45) - 
          v15*(v34^2 - 7*v34*v45 + 3*v45^2) + v34*(4*v34^2 - 5*v34*v45 + 
            6*v45^2)) + v12^5*(-v15^4 + v15^3*(7*v23 + 6*v45) - 
          v15^2*(6*v23^2 + 17*v23*v34 + 22*v23*v45 + 6*v34*v45) + 
          v23*(5*v23^3 + 4*v34^2*v45 - 3*v23^2*(5*v34 + 2*v45) + 
            v23*v34*(-12*v34 + 7*v45)) + v15*(-5*v23^3 + 2*v34^2*v45 + 
            5*v23*v34*(2*v34 + v45) + v23^2*(32*v34 + 22*v45))) + 
        v12^4*(-2*v15^5 - 5*v23^5 - 31*v23^4*v34 + 2*v34^3*v45^2 + 
          v15^4*(-v23 + 2*v34 + 5*v45) - v23*v34^2*v45*(16*v34 + 5*v45) + 
          v23^2*v34*(24*v34^2 - 7*v34*v45 - 20*v45^2) + 
          2*v23^3*(4*v34^2 + 18*v34*v45 + v45^2) + 
          v15^2*(v23*(-52*v23^2 - 19*v23*v34 + 18*v34^2) + 
            3*(v23 + v34)*(5*v23 + 3*v34)*v45 + (31*v23 + 24*v34)*v45^2) + 
          v15^3*(29*v23^2 - 3*v23*(2*v34 + 7*v45) - v45*(10*v34 + 13*v45)) + 
          v15*(31*v23^4 + v23^3*(54*v34 + v45) - v34^2*v45*(4*v34 + 13*v45) + 
            v23*v34*(-14*v34^2 + 11*v34*v45 - 15*v45^2) - 
            v23^2*(31*v34^2 + 30*v34*v45 + 19*v45^2))) - 
        v12^3*(v23^2*(v23 + v34)*(4*v23^3 - 9*v23^2*v34 - 43*v23*v34^2 + 
            20*v34^3) + 2*v15^5*(5*v23 - 4*v45) + 
          v23*(-6*v23^4 + v23^3*v34 + 80*v23^2*v34^2 + 35*v23*v34^3 - 
            20*v34^4)*v45 + (v23^2 - 3*v23*v34 - 2*v34^2)*
           (2*v23^2 + 15*v23*v34 - 2*v34^2)*v45^2 + 
          v34*(-13*v23^2 + 4*v23*v34 + 6*v34^2)*v45^3 + 
          2*v15^4*(-15*v23^2 + v23*(-8*v34 + v45) + v45*(9*v34 + 5*v45)) + 
          v15^3*(23*v23^3 - 2*v45*(v34 + 2*v45)*(7*v34 + 3*v45) + 
            v23^2*(66*v34 + 56*v45) + v23*(4*v34^2 + 28*v34*v45 - 
              27*v45^2)) + v15*(-15*v23^5 + 18*v23^4*(3*v34 + 2*v45) + 
            v23^3*(99*v34^2 - 9*v45^2) - v23^2*(v34 - v45)*
             (6*v34^2 + 22*v34*v45 - 5*v45^2) - 2*v34^2*v45*
             (v34^2 + 11*v34*v45 + 12*v45^2) + v23*v34*(-6*v34^3 + 
              56*v34^2*v45 + 27*v34*v45^2 - 24*v45^3)) + 
          v15^2*(8*v23^4 - v23^3*(99*v34 + 80*v45) + 6*v34*v45*
             (v34^2 + 7*v34*v45 + 5*v45^2) + v23^2*(-48*v34^2 - 71*v34*v45 + 
              21*v45^2) + v23*(8*v34^3 - 66*v34^2*v45 + 24*v34*v45^2 + 
              20*v45^3))))) + 
    qsq^4*(v23^2*v34*(v15*(v15 - v23)^2*(-2*v15 + 3*v23) - 
        3*(2*v15^3 - 4*v15^2*v23 + v15*v23^2 + v23^3)*v34 + 
        (8*v15^2 - 25*v15*v23 + 15*v23^2)*v34^2 + 2*(6*v15 - 5*v23)*v34^3) + 
      v23*(-(v15*(v15 - v23)^2*(3*v15 - v23)*v23) + 
        (12*v15^4 - 28*v15^3*v23 + 23*v15^2*v23^2 - 7*v15*v23^3 - v23^4)*
         v34 + (-24*v15^3 + 27*v15^2*v23 - 14*v15*v23^2 + 23*v23^3)*v34^2 + 
        2*(10*v15 - 11*v23)*(v15 + 3*v23)*v34^3 + 6*(-4*v15 + 5*v23)*v34^4)*
       v45 + (12*v15^4*(v23 - v34) + v15^3*(-34*v23^2 + 4*v23*v34 + 
          28*v34^2) + v15^2*(25*v23^3 + 40*v23^2*v34 - 42*v23*v34^2 - 
          28*v34^3) + 2*v23*v34*(2*v23^3 - 29*v23^2*v34 + 54*v23*v34^2 - 
          15*v34^3) - v15*(4*v23^4 + 15*v23^3*v34 + 6*v23^2*v34^2 - 
          12*v34^4))*v45^2 + (-10*v15^4 + 12*v15^3*(4*v23 + v34) - 
        v15^2*v23*(42*v23 + 103*v34) + v15*(6*v23^3 + 41*v23^2*v34 + 
          67*v23*v34^2 - 12*v34^3) + 2*v34*(-3*v23^3 + 33*v23^2*v34 - 
          39*v23*v34^2 + 5*v34^3))*v45^3 + 
      (-21*v15^3 + v15^2*(29*v23 + 43*v34) + v34*(4*v23^2 - 35*v23*v34 + 
          21*v34^2) - v15*(4*v23^2 + 22*v23*v34 + 43*v34^2))*v45^4 + 
      (-v15 + v34)*(7*v15 - v23 + 7*v34)*v45^5 + v12^5*(v15 - v34)*
       (3*v15 - 4*v23 + v45) + v12^4*(-15*v15^3 + 
        v15^2*(48*v23 + 3*v34 - 23*v45) + 
        v34*(34*v23^2 + v45*(5*v34 + 4*v45) - 6*v23*(2*v34 + 5*v45)) + 
        v15*(-34*v23^2 + 8*v34^2 + 7*v34*v45 - 4*v45^2 + 
          5*v23*(-7*v34 + 6*v45))) + 
      v12^3*(10*v15^4 + v15^3*(-72*v23 + 25*v34 + 66*v45) + 
        2*v15^2*(63*v23^2 - 20*v23*v34 - 6*v34^2 - 97*v23*v45 + 7*v34*v45 + 
          29*v45^2) + v15*(-64*v23^3 + v23^2*(-40*v34 + 124*v45) + 
          v23*(88*v34^2 + 38*v34*v45 - 61*v45^2) - (7*v34 + 2*v45)*
           (v34^2 + 3*v34*v45 - 3*v45^2)) + 
        v34*(64*v23^3 - 4*v23^2*(21*v34 + 31*v45) - 
          v45*(7*v34^2 + 25*v34*v45 + 6*v45^2) + 
          v23*(12*v34^2 + 100*v34*v45 + 61*v45^2))) + 
      v12*(v15^2*(2*v23*(6*v23^3 - 44*v23^2*v34 + 9*v23*v34^2 + 7*v34^3) + 
          (-100*v23^3 + 91*v23^2*v34 + 24*v34^3)*v45 + 
          3*(69*v23^2 + 33*v23*v34 + 14*v34^2)*v45^2 - (153*v23 + 67*v34)*
           v45^3 + 35*v45^4) + v15*(-(v23*(v23 - v34)*(v23 + 2*v34)*
            (4*v23^2 - 39*v23*v34 + 7*v34^2)) + 2*(15*v23^4 - 19*v23^3*v34 - 
            34*v23^2*v34^2 + 38*v23*v34^3 - 6*v34^4)*v45 - 
          (61*v23^3 + 26*v23^2*v34 + 99*v23*v34^2 + 4*v34^3)*v45^2 + 
          (49*v23^2 + 103*v34^2)*v45^3 + (-15*v23 + 22*v34)*v45^4 + v45^5) + 
        2*v15^4*(2*v23^2 - 7*v23*(v34 + 2*v45) + 3*v45*(4*v34 + 5*v45)) - 
        v15^3*(12*v23^3 + 20*v34^2*v45 - 78*v45^3 - 
          7*v23^2*(9*v34 + 14*v45) + v23*(14*v34^2 + 76*v34*v45 + 
            169*v45^2)) + v34*(v23 - v45)*(4*v23^4 + v23^2*(18*v34 + 5*v45)*
           (4*v34 + 7*v45) - 2*v23^3*(24*v34 + 13*v45) + 
          v45*(12*v34^3 + 48*v34^2*v45 + 29*v34*v45^2 + v45^3) - 
          v23*(16*v34^3 + 121*v34^2*v45 + 124*v34*v45^2 + 14*v45^3))) + 
      v12^2*(2*v15^4*(8*v23 - 6*v34 - 15*v45) - 
        v15^3*(66*v23^2 - 85*v23*v34 + 8*v34^2 - 193*v23*v45 + 38*v34*v45 + 
          108*v45^2) + v15^2*(2*(42*v23^3 - 71*v23^2*v34 - 9*v23*v34^2 + 
            3*v34^3) + (-293*v23^2 + 68*v23*v34 - 27*v34^2)*v45 + 
          6*(45*v23 + v34)*v45^2 - 66*v45^3) + 
        v15*(-34*v23^4 + 40*v23^3*v34 + 142*v23^2*v34^2 - 63*v23*v34^3 + 
          2*v34^4 + (124*v23^3 - 91*v23*v34^2 + 28*v34^3)*v45 - 
          2*(67*v23^2 - 13*v23*v34 + 20*v34^2)*v45^2 + (49*v23 - 41*v34)*
           v45^3 - 4*v45^4) + v34*(34*v23^4 - 2*v23^3*(63*v34 + 62*v45) + 
          v23^2*(66*v34^2 + 293*v34*v45 + 134*v45^2) + 
          v45*(3*v34^3 + 34*v34^2*v45 + 42*v34*v45^2 + 4*v45^3) - 
          v23*(4*v34^3 + 98*v34^2*v45 + 207*v34*v45^2 + 49*v45^3))) + 
      mTsq^2*(14*v12^5 - 8*v15^5 + v12^4*(-82*v15 + 120*v23 + 7*v34 - 
          36*v45) + 8*v15^4*(5*v23 + v34 - 4*v45) + 
        4*v15^3*(-19*v23^2 - 8*v23*v34 + 4*v34^2 + 5*v23*v45 + 16*v34*v45 + 
          14*v45^2) + v12^3*(-64*v15^2 - 37*v15*v23 + 130*v23^2 + 
          184*v15*v34 - 233*v23*v34 - 64*v34^2 + 4*(36*v15 - 47*v23 + 9*v34)*
           v45 + 32*v45^2) + v12^2*(124*v15^3 - 130*v23^3 - 453*v23^2*v34 + 
          112*v23*v34^2 + 76*v34^3 - 4*v15^2*(112*v23 + 19*v34 - 47*v45) + 
          12*(37*v23 - 3*v34)*v34*v45 + 2*(34*v23 - 45*v34)*v45^2 - 8*v45^3 + 
          v15*(453*v23^2 + 408*v23*v34 - 124*v34^2 - 8*(18*v23 + 31*v34)*
             v45 - 42*v45^2)) + 4*v15^2*(16*v23^3 - 4*v34^3 - 26*v34*v45^2 + 
          8*v45^3 + v23^2*(31*v34 + 9*v45) - v23*(24*v34^2 + 17*v34*v45 + 
            32*v45^2)) + v15*(-7*v23^4 - 4*v23^3*(46*v34 + 9*v45) + 
          v23^2*(76*v34^2 + 248*v34*v45 + 90*v45^2) + 
          4*v23*(32*v34^3 - 29*v34^2*v45 - 16*v34*v45^2 - 13*v45^3) - 
          8*(v34^4 + 8*v34^3*v45 - 13*v34^2*v45^2 - v45^4)) + 
        2*(-7*v23^5 + v23^4*(41*v34 + 18*v45) + 
          8*v23^3*(4*v34^2 - 9*v34*v45 - 2*v45^2) + 
          v23^2*(-62*v34^3 - 94*v34^2*v45 + 21*v34*v45^2 + 4*v45^3) + 
          2*v23*v34*(-10*v34^3 + 41*v34^2*v45 + 40*v34*v45^2 + 7*v45^3) + 
          4*v34*(v34^4 + 4*v34^3*v45 - 7*v34^2*v45^2 - 4*v34*v45^3 - 
            v45^4)) + v12*(40*v15^4 - 120*v23^4 - 
          4*v15^3*(12*v23 + 32*v34 + 41*v45) + v23^3*(37*v34 + 188*v45) + 
          4*v23^2*(112*v34^2 + 36*v34*v45 - 17*v45^2) + 
          16*v23*v34*(3*v34^2 - 31*v34*v45 - 13*v45^2) + 
          4*v34*(-10*v34^3 - 5*v34^2*v45 + 32*v34*v45^2 + 13*v45^3) + 
          4*v15^2*(-28*v23^2 + 24*v34^2 + 29*v34*v45 - 40*v45^2 + 
            4*v23*(27*v34 + 31*v45)) + v15*(233*v23^3 - 
            12*v23^2*(34*v34 + 37*v45) + v23*(-432*v34^2 + 208*v45^2) + 
            4*(8*v34^3 + 17*v34^2*v45 + 16*v34*v45^2 - 7*v45^3)))) + 
      mTsq*(v12^6 + v23*(-((v15 - v23)^2*(4*v15^3 - 7*v15^2*v23 - 
             4*v15*v23^2 + v23^3)) + 2*v23^2*(9*v15^2 - 17*v15*v23 + 7*v23^2)*
           v34 - (16*v15^3 - 66*v15^2*v23 + 48*v15*v23^2 + 29*v23^3)*v34^2 + 
          4*(-2*v15^2 + 13*v23^2)*v34^3 + (20*v15 - 49*v23)*v34^4 + 
          8*v34^5) + (8*v15^5 - 40*v15^4*v23 + 3*v23^5 - 51*v23^4*v34 + 
          134*v23^3*v34^2 - 150*v23^2*v34^3 + 84*v23*v34^4 - 8*v34^5 + 
          v15^3*(17*v23^2 + 24*v23*v34 - 8*v34^2) + 
          v15*v23^2*(-43*v23^2 + 8*v23*v34 + 109*v34^2) + 
          v15^2*(57*v23^3 + 12*v23^2*v34 - 84*v23*v34^2 + 8*v34^3))*v45 + 
        (36*v15^4 - v15^2*v23*(103*v23 + 23*v34) - v15^3*(17*v23 + 40*v34) + 
          v15*(83*v23^3 + 98*v23^2*v34 - 79*v23*v34^2 + 40*v34^3) - 
          3*(v23^4 - 23*v23^3*v34 + 61*v23^2*v34^2 - 45*v23*v34^3 + 
            12*v34^4))*v45^2 + (38*v15^3 + 27*v15^2*v23 - 61*v15*v23^2 + 
          v23^3 - 2*(29*v15^2 + 33*v15*v23 + 16*v23^2)*v34 + 
          (58*v15 + 95*v23)*v34^2 - 38*v34^3)*v45^3 + 
        (16*v15^2 + 17*v15*v23 - v34*(3*v23 + 16*v34))*v45^4 + 
        2*(-v15 + v34)*v45^5 - v12^5*(14*v15 - 20*v23 + 6*v34 + 3*v45) + 
        v12^4*(29*v15^2 + 55*v23^2 - 79*v23*v34 + 2*v34^2 - 39*v23*v45 + 
          43*v34*v45 + 3*v45^2 + v15*(-71*v23 + 34*v34 + 51*v45)) - 
        v12^3*(52*v15^3 - 14*v34^3 + 57*v34^2*v45 + 83*v34*v45^2 + v45^3 + 
          3*v23^2*(53*v34 + 16*v45) + v15^2*(-55*v23 - 48*v34 + 134*v45) - 
          v23*(43*v34^2 + 221*v34*v45 + 22*v45^2) + 
          v15*(-9*v23^2 - 72*v23*v34 + 18*v34^2 - 191*v23*v45 + 8*v34*v45 + 
            69*v45^2)) + v12^2*(49*v15^4 - 55*v23^4 - 9*v23^3*v34 + 
          39*v23^2*v34^2 + 64*v23*v34^3 - 15*v34^4 + 
          (48*v23^3 + 48*v23^2*v34 - 164*v23*v34^2 - 17*v34^3)*v45 + 
          v34*(-158*v23 + 103*v34)*v45^2 + (-3*v23 + 61*v34)*v45^3 + 
          v15^3*(-110*v23 + 150*v45) - v15^2*(39*v23^2 - 2*v23*v34 + 
            66*v34^2 + 147*v23*v45 + 109*v34*v45 - 183*v45^2) + 
          v15*(159*v23^3 - 48*v23^2*v45 + 4*v23*(v34 - v45)*
             (17*v34 + 31*v45) + 2*v45*(-6*v34^2 - 49*v34*v45 + 16*v45^2))) + 
        v12*(-8*v15^5 - 20*v23^5 + 4*v15^4*(14*v23 - 5*v34 - 21*v45) + 
          v23^4*(71*v34 + 39*v45) + v15^3*(-64*v23^2 + 80*v23*v34 + 8*v34^2 + 
            113*v23*v45 - 135*v45^2) - v23^3*(55*v34^2 + 191*v34*v45 + 
            22*v45^2) - v23*v34*(56*v34^3 + 113*v34^2*v45 + 28*v34*v45^2 - 
            27*v45^3) + v23^2*(110*v34^3 + 147*v34^2*v45 + 124*v34*v45^2 + 
            3*v45^3) + v34*(4*v34^4 + 40*v34^3*v45 + 17*v34^2*v45^2 - 
            27*v34*v45^3 - 17*v45^4) + v15^2*(-43*v23^3 + 16*v34^3 + 
            84*v34^2*v45 + 79*v34*v45^2 - 95*v45^3 + 
            v23*v45*(193*v34 + 28*v45) + v23^2*(-68*v34 + 164*v45)) + 
          v15*(79*v23^4 - v23^3*(72*v34 + 221*v45) - 
            2*v23^2*(v34^2 + 28*v34*v45 - 79*v45^2) + 
            v45*(-24*v34^3 + 23*v34^2*v45 + 66*v34*v45^2 + 3*v45^3) - 
            v23*(80*v34^3 + 193*v34^2*v45 + 27*v45^3))))) + 
    qsq^2*(-(v23^4*v34^3*(v15^2 + v23*v34 - v15*(v23 + 2*v34))) - 
      v23^3*v34^2*(3*v15^3 + v23*(v23 - 5*v34)*v34 - 3*v15^2*(v23 + 3*v34) + 
        2*v15*v34*(3*v23 + 4*v34))*v45 + v23^2*v34*
       (-2*v15^4 + 5*v23*(v23 - 2*v34)*v34^2 + v15^2*(v23 - 11*v34)*
         (v23 + 2*v34) + v15^3*(v23 + 12*v34) + 
        3*v15*v34*(-v23^2 + 5*v23*v34 + 4*v34^2))*v45^2 + 
      v23*(-(v15^4*(v23 - 4*v34)) + 10*v23*v34^3*(-v23 + v34) + 
        v15^3*(v23^2 - 16*v34^2) + v15*v34^2*(13*v23^2 - 18*v23*v34 - 
          8*v34^2) + v15^2*v34*(-6*v23^2 + 9*v23*v34 + 20*v34^2))*v45^3 + 
      (-v15 + v34)*(v15^2*v23*(-2*v15 + 3*v23) + 
        2*v15*(v15^2 + v15*v23 - 5*v23^2)*v34 + 
        (-4*v15^2 + 5*v15*v23 + 10*v23^2)*v34^2 + (2*v15 - 5*v23)*v34^3)*
       v45^4 + (v15 - v34)^2*(-v15^2 + 3*v15*v23 + v34*(-5*v23 + v34))*
       v45^5 + (-v15 + v34)^3*v45^6 + v12^5*(v15 - v23)*
       (v15^3 + v15*v23*(4*v23 + 7*v34 - 3*v45) + 
        v15^2*(-5*v23 - v34 + v45) + v23*v34*(-4*v23 + 3*v45)) + 
      v12^4*(v15^4*(6*v23 - 2*v34 - 5*v45) + v15^3*(-21*v23^2 + v34^2 + 
          6*v34*v45 - 5*v45^2 + 5*v23*(v34 + 6*v45)) + 
        v15*(-9*v23^4 - v34^2*v45^2 - v23*v34*v45*(11*v34 + 4*v45) + 
          3*v23^3*(-5*v34 + 6*v45) + v23^2*(4*v34 - v45)*(7*v34 + 8*v45)) + 
        v23*v34*(9*v23^3 - 4*v34*v45^2 - 6*v23^2*(2*v34 + 3*v45) + 
          v23*v45*(15*v34 + 8*v45)) + v15^2*(24*v23^3 + 
          v23^2*(3*v34 - 43*v45) + 3*v34*v45*(-v34 + v45) - 
          3*v23*(5*v34^2 + 7*v34*v45 - 5*v45^2))) + 
      v12^3*(v34*(v23 - v45)*(4*v23^2*(v23^2 - 6*v23*v34 + 3*v34^2) + 
          v23*(-14*v23^2 + 36*v23*v34 - 9*v34^2)*v45 + 
          (7*v23^2 - 11*v23*v34 + v34^2)*v45^2) + 
        v15*(v23^2*(-4*v23^3 + 15*v23^2*v34 + 48*v23*v34^2 - 23*v34^3) + 
          2*v23*(9*v23^3 - 26*v23*v34^2 + 8*v34^3)*v45 - 
          (21*v23^3 + 11*v23^2*v34 + 8*v23*v34^2 + v34^3)*v45^2 + 
          (7*v23^2 - 2*v23*v34 + 6*v34^2)*v45^3) + 
        2*v15^4*(2*v23^2 - 5*v23*(v34 + 2*v45) + v45*(4*v34 + 5*v45)) + 
        v15^3*(-12*v23^3 + v23^2*(39*v34 + 62*v45) + v23*(v34^2 - 57*v45^2) + 
          v45*(-9*v34^2 - 15*v34*v45 + 10*v45^2)) + 
        v15^2*(12*v23^4 - 12*v23^3*(4*v34 + 5*v45) + 
          v34*v45*(3*v34^2 + 9*v34*v45 - 13*v45^2) + 
          v23^2*(-24*v34^2 + 69*v45^2) + v23*(7*v34^3 + 48*v34*v45^2 - 
            21*v45^3))) + 
      v12^2*(v15^2*(v23^2*v34*(-28*v23^2 + 24*v23*v34 + 13*v34^2) + 
          v23*(-15*v23^3 + 52*v23^2*v34 + 23*v34^3)*v45 + 
          (47*v23^3 + 46*v23^2*v34 + 21*v23*v34^2 - 12*v34^3)*v45^2 - 
          (45*v23^2 + 79*v23*v34 + 9*v34^2)*v45^3 + (13*v23 + 20*v34)*
           v45^4) - v15^4*(-24*v23*v45*(v34 + v45) + 
          2*v45^2*(6*v34 + 5*v45) + v23^2*(6*v34 + 9*v45)) - 
        v34*(v23 - v45)^2*(3*v23^3*(3*v34 + v45) - v34^2*v45*(v34 + 3*v45) - 
          v23^2*(21*v34^2 + 25*v34*v45 + 2*v45^2) + 
          2*v23*v34*(2*v34^2 + 10*v34*v45 + 5*v45^2)) + 
        v15^3*(v23^3*(23*v34 + 21*v45) + 2*v45^2*(11*v34^2 + 9*v34*v45 - 
            5*v45^2) + v23*v45*(-37*v34^2 - 21*v34*v45 + 51*v45^2) - 
          v23^2*(13*v34^2 + 50*v34*v45 + 64*v45^2)) + 
        v15*(v23 - v45)*(-2*v34^4*v45 + 13*v34^2*v45^3 + 
          v23^4*(11*v34 + 3*v45) - v23^3*(3*v34^2 + 14*v34*v45 + 5*v45^2) + 
          v23*v34*(6*v34^3 + 11*v34^2*v45 - 49*v34*v45^2 - 3*v45^3) - 
          v23^2*(39*v34^3 + 3*v34^2*v45 + 3*v34*v45^2 - 2*v45^3))) + 
      v12*(v15^4*v45*(-6*v23*v45*(3*v34 + 2*v45) + v45^2*(8*v34 + 5*v45) + 
          v23^2*(8*v34 + 6*v45)) + v34^2*(v23 - v45)^3*
         (v34*v45*(2*v34 + 3*v45) + v23^2*(6*v34 + 4*v45) - 
          3*v23*(2*v34^2 + 4*v34*v45 + v45^2)) - 
        v15^3*(v23^2*v45*(23*v34^2 - 11*v34*v45 - 26*v45^2) - 
          5*v45^3*(-4*v34^2 - 2*v34*v45 + v45^2) + 
          v23^3*(7*v34^2 + 16*v34*v45 + 10*v45^2) + 
          v23*v45^2*(-54*v34^2 - 20*v34*v45 + 21*v45^2)) + 
        v15*v34*(v23 - v45)*(-(v23^4*(8*v34 + 3*v45)) + 
          v34*v45^2*(4*v34^2 - 4*v34*v45 - 11*v45^2) + 
          v23^3*(-5*v34^2 + 13*v34*v45 + v45^2) + 2*v23*v34*v45*
           (-7*v34^2 + 8*v34*v45 + 22*v45^2) + 
          v23^2*(10*v34^3 - 5*v34^2*v45 - 35*v34*v45^2 + 3*v45^3)) + 
        v15^2*(v34*(16*v34 - 13*v45)*v45^3*(v34 + v45) + 
          v23^4*(15*v34^2 + 11*v34*v45 + 4*v45^2) + 
          v23^2*v45*(37*v34^3 - 21*v34^2*v45 - 62*v34*v45^2 + 10*v45^3) - 
          v23^3*(v34^3 - 8*v34*v45^2 + 11*v45^3) + 
          v23*(-54*v34^3*v45^2 + 55*v34*v45^4 - 3*v45^5))) + 
      mTsq*(v23^3*v34*(-2*v15^2*(v15 - v23)^2 + 3*(v15 - v23)*
           (2*v15^2 - v15*v23 + v23^2)*v34 + 2*(-7*v15^2 + 9*v15*v23 + v23^2)*
           v34^2 + (2*v15 - 5*v23)*v34^3 + 8*v34^4) + 
        v12^6*(3*v15^2 - 9*v15*v23 + v23*(6*v23 + v34)) + 
        v23^2*(2*v15^2*(v15 - v23)^2*(2*v15 - v23) - 20*v15^2*(v15 - v23)^2*
           v34 + (20*v15^3 - 30*v15^2*v23 + 16*v15*v23^2 + 15*v23^3)*v34^2 - 
          (12*v15^2 + 20*v15*v23 + 17*v23^2)*v34^3 + 16*(2*v15 + v23)*v34^4 - 
          24*v34^5)*v45 + v23*(-12*v15^5 + v15^4*(29*v23 + 64*v34) - 
          4*v15^3*(5*v23^2 + 34*v23*v34 + 28*v34^2) + 
          v34^2*(-29*v23^3 + 38*v23^2*v34 - 19*v23*v34^2 + 24*v34^3) - 
          v15*v34*(-7*v23^3 + 87*v23^2*v34 + 24*v23*v34^2 + 68*v34^3) + 
          v15^2*(3*v23^3 + 79*v23^2*v34 + 150*v23*v34^2 + 104*v34^3))*v45^2 + 
        (8*v15^5 - 16*v15^4*(v23 + 2*v34) + v15^3*(5*v23^2 + 72*v23*v34 + 
            56*v34^2) + v15^2*(6*v23^3 - 50*v23^2*v34 - 84*v23*v34^2 - 
            56*v34^3) + 2*v34^2*(14*v23^3 - 17*v23^2*v34 + 6*v23*v34^2 - 
            4*v34^3) + v15*v34*(-26*v23^3 + 79*v23^2*v34 + 16*v23*v34^2 + 
            32*v34^3))*v45^3 + (v15 - v34)*(4*v15^3 + v15^2*(5*v23 - 4*v34) + 
          v15*(-11*v23^2 + 8*v23*v34 - 4*v34^2) + 
          v34*(15*v23^2 - 13*v23*v34 + 4*v34^2))*v45^4 + 
        2*(v15 - v34)^2*(v15 + 2*v23 - v34)*v45^5 + 
        v12^2*(v23*(-3*(v15 - v23)^2*(6*v15^3 - 9*v15^2*v23 - 3*v15*v23^2 + 
              2*v23^3) + (-2*v15 + v23)*(-4*v15^3 + 19*v15^2*v23 - 
              46*v15*v23^2 + 33*v23^3)*v34 + (6*v15^3 - 61*v15*v23^2 + 
              54*v23^3)*v34^2 + (-6*v15^2 + 42*v15*v23 + v23^2)*v34^3 + 
            (4*v15 - 63*v23)*v34^4 + 6*v34^5) + (24*v15^5 + 12*v23^5 - 
            71*v23^4*v34 - 97*v23^3*v34^2 + 14*v23^2*v34^3 + 83*v23*v34^4 - 
            4*v34^5 - v15^4*(75*v23 + 32*v34) - 2*v15^3*(7*v23^2 + 
              6*v23*v34 - 6*v34^2) + v15^2*(147*v23^3 + 159*v23^2*v34 + 
              168*v23*v34^2 - 20*v34^3) + v15*(-92*v23^4 + 20*v23^3*v34 - 
              159*v23^2*v34^2 - 160*v23*v34^3 + 20*v34^4))*v45 + 
          (19*v15^4 - 7*v23^4 + 43*v23^3*v34 + 120*v23^2*v34^2 - 
            12*v23*v34^3 - 29*v34^4 + 6*v15^3*(5*v23 + 4*v34) - 
            5*v15^2*(24*v23^2 + 29*v23*v34 + 30*v34^2) + 
            v15*(88*v23^3 + 149*v23*v34^2 + 136*v34^3))*v45^2 + 
          (34*v15^3 + v23^3 + 21*v23^2*v34 - 64*v23*v34^2 - 5*v34^3 - 
            v15^2*(38*v23 + 79*v34) + v15*(-21*v23^2 + 86*v23*v34 + 
              50*v34^2))*v45^3 + (15*v15^2 + v15*(v23 - 26*v34) + 
            v34*(-15*v23 + 11*v34))*v45^4) + 
        v12*(v23^2*(-(v15*(v15 - v23)^3*(6*v15 - v23)) - (v15 - v23)*
             (4*v15^3 - 2*v15^2*v23 - 19*v15*v23^2 + 9*v23^3)*v34 + 
            (6*v15^3 - 6*v15^2*v23 + 13*v15*v23^2 - 15*v23^3)*v34^2 - 
            3*(2*v15^2 - 10*v15*v23 + 5*v23^2)*v34^3 - (8*v15 + 33*v23)*
             v34^4 + 18*v34^5) + v23*(v15*(v15 - v23)*(30*v15^3 - 
              53*v15^2*v23 + 3*v15*v23^2 + 12*v23^3) + 
            (-94*v15^4 + 160*v15^3*v23 - 44*v15^2*v23^2 + 26*v15*v23^3 - 
              29*v23^4)*v34 + (148*v15^3 - 168*v15^2*v23 - 17*v15*v23^2 + 
              64*v23^3)*v34^2 + (-148*v15^2 + 12*v15*v23 + 27*v23^2)*v34^3 + 
            (94*v15 + 75*v23)*v34^4 - 30*v34^5)*v45 + 
          (v15*(-24*v15^4 + 56*v15^3*v23 + 12*v15^2*v23^2 - 78*v15*v23^3 + 
              39*v23^4) + (68*v15^4 - 64*v15^3*v23 - 149*v15^2*v23^2 + 
              90*v15*v23^3 + 36*v23^4)*v34 + (-104*v15^3 + 145*v15*v23^2 - 
              86*v23^3)*v34^2 + 2*(56*v15^2 + 32*v15*v23 - 15*v23^2)*v34^3 - 
            8*(8*v15 + 7*v23)*v34^4 + 12*v34^5)*v45^2 - 
          (12*v15^4 + v15^3*(23*v23 + 16*v34) - v15^2*(64*v23^2 + 
              121*v23*v34 + 84*v34^2) - v34*(-18*v23^3 + 38*v23^2*v34 + 
              23*v23*v34^2 + 16*v34^3) + v15*(39*v23^3 + 86*v23^2*v34 + 
              121*v23*v34^2 + 72*v34^3))*v45^3 - (13*v15^3 - 21*v15^2*v34 + 
            3*v15*(-5*v23^2 + v34^2) + v34*(v23^2 + 5*v34^2))*v45^4 - 
          2*(2*v15 + v23 - 2*v34)*(v15 - v34)*v45^5) + 
        v12^5*(-2*v15^3 + 20*v23^3 + 3*v15^2*(5*v23 - 2*v34 - 5*v45) + 
          2*v34^2*v45 + 3*v23*v34*(-3*v34 + 4*v45) - 
          3*v23^2*(7*v34 + 4*v45) + v15*(-33*v23^2 + 28*v23*v34 + 2*v34^2 + 
            29*v23*v45)) + v12^4*(5*v15^4 - v34^2*v45*(8*v34 + 3*v45) - 
          6*v23^3*(14*v34 + 3*v45) + v15^3*(15*v23 - 18*v34 + 17*v45) - 
          v15^2*(54*v23^2 + 13*v23*v34 - 9*v34^2 + 16*(4*v23 + v34)*v45 - 
            29*v45^2) + 3*v23*v34*(7*v34^2 - 3*v34*v45 - 13*v45^2) + 
          v23^2*(-3*v34^2 + 92*v34*v45 + 7*v45^2) + 
          v15*(34*v23^3 + v23^2*(112*v34 + 71*v45) + 
            v34*(-4*v34^2 + 20*v34*v45 - 7*v45^2) - 
            v23*(17*v34^2 + 26*v34*v45 + 36*v45^2))) - 
        v12^3*(8*v15^5 + 20*v23^5 + 2*v23^4*(17*v34 - 9*v45) - 
          22*v23^3*v34*(4*v34 + 3*v45) - 2*v34^2*v45*(5*v34^2 + 10*v34*v45 - 
            3*v45^2) + v15^3*(v23^2 + 30*v23*v34 - 14*v34^2 + 27*v23*v45 - 
            20*v34*v45 + 38*v45^2) + v23*v34*(19*v34^3 + 56*v34^2*v45 - 
            78*v34*v45^2 - 39*v45^3) + v23^2*(-63*v34^3 + 147*v34^2*v45 + 
            88*v34*v45^2 + v45^3) + v15*(-84*v23^4 + 111*v23^2*v34^2 + 
            6*v23*v34^3 - 2*v34^4 + 2*(33*v23^3 + 10*v23^2*v34 - 
              22*v23*v34^2 + 20*v34^3)*v45 + (43*v23^2 + 90*v23*v34 + 
              79*v34^2)*v45^2 - 2*(9*v23 + 13*v34)*v45^3) + 
          v15^4*(-33*v23 + 2*(v34 + 8*v45)) + v15^2*(88*v23^3 + 6*v34^3 - 
            30*v34^2*v45 - 87*v34*v45^2 + 28*v45^3 - 
            v23^2*(61*v34 + 97*v45) - v23*(6*v34^2 + 17*v34*v45 + 
              86*v45^2)))) + mTsq^2*(3*v12^6*(-2*v15 + 2*v23 + v34) + 
        v23^2*(v15*(v15 - v23)^2*(2*v15^2 - 2*v15*v23 - 3*v23^2) + 
          (-22*v15^4 + 64*v15^3*v23 - 61*v15^2*v23^2 + 14*v15*v23^3 + 
            6*v23^4)*v34 + (20*v15^3 - 84*v15^2*v23 + 107*v15*v23^2 - 
            27*v23^3)*v34^2 + (52*v15^2 - 49*v23^2)*v34^3 + 
          2*(-43*v15 + 13*v23)*v34^4 + 34*v34^5) + 
        v23*(8*v15^5 - v15^3*(5*v23 - 44*v34)*(v23 + 4*v34) - 
          4*v15^4*(3*v23 + 14*v34) + v15^2*(2*v23^3 + 117*v23^2*v34 - 
            48*v23*v34^2 - 272*v34^3) + v34*(-17*v23^4 + 62*v23^3*v34 + 
            131*v23^2*v34^2 - 36*v23*v34^3 - 56*v34^4) + 
          v15*(8*v23^4 - 44*v23^3*v34 - 243*v23^2*v34^2 + 72*v23*v34^3 + 
            200*v34^4))*v45 + (-24*v15^5 + 40*v15^4*(v23 + 3*v34) - 
          2*v15^3*(3*v23^2 + 64*v23*v34 + 120*v34^2) + 
          v15^2*(7*v23^3 - 82*v23^2*v34 + 144*v23*v34^2 + 240*v34^3) + 
          v15*(-13*v23^4 + 14*v23^3*v34 + 198*v23^2*v34^2 - 64*v23*v34^3 - 
            120*v34^4) + v34*(19*v23^4 - 29*v23^3*v34 - 110*v23^2*v34^2 + 
            8*v23*v34^3 + 24*v34^4))*v45^2 + 2*v23*(v15 - v34)*
         (-6*v15^2 - 4*v15*(v23 - 6*v34) + 3*(v23^2 - 6*v34^2))*v45^3 + 
        8*(v15 - v34)^3*v45^4 + v12^5*(27*v15^2 + 48*v23^2 + 21*v23*v34 - 
          4*v34^2 - 8*(2*v23 + v34)*v45 + v15*(-75*v23 - 14*v34 + 17*v45)) + 
        v12^4*(49*v15^3 + 50*v23^3 - 108*v23^2*v34 - 91*v23*v34^2 - 3*v34^3 - 
          2*(44*v23^2 + 13*v23*v34 + v34^2)*v45 + (20*v23 + 13*v34)*v45^2 - 
          v15^2*(72*v23 + 107*v34 + 62*v45) + v15*(-27*v23^2 + 214*v23*v34 + 
            61*v34^2 + 155*v23*v45 + 44*v34*v45 - 19*v45^2)) + 
        v12^3*(-26*v15^4 - 50*v23^4 - 248*v23^3*v34 + 
          v15^3*(194*v23 - 131*v45) + v34*(v34 + v45)*(6*v34^2 - v34*v45 - 
            6*v45^2) + v15^2*(-366*v23^2 - 154*v23*v34 + 84*v34^2 + 
            232*v23*v45 + 243*v34*v45 + 29*v45^2) + 
          v23^2*(20*v34^2 + 259*v34*v45 + 44*v45^2) + 
          2*v23*(57*v34^3 + 44*v34^2*v45 - 15*v34*v45^2 - 4*v45^3) + 
          v15*(248*v23^3 - 64*v34^3 + v23^2*(388*v34 - 91*v45) - 
            117*v34^2*v45 - 14*v34*v45^2 + 6*v45^3 - 
            2*v23*(77*v34^2 + 188*v34*v45 + 33*v45^2))) + 
        v12^2*(-34*v15^5 - 48*v23^5 + 2*v15^4*(63*v23 + 43*v34 + 18*v45) + 
          v23^4*(27*v34 + 88*v45) - v15^3*(132*v23^2 + 384*v23*v34 + 
            52*v34^2 + 251*v23*v45 + 72*v34*v45 - 110*v45^2) + 
          v23^3*(366*v34^2 + 91*v34*v45 - 44*v45^2) + 4*v23^2*v34*
           (33*v34^2 - 99*v34*v45 - 41*v45^2) + 
          2*v34^2*(-v34^3 + 6*v34^2*v45 + 3*v34*v45^2 + 4*v45^3) + 
          v23*v34*(-66*v34^3 - 163*v34^2*v45 + 45*v34*v45^2 + 42*v45^3) + 
          v15*(108*v23^4 - 388*v23^3*v34 - 648*v23^2*v34^2 + 22*v34^4 + 
            (-259*v23^3 + 243*v23*v34^2 - 24*v34^3)*v45 + 
            2*(82*v23^2 + 89*v23*v34 + 41*v34^2)*v45^2 - 2*(9*v23 + 4*v34)*
             v45^3) + v15^2*(-20*v23^3 + 36*v23^2*(18*v34 + 11*v45) + 
            v23*(324*v34^2 + 171*v34*v45 - 215*v45^2) - 
            2*v34*(10*v34^2 - 24*v34*v45 + 99*v45^2))) + 
        v12*(-6*v23^6 + 8*v15^5*(-2*v23 + 7*v45) + v23^5*(75*v34 + 16*v45) + 
          v23^4*(72*v34^2 - 155*v34*v45 - 20*v45^2) - 4*v34^3*v45*
           (2*v34^2 + 10*v34*v45 - 3*v45^2) + v23^3*(-194*v34^3 - 
            232*v34^2*v45 + 66*v34*v45^2 + 8*v45^3) + 
          v23^2*v34*(-126*v34^3 + 251*v34^2*v45 + 215*v34*v45^2 + 18*v45^3) + 
          8*v23*v34*(2*v34^4 + 21*v34^3*v45 - 7*v34^2*v45^2 - 5*v34*v45^3 - 
            v45^4) + 2*v15^4*(33*v23^2 - 4*v45*(25*v34 + v45) - 
            4*v23*(2*v34 + 21*v45)) + v15^3*(-114*v23^3 + 163*v23^2*v45 + 
            4*(34*v34 - 9*v45)*v45*(2*v34 + v45) + 
            8*v23*(16*v34^2 + 42*v34*v45 + 7*v45^2)) + 
          v15^2*(91*v23^4 + 22*v23^3*(7*v34 - 4*v45) - 9*v23^2*(3*v34 + v45)*
             (12*v34 + 5*v45) - 4*v34*v45*(44*v34^2 + 36*v34*v45 - 
              21*v45^2) - 8*v23*(16*v34^3 + 17*v34*v45^2 - 5*v45^3)) + 
          v15*(-21*v23^5 + v23^4*(-214*v34 + 26*v45) + 4*v34^2*v45*
             (14*v34^2 + 32*v34*v45 - 15*v45^2) + 2*v23^3*(77*v34^2 + 
              188*v34*v45 + 15*v45^2) + v23^2*(384*v34^3 - 171*v34^2*v45 - 
              178*v34*v45^2 - 42*v45^3) + 8*v23*(2*v34^4 - 42*v34^3*v45 + 
              17*v34^2*v45^2 + v45^4))))) + 
    qsq^3*(v23^3*v34^2*(-3*v15*(v15 - v23)^2 + (v15 - 3*v23)*(v15 - v23)*
         v34 + (8*v15 - 5*v23)*v34^2) + v23^2*v34*
       (v15*(v15 - v23)*(-2*v15 + v23)^2 + (-14*v15^3 + 9*v15^2*v23 + 
          4*v15*v23^2 + 2*v23^3)*v34 + (22*v15^2 + 2*v15*v23 - 19*v23^2)*
         v34^2 + 4*(-6*v15 + 5*v23)*v34^3)*v45 + 
      v23*(v15^2*(3*v15 - 2*v23)*(v15 - v23)*v23 - v15*(2*v15 + v23)*
         (6*v15^2 - 8*v15*v23 + v23^2)*v34 + (44*v15^3 - 39*v15^2*v23 - 
          13*v15*v23^2 - 9*v23^3)*v34^2 + 2*(-24*v15^2 + 10*v15*v23 + 
          23*v23^2)*v34^3 + 6*(4*v15 - 5*v23)*v34^4)*v45^2 + 
      (8*v15^4*(-v23 + v34) + v15^3*(17*v23^2 + 12*v23*v34 - 24*v34^2) + 
        2*v23*v34^2*(8*v23^2 - 27*v23*v34 + 10*v34^2) + 
        v15*v34*(10*v23^3 + 47*v23^2*v34 - 28*v23*v34^2 - 8*v34^3) + 
        v15^2*(-7*v23^3 - 51*v23^2*v34 + 24*v23*v34^2 + 24*v34^3))*v45^3 + 
      (v15^2*(5*v15^2 - 19*v15*v23 + 9*v23^2) + 
        v15*(-10*v15^2 + 60*v15*v23 - 13*v23^2)*v34 - 2*v23*(27*v15 + 7*v23)*
         v34^2 + (10*v15 + 31*v23)*v34^3 - 5*v34^4)*v45^4 + 
      (7*v15^3 + (6*v23 - 7*v34)*v34^2 - v15^2*(5*v23 + 19*v34) + 
        v15*v34*(5*v23 + 19*v34))*v45^5 + (v15 - v34)*(v15 + v34)*v45^6 + 
      v12^5*(-3*v15^3 - 2*v15*v23*(3*v23 + 5*v34) + 
        v15^2*(9*v23 + 3*v34 - 2*v45) + 3*v23*v34*(2*v23 - v45) + 
        v15*(3*v23 + v34)*v45) + v12^4*(5*v15^4 + 
        v15^3*(-33*v23 + 4*v34 + 19*v45) + v15^2*(54*v23^2 + 11*v23*v34 - 
          6*v34^2 - 4*(14*v23 + v34)*v45 + 9*v45^2) + 
        v34*(26*v23^3 - 2*v34*v45^2 - 18*v23^2*(v34 + 2*v45) + 
          5*v23*v45*(3*v34 + 2*v45)) + v15*(-26*v23^3 + 
          v34*v45*(-5*v34 + v45) + v23^2*(-40*v34 + 36*v45) + 
          2*v23*(13*v34^2 + 13*v34*v45 - 5*v45^2))) + 
      v12^3*(2*v15^4*(7*v23 - 4*v34 - 10*v45) - 
        v15^3*(54*v23^2 - 46*v23*v34 + v34^2 - 121*v23*v45 + 2*v34*v45 + 
          46*v45^2) + v15^2*(66*v23^3 - 62*v23^2*v34 - 36*v23*v34^2 + 
          3*v34^3 - (177*v23^2 + 11*v23*v34 + 9*v34^2)*v45 + 
          (116*v23 + 13*v34)*v45^2 - 16*v45^3) + 
        v34*(26*v23^4 + v34*v45^2*(5*v34 + 7*v45) - 
          2*v23^3*(33*v34 + 37*v45) - v23*v45*(21*v34^2 + 61*v34*v45 + 
            12*v45^2) + 2*v23^2*(9*v34^2 + 60*v34*v45 + 29*v45^2)) - 
        2*v15*(13*v23^4 - 37*v23^3*v45 + v34*v45*(-4*v34^2 + 3*v34*v45 + 
            5*v45^2) + v23^2*(-53*v34^2 - 19*v34*v45 + 29*v45^2) + 
          v23*(11*v34^3 + 32*v34^2*v45 - 6*v45^3))) + 
      v12*(v15^3*(v23^2*(22*v23 - 17*v34)*v34 + v23*(21*v23^2 - 68*v23*v34 - 
            50*v34^2)*v45 + (-83*v23^2 - 4*v23*v34 + 48*v34^2)*v45^2 + 
          (93*v23 + 28*v34)*v45^3 - 31*v45^4) + 
        v15^2*(v23^2*v34*(-26*v23^2 + 36*v23*v34 + 11*v34^2) + 
          v23*(-15*v23^3 + 64*v23^2*v34 + 12*v23*v34^2 + 50*v34^3)*v45 + 
          (61*v23^3 + 68*v23^2*v34 - 44*v34^3)*v45^2 - 
          3*(27*v23^2 + 52*v23*v34 + 8*v34^2)*v45^3 + (41*v23 + 54*v34)*
           v45^4 - 6*v45^5) + v15*(v23^2*v34*(10*v23^3 - 11*v23^2*v34 - 
            46*v23*v34^2 + 18*v34^3) + v23*(3*v23^4 - 26*v23^3*v34 + 
            11*v23^2*v34^2 + 56*v23*v34^3 - 30*v34^4)*v45 + 
          (-10*v23^4 - 93*v23^2*v34^2 + 4*v23*v34^3 + 12*v34^4)*v45^2 + 
          2*(6*v23^3 + 11*v23^2*v34 + 78*v23*v34^2 - 6*v34^3)*v45^3 - 
          6*(v23^2 + 10*v34^2)*v45^4 + (v23 - 5*v34)*v45^5) - 
        v15^4*(-30*v23*v45*(v34 + v45) + 4*v45^2*(6*v34 + 5*v45) + 
          v23^2*(6*v34 + 9*v45)) - v34*(v23 - v45)^2*(3*v23^3*(3*v34 + v45) - 
          v23^2*(33*v34^2 + 38*v34*v45 + 4*v45^2) - 
          v34*v45*(8*v34^2 + 19*v34*v45 + 5*v45^2) + 
          v23*(14*v34^3 + 55*v34^2*v45 + 31*v34*v45^2 + v45^3))) + 
      v12^2*(6*v15^4*(v23^2 - 3*v23*(v34 + 2*v45) + v45*(4*v34 + 5*v45)) - 
        v15^3*(18*v23^3 - 6*v23^2*(13*v34 + 20*v45) + 
          2*v45*(11*v34^2 + 10*v34*v45 - 27*v45^2) + 
          v23*(11*v34^2 + 56*v34*v45 + 162*v45^2)) + v34*(v23 - v45)*
         (6*v23^4 - 6*v23^3*(9*v34 + 5*v45) + v34*v45*(3*v34^2 + 17*v34*v45 + 
            9*v45^2) + v23^2*(54*v34^2 + 123*v34*v45 + 28*v45^2) - 
          6*v23*(v34^3 + 11*v34^2*v45 + 12*v34*v45^2 + v45^3)) + 
        v15^2*(18*v23^4 + 15*v23^2*v45*(5*v34 + 13*v45) - 
          2*v23^3*(53*v34 + 60*v45) + v23*(17*v34^3 - 12*v34^2*v45 + 
            93*v34*v45^2 - 105*v45^3) + v45*(14*v34^3 + 39*v34^2*v45 - 
            47*v34*v45^2 + 14*v45^3)) + 
        v15*(-6*v23^5 + 4*v23^4*(10*v34 + 9*v45) + 
          v23^3*(62*v34^2 - 38*v34*v45 - 58*v45^2) + 
          v34*v45*(-4*v34^3 - 10*v34^2*v45 + 51*v34*v45^2 + 13*v45^3) + 
          v23^2*(-78*v34^3 - 75*v34^2*v45 + 34*v45^3) + 
          v23*(6*v34^4 + 68*v34^3*v45 - 68*v34^2*v45^2 - 22*v34*v45^3 - 
            6*v45^4))) + mTsq*(v12^6*(-3*v15 + 4*v23) + 
        v23^2*(-2*v15^2*(v15 - v23)^3 + v23*(-v15 + v23)*
           (2*v15^2 - 9*v15*v23 + 3*v23^2)*v34 - 6*v23*(-2*v15^2 + v15*v23 + 
            2*v23^2)*v34^2 + (-28*v15^2 + 38*v15*v23 + 13*v23^2)*v34^3 + 
          6*(3*v15 - 5*v23)*v34^4 + 12*v34^5) + 
        v23*(v15*(3*v15 - 2*v23)*(v15 - v23)*(4*v15^2 - 5*v15*v23 - 
            3*v23^2) + (-40*v15^4 + 100*v15^3*v23 - 63*v15^2*v23^2 + 
            17*v15*v23^3 - 12*v23^4)*v34 + (40*v15^3 - 114*v15^2*v23 + 
            83*v15*v23^2 + 61*v23^3)*v34^2 - 22*v23*(2*v15 + 3*v23)*v34^3 + 
          (12*v15 + 77*v23)*v34^4 - 24*v34^5)*v45 + 
        (-(v15*(v15 - v23)*(12*v15^3 - 26*v15^2*v23 - 20*v15*v23^2 + 
             21*v23^3)) + (28*v15^4 - 112*v15^3*v23 + 50*v15^2*v23^2 + 
            48*v15*v23^3 + 19*v23^4)*v34 - 4*(6*v15^3 - 27*v15^2*v23 + 
            34*v15*v23^2 + 27*v23^3)*v34^2 + 8*(3*v15^2 + 4*v15*v23 + 
            13*v23^2)*v34^3 - 2*(14*v15 + 33*v23)*v34^4 + 12*v34^5)*v45^2 - 
        (20*v15^4 + 5*v15^3*(v23 - 8*v34) + v15^2*v23*(-53*v23 + 11*v34) + 
          v34*(13*v23^3 - 87*v23^2*v34 + 65*v23*v34^2 - 20*v34^3) + 
          v15*(26*v23^3 + 92*v23^2*v34 - 73*v23*v34^2 + 40*v34^3))*v45^3 + 
        (-14*v15^3 + v15^2*(-13*v23 + 34*v34) + v15*(13*v23^2 + 38*v23*v34 - 
            34*v34^2) + v34*(v23^2 - 33*v23*v34 + 14*v34^2))*v45^4 - 
        2*(v15 - v34)*(2*v15 + v23 + 2*v34)*v45^5 + 
        v12*(v23*(-((v15 - v23)^2*(14*v15^3 - 24*v15^2*v23 - 9*v15*v23^2 + 4*
                v23^3)) + (-2*v15^4 + 6*v15^3*v23 + 45*v15^2*v23^2 - 
              92*v15*v23^3 + 39*v23^4)*v34 - (20*v15^3 - 72*v15^2*v23 + 
              55*v15*v23^2 + 20*v23^3)*v34^2 + (20*v15^2 - 34*v15*v23 + 
              39*v23^2)*v34^3 + 2*(v15 - 36*v23)*v34^4 + 14*v34^5) + 
          (24*v15^5 + 37*v15^3*v23^2 + 10*v23^5 - 115*v23^4*v34 + 
            114*v23^3*v34^2 - 73*v23^2*v34^3 + 104*v23*v34^4 - 12*v34^5 - 
            4*v15^4*(26*v23 + 3*v34) + 2*v15^2*(71*v23^3 + 82*v23^2*v34 - 
              20*v34^3) + v15*(-105*v23^4 + 2*v23^3*v34 - 86*v23^2*v34^2 + 
              40*v34^4))*v45 + (66*v15^4 - 8*v23^4 + 119*v23^3*v34 - 
            100*v23^2*v34^2 + 22*v23*v34^3 - 38*v34^4 - 
            2*v15^3*(11*v23 + 16*v34) - v15^2*(191*v23^2 + 206*v23*v34 + 
              108*v34^2) + 2*v15*(80*v23^3 + 71*v23^2*v34 + 103*v23*v34^2 + 
              56*v34^3))*v45^2 + (65*v15^3 + 2*v23^3 - 24*v23^2*v34 + 
            2*v23*v34^2 + 5*v34^3 - v15^2*(2*v23 + 73*v34) + 
            v15*(-87*v23^2 + 11*v34^2))*v45^3 + (33*v15^2 + 18*v15*v23 - 
            38*v15*v34 - 18*v23*v34 + 13*v34^2)*v45^4 + 2*(-v15 + v34)*
           v45^5) + v12^5*(12*v15^2 - 39*v15*v23 + 30*v23^2 - 17*v23*v34 - 
          2*v34^2 - 10*v23*v45 + 6*v34*v45 + 12*v15*(v34 + v45)) - 
        v12^2*(12*v15^5 + 30*v23^5 - 2*v23^4*(17*v34 + 22*v45) + 
          v15^4*(-72*v23 + 18*v34 + 77*v45) + 3*v23^2*v34*
           (-23*v34^2 + 56*v34*v45 + 13*v45^2) + 
          v23^3*(-76*v34^2 + 66*v34*v45 + 15*v45^2) + 
          v15^3*(69*v23^2 - 34*v23*v34 - 28*v34^2 - 73*v23*v45 - 44*v34*v45 + 
            104*v45^2) + v23*v34*(52*v34^3 + 37*v34^2*v45 - 191*v34*v45^2 - 
            87*v45^3) + v15^2*(v23*(72*v23^2 - 23*v23*v34 + 72*v34^2) - 
            2*(84*v23^2 + 43*v23*v34 + 57*v34^2)*v45 - 4*(25*v23 + 34*v34)*
             v45^2 + 87*v45^3) + v15*(v23*(-111*v23^3 + 84*v23^2*v34 + 
              23*v23*v34^2 + 6*v34^3) + 2*(97*v23^3 + 82*v23*v34^2 + 
              50*v34^3)*v45 + (-39*v23^2 + 142*v23*v34 + 50*v34^2)*v45^2 - 
            4*(6*v23 + 23*v34)*v45^3 + v45^4) + 
          v34*(-2*v34^4 - 35*v34^3*v45 - 6*v34^2*v45^2 + 53*v34*v45^3 + 
            13*v45^4)) - v12^4*(13*v15^3 - 30*v23^3 + 
          v23^2*(111*v34 + 44*v45) + v15^2*(-20*v23 - 6*v34 + 61*v45) + 
          v23*(2*v34^2 - 105*v34*v45 - 8*v45^2) + 
          v34*(-6*v34^2 + 5*v34*v45 + 21*v45^2) + 
          v15*(34*v23^2 + 11*v34^2 + 17*v34*v45 + 19*v45^2 - 
            23*v23*(4*v34 + 5*v45))) + v12^3*(30*v15^4 - 30*v23^4 - 
          116*v23^3*v34 + 72*v23^2*v34^2 + 53*v23*v34^3 - 6*v34^4 - 
          2*v34*(-97*v23^2 + 71*v23*v34 + 12*v34^2)*v45 + 
          (15*v23^2 - 160*v23*v34 + 41*v34^2)*v45^2 - 2*(v23 - 13*v34)*
           v45^3 + v15^3*(-39*v23 - 38*v34 + 66*v45) - 
          v15^2*(76*v23^2 - 55*v23*v34 + 12*v34^2 + 114*v23*v45 + 
            83*v34*v45 - 108*v45^2) + v15*(116*v23^3 + 2*v34^3 + 
            63*v34^2*v45 - 48*v34*v45^2 + 13*v45^3 + 
            v23^2*(84*v34 + 66*v45) - v23*(45*v34^2 + 2*v34*v45 + 
              119*v45^2)))) + mTsq^2*(2*v12^6 + 
        v23*(-4*v15^5 + 16*v15^4*v23 - 34*v15^3*v23^2 + 37*v15^2*v23^3 - 
          13*v15*v23^4 - 2*v23^5 + (-20*v15^4 + 64*v15^3*v23 - 
            30*v15^2*v23^2 - 48*v15*v23^3 + 37*v23^4)*v34 + 
          (56*v15^3 - 192*v15^2*v23 + 194*v15*v23^2 - 21*v23^3)*v34^2 - 
          2*(4*v15^2 - 64*v15*v23 + 65*v23^2)*v34^3 - 4*(13*v15 + 4*v23)*
           v34^4 + 28*v34^5) + v12^5*(-37*v15 + 44*v23 + 13*v34 - 6*v45) + 
        (24*v15^5 + 6*v23^5 - 91*v23^4*v34 - v23^3*v34^2 + 256*v23^2*v34^3 + 
          40*v23*v34^4 - 24*v34^5 - 8*v15^4*(9*v23 + 11*v34) + 
          4*v15^3*(15*v23^2 + 32*v23*v34 + 36*v34^2) + 
          v15^2*(-33*v23^3 + 16*v23^2*v34 - 144*v34^3) + 
          2*v15*(11*v23^4 + 51*v23^3*v34 - 166*v23^2*v34^2 - 48*v23*v34^3 + 
            44*v34^4))*v45 + (16*v15^4 - 8*v23^4 + 16*v15^3*(v23 - 2*v34) + 
          65*v23^3*v34 + 68*v23^2*v34^2 - 144*v23*v34^3 - 16*v34^4 - 
          4*v15^2*v23*(5*v23 + 28*v34) + v15*(v23^3 - 80*v23^2*v34 + 
            240*v23*v34^2 + 32*v34^3))*v45^2 - 
        2*(16*v15^3 - 2*v23^3 + v23^2*v34 + 18*v23*v34^2 - 16*v34^3 - 
          2*v15^2*(7*v23 + 24*v34) + v15*(11*v23^2 - 4*v23*v34 + 48*v34^2))*
         v45^3 + 8*v23*(v15 - v34)*v45^4 + v12^4*(21*v15^2 + 130*v23^2 - 
          37*v23*v34 - 37*v34^2 - 98*v23*v45 - 22*v34*v45 + 8*v45^2 + 
          v15*(-143*v23 + 48*v34 + 91*v45)) + v12^3*(130*v15^3 + 34*v34^3 + 
          33*v34^2*v45 - v34*v45^2 - 4*v45^3 + v15^2*(-340*v23 - 194*v34 + 
            v45) - 8*v23^2*(49*v34 + 17*v45) + v15*(212*v23^2 + 544*v23*v34 + 
            30*v34^2 + 157*v23*v45 - 102*v34*v45 - 65*v45^2) + 
          v23*(-108*v34^2 + 185*v34*v45 + 72*v45^2)) + 
        v12^2*(16*v15^4 - 130*v23^4 + 4*v23^3*(-53*v34 + 34*v45) + 
          v23^2*v34*(386*v34 + 445*v45) + v15^2*(-386*v23^2 + 278*v23*v34 + 
            192*v34^2 + 613*v23*v45 + 332*v34*v45 - 68*v45^2) + 
          v23*(202*v34^3 - 219*v34^2*v45 - 225*v34*v45^2 - 12*v45^3) + 
          2*v34*(-8*v34^3 - 30*v34^2*v45 + 10*v34*v45^2 + 11*v45^3) + 
          2*v15^3*(53*v23 - 64*(v34 + 2*v45)) + 
          v15*(392*v23^3 - 445*v23^2*v45 + v23*(-586*v34^2 - 478*v34*v45 + 
              63*v45^2) + 2*(-32*v34^3 - 8*v34^2*v45 + 40*v34*v45^2 + 
              v45^3))) + v12*(-28*v15^5 - 44*v23^5 + 
          4*v15^4*(32*v23 + 13*v34 - 10*v45) + v23^4*(143*v34 + 98*v45) + 
          v23^3*(340*v34^2 - 157*v34*v45 - 72*v45^2) - 
          v23^2*(106*v34^3 + 613*v34^2*v45 + 63*v34*v45^2 - 12*v45^3) + 
          4*v23*v34*(-32*v34^3 + 15*v34^2*v45 + 74*v34*v45^2 + 19*v45^3) + 
          v15^2*(108*v23^3 + 586*v23^2*v34 - 56*v34^3 + 
            3*v23*(73*v23 - 52*v34)*v45 - 8*(37*v23 + 30*v34)*v45^2 + 
            36*v45^3) + 4*v34*(v34^4 + 18*v34^3*v45 - 4*v34^2*v45^2 - 
            7*v34*v45^3 - 2*v45^4) + v15^3*(-202*v23^2 - 
            4*v23*(64*v34 + 15*v45) + 8*(v34^2 + 12*v34*v45 + 18*v45^2)) + 
          v15*(37*v23^4 - v23^3*(544*v34 + 185*v45) + 
            v23^2*(-278*v34^2 + 478*v34*v45 + 225*v45^2) + 
            4*v23*(64*v34^3 + 39*v34^2*v45 - 19*v45^3) + 
            4*(5*v34^4 - 32*v34^3*v45 + 28*v34^2*v45^2 - 2*v34*v45^3 + 
              2*v45^4))))))/(4*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^11*(2*mTsq - v15 - v34) + qsq^10*(16*mTsq^2 + 3*v15^2 - 5*v15*v23 + 
      16*v15*v34 - 5*v23*v34 + 3*v34^2 - 5*v12*(v15 + v34) + 
      mTsq*(11*v12 - 18*v15 + 11*v23 - 18*v34 - 8*v45) + 5*(v15 + v34)*v45) + 
    4*mTsq^3*(v12 + v23)^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2*
     ((v12 + v23)*(v12*(v15 - v23) + v23*v34) + 
      (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) - 
    qsq^9*(32*mTsq^3 + 3*v15^3 - 12*v15^2*v23 + 10*v15*v23^2 + 
      31*v15^2*v34 - 64*v15*v23*v34 + 10*v23^2*v34 + 31*v15*v34^2 - 
      15*v23*v34^2 + 3*v34^3 + 10*v12^2*(v15 + v34) - 
      24*mTsq^2*(3*(v12 + v23) - 2*v45) + 
      (15*v15^2 - 21*v15*v23 + 82*v15*v34 - 21*v23*v34 + 15*v34^2)*v45 + 
      10*(v15 + v34)*v45^2 - v12*(15*v15^2 - 24*v15*v23 + 64*v15*v34 - 
        24*v23*v34 + 12*v34^2 + 21*(v15 + v34)*v45) + 
      mTsq*(-25*v12^2 + 76*v12*v15 - 44*v15^2 - 58*v12*v23 + 80*v15*v23 - 
        25*v23^2 + 80*v12*v34 - 8*v15*v34 + 76*v23*v34 - 44*v34^2 + 
        37*(v12 - 2*v15 + v23 - 2*v34)*v45 - 12*v45^2)) + 
    qsq^8*(v15^4 - 9*v15^3*v23 + 18*v15^2*v23^2 - 10*v15*v23^3 + 
      18*v15^3*v34 - 95*v15^2*v23*v34 + 102*v15*v23^2*v34 - 10*v23^3*v34 + 
      42*v15^2*v34^2 - 121*v15*v23*v34^2 + 30*v23^2*v34^2 + 18*v15*v34^3 - 
      15*v23*v34^3 + v34^4 - 10*v12^3*(v15 + v34) - 
      16*mTsq^3*(9*v12 - 2*v15 + 9*v23 - 2*v34 - 6*v45) + 
      (15*v15^3 + v15^2*(-50*v23 + 135*v34) + v34*(34*v23^2 - 62*v23*v34 + 
          15*v34^2) + v15*(34*v23^2 - 267*v23*v34 + 135*v34^2))*v45 + 
      (31*v15^2 - 34*v15*v23 + 174*v15*v34 - 34*v23*v34 + 31*v34^2)*v45^2 + 
      10*(v15 + v34)*v45^3 + 2*v12^2*(15*v15^2 - 23*v15*v23 + 51*v15*v34 - 
        23*v23*v34 + 9*v34^2 + 17*(v15 + v34)*v45) + 
      4*mTsq^2*(33*v12^2 - 11*v12*v15 - 20*v15^2 + 78*v12*v23 + 11*v15*v23 + 
        33*v23^2 + 11*v12*v34 + 16*v15*v34 - 11*v23*v34 - 20*v34^2 - 
        4*(11*v12 + 2*v15 + 11*v23 + 2*v34)*v45 + 12*v45^2) + 
      mTsq*(2*(15*v12^3 - 22*v15^3 + v12^2*(-67*v15 + 63*v23 - 72*v34) + 
          v15^2*(77*v23 + 6*v34) + 6*v15*(-12*v23^2 + 3*v23*v34 + v34^2) + 
          (v23 - 2*v34)*(15*v23^2 - 37*v23*v34 + 11*v34^2) + 
          v12*(85*v15^2 - 161*v15*v23 + 63*v23^2 + 18*v15*v34 - 161*v23*v34 + 
            77*v34^2)) + (-68*v12^2 - 178*v15^2 + 271*v15*v23 - 68*v23^2 + 
          44*v15*v34 + 257*v23*v34 - 178*v34^2 + v12*(257*v15 - 164*v23 + 
            271*v34))*v45 + (45*v12 - 118*v15 + 45*v23 - 118*v34)*v45^2 - 
        8*v45^3) + v12*(-15*v15^3 + v15^2*(57*v23 - 121*v34 - 62*v45) - 
        v34*(46*v23^2 - 57*v23*v34 + 9*v34^2 - 84*v23*v45 + 50*v34*v45 + 
          34*v45^2) - v15*(46*v23^2 + 95*v34^2 + 267*v34*v45 + 34*v45^2 - 
          4*v23*(61*v34 + 21*v45)))) + qsq^7*(2*v15^4*v23 - 9*v15^3*v23^2 + 
      12*v15^2*v23^3 - 5*v15*v23^4 - 2*v15^4*v34 + 40*v15^3*v23*v34 - 
      111*v15^2*v23^2*v34 + 81*v15*v23^3*v34 - 5*v23^4*v34 - 14*v15^3*v34^2 + 
      123*v15^2*v23*v34^2 - 186*v15*v23^2*v34^2 + 30*v23^3*v34^2 - 
      14*v15^2*v34^3 + 70*v15*v23*v34^3 - 30*v23^2*v34^3 - 2*v15*v34^4 + 
      5*v23*v34^4 - 5*v12^4*(v15 + v34) - 
      (5*v15^4 + v15^3*(-37*v23 + 66*v34) + 2*v15^2*(30*v23^2 - 160*v23*v34 + 
          69*v34^2) + v34*(-26*v23^3 + 98*v23^2*v34 - 61*v23*v34^2 + 
          5*v34^3) + v15*(-26*v23^3 + 331*v23^2*v34 - 418*v23*v34^2 + 
          66*v34^3))*v45 - (v15*(31*v15 - 21*v23)*(v15 - 2*v23) + 
        (231*v15^2 - 442*v15*v23 + 42*v23^2)*v34 + 3*(77*v15 - 34*v23)*
         v34^2 + 31*v34^3)*v45^2 - 2*(17*v15^2 - 13*v15*v23 + 98*v15*v34 - 
        13*v23*v34 + 17*v34^2)*v45^3 - 5*(v15 + v34)*v45^4 + 
      v12^3*(30*v15^2 - 44*v15*v23 + 81*v15*v34 - 44*v23*v34 + 12*v34^2 + 
        26*(v15 + v34)*v45) - 8*mTsq^3*(33*v12^2 - 8*v15^2 + 33*v23^2 - 
        26*v23*v34 - 8*v34^2 - 44*v23*v45 + 8*v34*v45 + 12*v45^2 + 
        v15*(-6*v23 + 16*v34 + 8*v45) - 2*v12*(13*v15 - 39*v23 + 3*v34 + 
          22*v45)) - v12^2*(30*v15^3 + 2*v15^2*(-54*v23 + 93*v34 + 49*v45) + 
        3*v34*(28*v23^2 - 27*v23*v34 + 3*v34^2 - 43*v23*v45 + 20*v34*v45 + 
          14*v45^2) + v15*(84*v23^2 - 367*v23*v34 + 111*v34^2 - 129*v23*v45 + 
          331*v34*v45 + 42*v45^2)) + 2*mTsq^2*(63*v12^3 + 40*v15^3 + 
        63*v23^3 - 78*v23^2*v34 - 128*v23*v34^2 + 40*v34^3 + 
        v12^2*(-78*v15 + 273*v23 + 76*v34 - 124*v45) - 
        8*v15^2*(19*v23 + 3*v34 - 17*v45) - 124*v23^2*v45 + 4*v23*v34*v45 + 
        136*v34^2*v45 + 68*v23*v45^2 + 40*v34*v45^2 - 8*v45^3 + 
        4*v15*(19*v23^2 + 28*v23*v34 - 6*v34^2 - 29*v23*v45 - 32*v34*v45 + 
          10*v45^2) + v12*(-128*v15^2 + 273*v23^2 + 2*v23*v34 - 152*v34^2 - 
          4*(78*v23 + 29*v34)*v45 + 68*v45^2 + 2*v15*(v23 + 56*v34 + 
            2*v45))) + mTsq*(20*v12^4 + 2*(9*v15^4 + 10*v23^4 - 
          64*v23^3*v34 + 132*v23^2*v34^2 - 82*v23*v34^3 + 9*v34^4 + 
          v15^3*(-58*v23 + 12*v34) + 2*v15^2*(53*v23^2 - 7*v23*v34 - 
            21*v34^2) + v15*(-67*v23^3 + 42*v23^2*v34 + 50*v23*v34^2 + 
            12*v34^3)) + (174*v15^3 - 62*v23^3 + 358*v23^2*v34 - 
          551*v23*v34^2 + 174*v34^3 - v15^2*(503*v23 + 102*v34) + 
          v15*(385*v23^2 + 130*v23*v34 - 102*v34^2))*v45 + 
        (292*v15^2 + (63*v23 - 73*v34)*(v23 - 4*v34) - 
          7*v15*(49*v23 + 32*v34))*v45^2 + (90*v15 - 23*v23 + 90*v34)*v45^3 + 
        2*v45^4 - 2*v12^3*(64*v15 - 72*v23 + 67*v34 + 31*v45) + 
        v12*(-2*(82*v15^3 - 72*v23^3 + 268*v23^2*v34 - 280*v23*v34^2 + 
            58*v34^3 - 10*v15^2*(28*v23 + 5*v34) + 
            7*v15*(39*v23^2 - 8*v23*v34 + 2*v34^2)) + 
          (-551*v15^2 + 893*v15*v23 - 288*v23^2 + 130*v15*v34 + 893*v23*v34 - 
            503*v34^2)*v45 + (-325*v15 + 162*v23 - 343*v34)*v45^2 - 
          23*v45^3) + v12^2*(264*v15^2 + 260*v23^2 + 212*v34^2 + 
          385*v34*v45 + 63*v45^2 - 6*v23*(91*v34 + 48*v45) + 
          v15*(-536*v23 + 84*v34 + 358*v45))) + 
      v12*(5*v15^4 + v15^3*(-42*v23 + 70*v34 + 61*v45) + 
        v15^2*(81*v23^2 + 123*v34^2 + 418*v34*v45 + 102*v45^2 - 
          2*v23*(174*v34 + 97*v45)) + v34*(-44*v23^3 + 2*v34^3 + 
          37*v34^2*v45 + 83*v34*v45^2 + 26*v45^3 + 
          3*v23^2*(36*v34 + 43*v45) - v23*(42*v34^2 + 194*v34*v45 + 
            109*v45^2)) + v15*(-44*v23^3 + 40*v34^3 + 320*v34^2*v45 + 
          442*v34*v45^2 + 26*v45^3 + v23^2*(367*v34 + 129*v45) - 
          v23*(348*v34^2 + 818*v34*v45 + 109*v45^2)))) + 
    qsq^6*(-(v12^5*(v15 + v34)) + v23*(v15*(v15 - v23)^3*v23 - 
        (v15 - v23)*(4*v15^3 - 28*v15^2*v23 + 31*v15*v23^2 - v23^3)*v34 + 
        (-28*v15^3 + 135*v15^2*v23 - 140*v15*v23^2 + 15*v23^3)*v34^2 - 
        2*(20*v15^2 - 53*v15*v23 + 15*v23^2)*v34^3 + 2*(-4*v15 + 5*v23)*
         v34^4) + (-(v15*(v15 - v23)*v23*(8*v15^2 - 21*v15*v23 + 9*v23^2)) + 
        (8*v15^4 - 108*v15^3*v23 + 269*v15^2*v23^2 - 190*v15*v23^3 + 9*v23^4)*
         v34 + (32*v15^3 - 288*v15^2*v23 + 481*v15*v23^2 - 72*v23^3)*v34^2 + 
        2*(16*v15^2 - 98*v15*v23 + 47*v23^2)*v34^3 + 4*(2*v15 - 5*v23)*v34^4)*
       v45 + (10*v15^4 + v15^3*(-60*v23 + 92*v34) + 
        v15^2*(75*v23^2 - 391*v23*v34 + 156*v34^2) + 
        2*v34*(-11*v23^3 + 60*v23^2*v34 - 49*v23*v34^2 + 5*v34^3) + 
        v15*(-22*v23^3 + 399*v23^2*v34 - 531*v23*v34^2 + 92*v34^3))*v45^2 + 
      (34*v15^3 + 2*v15*(v23 - 16*v34)*(11*v23 - 6*v34) + 
        v15^2*(-69*v23 + 192*v34) + 2*v34*(11*v23^2 - 42*v23*v34 + 17*v34^2))*
       v45^3 + (21*v15^2 - 9*v15*v23 + 124*v15*v34 - 9*v23*v34 + 21*v34^2)*
       v45^4 + (v15 + v34)*v45^5 + v12^4*(15*v15^2 + 
        3*v34*(-7*v23 + v34 + 3*v45) + v15*(-21*v23 + 32*v34 + 9*v45)) - 
      v12^3*(30*v15^3 + 2*v15^2*(-51*v23 + 70*v34 + 36*v45) + 
        v34*(76*v23^2 - 51*v23*v34 + 3*v34^2 - 93*v23*v45 + 30*v34*v45 + 
          22*v45^2) + v15*(76*v23^2 - 272*v23*v34 + 59*v34^2 - 93*v23*v45 + 
          190*v34*v45 + 22*v45^2)) + 4*mTsq^3*(-63*v12^3 - 16*v15^3 - 
        63*v23^3 + 122*v23^2*v34 + 40*v23*v34^2 - 16*v34^3 + 
        8*v15^2*(9*v23 + 2*v34 - 5*v45) + 124*v23^2*v45 - 100*v23*v34*v45 - 
        40*v34^2*v45 - 68*v23*v45^2 + 8*v34*v45^2 + 8*v45^3 + 
        v12^2*(122*v15 - 273*v23 - 18*v34 + 124*v45) + 
        2*v15*(-9*v23^2 - 56*v23*v34 + 8*v34^2 + 2*v23*v45 + 40*v34*v45 + 
          4*v45^2) + v12*(40*v15^2 - 273*v23^2 + 4*v15*(30*v23 - 28*v34 - 
            25*v45) + 4*(18*v34 - 17*v45)*(v34 + v45) + 
          24*v23*(5*v34 + 13*v45))) + 
      v12^2*(10*v15^4 + v15^3*(-78*v23 + 106*v34 + 94*v45) + 
        v15^2*(144*v23^2 + 135*v34^2 + 481*v34*v45 + 120*v45^2 - 
          26*v23*(19*v34 + 11*v45)) + v34*(-76*v23^3 + v34^3 + 29*v34^2*v45 + 
          75*v34*v45^2 + 22*v45^3 + 6*v23^2*(24*v34 + 31*v45) - 
          v23*(39*v34^2 + 217*v34*v45 + 126*v45^2)) + 
        v15*(-76*v23^3 + 32*v34^3 + 269*v34^2*v45 + 399*v34*v45^2 + 
          22*v45^3 + 2*v23^2*(256*v34 + 93*v45) - 
          v23*(377*v34^2 + 940*v34*v45 + 126*v45^2))) + 
      mTsq^2*(66*v12^4 + v23*(66*v23^3 - 215*v23^2*v34 - 280*v23*v34^2 + 
          312*v34^3) + v12^3*(-215*v15 + 492*v23 + 203*v34 - 166*v45) + 
        8*v15^3*(21*v23 - 12*v34 - 26*v45) + 2*(-83*v23^3 + 88*v23^2*v34 + 
          364*v23*v34^2 - 104*v34^3)*v45 + 4*(33*v23^2 + 24*v23*v34 - 
          92*v34^2)*v45^2 - 32*(v23 + 2*v34)*v45^3 - 
        8*v15^2*(53*v23^2 - 9*v23*v34 - 24*v34^2 - 97*v23*v45 - 18*v34*v45 + 
          46*v45^2) + v12^2*(-280*v15^2 + 900*v23^2 + 303*v23*v34 - 
          424*v34^2 - 842*v23*v45 - 476*v34*v45 + 132*v45^2 + 
          v15*(-291*v23 + 224*v34 + 176*v45)) + 
        v12*(312*v15^3 + 492*v23^3 - 8*v15^2*(122*v23 + 45*v34 - 91*v45) - 
          v23^2*(291*v34 + 842*v45) - 4*v23*(244*v34^2 + 93*v34*v45 - 
            94*v45^2) + v15*(303*v23^2 + 896*v23*v34 + 72*v34^2 - 
            372*v23*v45 - 736*v34*v45 + 96*v45^2) + 
          8*(21*v34^3 + 97*v34^2*v45 + 40*v34*v45^2 - 4*v45^3)) + 
        v15*(203*v23^3 + 28*v23^2*(8*v34 - 17*v45) - 
          8*v23*(45*v34^2 + 92*v34*v45 - 40*v45^2) - 
          16*(6*v34^3 - 9*v34^2*v45 - 28*v34*v45^2 + 4*v45^3))) + 
      v12*(v15^4*(9*v23 - 8*v34 - 20*v45) + v15^2*(51*v23^3 - 377*v23^2*v34 + 
          330*v23*v34^2 - 28*v34^3 + (-217*v23^2 + 915*v23*v34 - 288*v34^2)*
           v45 + 9*(28*v23 - 59*v34)*v45^2 - 84*v45^3) - 
        v15^3*(39*v23^2 + 40*v34^2 + 196*v34*v45 + 98*v45^2 - 
          2*v23*(71*v34 + 69*v45)) + v34*(-21*v23^4 + 
          3*v23^3*(34*v34 + 31*v45) - 2*v23^2*(39*v34^2 + 143*v34*v45 + 
            63*v45^2) - v45*(8*v34^3 + 60*v34^2*v45 + 69*v34*v45^2 + 
            9*v45^3) + 3*v23*(3*v34^3 + 46*v34^2*v45 + 84*v34*v45^2 + 
            21*v45^3)) - v15*(21*v23^4 + 4*v34^4 + 108*v34^3*v45 + 
          391*v34^2*v45^2 + 364*v34*v45^3 + 9*v45^4 - 
          v23^3*(272*v34 + 93*v45) + 2*v23^2*(247*v34^2 + 470*v34*v45 + 
            63*v45^2) - v23*(142*v34^3 + 915*v34^2*v45 + 1036*v34*v45^2 + 
            63*v45^3))) + mTsq*(7*v12^5 - 2*v15^5 + 7*v23^5 - 71*v23^4*v34 + 
        212*v23^3*v34^2 - 238*v23^2*v34^3 + 67*v23*v34^4 - 2*v34^5 + 
        v15^4*(35*v23 - 26*v34 - 70*v45) + (-28*v23^4 + 256*v23^3*v34 - 
          651*v23^2*v34^2 + 503*v23*v34^3 - 70*v34^4)*v45 + 
        (39*v23^3 - 335*v23^2*v34 + 689*v23*v34^2 - 278*v34^3)*v45^2 + 
        (-22*v23^2 + 187*v23*v34 - 252*v34^2)*v45^3 + 4*(v23 - 8*v34)*v45^4 - 
        v12^4*(71*v15 - 91*v23 + 68*v34 + 28*v45) + 
        v15^3*(-118*v23^2 + 108*v23*v34 + 28*v34^2 + 361*v23*v45 - 
          80*v34*v45 - 278*v45^2) + v12^3*(212*v15^2 + 280*v23^2 - 
          471*v23*v34 + 146*v34^2 - 250*v23*v45 + 265*v34*v45 + 39*v45^2 + 
          v15*(-479*v23 + 110*v34 + 256*v45)) - 
        v12^2*(238*v15^3 - 280*v23^3 + 118*v34^3 + 531*v34^2*v45 + 
          361*v34*v45^2 + 22*v45^3 + v23^2*(843*v34 + 480*v45) + 
          v15^2*(-804*v23 - 202*v34 + 651*v45) - 
          v23*(714*v34^2 + 1186*v34*v45 + 217*v45^2) + 
          v15*(843*v23^2 - 198*v23*v34 + 134*v34^2 - 1165*v23*v45 - 
            96*v34*v45 + 335*v45^2)) + v15^2*(146*v23^3 + 28*v34^3 + 
          300*v34^2*v45 + 230*v34*v45^2 - 252*v45^3 - 
          v23^2*(134*v34 + 531*v45) + v23*(-222*v34^2 - 27*v34*v45 + 
            641*v45^2)) + v15*(-68*v23^4 - 26*v34^4 - 80*v34^3*v45 + 
          230*v34^2*v45^2 + 336*v34*v45^3 - 32*v45^4 + 
          5*v23^3*(22*v34 + 53*v45) + v23^2*(202*v34^2 + 96*v34*v45 - 
            361*v45^2) + v23*(12*v34^3 - 501*v34^2*v45 - 538*v34*v45^2 + 
            197*v45^3)) + v12*(67*v15^4 + 91*v23^4 + 35*v34^4 + 
          361*v34^3*v45 + 641*v34^2*v45^2 + 197*v34*v45^3 + 4*v45^4 - 
          v23^3*(479*v34 + 250*v45) + v15^3*(-400*v23 + 12*v34 + 503*v45) + 
          v23^2*(804*v34^2 + 1165*v34*v45 + 217*v45^2) + 
          v15^2*(714*v23^2 - 222*v34^2 + 2*v23*(56*v34 - 725*v45) - 
            501*v34*v45 + 689*v45^2) - 2*v23*(200*v34^3 + 725*v34^2*v45 + 
            448*v34*v45^2 + 32*v45^3) + v15*(-471*v23^3 + 108*v34^3 - 
            27*v34^2*v45 - 538*v34*v45^2 + 187*v45^3 + 
            2*v23^2*(99*v34 + 593*v45) + 8*v23*(14*v34^2 + 55*v34*v45 - 
              112*v45^2))))) - qsq*mTsq*
     (v12*v23*(v12 + v23 - v45)*(v12^2*(v15 - v23)^2 + 
        (v23*v34 + (v15 - v34)*v45)^2 + 2*v12*(v15*v23*v34 - v15^2*v45 + 
          v15*(v23 + v34)*v45 + v23*v34*(-v23 + v45)))*
       (2*v15^3 + v12^2*(v15 - v23 + v34) + v12*((v15 - v34)*(v15 + 3*v34) - 
          v23*(v23 - 2*v45)) + v15^2*(-3*v23 - 2*v34 + 2*v45) + 
        v34*(v23^2 + v23*v34 + 2*v34*(v34 + v45)) + 
        v15*(v23^2 + 2*v23*v34 - 2*v34*(v34 + 2*v45))) + 
      mTsq*(v12^6*(v15 - v23)*(2*(v15 - v23)^2 + 5*(-v15 + v23)*v34 + 
          v34^2) + v23^2*(v23^2*v34*(v15^2*(v15 - v23)^2 - 
            5*v15*(2*v15^2 - 3*v15*v23 + v23^2)*v34 + 
            2*(10*v15^2 - 10*v15*v23 + v23^2)*v34^2 + 7*(-2*v15 + v23)*
             v34^3 + 3*v34^4) + v23*(v15 - v34)^2*(v15*(v15 - v23)^2 - 
            (v15 - v23)*(7*v15 + v23)*v34 + (11*v15 - 10*v23)*v34^2 - 
            5*v34^3)*v45 + (v15 - v34)^2*(2*v15^3 - v15^2*(7*v23 + 2*v34) + 
            v15*(5*v23^2 + 6*v23*v34 - 2*v34^2) + v34*(-7*v23^2 + v23*v34 + 
              2*v34^2))*v45^2 + 2*(-v15 + v34)^3*(-v15 + 2*v23 + v34)*
           v45^3) + v12*v23*(v23^2*(v15^2*(v15 - v23)^3 - 5*v15*(v15 - 2*v23)*
             (v15 - v23)^2*v34 - (v15 - v23)*(14*v15^2 + 23*v15*v23 - 
              6*v23^2)*v34^2 + (46*v15^2 - 18*v15*v23 - 15*v23^2)*v34^3 + 
            5*(-7*v15 + 2*v23)*v34^4 + 7*v34^5) + 
          v23*(-(v15^2*(11*v15 - 10*v23)*(v15 - v23)^2) + v15*(v15 - v23)*
             (27*v15^2 - 77*v15*v23 + 18*v23^2)*v34 + 
            (2*v15^3 + 96*v15^2*v23 - 97*v15*v23^2 + 2*v23^3)*v34^2 + 
            (-58*v15^2 - 8*v15*v23 + 33*v23^2)*v34^3 + (57*v15 - 16*v23)*
             v34^4 - 17*v34^5)*v45 + (v15 - v34)*
           (v15*(v15 - v23)*(12*v15^2 - 29*v15*v23 + v23^2) - 
            (3*v15 - 7*v23)*(8*v15^2 - 9*v15*v23 - v23^2)*v34 + 
            v23*(-43*v15 + 30*v23)*v34^2 + (24*v15 + v23)*v34^3 - 12*v34^4)*
           v45^2 + 2*(v15 - v34)^2*(6*v15^2 - v23^2 + 8*v23*v34 + 6*v34^2 - 
            4*v15*(2*v23 + 3*v34))*v45^3) + 
        v12^3*(v23*((v15 - v23)^3*(7*v15^2 + 17*v15*v23 + 2*v23^2) - 
            (v15 - v23)^2*(35*v15^2 + 22*v15*v23 - 11*v23^2)*v34 + 
            2*(v15 - v23)*(23*v15^2 - 28*v15*v23 - 18*v23^2)*v34^2 - 
            2*(7*v15^2 - 34*v15*v23 + 14*v23^2)*v34^3 - 5*(v15 + 2*v23)*
             v34^4 + v34^5) + (-((v15 - v23)^2*(5*v15^3 + 26*v15^2*v23 - 31*
                v15*v23^2 - 4*v23^3)) + (v15 - v23)*(21*v15^3 + 
              13*v15^2*v23 - 129*v15*v23^2 + 3*v23^3)*v34 + 
            2*(-17*v15^3 + 48*v15^2*v23 + 25*v15*v23^2 - 42*v23^3)*v34^2 + 
            2*(13*v15^2 - 52*v15*v23 + 7*v23^2)*v34^3 + (-9*v15 + 32*v23)*
             v34^4 + v34^5)*v45 + (v15*(v15 - v23)*(v15^2 - 29*v15*v23 + 
              4*v23^2) + 2*(v15 - v23)*(2*v15^2 + 47*v15*v23 + 2*v23^2)*v34 - 
            3*(6*v15^2 + 30*v15*v23 - 19*v23^2)*v34^2 + 10*(2*v15 + 3*v23)*
             v34^3 - 7*v34^4)*v45^2 + 2*(v15 - v34)*(2*v15^2 - 2*v23^2 + 
            v23*v34 + 2*v34^2 - v15*(v23 + 4*v34))*v45^3) + 
        v12^2*(v23^2*(5*v15*(v15 - v23)^3*(v15 + v23) - (v15 - v23)^2*
             (27*v15^2 - 14*v15*v23 - 6*v23^2)*v34 + (v15 - v23)*
             (22*v15^2 - 80*v15*v23 - 3*v23^2)*v34^2 + 
            2*(11*v15^2 + 24*v15*v23 - 21*v23^2)*v34^3 - (27*v15 + 4*v23)*
             v34^4 + 5*v34^5) + v23*(-(v15*(v15 - v23)^2*(17*v15^2 + 6*v15*
                v23 - 19*v23^2)) + (v15 - v23)*(57*v15^3 - 91*v15^2*v23 - 
              41*v15*v23^2 + 7*v23^3)*v34 - 2*(29*v15^3 - 120*v15^2*v23 + 
              71*v15*v23^2 + 14*v23^3)*v34^2 + 2*(v15^2 - 74*v15*v23 + 
              39*v23^2)*v34^3 + (27*v15 + 28*v23)*v34^4 - 11*v34^5)*v45 + 
          (2*v15^5 - v15^4*(v23 + 6*v34) + (v23 - 2*v34)*v34^2*
             (33*v23^2 + 20*v23*v34 - v34^2) + v15^3*(-46*v23^2 + 
              44*v23*v34 + 4*v34^2) + v15^2*(57*v23^3 + 46*v23^2*v34 - 
              126*v23*v34^2 + 4*v34^3) - 2*v15*(6*v23^4 + 45*v23^3*v34 - 
              23*v23^2*v34^2 - 62*v23*v34^3 + 3*v34^4))*v45^2 + 
          2*(v15 - v34)*(v15^3 + 2*v23^3 + v15^2*(8*v23 - 3*v34) + 
            14*v23^2*v34 + 8*v23*v34^2 - v34^3 + v15*(-14*v23^2 - 
              16*v23*v34 + 3*v34^2))*v45^3) + v12^5*(7*v15^4 - 6*v23^4 + 
          v34^3*v45 + v15^3*(-15*v23 - 20*v34 + v45) + 
          v23^3*(-11*v34 + 4*v45) + v23*v34^2*(3*v34 + 10*v45) + 
          v23^2*v34*(10*v34 + 19*v45) + v15^2*(3*v23^2 + 29*v23*v34 + 
            15*v34^2 + 2*v23*v45 - v34*v45) + 
          v15*(11*v23^3 + v23^2*(2*v34 - 7*v45) - v34^2*(2*v34 + v45) - 
            v23*v34*(25*v34 + 18*v45))) + v12^4*(3*v15^5 - 6*v23^5 - 
          v23^4*(v34 - 8*v45) + 2*v15^4*(5*v23 - 7*v34 - 5*v45) - 
          4*v23^2*v34*v45*(11*v34 + 3*v45) + v34^3*v45*(-2*v34 + 5*v45) + 
          v23^3*v34*(38*v34 + 23*v45) + v15^3*(-42*v23^2 - 18*v23*v34 + 
            20*v34^2 + 33*v23*v45 + 26*v34*v45 - 7*v45^2) - 
          v23*v34^2*(3*v34^2 + 31*v34*v45 + v45^2) + 
          v15^2*(36*v23^3 + 77*v23^2*v34 - 9*v23*v34^2 - 10*v34^3 - 
            (28*v23^2 + 97*v23*v34 + 24*v34^2)*v45 + (7*v23 + 19*v34)*
             v45^2) + v15*(-v23^4 - v23^3*(44*v34 + 3*v45) + 
            v23^2*v34*(-49*v34 + 48*v45) + v34^2*(v34^2 + 10*v34*v45 - 
              17*v45^2) + v23*v34*(20*v34^2 + 95*v34*v45 - 6*v45^2)))) + 
      4*mTsq^2*(v12 + v15 - v34)*(v15 - v23 - v34)*
       (v12^5*(3*v15 - 3*v23 - v34) + 
        v23*(-(v23^2*(v15*(v15 - v23)^2 + (5*v15^2 - 4*v15*v23 - 3*v23^2)*
              v34 + (-13*v15 + 6*v23)*v34^2 + 7*v34^3)) + 
          v23*(-4*v15^3 - (v23 - 2*v34)*v34*(5*v23 + 4*v34) + 
            2*v15^2*(v23 + 8*v34) + 4*v15*(v23^2 - 2*v23*v34 - 5*v34^2))*
           v45 + (v15 - v34)*(4*v15^2 - v23^2 + 4*v23*v34 + 4*v34^2 - 
            4*v15*(v23 + 2*v34))*v45^2) + 
        v12*(v23^2*(-9*v15^3 - 3*v23^3 + 24*v23^2*v34 + 2*v23*v34^2 - 
            15*v34^3 + 3*v15^2*(6*v23 + v34) + v15*(-6*v23^2 - 20*v23*v34 + 
              21*v34^2)) + v23*(4*v15^3 + 7*v23^3 - 31*v23^2*v34 - 
            22*v23*v34^2 + 4*v34^3 - 2*v15^2*(13*v23 + 2*v34) + 
            v15*(23*v23^2 + 48*v23*v34 - 4*v34^2))*v45 + 
          (-4*v15^3 - 2*v23^3 + 13*v23^2*v34 + 16*v23*v34^2 + 4*v34^3 + 
            4*v15^2*(4*v23 + 3*v34) - v15*(v23 + 2*v34)*(13*v23 + 6*v34))*
           v45^2) + v12^4*(-6*v15^2 - 18*v23^2 + 
          v15*(24*v23 + 4*v34 - 5*v45) + 2*v34*(v34 + 2*v45) + 
          v23*(-6*v34 + 7*v45)) + v12^3*(-7*v15^3 - 30*v23^3 - 
          v34*(v34 - v45)^2 + v15^2*(2*v23 + 13*v34 + 6*v45) + 
          v23^2*(9*v34 + 33*v45) + v23*(18*v34^2 + 23*v34*v45 - 2*v45^2) + 
          v15*(35*v23^2 - 20*v23*v34 - 5*v34^2 - 31*v23*v45 - 8*v34*v45 + 
            v45^2)) + v12^2*(-18*v23^4 - 4*v34^2*v45*(v34 + v45) + 
          v15^3*(-15*v23 + 8*v45) + v23^3*(35*v34 + 33*v45) + 
          v23^2*(24*v34^2 - 7*v34*v45 - 12*v45^2) - 
          v23*v34*(9*v34^2 + 26*v34*v45 + 13*v45^2) + 
          v15^2*(24*v23^2 + v23*(21*v34 - 22*v45) - 4*v45*(5*v34 + v45)) + 
          v15*(9*v23^3 + 8*v34*v45*(2*v34 + v45) - v23^2*(48*v34 + 7*v45) + 
            v23*(3*v34^2 + 48*v34*v45 + 13*v45^2))))) + 
    qsq^2*(v12*v23*(v12 + v23 - v45)*(v12^2*(v15 - v23)^2 + 
        (v23*v34 + (v15 - v34)*v45)^2 + 2*v12*(v15*v23*v34 - v15^2*v45 + 
          v15*(v23 + v34)*v45 + v23*v34*(-v23 + v45)))*
       (v34*(v23 - v45)*(v34 + v45) - v15^2*(2*v34 + v45) + 
        v15*(2*(v23 - v34)*v34 + (v23 - 4*v34)*v45 - v45^2) + 
        v12*(v15^2 + v34*(-v23 + v45) + v15*(-v23 + 2*v34 + v45))) - 
      mTsq*(v12^6*(v15 - v23)*(v15^2 + 4*v23*(v23 - v34) + 
          v15*(-5*v23 + 2*v34)) + v23^4*v34^2*(4*v15^3 - 
          2*v15^2*(3*v23 + 4*v34) + 2*v15*(v23^2 + 4*v23*v34 + v34^2) + 
          v34*(v23^2 - v23*v34 + 2*v34^2)) + v23^3*v34*
         (6*v15^4 - 2*v15^3*(4*v23 + 9*v34) + v34^2*(-6*v23^2 + 3*v23*v34 - 
            8*v34^2) + 2*v15*v34*(v23^2 - 9*v23*v34 + 3*v34^2) + 
          v15^2*(2*v23^2 + 21*v23*v34 + 14*v34^2))*v45 + 
        v23^2*(v15 - v34)*(2*v15^4 - 2*v15^3*(v23 + 5*v34) + 
          2*v15^2*v34*(8*v23 + 5*v34) + v34^2*(-11*v23^2 + 6*v23*v34 - 
            12*v34^2) + v15*v34*(v23^2 - 20*v23*v34 + 10*v34^2))*v45^2 - 
        v23*(v15 - v34)*(v15^2*(v15 - 2*v23)*(4*v15 - v23) + 
          v15*(-12*v15^2 + 27*v15*v23 + 2*v23^2)*v34 + 
          (4*v15^2 - 27*v15*v23 - 8*v23^2)*v34^2 + 3*(4*v15 + 3*v23)*v34^3 - 
          8*v34^4)*v45^3 + (v15 - v34)^2*(2*v15^3 - v15^2*(7*v23 + 2*v34) + 
          2*v15*(v23^2 + 7*v23*v34 - v34^2) + v34*(2*v23^2 - 7*v23*v34 + 
            2*v34^2))*v45^4 + 2*(v15 - v34)^4*v45^5 + 
        v12^3*(v23*((v15 - v23)^2*(10*v15^3 - 22*v15^2*v23 + 13*v15*v23^2 - 
              4*v23^3) + (v15 - v23)*(8*v15^3 + 22*v15^2*v23 - 7*v15*v23^2 - 
              37*v23^3)*v34 - (32*v15^3 - 102*v15^2*v23 + 29*v15*v23^2 + 
              50*v23^3)*v34^2 + (4*v15^2 - 54*v15*v23 + 67*v23^2)*v34^3 + 
            2*(5*v15 - 11*v23)*v34^4) + 
          (-2*(v15 - v23)*(4*v15^4 - 23*v15^3*v23 + 36*v15^2*v23^2 - 
              28*v15*v23^3 + 7*v23^4) + (6*v15^4 - 84*v15^3*v23 + 
              187*v15^2*v23^2 - 34*v15*v23^3 - 95*v23^4)*v34 + 
            2*(7*v15^3 - 15*v15^2*v23 + 5*v15*v23^2 + 64*v23^3)*v34^2 + 
            (-18*v15^2 + 40*v15*v23 - 123*v23^2)*v34^3 + 2*(3*v15 + 10*v23)*
             v34^4)*v45 + (-6*v15^4 - 14*v23^4 + 85*v23^3*v34 - 
            103*v23^2*v34^2 + 56*v23*v34^3 - 2*v34^4 - v15^2*(5*v23 + 2*v34)*
             (23*v23 + 18*v34) + v15^3*(55*v23 + 26*v34) + 
            v15*(85*v23^3 + 121*v23^2*v34 + 41*v23*v34^2 + 18*v34^3))*v45^2 + 
          (-8*v15^3 + 4*v23^3 - 27*v23^2*v34 + 26*v23*v34^2 - 2*v34^3 + 
            2*v15^2*(17*v23 + 5*v34) - v15*v23*(29*v23 + 42*v34))*v45^3) + 
        v12^2*(v23^2*(2*v15*(3*v15 - 2*v23)*(v15 - v23)^3 + 
            (v15 - v23)*(22*v15^3 - 32*v15^2*v23 + 15*v15*v23^2 - 9*v23^3)*
             v34 - (28*v15^3 - 102*v15^2*v23 + 49*v15*v23^2 + 30*v23^3)*
             v34^2 + (-28*v15^2 + 14*v15*v23 + 33*v23^2)*v34^3 + 
            2*(11*v15 - 21*v23)*v34^4 + 6*v34^5) + 
          v23*(-(v15*(v15 - v23)*(24*v15^3 - 67*v15^2*v23 + 56*v15*v23^2 - 17*
                v23^3)) + 2*(5*v15^4 - v15^3*v23 + 5*v15^2*v23^2 + 
              2*v15*v23^3 - 17*v23^4)*v34 + (34*v15^3 - 174*v15^2*v23 + 
              187*v15*v23^2 + 93*v23^3)*v34^2 - 2*(7*v15^2 + v15*v23 + 
              59*v23^2)*v34^3 + (2*v15 + 91*v23)*v34^4 - 8*v34^5)*v45 + 
          (v15*(12*v15^4 - 78*v15^3*v23 + 138*v15^2*v23^2 - 103*v15*v23^3 + 
              32*v23^4) + (-22*v15^4 + 110*v15^3*v23 - 138*v15^2*v23^2 + 
              121*v15*v23^3 + 47*v23^4)*v34 - v23*(12*v15^2 + 138*v15*v23 + 
              115*v23^2)*v34^2 + 2*(10*v15^2 + 19*v15*v23 + 69*v23^2)*v34^3 - 
            2*(6*v15 + 29*v23)*v34^4 + 2*v34^5)*v45^2 + 
          (9*v15^4 - v15^3*(49*v23 + 36*v34) + v15^2*(74*v23^2 + 93*v23*v34 + 
              54*v34^2) + v34*(-29*v23^3 + 74*v23^2*v34 - 53*v23*v34^2 + 
              9*v34^3) - v15*(27*v23^3 + 136*v23^2*v34 - 9*v23*v34^2 + 
              36*v34^3))*v45^3 + (2*v15^3 - v15^2*(19*v23 + 2*v34) + 
            v15*(8*v23^2 + 38*v23*v34 - 2*v34^2) + 
            v34*(8*v23^2 - 19*v23*v34 + 2*v34^2))*v45^4) + 
        v12*(v23^3*v34*(2*v15*(5*v15 - 3*v23)*(v15 - v23)^2 + 
            (4*v15^3 + 6*v15^2*v23 - 5*v15*v23^2 - 6*v23^3)*v34 + 
            (-32*v15^2 + 34*v15*v23 + 9*v23^2)*v34^2 + (8*v15 - 13*v23)*
             v34^3 + 10*v34^4) + v23^2*(-4*v15^2*(v15 - v23)^2*
             (2*v15 - v23) + v15*(2*v15^3 + 40*v15^2*v23 - 57*v15*v23^2 + 
              13*v23^3)*v34 + 2*(-7*v15^3 - 15*v15^2*v23 + 36*v15*v23^2 + 
              13*v23^3)*v34^2 + (34*v15^2 - 84*v15*v23 - 33*v23^2)*v34^3 + 
            2*(5*v15 + 27*v23)*v34^4 - 24*v34^5)*v45 + 
          v23*(v15^2*(18*v15^3 - 58*v15^2*v23 + 56*v15*v23^2 - 17*v23^3) + 
            v15*(-30*v15^3 + 38*v15^2*v23 + 41*v15*v23^2 + 11*v23^3)*v34 + 
            (12*v15^3 - 12*v15^2*v23 - 136*v15*v23^2 - 41*v23^3)*v34^2 + 
            (12*v15^2 + 110*v15*v23 + 55*v23^2)*v34^3 - 6*(5*v15 + 13*v23)*
             v34^4 + 18*v34^5)*v45^2 + (-8*v15^5 + 4*v15^4*(11*v23 + 5*v34) - 
            v15^3*(53*v23^2 + 80*v23*v34 + 8*v34^2) + 
            v15^2*(26*v23^3 + 9*v23^2*v34 + 72*v23*v34^2 - 16*v34^3) + 
            v34^2*(34*v23^3 - 49*v23^2*v34 + 44*v23*v34^2 - 4*v34^3) + 
            v15*v34*(-42*v23^3 + 93*v23^2*v34 - 80*v23*v34^2 + 16*v34^3))*
           v45^3 - (v15 - v34)^2*(7*v15^2 + 19*v23^2 - 18*v23*v34 + 7*v34^2 - 
            2*v15*(9*v23 + 7*v34))*v45^4 + 6*v23*(v15 - v34)^2*v45^5) + 
        v12^5*(-v15^4 + v15^3*(9*v23 + 8*v34 - 6*v45) + 
          v15*(37*v23^3 + 2*v34^2*v45 + v23*v34*(22*v34 + 13*v45) - 
            2*v23^2*(12*v34 + 17*v45)) + v23*(-15*v23^3 + 4*v34^2*v45 + 
            7*v23^2*(3*v34 + 2*v45) - v23*v34*(18*v34 + 17*v45)) + 
          v15^2*(-30*v23^2 + 2*v34*(-3*v34 + v45) + v23*(-5*v34 + 26*v45))) + 
        v12^4*(2*v15^5 + v15^4*(-13*v23 + 2*v34 + 3*v45) + 
          v15^3*(33*v23^2 + 34*v23*v34 - 8*v34^2 - 33*v23*v45 - 18*v34*v45 + 
            11*v45^2) + v15^2*(-50*v23^3 + v23^2*(-49*v34 + 93*v45) + 
            v23*(6*v34^2 + 72*v34*v45 - 41*v45^2) + 
            v34*(4*v34^2 + 21*v34*v45 - 12*v45^2)) + 
          v23*(-15*v23^4 - v34^2*v45*(16*v34 + 17*v45) + 
            v23^3*(43*v34 + 32*v45) - 2*v23^2*(26*v34^2 + 35*v34*v45 + 
              7*v45^2) + v23*v34*(30*v34^2 + 73*v34*v45 + 32*v45^2)) + 
          v15*(43*v23^4 + v34^2*v45*(-8*v34 + v45) - 
            5*v23^3*(6*v34 + 19*v45) + v23*v34*(-26*v34^2 - 57*v34*v45 + 
              11*v45^2) + v23^2*(47*v34^2 + 4*v34*v45 + 47*v45^2)))) + 
      4*mTsq^3*(v12^6*(3*v15 - 3*v23 - 2*v34) + 
        v12^5*(-21*v15^2 - 36*v23^2 - 33*v23*v34 - 3*v34^2 + 
          v15*(57*v23 + 24*v34 - 7*v45) + 8*v23*v45 + 6*v34*v45) + 
        v12^4*(-3*(4*v15^3 + 35*v23^3 + v15^2*(17*v23 - 14*v34) + 
            19*v23^2*v34 - 17*v23*v34^2 - 6*v34^3 + 
            8*v15*(-7*v23^2 + 2*v34^2)) + (34*v15^2 - 109*v15*v23 + 
            80*v23^2 - 52*v15*v34 + 88*v23*v34 + 18*v34^2)*v45 + 
          (3*v15 - 4*v23 - 3*v34)*v45^2) + 
        v12*(3*v23*(8*v15^5 - v23^5 + 19*v23^4*v34 - 17*v23^3*v34^2 - 
            50*v23^2*v34^3 - 7*v23*v34^4 + 8*v34^5 - 
            v15^4*(23*v23 + 24*v34) + 2*v15^3*(5*v23^2 + 38*v23*v34 + 
              8*v34^2) + v15^2*(17*v23^3 - 70*v23^2*v34 - 90*v23*v34^2 + 
              16*v34^3) + v15*(-11*v23^4 + 110*v23^2*v34^2 + 44*v23*v34^3 - 
              24*v34^4)) + (-16*v15^5 + 76*v15^4*v23 - 69*v15^3*v23^2 - 
            82*v15^2*v23^3 + 88*v15*v23^4 + 8*v23^5 + 
            (64*v15^4 - 304*v15^3*v23 + 303*v15^2*v23^2 + 100*v15*v23^3 - 
              109*v23^4)*v34 - 3*(32*v15^3 - 152*v15^2*v23 + 133*v15*v23^2 + 
              6*v23^3)*v34^2 + (8*v15 - 33*v23)*(8*v15 - 5*v23)*v34^3 + 
            4*(-4*v15 + 19*v23)*v34^4)*v45 - 2*(4*v15^4 + 2*v15^3*v23 - 
            37*v15^2*v23^2 + 31*v15*v23^3 + 2*v23^4 - 
            (16*v15^3 + 2*v15^2*v23 - 72*v15*v23^2 + 33*v23^3)*v34 + 
            (4*v15 - 5*v23)*(6*v15 + 7*v23)*v34^2 + 2*(-8*v15 + v23)*v34^3 + 
            4*v34^4)*v45^2 + 4*(v15 - v34)*(v15 - 3*v23 - v34)*
           (v15 - v23 - v34)*v45^3) + 
        v12^2*(3*(6*v15^5 - 7*v15^4*v23 - 42*v15^3*v23^2 + 74*v15^2*v23^3 - 
            19*v15*v23^4 - 12*v23^5 - 2*(v15 - v23)*(11*v15^3 - 
              11*v15^2*v23 - 32*v15*v23^2 + 28*v23^3)*v34 + 
            2*(14*v15^3 - 45*v15^2*v23 + 21*v15*v23^2 + 23*v23^3)*v34^2 - 
            2*(6*v15^2 - 38*v15*v23 + 21*v23^2)*v34^3 - (2*v15 + 23*v23)*
             v34^4 + 2*v34^5) + (-18*v15^4 + 80*v23^4 - 169*v23^3*v34 - 
            312*v23^2*v34^2 - 69*v23*v34^3 + 14*v34^4 + 
            5*v15^3*(33*v23 + 8*v34) - 3*v15^2*(104*v23^2 + 133*v23*v34 + 
              4*v34^2) + v15*(95*v23^3 + 624*v23^2*v34 + 303*v23*v34^2 - 
              24*v34^3))*v45 + 2*(-16*v15^3 - 24*v23^3 + 2*v23^2*v34 + 
            37*v23*v34^2 + 14*v34^3 + v15^2*(35*v23 + 46*v34) + 
            2*v15*(v23^2 - 36*v23*v34 - 22*v34^2))*v45^2 + 
          4*(v15 - 2*v23 - v34)*(v15 - v23 - v34)*v45^3) + 
        v23*(v23*(v15*(v15 - v23)^2*(6*v15^2 - 7*v15*v23 - 2*v23^2) + 
            (-6*v15^4 + 28*v15^3*v23 - 48*v15^2*v23^2 + 24*v15*v23^3 + 
              3*v23^4)*v34 + 3*(-12*v15^3 + 10*v15^2*v23 + 14*v15*v23^2 - 
              7*v23^3)*v34^2 + 4*(21*v15^2 - 17*v15*v23 - 3*v23^2)*v34^3 + 
            (-66*v15 + 29*v23)*v34^4 + 18*v34^5) + 
          (2*v15^4*(7*v23 - 8*v34) + v15^3*(-37*v23^2 - 24*v23*v34 + 
              64*v34^2) + 3*v15^2*(6*v23^3 + 37*v23^2*v34 - 4*v23*v34^2 - 
              32*v34^3) + v34*(-7*v23^4 + 34*v23^3*v34 + 37*v23^2*v34^2 - 
              18*v23*v34^3 - 16*v34^4) + v15*(6*v23^4 - 52*v23^3*v34 - 
              111*v23^2*v34^2 + 40*v23*v34^3 + 64*v34^4))*v45 - 
          (v15 - v34)*(8*v15^3 + 3*v23^3 - 22*v23^2*v34 - 32*v23*v34^2 - 
            8*v34^3 - 4*v15^2*(7*v23 + 6*v34) + 6*v15*(3*v23^2 + 10*v23*v34 + 
              4*v34^2))*v45^2 + 4*(v15 - v34)^2*(-v15 + v23 + v34)*v45^3) + 
        v12^3*(29*v15^4 - 105*v23^4 - v34^2*(v34 + v45)*(19*v34 + 18*v45) + 
          8*v23^3*(11*v34 + 20*v45) + v15^3*(-150*v23 - 68*v34 + 37*v45) + 
          v23^2*(222*v34^2 + 95*v34*v45 - 48*v45^2) + 
          2*v23*v34*(15*v34^2 - 41*v34*v45 - 31*v45^2) + 
          v15^2*(6*(23*v23^2 + 55*v23*v34 + 5*v34^2) - 3*(6*v23 + 37*v34)*
             v45 - 22*v45^2) + v15*(88*v23^3 - v23^2*(360*v34 + 169*v45) + 
            v34*(28*v34^2 + 111*v34*v45 + 40*v45^2) + 
            v23*(-210*v34^2 + 100*v34*v45 + 66*v45^2)))) + 
      mTsq^2*(v12^6*(6*(v15 - v23)^2 + 10*(-v15 + v23)*v34 + v34^2) + 
        v23^3*(-(v15^2*(v15 - v23)^3) + v15*(v15 - v23)*(v15^2 - 9*v15*v23 + 
            10*v23^2)*v34 + (54*v15^3 - 66*v15^2*v23 + v15*v23^2 + 6*v23^3)*
           v34^2 + (-126*v15^2 + 118*v15*v23 + 3*v23^2)*v34^3 + 
          (91*v15 - 45*v23)*v34^4 - 19*v34^5) + 
        v23^2*(v15^2*(v15 - v23)*(10*v15^2 - 19*v15*v23 + 11*v23^2) + 
          v15*(-2*v15^3 + 68*v15^2*v23 - 95*v15*v23^2 + 21*v23^3)*v34 + 
          2*(-58*v15^3 + 27*v15^2*v23 + 44*v15*v23^2 - 2*v23^3)*v34^2 + 
          (244*v15^2 - 180*v15*v23 - 35*v23^2)*v34^3 + (-182*v15 + 87*v23)*
           v34^4 + 46*v34^5)*v45 + v23*(v15 - v34)*
         (v15*(-20*v15^3 + 76*v15^2*v23 - 67*v15*v23^2 + 8*v23^3) + 
          2*(8*v15^3 - 62*v15^2*v23 + 63*v15*v23^2 + 4*v23^3)*v34 + 
          (72*v15^2 - 4*v15*v23 - 71*v23^2)*v34^2 + 4*(-28*v15 + 13*v23)*
           v34^3 + 44*v34^4)*v45^2 + 2*(v15 - v34)*(8*v15^4 - 
          4*v15^3*(9*v23 + 4*v34) + 4*v15^2*v23*(9*v23 + 19*v34) - 
          v15*(v23^3 + 70*v23^2*v34 + 44*v23*v34^2 - 16*v34^3) + 
          v34*(-3*v23^3 + 34*v23^2*v34 + 4*v23*v34^2 - 8*v34^3))*v45^3 + 
        4*(4*v15 - 7*v23 - 4*v34)*(v15 - v34)^3*v45^4 + 
        v12^2*(v23*(-((v15 - v23)^2*(31*v15^3 + 20*v15^2*v23 - 75*v15*v23^2 - 
               6*v23^3)) + (v15 - v23)*(159*v15^3 - 189*v15^2*v23 - 
              53*v15*v23^2 + 69*v23^3)*v34 - (182*v15^3 - 612*v15^2*v23 + 
              368*v15*v23^2 + 123*v23^3)*v34^2 - 2*(v15^2 + 174*v15*v23 - 
              126*v23^2)*v34^3 + 3*(23*v15 + 14*v23)*v34^4 - 13*v34^5) + 
          (46*v15^5 - 14*v23^5 + 75*v23^4*v34 + 455*v23^3*v34^2 - 
            291*v23^2*v34^3 - 151*v23*v34^4 + 10*v34^5 - 
            7*v15^4*(5*v23 + 26*v34) + v15^3*(-291*v23^2 + 428*v23*v34 + 
              244*v34^2) + v15^2*(481*v23^3 + 271*v23^2*v34 - 918*v23*v34^2 - 
              116*v34^3) + v15*(-187*v23^4 - 660*v23^3*v34 + 271*v23^2*v34^
                2 + 676*v23*v34^3 - 2*v34^4))*v45 + 
          (-52*v15^4 + 4*v23^4 - 11*v23^3*v34 - 472*v23^2*v34^2 - 
            39*v23*v34^3 + 76*v34^4 + v15^3*(355*v23 + 56*v34) + 
            v15^2*(-472*v23^2 - 737*v23*v34 + 120*v34^2) + 
            v15*(135*v23^3 + 848*v23^2*v34 + 421*v23*v34^2 - 200*v34^3))*
           v45^2 - 2*(34*v15^3 - 13*v15^2*(5*v23 + 8*v34) + 
            v34*(10*v23^2 - 69*v23*v34 - 36*v34^2) + 
            2*v15*(5*v23^2 + 67*v23*v34 + 53*v34^2))*v45^3 + 
          4*v23*(-v15 + v34)*v45^4) + 
        v12*(v23^2*(-(v15*(v15 - v23)^2*(13*v15^2 - 6*v15*v23 - 10*v23^2)) + 
            (v15 - v23)*(69*v15^3 - 147*v15^2*v23 + 76*v15*v23^2 + 12*v23^3)*
             v34 + (-2*v15^3 + 240*v15^2*v23 - 299*v15*v23^2 + 30*v23^3)*
             v34^2 + (-182*v15^2 - 24*v15*v23 + 159*v23^2)*v34^3 + 
            (159*v15 - 32*v23)*v34^4 - 31*v34^5) + 
          v23*(v15*(v15 - v23)*(56*v15^3 - 95*v15^2*v23 - 4*v15*v23^2 + 
              41*v23^3) + (-184*v15^4 + 676*v15^3*v23 - 573*v15^2*v23^2 + 
              31*v15*v23^3 + 18*v23^4)*v34 + (128*v15^3 - 918*v15^2*v23 + 
              837*v15*v23^2 + 26*v23^3)*v34^2 + (128*v15^2 + 428*v15*v23 - 
              387*v23^2)*v34^3 - (184*v15 + 35*v23)*v34^4 + 56*v34^5)*v45 + 
          (-44*v15^5 + 4*v15^4*(38*v23 + 39*v34) - 
            v15^3*(39*v23^2 + 656*v23*v34 + 184*v34^2) + 
            v15^2*(-124*v23^3 + 421*v23^2*v34 + 1008*v23*v34^2 + 56*v34^3) + 
            v34*(-3*v23^4 - 108*v23^3*v34 + 355*v23^2*v34^2 + 152*v23*v34^3 - 
              20*v34^4) + v15*(39*v23^4 + 184*v23^3*v34 - 737*v23^2*v34^2 - 
              656*v23*v34^3 + 36*v34^4))*v45^2 + 
          2*(-4*v15^4 + v15^3*(-34*v23 + 48*v34) + 
            v15^2*(69*v23^2 + 34*v23*v34 - 120*v34^2) + 
            v34*(4*v23^3 + 65*v23^2*v34 - 34*v23*v34^2 - 36*v34^3) + 
            2*v15*(-5*v23^3 - 67*v23^2*v34 + 17*v23*v34^2 + 56*v34^3))*
           v45^3 + 4*(v15 - v34)*(7*v15^2 + v23^2 + 12*v23*v34 + 7*v34^2 - 
            2*v15*(6*v23 + 7*v34))*v45^4) + v12^5*(3*v15^3 + 36*v23^3 + 
          v15^2*(30*v23 + v34 - 4*v45) + 7*v23^2*(9*v34 - 2*v45) - 
          v34^2*(3*v34 + 11*v45) - v23*v34*(14*v34 + 41*v45) + 
          v15*(-69*v23^2 - 64*v23*v34 + 19*v34^2 + 18*v23*v45 + 
            21*v34*v45)) + v12^4*(-45*v15^4 + 60*v23^4 + 
          v23^3*(59*v34 - 66*v45) + v15^3*(159*v23 + 118*v34 - 35*v45) + 
          v23^2*(-164*v34^2 - 187*v34*v45 + 4*v45^2) - 
          v15^2*(123*v23^2 + 299*v23*v34 + 66*v34^2 - 26*v23*v45 - 
            88*v34*v45 + 8*v45^2) + v34^2*(3*v34^2 + 30*v34*v45 + 8*v45^2) + 
          3*v23*v34*(-5*v34^2 + 15*v34*v45 + 13*v45^2) + 
          v15*(-51*v23^3 - 5*v34^2*(2*v34 + 19*v45) + 
            v23^2*(122*v34 + 75*v45) + v23*(223*v34^2 + 31*v34*v45 - 
              3*v45^2))) - v12^3*(19*v15^5 - 36*v23^5 + 
          v15^4*(32*v23 - 91*v34 - 87*v45) + v23^4*(51*v34 + 66*v45) + 
          v15^3*(-252*v23^2 + 24*v23*v34 + 126*v34^2 + 387*v23*v45 + 
            180*v34*v45 - 71*v45^2) + v23^3*(296*v34^2 + 89*v34*v45 - 
            24*v45^2) - v23^2*v34*(84*v34^2 + 481*v34*v45 + 135*v45^2) + 
          v34^2*(v34^3 + 29*v34^2*v45 + 67*v34*v45^2 + 2*v45^3) + 
          v23*v34*(-32*v34^3 - 91*v34^2*v45 + 124*v34*v45^2 + 20*v45^3) + 
          v15^2*(296*v23^3 - 54*v34^3 + v23^2*(368*v34 - 455*v45) - 
            54*v34^2*v45 + 197*v34*v45^2 - 6*v45^3 - 
            3*v23*(80*v34^2 + 279*v34*v45 - 36*v45^2)) + 
          v15*(-59*v23^4 + v23^3*(-352*v34 + 89*v45) + 
            v23^2*(-136*v34^2 + 660*v34*v45 + 11*v45^2) + 
            v23*(216*v34^3 + 573*v34^2*v45 - 184*v34*v45^2 - 8*v45^3) - 
            v34*(v34^3 + 68*v34^2*v45 + 193*v34*v45^2 - 4*v45^3))))) - 
    qsq^3*(-(v12^5*(v15 - v23)*(v15^3 + v23*v34*(4*v23 - 3*v45) + 
         v15^2*(-5*v23 + 3*v34 + v45) + v15*(4*v23^2 + 2*v34*v45 - 
           3*v23*(3*v34 + v45)))) + (v23*v34 + (v15 - v34)*v45)*
       (-(v34^2*(v23 - v45)^4*(v34 + v45)) + v15^3*(v23 - v45)^2*v45*
         (2*v34 + v45) + v15^2*(3*v23^3*v34^2 - 4*v23^2*v34^2*v45 + 
          v23*(-v23^2 + 5*v23*v34 + 2*v34^2)*v45^2 + v23*(3*v23 - 7*v34)*
           v45^3 + 3*(-v23 + v34)*v45^4 + v45^5) + v15*v34*(v23 - v45)*
         (-(v23^3*(3*v34 + 2*v45)) + v34*v45^2*(2*v34 + 3*v45) - 
          v23*v45*(4*v34^2 + 8*v34*v45 + v45^2) + 
          v23^2*(2*v34^2 + 7*v34*v45 + 2*v45^2))) + 
      v12^4*(v15^4*(-6*v23 + 2*v34 + 5*v45) + v15^3*(21*v23^2 - 31*v23*v34 + 
          3*v34^2 - 30*v23*v45 + 12*v34*v45 + 5*v45^2) + 
        v23*v34*(9*v23^3 - 4*v34*v45^2 - 6*v23^2*(2*v34 + 3*v45) + 
          v23*v45*(15*v34 + 8*v45)) + v15*(9*v23^4 - 3*v34^2*v45^2 - 
          3*v23^3*(17*v34 + 6*v45) - v23*v34*v45*(13*v34 + 24*v45) + 
          v23^2*(32*v34^2 + 77*v34*v45 + 8*v45^2)) - 
        v15^2*(24*v23^3 + v34*(3*v34 - 5*v45)*v45 - v23^2*(71*v34 + 43*v45) + 
          v23*(21*v34^2 + 67*v34*v45 + 15*v45^2))) + 
      v12^3*(v34*(v23 - v45)*(4*v23^2*(v23^2 - 6*v23*v34 + 3*v34^2) + 
          v23*(-14*v23^2 + 36*v23*v34 - 9*v34^2)*v45 + 
          (7*v23^2 - 11*v23*v34 + v34^2)*v45^2) - 
        2*v15^4*(2*v23^2 - 5*v23*(v34 + 2*v45) + v45*(4*v34 + 5*v45)) + 
        v15^3*(12*v23^3 - v23^2*(59*v34 + 62*v45) - 
          v45*(5*v34^2 + 21*v34*v45 + 10*v45^2) + 
          v23*(21*v34^2 + 92*v34*v45 + 57*v45^2)) + 
        v15^2*(-12*v23^4 + 12*v23^3*(8*v34 + 5*v45) + 
          v34*v45*(5*v34^2 + 15*v34*v45 - 3*v45^2) - 
          v23^2*(90*v34^2 + 220*v34*v45 + 69*v45^2) + 
          3*v23*(3*v34^3 + 18*v34^2*v45 + 38*v34*v45^2 + 7*v45^3)) + 
        v15*(4*v23^5 - 3*v23^4*(17*v34 + 6*v45) + v34^2*v45^2*(v34 + 8*v45) + 
          2*v23*v34*v45*(8*v34^2 + 19*v34*v45 + 21*v45^2) + 
          v23^3*(96*v34^2 + 160*v34*v45 + 21*v45^2) - 
          v23^2*(25*v34^3 + 148*v34^2*v45 + 149*v34*v45^2 + 7*v45^3))) + 
      v12*(v15^2*(21*v23^3*v34^2*(-v23 + v34) + v23^2*v34*
           (-13*v23^2 + 54*v23*v34 - 21*v34^2)*v45 - 
          v23*(4*v23^3 - 38*v23^2*v34 + 15*v23*v34^2 + 6*v34^3)*v45^2 + 
          (11*v23^3 - 36*v23^2*v34 - 36*v23*v34^2 + 8*v34^3)*v45^3 + 
          (-10*v23^2 + 9*v23*v34 + 21*v34^2)*v45^4 + 3*(v23 + v34)*v45^5) - 
        v15^4*v45*(-6*v23*v45*(3*v34 + 2*v45) + v45^2*(8*v34 + 5*v45) + 
          v23^2*(8*v34 + 6*v45)) + v34^2*(v23 - v45)^3*
         (v34*v45*(2*v34 + 3*v45) + v23^2*(6*v34 + 4*v45) - 
          3*v23*(2*v34^2 + 4*v34*v45 + v45^2)) + 
        v15^3*(v45^3*(4*v34^2 - 10*v34*v45 - 5*v45^2) + 
          v23^3*(9*v34^2 + 16*v34*v45 + 10*v45^2) + 
          v23*v45^2*(-6*v34^2 + 40*v34*v45 + 21*v45^2) - 
          v23^2*v45*(3*v34^2 + 43*v34*v45 + 26*v45^2)) + 
        v15*v34*(v23 - v45)*(v23^4*(12*v34 + 5*v45) + 
          v34*v45^2*(4*v34^2 + 4*v34*v45 - 5*v45^2) - 
          v23^3*(31*v34^2 + 55*v34*v45 + 19*v45^2) - 
          2*v23*v45*(7*v34^3 + 18*v34^2*v45 + 7*v34*v45^2 + 5*v45^3) + 
          v23^2*(10*v34^3 + 61*v34^2*v45 + 59*v34*v45^2 + 23*v45^3))) + 
      v12^2*(v15^4*(-24*v23*v45*(v34 + v45) + 2*v45^2*(6*v34 + 5*v45) + 
          v23^2*(6*v34 + 9*v45)) - v34*(v23 - v45)^2*(3*v23^3*(3*v34 + v45) - 
          v34^2*v45*(v34 + 3*v45) - v23^2*(21*v34^2 + 25*v34*v45 + 2*v45^2) + 
          2*v23*v34*(2*v34^2 + 10*v34*v45 + 5*v45^2)) + 
        v15^3*(10*v45^3*(2*v34 + v45) - v23^3*(25*v34 + 21*v45) - 
          v23*v45*(21*v34^2 + 97*v34*v45 + 51*v45^2) + 
          v23^2*(29*v34^2 + 100*v34*v45 + 64*v45^2)) - 
        v15*(v23 - v45)*(v23^4*(13*v34 + 3*v45) + v34^2*v45*
           (2*v34^2 + 2*v34*v45 - 9*v45^2) - v23^3*(71*v34^2 + 64*v34*v45 + 
            5*v45^2) + v23^2*(59*v34^3 + 149*v34^2*v45 + 85*v34*v45^2 + 
            2*v45^3) - v23*v34*(6*v34^3 + 41*v34^2*v45 + 45*v34*v45^2 + 
            33*v45^3)) + v15^2*(v23^4*(32*v34 + 15*v45) - 
          v34*v45^2*(10*v34^2 + 27*v34*v45 + 2*v45^2) - 
          v23^3*(90*v34^2 + 148*v34*v45 + 47*v45^2) - 
          v23*v45*(3*v34^3 + 15*v34^2*v45 + 73*v34*v45^2 + 13*v45^3) + 
          v23^2*(29*v34^3 + 150*v34^2*v45 + 194*v34*v45^2 + 45*v45^3))) + 
      mTsq^2*(v12^6*(6*v15 - 6*v23 - 5*v34) + 
        v23^2*(v15*(4*v15 - 5*v23)*(v15 - v23)^2*(2*v15 + v23) + 
          (-36*v15^4 + 128*v15^3*v23 - 159*v15^2*v23^2 + 62*v15*v23^3 + 
            6*v23^4)*v34 + (-80*v15^3 + 12*v15^2*v23 + 147*v15*v23^2 - 
            33*v23^3)*v34^2 + (280*v15^2 - 224*v15*v23 - 87*v23^2)*v34^3 + 
          2*(-108*v15 + 53*v23)*v34^4 + 44*v34^5) + 
        v23*(-40*v15^5 + 2*v15^4*(63*v23 + 52*v34) + 
          v15^3*(-111*v23^2 - 480*v23*v34 + 80*v34^2) + 
          v15^2*(4*v23^3 + 533*v23^2*v34 + 372*v23*v34^2 - 400*v34^3) + 
          v34*(-11*v23^4 + 12*v23^3*v34 + 307*v23^2*v34^2 - 146*v23*v34^3 - 
            88*v34^4) + v15*(22*v23^4 - 94*v23^3*v34 - 649*v23^2*v34^2 + 
            128*v23*v34^3 + 344*v34^4))*v45 + 
        (48*v15^5 - 8*v15^4*(25*v23 + 18*v34) + 
          2*v15^3*(83*v23^2 + 352*v23*v34 + 48*v34^2) + 
          v15^2*(39*v23^3 - 682*v23^2*v34 - 816*v23*v34^2 + 96*v34^3) + 
          v15*(-27*v23^4 - 62*v23^3*v34 + 914*v23^2*v34^2 + 320*v23*v34^3 - 
            144*v34^4) + v34*(3*v23^4 + 71*v23^3*v34 - 414*v23^2*v34^2 - 
            8*v23*v34^3 + 48*v34^4))*v45^2 + 
        2*(v15*(32*v15^3 - 28*v15^2*v23 - 45*v15*v23^2 + 8*v23^3) - 
          2*(64*v15^3 - 70*v15^2*v23 - 53*v15*v23^2 + v23^3)*v34 + 
          (192*v15^2 - 220*v15*v23 - 61*v23^2)*v34^2 + 4*(-32*v15 + 27*v23)*
           v34^3 + 32*v34^4)*v45^3 - 4*(v15 - v34)*(4*v15^2 - 16*v15*v23 + 
          v23^2 + 20*v23*v34 - 4*v34^2)*v45^4 - 16*(v15 - v34)^2*v45^5 + 
        v12^5*(-33*v15^2 - 72*v23^2 - 93*v23*v34 + 4*v34^2 + 
          v15*(105*v23 + 62*v34 - 11*v45) + 16*v23*v45 + 22*v34*v45) + 
        v12*(v23*(44*v15^5 - 90*v15^4*v23 - 54*v15^3*v23^2 + 
            199*v15^2*v23^3 - 93*v15*v23^4 - 6*v23^5 + 
            (-228*v15^4 + 672*v15^3*v23 - 582*v15^2*v23^2 + 38*v15*v23^3 + 
              105*v23^4)*v34 + 2*(92*v15^3 - 486*v15^2*v23 + 483*v15*v23^2 + 
              24*v23^3)*v34^2 + 2*(92*v15^2 + 192*v15*v23 - 285*v23^2)*
             v34^3 + 6*(-38*v15 + v23)*v34^4 + 44*v34^5) + 
          (-88*v15^5 + 212*v15^4*v23 + 177*v15^3*v23^2 - 638*v15^2*v23^3 + 
            320*v15*v23^4 + 16*v23^5 + (344*v15^4 - 1280*v15^3*v23 + 
              733*v15^2*v23^2 + 596*v15*v23^3 - 161*v23^4)*v34 - 
            (400*v15^3 - 2136*v15^2*v23 + 1769*v15*v23^2 + 558*v23^3)*v34^2 + 
            5*(16*v15^2 - 256*v15*v23 + 207*v23^2)*v34^3 + 
            4*(26*v15 + 53*v23)*v34^4 - 40*v34^5)*v45 + 
          (-8*v15^4 - 8*v23^4 + 62*v23^3*v34 + 897*v23^2*v34^2 - 
            456*v23*v34^3 - 200*v34^4 + 8*v15^3*(-57*v23 + 40*v34) + 
            v15^2*(897*v23^2 + 440*v23*v34 - 816*v34^2) + 
            v15*(-326*v23^3 - 1410*v23^2*v34 + 440*v23*v34^2 + 704*v34^3))*
           v45^2 + 4*(54*v15^3 - v15^2*(123*v23 + 110*v34) + 
            v34*(5*v23^2 - 123*v23*v34 - 14*v34^2) + 
            v15*(32*v23^2 + 222*v23*v34 + 70*v34^2))*v45^3 - 
          16*(-5*v15^2 + (v23 - 4*v34)*v34 + v15*(v23 + 9*v34))*v45^4) + 
        v12^4*(-87*v15^3 - 210*v23^3 - 246*v23^2*v34 + 199*v23*v34^2 + 
          15*v34^3 + 4*(40*v23^2 + 80*v23*v34 + v34^2)*v45 - 
          (8*v23 + 27*v34)*v45^2 + 3*v15^2*(16*v23 + 49*v34 + 4*v45) + 
          v15*(249*v23^2 + 38*v23*v34 - 159*v34^2 - 161*v23*v45 - 
            94*v34*v45 + 3*v45^2)) + v12^3*(106*v15^4 - 210*v23^4 - 
          16*v23^3*(v34 - 20*v45) + v15^3*(-570*v23 - 224*v34 + 307*v45) + 
          v23^2*(772*v34^2 + 567*v34*v45 - 96*v45^2) + 
          v15^2*(690*v23^2 + 966*v23*v34 + 12*v34^2 - 558*v23*v45 - 
            649*v34*v45 + 71*v45^2) - 2*v23*v34*(27*v34^2 + 319*v34*v45 + 
            163*v45^2) - v15*(2*(8*v23^3 + 386*v23^2*v34 + 291*v23*v34^2 - 
              64*v34^3) + (65*v23^2 - 596*v23*v34 - 533*v34^2)*v45 + 
            62*(-v23 + v34)*v45^2 + 4*v45^3) + 
          v34*(-22*v34^3 - 111*v34^2*v45 + 39*v34*v45^2 + 16*v45^3)) + 
        v12^2*(44*v15^5 - 72*v23^5 + 2*v15^4*(3*v23 - 108*v34 - 73*v45) + 
          v23^4*(249*v34 + 160*v45) + v15^3*(-504*v23^2 + 384*v23*v34 + 
            280*v34^2 + 1035*v23*v45 + 128*v34*v45 - 414*v45^2) + 
          v23^3*(690*v34^2 - 65*v34*v45 - 96*v45^2) - 
          4*v23^2*(126*v34^3 + 405*v34^2*v45 + 68*v34*v45^2 - 4*v45^3) + 
          v23*v34*(-90*v34^3 + 177*v34^2*v45 + 897*v34*v45^2 + 128*v45^3) + 
          2*v34*(4*v34^4 + 63*v34^3*v45 + 83*v34^2*v45^2 - 45*v34*v45^3 - 
            2*v45^4) + v15*(-246*v23^4 - 772*v23^3*v34 + 348*v23^2*v34^2 + 
            672*v23*v34^3 - 36*v34^4 + (567*v23^3 + 2196*v23^2*v34 + 
              733*v23*v34^2 - 480*v34^3)*v45 - 2*(136*v23^2 + 705*v23*v34 + 
              341*v34^2)*v45^2 + 4*(5*v23 + 53*v34)*v45^3 + 4*v45^4) + 
          v15^2*(772*v23^3 - 80*v34^3 + 12*v23^2*(29*v34 - 135*v45) + 
            372*v34^2*v45 + 914*v34*v45^2 - 122*v45^3 + 
            v23*(-972*v34^2 - 1769*v34*v45 + 897*v45^2)))) + 
      4*mTsq^3*(v12^6 + v23*(-12*v15^5 + v23^5 - 25*v23^4*v34 + 
          52*v23^3*v34^2 + 66*v23^2*v34^3 - 22*v23*v34^4 - 20*v34^5 + 
          14*v15^4*(3*v23 + 2*v34) - 2*v15^3*(17*v23^2 + 52*v23*v34 - 
            4*v34^2) + 2*v15^2*(-6*v23^3 + 67*v23^2*v34 + 30*v23*v34^2 - 
            36*v34^3) + v15*(15*v23^4 - 40*v23^3*v34 - 166*v23^2*v34^2 + 
            24*v23*v34^3 + 68*v34^4)) + v12^5*(-25*v15 + 30*v23 + 15*v34 - 
          3*v45) + (8*v15^5 - 44*v15^4*v23 + 66*v15^3*v23^2 + 9*v15^2*v23^3 - 
          44*v15*v23^4 - 3*v23^5 + (-24*v15^4 + 144*v15^3*v23 - 
            246*v15^2*v23^2 + 46*v15*v23^3 + 57*v23^4)*v34 + 
          (16*v15^3 - 168*v15^2*v23 + 294*v15*v23^2 - 55*v23^3)*v34^2 + 
          2*(8*v15^2 + 40*v15*v23 - 57*v23^2)*v34^3 - 12*(2*v15 + v23)*
           v34^4 + 8*v34^5)*v45 + (8*v15^4 + 2*v23^4 - 43*v23^3*v34 + 
          2*v23^2*v34^2 + 40*v23*v34^3 + 8*v34^4 - 8*v15^3*(3*v23 + 4*v34) + 
          v15*(13*v23 + 4*v34)*(3*v23^2 - 8*v34^2) + 
          v15^2*(-14*v23^2 + 88*v23*v34 + 48*v34^2))*v45^2 - 
        4*v23*(v15 - v34)*(-2*v15 + 3*v23 + 2*v34)*v45^3 + 
        v12^4*(52*v15^2 + 165*v23^2 + 93*v23*v34 - 12*v34^2 - 77*v23*v45 - 
          44*v34*v45 + 2*v45^2 + v15*(-207*v23 - 40*v34 + 57*v45)) + 
        v12^3*(66*v15^3 + 280*v23^3 - 12*v23^2*(v34 + 26*v45) - 
          v15^2*(24*v23 + 166*v34 + 55*v45) + v15*(-312*v23^2 + 240*v23*v34 + 
            134*v34^2 + 317*v23*v45 + 46*v34*v45 - 43*v45^2) - 
          3*v23*(72*v34^2 + 67*v34*v45 - 20*v45^2) + 
          v34*(-34*v34^2 + 9*v34*v45 + 39*v45^2)) + 
        v12*(-20*v15^5 + 30*v23^5 + 4*v15^4*(15*v23 + 17*v34 - 3*v45) + 
          12*v23*v34^2*(5*v34 - 13*v45)*(v34 + v45) - 
          v23^4*(207*v34 + 77*v45) - 4*v34^2*(v34 + v45)*
           (3*v34^2 + 8*v34*v45 - 2*v45^2) + v23^3*(-24*v34^2 + 317*v34*v45 + 
            60*v45^2) + v23^2*(234*v34^3 + 255*v34^2*v45 - 119*v34*v45^2 - 
            16*v45^3) + v15^3*(54*v23^2 - 72*v34^2 + 80*v34*v45 + 40*v45^2 - 
            48*v23*(5*v34 + 2*v45)) + v15*(93*v23^4 + 
            3*v23^3*(80*v34 - 67*v45) + 24*v23*v34*(-10*v34^2 + 4*v34*v45 + 
              13*v45^2) + v23^2*(-414*v34^2 - 606*v34*v45 + 91*v45^2) + 
            4*v34*(7*v34^3 + 36*v34^2*v45 + 22*v34*v45^2 - 4*v45^3)) + 
          v15^2*(-216*v23^3 + 9*v23^2*(14*v34 + 39*v45) + 
            12*v23*(30*v34^2 + 8*v34*v45 - 13*v45^2) + 
            8*(v34^3 - 21*v34^2*v45 - 13*v34*v45^2 + v45^3))) + 
        v12^2*(-22*v15^4 + 165*v23^4 + 6*v15^3*(39*v23 + 4*v34 - 19*v45) - 
          312*v23^3*(v34 + v45) + v15^2*(-360*v23^2 - 414*v23*v34 + 
            60*v34^2 + 255*v23*v45 + 294*v34*v45 + 2*v45^2) + 
          3*v23^2*(-120*v34^2 + 37*v34*v45 + 52*v45^2) + 
          v23*(54*v34^3 + 351*v34^2*v45 + 91*v34*v45^2 - 16*v45^3) + 
          2*v34*(21*v34^3 + 33*v34^2*v45 - 7*v34*v45^2 - 6*v45^3) + 
          v15*(-12*v23^3 + 3*v23^2*(240*v34 + 37*v45) + 
            v23*(126*v34^2 - 606*v34*v45 - 119*v45^2) + 
            2*(-52*v34^3 - 123*v34^2*v45 + 6*v34*v45^2 + 6*v45^3)))) + 
      mTsq*(v12^6*(-3*v15^2 + 9*v15*v23 - 6*v23^2 - 4*v15*v34 + 5*v23*v34) + 
        v23^3*v34*(2*v15*(3*v15 - 2*v23)*(v15 - v23)^2 + 
          (14*v15^3 - 15*v15^2*v23 + 2*v15*v23^2 - 3*v23^3)*v34 + 
          2*(-25*v15^2 + 27*v15*v23 + 5*v23^2)*v34^2 + (22*v15 - 17*v23)*
           v34^3 + 8*v34^4) + v23^2*(-2*v15^2*(v15 - v23)^2*(2*v15 - v23) + 
          2*v15*(-2*v15^3 + 20*v15^2*v23 - 25*v15*v23^2 + 5*v23^3)*v34 + 
          (-36*v15^3 + 6*v15^2*v23 + 68*v15*v23^2 + 17*v23^3)*v34^2 + 
          (100*v15^2 - 132*v15*v23 - 47*v23^2)*v34^3 - 32*(v15 - 2*v23)*
           v34^4 - 24*v34^5)*v45 + v23*(12*v15^5 - v15^4*(41*v23 + 8*v34) + 
          6*v15^3*(7*v23^2 - 4*v23*v34 + 4*v34^2) - v15^2*(v23 + v34)*
           (15*v23^2 - 94*v23*v34 + 64*v34^2) + 
          v15*v34*(5*v23^3 - 193*v23^2*v34 + 144*v23*v34^2 + 12*v34^3) + 
          v34^2*(-33*v23^3 + 92*v23^2*v34 - 101*v23*v34^2 + 24*v34^3))*
         v45^2 - (8*v15^5 - 48*v15^4*v23 + v15^3*(65*v23^2 + 8*v23*v34 - 
            8*v34^2) + v15*v23*v34*(36*v23^2 - 211*v23*v34 + 80*v34^2) + 
          v15^2*(-32*v23^3 + 50*v23^2*v34 + 36*v23*v34^2 - 8*v34^3) + 
          2*v34^2*(-17*v23^3 + 50*v23^2*v34 - 38*v23*v34^2 + 4*v34^3))*
         v45^3 + (-22*v15^4 - (25*v23 - 11*v34)*(v23 - 2*v34)*v34^2 + 
          v15^3*(47*v23 + 16*v34) + v15^2*(-33*v23^2 - 5*v23*v34 + 
            12*v34^2) + v15*v34*(50*v23^2 - 103*v23*v34 + 16*v34^2))*v45^4 - 
        2*(v15 - v34)*(8*v15^2 - 9*v15*v23 + (7*v23 - 8*v34)*v34)*v45^5 - 
        4*(v15 - v34)^2*v45^6 + 
        v12^2*(v23*(3*(3*v15 - 2*v23)*(v15 - v23)^2*(2*v15^2 - 5*v15*v23 + 
              v23^2) + (56*v15^4 - 102*v15^3*v23 + 63*v15^2*v23^2 - 
              96*v15*v23^3 + 81*v23^4)*v34 - (98*v15^3 - 378*v15^2*v23 + 
              171*v15*v23^2 + 180*v23^3)*v34^2 + (-26*v15^2 - 102*v15*v23 + 
              205*v23^2)*v34^3 + (44*v15 - 93*v23)*v34^4 + 6*v34^5) - 
          (24*v15^5 - 211*v15^4*v23 + 488*v15^3*v23^2 - 469*v15^2*v23^3 + 
            194*v15*v23^4 - 24*v23^5 + (32*v15^4 + 52*v15^3*v23 - 
              377*v15^2*v23^2 + 130*v15*v23^3 + 257*v23^4)*v34 - 
            (100*v15^3 - 480*v15^2*v23 + 377*v15*v23^2 + 517*v23^3)*v34^2 + 
            4*(9*v15^2 - 50*v15*v23 + 122*v23^2)*v34^3 + (4*v15 - 133*v23)*
             v34^4 + 4*v34^5)*v45 + (-101*v15^4 - 31*v23^4 + 297*v23^3*v34 - 
            550*v23^2*v34^2 + 350*v23*v34^3 - 41*v34^4 + 
            12*v15^3*(35*v23 + 12*v34) + v15^2*(-550*v23^2 - 657*v23*v34 + 
              30*v34^2) + v15*(274*v23^3 + 598*v23^2*v34 - 53*v23*v34^2 - 
              24*v34^3))*v45^2 - (100*v15^3 - 15*v23^3 + 151*v23^2*v34 - 
            242*v23*v34^2 + 65*v34^3 - v15^2*(252*v23 + 211*v34) + 
            v15*(151*v23^2 + 392*v23*v34 + 50*v34^2))*v45^3 + 
          (-25*v15^2 + 23*v15*v23 - 2*v23^2 + 25*(2*v15 + v23)*v34 - 
            33*v34^2)*v45^4) + 
        v12*(v23^2*(v15*(6*v15 - 5*v23)*(v15 - v23)^3 + (v15 - v23)*
             (44*v15^3 - 82*v15^2*v23 + 39*v15*v23^2 - 9*v23^3)*v34 - 
            (26*v15^3 - 156*v15^2*v23 + 101*v15*v23^2 + 51*v23^3)*v34^2 + 
            (-98*v15^2 + 70*v15*v23 + 85*v23^2)*v34^3 + 7*(8*v15 - 11*v23)*
             v34^4 + 18*v34^5) - v23*(v15*(v15 - v23)*(30*v15^3 - 
              103*v15^2*v23 + 91*v15*v23^2 - 26*v23^3) + 
            (46*v15^4 - 200*v15^3*v23 + 186*v15^2*v23^2 - 38*v15*v23^3 + 
              41*v23^4)*v34 - (76*v15^3 - 480*v15^2*v23 + 517*v15*v23^2 + 
              196*v23^3)*v34^2 + (-76*v15^2 + 52*v15*v23 + 301*v23^2)*v34^3 + 
            (46*v15 - 211*v23)*v34^4 + 30*v34^5)*v45 + 
          (v15*(24*v15^4 - 184*v15^3*v23 + 350*v15^2*v23^2 - 240*v15*v23^3 + 
              53*v23^4) + (12*v15^4 - 16*v15^3*v23 - 53*v15^2*v23^2 + 
              222*v15*v23^3 + 68*v23^4)*v34 - (64*v15^3 - 384*v15^2*v23 + 
              657*v15*v23^2 + 300*v23^3)*v34^2 + 4*(6*v15^2 - 4*v15*v23 + 
              105*v23^2)*v34^3 - 8*(v15 + 23*v23)*v34^4 + 12*v34^5)*v45^2 + 
          (76*v15^4 - v15^3*(251*v23 + 80*v34) + v15^2*(242*v23^2 + 
              247*v23*v34 - 36*v34^2) - v15*(53*v23^3 + 392*v23^2*v34 - 
              247*v23*v34^2 + 8*v34^3) + v34*(-54*v23^3 + 252*v23^2*v34 - 
              251*v23*v34^2 + 48*v34^3))*v45^3 + 
          (61*v15^3 - v15^2*(112*v23 + 103*v34) + 
            v15*(25*v23^2 + 216*v23*v34 - 5*v34^2) + 
            v34*(23*v23^2 - 112*v23*v34 + 47*v34^2))*v45^4 + 
          2*(7*v15^2 - 2*v15*(v23 + 8*v34) + v34*(-2*v23 + 9*v34))*v45^5) + 
        v12^5*(10*v15^3 - 40*v23^3 + 2*v34^2*v45 + 3*v23^2*(17*v34 + 8*v45) + 
          v15^2*(-51*v23 + 2*v34 + 17*v45) - v23*v34*(21*v34 + 26*v45) + 
          v15*(81*v23^2 + 2*v34*(7*v34 + 5*v45) - v23*(48*v34 + 41*v45))) + 
        v12^4*(-17*v15^4 - 70*v23^4 + v15^3*(85*v23 + 54*v34 - 47*v45) - 
          v34^2*v45*(8*v34 + 15*v45) + 2*v23^3*(76*v34 + 53*v45) - 
          v23^2*(141*v34^2 + 194*v34*v45 + 31*v45^2) - 
          v15^2*(180*v23^2 + 101*v23*v34 + 15*v34^2 - 196*v23*v45 - 
            68*v34*v45 + 33*v45^2) + v23*v34*(33*v34^2 + 117*v34*v45 + 
            53*v45^2) + v15*(182*v23^3 - v23^2*(96*v34 + 257*v45) + 
            v34*(-16*v34^2 - 50*v34*v45 + 5*v45^2) + 
            v23*(121*v34^2 + 38*v34*v45 + 68*v45^2))) + 
        v12^3*(8*v15^5 - 40*v23^5 + 2*v34^2*v45*(v34 + v45)*
           (5*v34 + 16*v45) + 2*v23^4*(91*v34 + 53*v45) + 
          v15^4*(-77*v23 + 22*v34 + 64*v45) - 2*v23^3*(124*v34^2 + 
            195*v34*v45 + 39*v45^2) + v15^3*(205*v23^2 + 70*v23*v34 - 
            50*v34^2 - 301*v23*v45 - 132*v34*v45 + 92*v45^2) + 
          v23^2*(171*v34^3 + 469*v34^2*v45 + 274*v34*v45^2 + 15*v45^3) - 
          v23*v34*(23*v34^3 + 194*v34^2*v45 + 240*v34*v45^2 + 53*v45^3) + 
          v15^2*(-248*v23^3 + 14*v34^3 + 6*v34^2*v45 - 193*v34*v45^2 + 
            34*v45^3 + v23^2*(-171*v34 + 517*v45) + 
            v23*(156*v34^2 + 517*v34*v45 - 300*v45^2)) + 
          v15*(152*v23^4 - 6*v23^3*(16*v34 + 65*v45) + 
            v23^2*(63*v34^2 - 130*v34*v45 + 297*v45^2) + 
            v34*(6*v34^3 + 40*v34^2*v45 + 79*v34*v45^2 - 36*v45^3) - 
            6*v23*(21*v34^3 + 31*v34^2*v45 - 37*v34*v45^2 + 9*v45^3))))) + 
    qsq^5*(v23^2*v34*(v15*(v15 - v23)^2*(-2*v15 + 5*v23) + 
        (-20*v15^3 + 66*v15^2*v23 - 51*v15*v23^2 + 3*v23^3)*v34 + 
        (-42*v15^2 + 77*v15*v23 - 15*v23^2)*v34^2 + 2*(-6*v15 + 5*v23)*
         v34^3) + v23*(-(v15*(v15 - v23)^2*(3*v15 - v23)*v23) + 
        (12*v15^4 - 58*v15^3*v23 + 89*v15^2*v23^2 - 47*v15*v23^3 + v23^4)*
         v34 + (32*v15^3 - 195*v15^2*v23 + 246*v15*v23^2 - 23*v23^3)*v34^2 + 
        2*(30*v15^2 - 104*v15*v23 + 33*v23^2)*v34^3 + 6*(4*v15 - 5*v23)*
         v34^4)*v45 + (v15*v23*(12*v15^3 - 34*v15^2*v23 + 25*v15*v23^2 - 
          4*v23^3) + (-12*v15^4 + 100*v15^3*v23 - 202*v15^2*v23^2 + 
          147*v15*v23^3 - 4*v23^4)*v34 + 2*(-10*v15^3 + 93*v15^2*v23 - 
          204*v15*v23^2 + 29*v23^3)*v34^2 - 4*(v15 - 9*v23)*(5*v15 - 3*v23)*
         v34^3 + 6*(-2*v15 + 5*v23)*v34^4)*v45^2 - 
      (10*v15^4 + v15^3*(-48*v23 + 60*v34) + v15^2*(42*v23^2 - 197*v23*v34 + 
          60*v34^2) + 2*v34*(-3*v23^3 + 33*v23^2*v34 - 39*v23*v34^2 + 
          5*v34^3) + v15*(-6*v23^3 + 213*v23^2*v34 - 289*v23*v34^2 + 
          60*v34^3))*v45^3 - (21*v15^3 + v15^2*(-29*v23 + 75*v34) + 
        v34*(4*v23^2 - 35*v23*v34 + 21*v34^2) + 
        v15*(4*v23^2 - 150*v23*v34 + 75*v34^2))*v45^4 + 
      (-7*v15^2 + v15*(v23 - 42*v34) + (v23 - 7*v34)*v34)*v45^5 + 
      v12^5*(3*v15^2 + v34*(-4*v23 + v45) + v15*(-4*v23 + 5*v34 + v45)) - 
      v12^4*(15*v15^3 + v15^2*(-48*v23 + 51*v34 + 23*v45) + 
        v15*(34*v23^2 - 99*v23*v34 + 12*v34^2 - 30*v23*v45 + 47*v34*v45 + 
          4*v45^2) + v34*(34*v23^2 + v45*(5*v34 + 4*v45) - 
          6*v23*(2*v34 + 5*v45))) - 4*mTsq^3*(33*v12^4 + 8*v15^4 + 33*v23^4 - 
        139*v23^3*v34 - 12*v23^2*v34^2 + 72*v23*v34^3 + 8*v34^4 + 
        v12^3*(-139*v15 + 246*v23 + 51*v34 - 83*v45) + 
        8*v15^3*(3*v23 - 4*v34 - 3*v45) + (-83*v23^3 + 194*v23^2*v34 + 
          84*v23*v34^2 - 24*v34^3)*v45 + 2*(33*v23^2 - 30*v23*v34 - 16*v34^2)*
         v45^2 - 16*v23*v45^3 + 4*v15^2*(-27*v23^2 + 6*v23*v34 + 12*v34^2 + 
          33*v23*v45 + 6*v34*v45 - 8*v45^2) - v12^2*(12*v15^2 + 315*v15*v23 - 
          450*v23^2 + 45*v23*v34 + 108*v34^2 + 421*v23*v45 + 86*v34*v45 - 
          66*v45^2 - 2*v15*(60*v34 + 97*v45)) + 
        v15*(51*v23^3 + 2*v23^2*(60*v34 - 43*v45) - 
          4*v23*(30*v34^2 + 54*v34*v45 - 7*v45^2) + 
          8*v34*(-4*v34^2 + 3*v34*v45 + 8*v45^2)) + 
        v12*(72*v15^3 + 246*v23^3 - 12*v15^2*(18*v23 + 10*v34 - 7*v45) - 
          v23^2*(315*v34 + 421*v45) + 3*v15*(-15*v23^2 + 144*v23*v34 + 
            8*v34^2 + 44*v23*v45 - 72*v34*v45 - 20*v45^2) + 
          4*(2*v34 + v45)*(3*v34^2 + 15*v34*v45 - 4*v45^2) + 
          4*v23*(-54*v34^2 + 33*v34*v45 + 47*v45^2))) + 
      v12^3*(10*v15^4 + v15^3*(-72*v23 + 77*v34 + 66*v45) + 
        2*v15^2*(63*v23^2 - 168*v23*v34 + 33*v34^2 - 97*v23*v45 + 
          123*v34*v45 + 29*v45^2) + v34*(-64*v23^3 + 
          4*v23^2*(21*v34 + 31*v45) + v45*(7*v34^2 + 25*v34*v45 + 6*v45^2) - 
          v23*(12*v34^2 + 100*v34*v45 + 61*v45^2)) + 
        v15*(-64*v23^3 + 9*v34^3 + 89*v34^2*v45 + 147*v34*v45^2 + 6*v45^3 + 
          4*v23^2*(86*v34 + 31*v45) - v23*(184*v34^2 + 490*v34*v45 + 
            61*v45^2))) + v12^2*(2*v15^4*(8*v23 - 6*v34 - 15*v45) - 
        v15^3*(66*v23^2 - 191*v23*v34 + 42*v34^2 - 193*v23*v45 + 
          208*v34*v45 + 108*v45^2) + v15^2*(84*v23^3 - 20*v34^3 - 
          195*v34^2*v45 - 408*v34*v45^2 - 66*v45^3 - 
          v23^2*(482*v34 + 293*v45) + 6*v23*(54*v34^2 + 158*v34*v45 + 
            45*v45^2)) + v34*(-34*v23^4 + 2*v23^3*(63*v34 + 62*v45) - 
          v23^2*(66*v34^2 + 293*v34*v45 + 134*v45^2) - 
          v45*(3*v34^3 + 34*v34^2*v45 + 42*v34*v45^2 + 4*v45^3) + 
          v23*(4*v34^3 + 98*v34^2*v45 + 207*v34*v45^2 + 49*v45^3)) - 
        v15*(34*v23^4 + 2*v34^4 + 58*v34^3*v45 + 202*v34^2*v45^2 + 
          213*v34*v45^3 + 4*v45^4 - 4*v23^3*(86*v34 + 31*v45) + 
          2*v23^2*(241*v34^2 + 488*v34*v45 + 67*v45^2) - 
          v23*(103*v34^3 + 697*v34^2*v45 + 842*v34*v45^2 + 49*v45^3))) + 
      v12*(2*v15^4*(2*v23^2 - 7*v23*(v34 + 2*v45) + 3*v45*(4*v34 + 5*v45)) + 
        v15^3*(-12*v23^3 + v23^2*(103*v34 + 98*v45) + 
          6*v45*(10*v34^2 + 32*v34*v45 + 13*v45^2) - 
          v23*(70*v34^2 + 288*v34*v45 + 169*v45^2)) - 
        v34*(v23 - v45)*(4*v23^4 + v23^2*(18*v34 + 5*v45)*(4*v34 + 7*v45) - 
          2*v23^3*(24*v34 + 13*v45) + v45*(12*v34^3 + 48*v34^2*v45 + 
            29*v34*v45^2 + v45^3) - v23*(16*v34^3 + 121*v34^2*v45 + 
            124*v34*v45^2 + 14*v45^3)) + v15^2*(12*v23^4 - 
          4*v23^3*(46*v34 + 25*v45) + v23^2*(324*v34^2 + 697*v34*v45 + 
            207*v45^2) + v45*(32*v34^3 + 186*v34^2*v45 + 289*v34*v45^2 + 
            35*v45^3) - v23*(70*v34^3 + 540*v34^2*v45 + 809*v34*v45^2 + 
            153*v45^3)) + v15*(-4*v23^5 + v23^4*(99*v34 + 30*v45) - 
          v23^3*(336*v34^2 + 490*v34*v45 + 61*v45^2) + 
          v23^2*(191*v34^3 + 948*v34^2*v45 + 842*v34*v45^2 + 49*v45^3) + 
          v45*(12*v34^4 + 100*v34^3*v45 + 197*v34^2*v45^2 + 150*v34*v45^3 + 
            v45^4) - v23*(14*v34^4 + 288*v34^3*v45 + 809*v34^2*v45^2 + 
            604*v34*v45^3 + 15*v45^4))) + mTsq^2*(18*v12^5 - 16*v15^5 + 
        v12^4*(-144*v15 + 240*v23 + 131*v34 - 52*v45) + 
        8*v15^4*(5*v23 + 10*v34 - 4*v45) + 16*v15^3*(6*v23^2 - 22*v23*v34 - 
          4*v34^2 - 15*v23*v45 + 20*v34*v45 + 13*v45^2) + 
        v12^3*(-92*v15^2 - 499*v15*v23 + 750*v23^2 + 491*v23*v34 - 
          268*v34^2 + 214*v15*v45 - 532*v23*v45 - 410*v34*v45 + 48*v45^2) + 
        v12^2*(456*v15^3 + 750*v23^3 + 21*v23^2*v34 - 1316*v23*v34^2 + 
          96*v34^3 - 2*v15^2*(562*v23 + 344*v34 - 315*v45) - 
          2*(536*v23^2 + 493*v23*v34 - 363*v34^2)*v45 + 8*(44*v23 + 51*v34)*
           v45^2 - 16*v45^3 + v15*(21*v23^2 + 1120*v23*v34 + 392*v34^2 + 
            62*v23*v45 - 588*v34*v45 - 28*v45^2)) - 
        2*v15^2*(134*v23^3 - v23^2*(196*v34 + 363*v45) + 
          12*v23*(-20*v34^2 + 12*v34*v45 + 31*v45^2) + 
          8*(4*v34^3 + 36*v34^2*v45 + 11*v34*v45^2 - 16*v45^3)) + 
        2*(9*v23^5 - 2*v23^4*(36*v34 + 13*v45) + 
          v23^3*(-46*v34^2 + 107*v34*v45 + 24*v45^2) + 
          v23^2*(228*v34^3 + 315*v34^2*v45 - 14*v34*v45^2 - 8*v45^3) - 
          4*v23*v34*(5*v34^3 + 86*v34^2*v45 + 97*v34*v45^2 + 9*v45^3) - 
          8*v34*(v34^4 + 2*v34^3*v45 - 13*v34^2*v45^2 - 16*v34*v45^3 - 
            v45^4)) + v15*(131*v23^4 - 410*v23^3*v45 + 
          v23^2*(-688*v34^2 - 588*v34*v45 + 408*v45^2) + 
          8*v23*(-16*v34^3 + 120*v34^2*v45 + 124*v34*v45^2 - 19*v45^3) + 
          16*(5*v34^4 + 20*v34^3*v45 - 11*v34^2*v45^2 - 26*v34*v45^3 + 
            v45^4)) + v12*(-40*v15^4 + 240*v23^4 + 
          8*v15^3*(81*v23 - 16*v34 - 86*v45) - v23^3*(499*v34 + 532*v45) + 
          4*v15^2*(-329*v23^2 - 106*v23*v34 + 120*v34^2 + 521*v23*v45 + 
            240*v34*v45 - 194*v45^2) + v23^2*(-1124*v34^2 + 62*v34*v45 + 
            352*v45^2) + 8*v34*(5*v34^3 - 30*v34^2*v45 - 93*v34*v45^2 - 
            19*v45^3) + 4*v23*(162*v34^3 + 521*v34^2*v45 + 125*v34*v45^2 - 
            16*v45^3) + v15*(491*v23^3 + 2*v23^2*(560*v34 - 493*v45) - 
            4*v23*(106*v34^2 + 586*v34*v45 - 125*v45^2) - 
            8*(44*v34^3 + 36*v34^2*v45 - 124*v34*v45^2 + 9*v45^3)))) + 
      mTsq*(v12^6 + v23*((-v15 + v23)^3*(4*v15^2 - 15*v15*v23 + v23^2) - 
          2*(20*v15^4 - 68*v15^3*v23 + 77*v15^2*v23^2 - 39*v15*v23^3 + 
            11*v23^4)*v34 + (24*v15^3 - 186*v15^2*v23 + 160*v15*v23^2 + 
            95*v23^3)*v34^2 + 8*(12*v15^2 - 10*v15*v23 - 21*v23^2)*v34^3 + 
          (-68*v15 + 95*v23)*v34^4 - 8*v34^5) + 
        (8*v15^5 - 5*v23^5 + 97*v23^4*v34 - 374*v23^3*v34^2 + 
          524*v23^2*v34^3 - 196*v23*v34^4 + 8*v34^5 + 
          8*v15^4*(-13*v23 + 8*v34) + 3*v15^3*(91*v23^2 - 88*v23*v34 - 
            24*v34^2) + v15^2*(-259*v23^3 + 220*v23^2*v34 + 564*v23*v34^2 - 
            72*v34^3) + v15*(89*v23^4 - 18*v23^3*v34 - 701*v23^2*v34^2 + 
            64*v34^4))*v45 + (104*v15^4 + 9*v23^4 - 159*v23^3*v34 + 
          571*v23^2*v34^2 - 583*v23*v34^3 + 104*v34^4 + 
          v15^2*(487*v23 - 384*v34)*(v23 + v34) + v15^3*(-429*v23 + 88*v34) + 
          v15*(-163*v23^3 - 414*v23^2*v34 + 765*v23*v34^2 + 88*v34^3))*
         v45^2 + (226*v15^3 - 7*v23^3 + 126*v23^2*v34 - 419*v23*v34^2 + 
          226*v34^3 - v15^2*(407*v23 + 218*v34) + 
          v15*(137*v23^2 + 574*v23*v34 - 218*v34^2))*v45^3 + 
        (124*v15^2 + 2*v23^2 - 47*v23*v34 + 124*v34^2 - 
          7*v15*(7*v23 + 32*v34))*v45^4 + 4*(v15 + v34)*v45^5 - 
        v12^5*(22*v15 - 30*v23 + 18*v34 + 5*v45) + 
        v12^4*(95*v15^2 + 165*v23^2 - 217*v23*v34 + 52*v34^2 - 107*v23*v45 + 
          89*v34*v45 + 9*v45^2 + v15*(-247*v23 + 78*v34 + 97*v45)) + 
        v12^2*(95*v15^4 + 165*v23^4 + 27*v34^4 + 273*v34^3*v45 + 
          487*v34^2*v45^2 + 137*v34*v45^3 + 2*v45^4 - 
          v23^3*(687*v34 + 392*v45) + v15^3*(-522*v23 - 80*v34 + 524*v45) + 
          3*v23^2*(307*v34^2 + 472*v34*v45 + 92*v45^2) + 
          v15^2*(921*v23^2 + 366*v23*v34 - 186*v34^2 - 1551*v23*v45 - 
            701*v34*v45 + 571*v45^2) - v23*(372*v34^3 + 1396*v34^2*v45 + 
            880*v34*v45^2 + 59*v45^3) + v15*(-657*v23^3 + 228*v23^2*v34 - 
            132*v23*v34^2 + 136*v34^3 + 2*(708*v23^2 + 209*v23*v34 + 
              110*v34^2)*v45 - 2*(431*v23 + 207*v34)*v45^2 + 126*v45^3)) - 
        v12^3*(168*v15^3 - 280*v23^3 + 58*v34^3 + 259*v34^2*v45 + 
          163*v34*v45^2 + 7*v45^3 + v15^2*(-583*v23 - 160*v34 + 374*v45) + 
          v23^2*(657*v34 + 392*v45) - v23*(449*v34^2 + 747*v34*v45 + 
            128*v45^2) + v15*(687*v23^2 + 154*v34^2 + 18*v34*v45 + 
            159*v45^2 - 3*v23*(76*v34 + 257*v45))) + 
        v12*(-8*v15^5 + 30*v23^5 + 2*v15^4*(59*v23 - 34*v34 - 98*v45) - 
          v23^4*(247*v34 + 107*v45) + v15^3*(-372*v23^2 + 184*v23*v34 + 
            96*v34^2 + 951*v23*v45 - 583*v45^2) + 
          v23^3*(583*v34^2 + 771*v34*v45 + 128*v45^2) - 
          v23^2*(522*v34^3 + 1551*v34^2*v45 + 862*v34*v45^2 + 59*v45^3) + 
          v23*(118*v34^4 + 951*v34^3*v45 + 1384*v34^2*v45^2 + 393*v34*v45^3 + 
            8*v45^4) - v34*(4*v34^4 + 104*v34^3*v45 + 429*v34^2*v45^2 + 
            407*v34*v45^3 + 49*v45^4) + v15^2*(449*v23^3 + 24*v34^3 + 
            564*v34^2*v45 + 765*v34*v45^2 - 419*v45^3 - 
            4*v23^2*(33*v34 + 349*v45) + v23*(-588*v34^2 - 635*v34*v45 + 
              1384*v45^2)) + v15*(-217*v23^4 - 40*v34^4 - 264*v34^3*v45 + 
            103*v34^2*v45^2 + 574*v34*v45^3 - 47*v45^4 + 
            3*v23^3*(76*v34 + 249*v45) + v23^2*(366*v34^2 + 418*v34*v45 - 
              880*v45^2) + v23*(184*v34^3 - 635*v34^2*v45 - 1248*v34*v45^2 + 
              393*v45^3))))) + 
    qsq^4*(-(v23^3*v34^2*(v15*(5*v15 - 7*v23)*(v15 - v23) + 
         (19*v15^2 - 26*v15*v23 + 3*v23^2)*v34 + (8*v15 - 5*v23)*v34^2)) + 
      v23^2*v34*(v15*(v15 - v23)*(4*v15^2 - 4*v15*v23 + 3*v23^2) + 
        (2*v15^3 - 39*v15^2*v23 + 50*v15*v23^2 - 2*v23^3)*v34 + 
        (34*v15^2 - 90*v15*v23 + 19*v23^2)*v34^2 + 4*(6*v15 - 5*v23)*v34^3)*
       v45 + v23*(v15^2*(3*v15 - 2*v23)*(v15 - v23)*v23 + 
        v15*(-12*v15^3 + 28*v15^2*v23 - 24*v15*v23^2 + 17*v23^3)*v34 + 
        (4*v15^3 + 33*v15^2*v23 - 111*v15*v23^2 + 9*v23^3)*v34^2 - 
        2*(8*v15^2 - 61*v15*v23 + 23*v23^2)*v34^3 + 6*(-4*v15 + 5*v23)*v34^4)*
       v45^2 + (v15^3*v23*(17*v23 - 36*v34) - 7*v15^2*v23^2*(v23 - 5*v34) + 
        8*v15^4*(-v23 + v34) - 2*v23*v34^2*(8*v23^2 - 27*v23*v34 + 
          10*v34^2) + v15*v34*(-38*v23^3 + 111*v23^2*v34 - 76*v23*v34^2 + 
          8*v34^3))*v45^3 + (5*v15^4 + v15^3*(-19*v23 + 18*v34) + 
        v15^2*(9*v23^2 - 26*v23*v34 - 6*v34^2) + 
        v34^2*(14*v23^2 - 31*v23*v34 + 5*v34^2) + 
        v15*v34*(43*v23^2 - 52*v23*v34 + 18*v34^2))*v45^4 + 
      (7*v15^3 + v34^2*(-6*v23 + 7*v34) + v15*v34*(-25*v23 + 9*v34) + 
        v15^2*(-5*v23 + 9*v34))*v45^5 + (v15^2 + 6*v15*v34 + v34^2)*v45^6 - 
      v12^5*(3*v15^3 + 3*v23*v34*(2*v23 - v45) + 
        v15^2*(-9*v23 + 7*v34 + 2*v45) + v15*(6*v23^2 - 14*v23*v34 - 
          3*v23*v45 + 3*v34*v45)) + 
      v12^4*(5*v15^4 + v15^3*(-33*v23 + 26*v34 + 19*v45) + 
        v15^2*(54*v23^2 - 107*v23*v34 + 12*v34^2 - 56*v23*v45 + 50*v34*v45 + 
          9*v45^2) + v34*(-26*v23^3 + 2*v34*v45^2 + 18*v23^2*(v34 + 2*v45) - 
          5*v23*v45*(3*v34 + 2*v45)) + v15*(-26*v23^3 + 
          v34*v45*(7*v34 + 17*v45) + 2*v23^2*(55*v34 + 18*v45) - 
          2*v23*(17*v34^2 + 53*v34*v45 + 5*v45^2))) + 
      v12^3*(2*v15^4*(7*v23 - 4*v34 - 10*v45) - 
        v15^3*(54*v23^2 - 118*v23*v34 + 19*v34^2 - 121*v23*v45 + 90*v34*v45 + 
          46*v45^2) + v34*(-26*v23^4 - v34*v45^2*(5*v34 + 7*v45) + 
          v23^3*(66*v34 + 74*v45) + v23*v45*(21*v34^2 + 61*v34*v45 + 
            12*v45^2) - 2*v23^2*(9*v34^2 + 60*v34*v45 + 29*v45^2)) + 
        v15^2*(66*v23^3 - 5*v34^3 - 39*v34^2*v45 - 111*v34*v45^2 - 16*v45^3 - 
          3*v23^2*(94*v34 + 59*v45) + v23*(138*v34^2 + 419*v34*v45 + 
            116*v45^2)) - 2*v15*(13*v23^4 - v23^3*(100*v34 + 37*v45) + 
          v34*v45*(4*v34^2 + 12*v34*v45 + 19*v45^2) + 
          v23^2*(103*v34^2 + 221*v34*v45 + 29*v45^2) - 
          v23*(13*v34^3 + 102*v34^2*v45 + 134*v34*v45^2 + 6*v45^3))) + 
      v12^2*(6*v15^4*(v23^2 - 3*v23*(v34 + 2*v45) + v45*(4*v34 + 5*v45)) + 
        v15^3*(-18*v23^3 + 120*v23^2*(v34 + v45) + 
          2*v45*(17*v34^2 + 61*v34*v45 + 27*v45^2) - 
          v23*(61*v34^2 + 264*v34*v45 + 162*v45^2)) - 
        v34*(v23 - v45)*(6*v23^4 - 6*v23^3*(9*v34 + 5*v45) + 
          v34*v45*(3*v34^2 + 17*v34*v45 + 9*v45^2) + 
          v23^2*(54*v34^2 + 123*v34*v45 + 28*v45^2) - 
          6*v23*(v34^3 + 11*v34^2*v45 + 12*v34*v45^2 + v45^3)) + 
        v15^2*(18*v23^4 - 2*v23^3*(103*v34 + 60*v45) + 
          5*v23^2*(54*v34^2 + 125*v34*v45 + 39*v45^2) + 
          v45*(2*v34^3 + 33*v34^2*v45 + 111*v34*v45^2 + 14*v45^3) - 
          v23*(43*v34^3 + 318*v34^2*v45 + 535*v34*v45^2 + 105*v45^3)) + 
        v15*(-6*v23^5 + 2*v23^4*(55*v34 + 18*v45) - 
          2*v23^3*(141*v34^2 + 221*v34*v45 + 29*v45^2) + 
          v23^2*(120*v34^3 + 625*v34^2*v45 + 590*v34*v45^2 + 34*v45^3) + 
          v34*v45*(4*v34^3 + 28*v34^2*v45 + 35*v34*v45^2 + 43*v45^3) - 
          2*v23*(3*v34^4 + 68*v34^3*v45 + 183*v34^2*v45^2 + 151*v34*v45^3 + 
            3*v45^4))) + v12*(-(v15^4*(-30*v23*v45*(v34 + v45) + 
           4*v45^2*(6*v34 + 5*v45) + v23^2*(6*v34 + 9*v45))) + 
        v15^3*(v23^3*(26*v34 + 21*v45) - v45^2*(16*v34^2 + 76*v34*v45 + 
            31*v45^2) - v23^2*(43*v34^2 + 136*v34*v45 + 83*v45^2) + 
          v23*v45*(50*v34^2 + 184*v34*v45 + 93*v45^2)) + 
        v34*(v23 - v45)^2*(3*v23^3*(3*v34 + v45) - 
          v23^2*(33*v34^2 + 38*v34*v45 + 4*v45^2) - 
          v34*v45*(8*v34^2 + 19*v34*v45 + 5*v45^2) + 
          v23*(14*v34^3 + 55*v34^2*v45 + 31*v34*v45^2 + v45^3)) + 
        v15^2*(4*v34^3*v45^2 - 52*v34*v45^4 - 6*v45^5 - 
          v23^4*(34*v34 + 15*v45) + v23^3*(138*v34^2 + 204*v34*v45 + 
            61*v45^2) + v23*v45*(50*v34^3 + 180*v34^2*v45 + 252*v34*v45^2 + 
            41*v45^3) - v23^2*(61*v34^3 + 318*v34^2*v45 + 366*v34*v45^2 + 
            81*v45^3)) + v15*(v23^5*(14*v34 + 3*v45) - 
          v23^4*(107*v34^2 + 106*v34*v45 + 10*v45^2) + 
          v23^3*(118*v34^3 + 419*v34^2*v45 + 268*v34*v45^2 + 12*v45^3) - 
          v34*v45^2*(12*v34^3 + 36*v34^2*v45 + 26*v34*v45^2 + 25*v45^3) + 
          v23*v45*(30*v34^4 + 184*v34^3*v45 + 252*v34^2*v45^2 + 
            152*v34*v45^3 + v45^4) - v23^2*(18*v34^4 + 264*v34^3*v45 + 
            535*v34^2*v45^2 + 302*v34*v45^3 + 6*v45^4))) + 
      mTsq*(v12^6*(-3*v15 + 4*v23 - 2*v34) + v23^2*(-2*v15*(v15 - v23)^4 - 
          (v15 - v23)*(2*v15 - v23)*(12*v15^2 - 19*v15*v23 + 3*v23^2)*v34 + 
          2*(-4*v15^3 - 21*v15^2*v23 + 23*v15*v23^2 + 12*v23^3)*v34^2 + 
          (108*v15^2 - 114*v15*v23 - 59*v23^2)*v34^3 + 62*(-v15 + v23)*
           v34^4 - 12*v34^5) + v23*(v15*(v15 - v23)*(12*v15^3 - 
            47*v15^2*v23 + 43*v15*v23^2 - 12*v23^3) + 
          (48*v15^4 - 196*v15^3*v23 + 199*v15^2*v23^2 - 39*v15*v23^3 + 
            16*v23^4)*v34 - (16*v15^3 - 270*v15^2*v23 + 373*v15*v23^2 + 
            113*v23^3)*v34^2 + 4*(-42*v15^2 + 47*v15*v23 + 59*v23^2)*v34^3 + 
          (100*v15 - 187*v23)*v34^4 + 24*v34^5)*v45 - 
        (v15*(v15 - v23)*(12*v15^3 - 98*v15^2*v23 + 124*v15*v23^2 - 
            27*v23^3) + (44*v15^4 - 176*v15^3*v23 + 158*v15^2*v23^2 + 
            108*v15*v23^3 + 31*v23^4)*v34 - 2*(28*v15^3 - 210*v15^2*v23 + 
            344*v15*v23^2 + 103*v23^3)*v34^2 + 4*(-14*v15^2 + 16*v15*v23 + 
            97*v23^2)*v34^3 + 22*(2*v15 - 9*v23)*v34^4 + 12*v34^5)*v45^2 - 
        (72*v15^4 + 3*v15^3*(-77*v23 + 8*v34) + 
          v15^2*(201*v23^2 + 53*v23*v34 - 192*v34^2) + 
          v15*(-30*v23^3 - 284*v23^2*v34 + 467*v23*v34^2 + 24*v34^3) + 
          v34*(-29*v23^3 + 209*v23^2*v34 - 305*v23*v34^2 + 72*v34^3))*v45^3 + 
        (-94*v15^3 + v15^2*(133*v23 + 94*v34) + 
          v34*(-15*v23^2 + 125*v23*v34 - 94*v34^2) + 
          v15*(-17*v23^2 - 234*v23*v34 + 94*v34^2))*v45^4 + 
        2*(-17*v15^2 + (2*v23 - 17*v34)*v34 + 2*v15*(v23 + 17*v34))*v45^5 + 
        v12^5*(24*v15^2 - 71*v15*v23 + 50*v23^2 + 28*v15*v34 - 51*v23*v34 + 
          8*v34^2 + 2*(8*v15 - 9*v23 + 6*v34)*v45) + 
        v12*(v23*((v15 - v23)^2*(-14*v15^3 + 56*v15^2*v23 - 43*v15*v23^2 + 
              4*v23^3) + (-86*v15^4 + 242*v15^3*v23 - 237*v15^2*v23^2 + 
              148*v15*v23^3 - 71*v23^4)*v34 + (100*v15^3 - 498*v15^2*v23 + 
              321*v15*v23^2 + 230*v23^3)*v34^2 + (100*v15^2 + 38*v15*v23 - 
              315*v23^2)*v34^3 + 2*(-43*v15 + 73*v23)*v34^4 - 14*v34^5) + 
          (24*v15^5 - 18*v23^5 + 269*v23^4*v34 - 774*v23^3*v34^2 + 
            861*v23^2*v34^3 - 260*v23*v34^4 + 12*v34^5 + 
            20*v15^4*(-13*v23 + 5*v34) + v15^3*(645*v23^2 - 272*v23*v34 - 
              168*v34^2) - 2*v15^2*(305*v23^3 + 9*v23^2*v34 - 516*v23*v34^2 + 
              8*v34^3) + v15*(223*v23^4 + 88*v23^3*v34 - 1032*v23^2*v34^2 - 
              272*v23*v34^3 + 48*v34^4))*v45 + (198*v15^4 + 28*v23^4 - 
            377*v23^3*v34 + 1006*v23^2*v34^2 - 792*v23*v34^3 + 110*v34^4 - 
            8*v15^3*(99*v23 + 8*v34) + v15^2*(927*v23^2 + 712*v23*v34 - 
              420*v34^2) + v15*(-362*v23^3 - 910*v23^2*v34 + 712*v23*v34^2 + 
              176*v34^3))*v45^2 + (305*v15^3 - 18*v23^3 + 250*v23^2*v34 - 
            600*v23*v34^2 + 231*v34^3 - v15^2*(600*v23 + 467*v34) + 
            v15*(259*v23^2 + 900*v23*v34 - 53*v34^2))*v45^3 + 
          (125*v15^2 + 4*v23^2 - 72*v23*v34 + 133*v34^2 - 
            18*v15*(4*v23 + 13*v34))*v45^4 + 4*(v15 + v34)*v45^5) - 
        v12^4*(59*v15^3 - 150*v23^3 + v15^2*(-46*(5*v23 + v34) + 113*v45) + 
          v23^2*(263*v34 + 156*v45) + v34*(12*v34^2 + 55*v34*v45 + 
            27*v45^2) - v23*(146*v34^2 + 223*v34*v45 + 28*v45^2) + 
          v15*(318*v23^2 - 148*v23*v34 + 75*v34^2 - 269*v23*v45 + 
            39*v34*v45 + 31*v45^2)) + v12^3*(62*v15^4 + 150*v23^4 - 
          4*v23^3*(117*v34 + 74*v45) + v15^3*(-315*v23 - 114*v34 + 236*v45) + 
          3*v23^2*(168*v34^2 + 262*v34*v45 + 51*v45^2) + 
          v15^2*(572*v23^2 + 321*v23*v34 - 42*v34^2 - 774*v23*v45 - 
            373*v34*v45 + 206*v45^2) - v23*(169*v34^3 + 610*v34^2*v45 + 
            362*v34*v45^2 + 18*v45^3) + v34*(8*v34^3 + 90*v34^2*v45 + 
            151*v34*v45^2 + 30*v45^3) + v15*(-468*v23^3 + 74*v34^3 + 
            199*v34^2*v45 - 108*v34*v45^2 + 29*v45^3 + 
            2*v23^2*(94*v34 + 419*v45) + v23*(-237*v34^2 + 88*v34*v45 - 
              377*v45^2))) - v12^2*(12*v15^5 - 50*v23^5 + 
          6*v23^4*(53*v34 + 26*v45) + v15^4*(-146*v23 + 62*v34 + 187*v45) - 
          v23^3*(572*v34^2 + 838*v34*v45 + 153*v45^2) + 
          v15^3*(425*v23^2 - 38*v23*v34 - 108*v34^2 - 861*v23*v45 - 
            188*v34*v45 + 388*v45^2) + v23^2*(425*v34^3 + 1298*v34^2*v45 + 
            769*v34*v45^2 + 52*v45^3) + v15^2*(-504*v23^3 - 125*v23^2*v34 + 
            498*v23*v34^2 + 8*v34^3 + 2*(649*v23^2 + 516*v23*v34 - 135*v34^2)*
             v45 - 2*(503*v23 + 344*v34)*v45^2 + 209*v45^3) - 
          v23*(84*v34^4 + 645*v34^3*v45 + 927*v34^2*v45^2 + 259*v34*v45^3 + 
            4*v45^4) + v34*(2*v34^4 + 59*v34^3*v45 + 222*v34^2*v45^2 + 
            201*v34*v45^3 + 17*v45^4) + v15*(263*v23^4 + 24*v34^4 + 
            196*v34^3*v45 + 158*v34^2*v45^2 - 284*v34*v45^3 + 15*v45^4 - 
            2*v23^3*(94*v34 + 393*v45) + v23^2*(-125*v34^2 - 442*v34*v45 + 
              769*v45^2) + v23*(-242*v34^3 + 18*v34^2*v45 + 910*v34*v45^2 - 
              250*v45^3)))) - 4*mTsq^3*(9*v12^5 - 8*v15^5 + 9*v23^5 - 
        83*v23^4*v34 + 46*v23^3*v34^2 + 108*v23^2*v34^3 + 4*v23*v34^4 - 
        8*v34^5 + v12^4*(-83*v15 + 120*v23 + 42*v34 - 26*v45) + 
        4*v15^4*(9*v23 + 6*v34 - 4*v45) - 2*(13*v23^2 - 2*v23*v34 - 8*v34^2)*
         (v23^2 - 6*v23*v34 - v34^2)*v45 + 4*(6*v23^3 - 23*v23^2*v34 - 
          13*v23*v34^2 + 2*v34^3)*v45^2 - 4*(v23 - 2*v34)*(2*v23 + v34)*
         v45^3 + v12^2*(3*(36*v15^3 + 125*v23^3 - 81*v23^2*v34 - 
            114*v23*v34^2 - 4*v34^3 - v15*(9*v23 - 22*v34)*(9*v23 + 2*v34) - 
            2*v15^2*(33*v23 + 38*v34)) + 2*(9*v15^2 + 178*v15*v23 - 
            268*v23^2 - 66*v15*v34 - 46*v23*v34 + 57*v34^2)*v45 + 
          4*(-23*v15 + 44*v23 + 18*v34)*v45^2 - 8*v45^3) + 
        v12^3*(46*v15^2 - 363*v15*v23 + 375*v23^2 + 87*v23*v34 - 66*v34^2 - 
          266*v23*v45 - 104*v34*v45 + 24*v45^2 + 20*v15*(v34 + 8*v45)) + 
        4*v15^3*(-3*v23^2 + v23*(-28*v34 + v45) + 
          2*(-2*v34^2 + 8*v34*v45 + v45^2)) - 2*v15^2*(33*v23^3 + 8*v34^3 + 
          48*v34^2*v45 + 4*v34*v45^2 - 4*v45^3 - 3*v23^2*(22*v34 + 19*v45) + 
          v23*(-60*v34^2 + 54*v34*v45 + 34*v45^2)) + 
        2*v15*(21*v23^4 + 2*v23^3*(5*v34 - 26*v45) - 
          6*v23^2*(19*v34^2 + 11*v34*v45 - 6*v45^2) + 
          4*v34*(3*v34^3 + 8*v34^2*v45 - v34*v45^2 - 2*v45^3) - 
          6*v23*(4*v34^3 - 17*v34^2*v45 - 10*v34*v45^2 + v45^3)) + 
        v12*(4*v15^4 + 120*v23^4 + 4*v15^3*(36*v23 - 12*v34 - 25*v45) - 
          v23^3*(363*v34 + 266*v45) + 2*v15^2*(-171*v23^2 - 72*v23*v34 + 
            60*v34^2 + 174*v23*v45 + 102*v34*v45 - 26*v45^2) + 
          2*v23^2*(-99*v34^2 + 178*v34*v45 + 88*v45^2) + 
          4*v23*(36*v34^3 + 87*v34^2*v45 - 7*v34*v45^2 - 8*v45^3) + 
          4*v34*(9*v34^3 + v34^2*v45 - 17*v34*v45^2 - 3*v45^3) + 
          v15*(87*v23^3 + v23^2*(540*v34 - 92*v45) - 
            4*v23*(36*v34^2 + 174*v34*v45 + 7*v45^2) - 
            4*(28*v34^3 + 27*v34^2*v45 - 30*v34*v45^2 - 3*v45^3)))) + 
      mTsq^2*(2*v12^6 + v23*(-20*v15^5 + 2*v23^5 - 47*v23^4*v34 + 
          39*v23^3*v34^2 + 306*v23^2*v34^3 - 108*v23*v34^4 - 44*v34^5 + 
          4*v15^4*(13*v23 + 25*v34) - 2*v15^3*(v23^2 + 176*v23*v34 + 
            4*v34^2) + v15^2*(-73*v23^3 + 406*v23^2*v34 + 312*v23*v34^2 - 
            248*v34^3) + v15*(41*v23^4 - 116*v23^3*v34 - 518*v23^2*v34^2 + 
            96*v23*v34^3 + 220*v34^4)) + v12^5*(-47*v15 + 60*v23 + 41*v34 - 
          6*v45) + (48*v15^5 - 6*v23^5 + 89*v23^4*v34 + 167*v23^3*v34^2 - 
          750*v23^2*v34^3 + 40*v23*v34^4 + 48*v34^5 - 
          8*v15^4*(21*v23 + 22*v34) + 2*v15^3*(25*v23^2 + 416*v23*v34 + 
            64*v34^2) + v15^2*(231*v23^3 - 882*v23^2*v34 - 1056*v23*v34^2 + 
            128*v34^3) - 2*v15*(78*v23^4 + 19*v23^3*v34 - 687*v23^2*v34^2 - 
            176*v23*v34^3 + 88*v34^4))*v45 + 
        (80*v15^4 + 4*v23^4 + v15^3*(60*v23 - 416*v34) - 47*v23^3*v34 - 
          464*v23^2*v34^2 + 580*v23*v34^3 + 80*v34^4 + 
          v15^2*(-416*v23^2 + 396*v23*v34 + 672*v34^2) + 
          v15*(195*v23^3 + 592*v23^2*v34 - 972*v23*v34^2 - 416*v34^3))*
         v45^2 - 4*(24*v15^3 - 12*v15^2*(7*v23 + 2*v34) + 
          2*v15*(13*v23^2 + 78*v23*v34 - 12*v34^2) + 
          v34*(v23^2 - 96*v23*v34 + 24*v34^2))*v45^3 + 
        4*(-24*v15^2 + 3*(v23 - 8*v34)*v34 + v15*(5*v23 + 48*v34))*v45^4 + 
        v12^2*(2*(-54*v15^4 + 165*v23^4 - 158*v23^3*v34 - 731*v23^2*v34^2 + 
            195*v23*v34^3 + 26*v34^4 + v15^3*(453*v23 + 48*v34) + 
            v15^2*(-731*v23^2 - 599*v23*v34 + 156*v34^2) + 
            v15*(172*v23^3 + 772*v23^2*v34 + 175*v23*v34^2 - 176*v34^3)) - 
          (750*v15^3 + 624*v23^3 + 513*v23^2*v34 - 1929*v23*v34^2 - 
            50*v34^3 - 3*v15^2*(611*v23 + 458*v34) + 
            3*v15*(171*v23^2 + 734*v23*v34 + 294*v34^2))*v45 + 
          (-464*v15^2 + 121*v15*v23 + 312*v23^2 + 592*v15*v34 + 691*v23*v34 - 
            416*v34^2)*v45^2 - 4*(v15 + 8*v23 + 26*v34)*v45^3) + 
        v12^4*(39*v15^2 + 330*v23^2 + 319*v23*v34 - 73*v34^2 - 
          2*(77*v23 + 78*v34)*v45 + 4*v45^2 + v15*(-341*v23 - 116*v34 + 
            89*v45)) + v12^3*(306*v15^3 + 560*v23^3 + 
          8*v23^2*(43*v34 - 78*v45) + v15^2*(-524*v23 - 518*v34 + 167*v45) + 
          v15*(-316*v23^2 + 464*v23*v34 + 406*v34^2 + 345*v23*v45 - 
            38*v34*v45 - 47*v45^2) - 15*v23*(52*v34^2 + 59*v34*v45 - 
            8*v45^2) + v34*(-2*v34^2 + 231*v34*v45 + 195*v45^2)) + 
        v12*(-44*v15^5 + 60*v23^5 + 4*v15^4*(14*v23 + 55*v34 + 10*v45) - 
          11*v23^4*(31*v34 + 14*v45) + v23^3*(-524*v34^2 + 345*v34*v45 + 
            120*v45^2) + v15^3*(390*v23^2 - 704*v23*v34 - 248*v34^2 - 
            932*v23*v45 + 352*v34*v45 + 580*v45^2) + 
          4*v23*v34*(14*v34^3 - 233*v34^2*v45 - 392*v34*v45^2 - 45*v45^3) + 
          v23^2*(906*v34^3 + 1833*v34^2*v45 + 121*v34*v45^2 - 32*v45^3) + 
          4*v34*(-5*v34^4 - 42*v34^3*v45 + 15*v34^2*v45^2 + 84*v34*v45^3 + 
            5*v45^4) + v15^2*(-780*v23^3 + v23^2*(350*v34 + 1929*v45) + 
            4*v23*(324*v34^2 + 189*v34*v45 - 392*v45^2) - 
            4*(2*v34^3 + 264*v34^2*v45 + 243*v34*v45^2 - 96*v45^3)) + 
          v15*(319*v23^4 + v23^3*(464*v34 - 885*v45) + 
            v23^2*(-1198*v34^2 - 2202*v34*v45 + 691*v45^2) + 
            4*v23*(-176*v34^3 + 189*v34^2*v45 + 568*v34*v45^2 - 45*v45^3) + 
            4*(25*v34^4 + 208*v34^3*v45 + 99*v34^2*v45^2 - 156*v34*v45^3 + 
              3*v45^4))))))/(4*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^5*(2*mTsq - v15 - v34) + mTsq*(v12 + v15 - v34)*(v15 - v23 - v34)*
     ((v12 + v23)*(v12*(v15 - v23) + v23*v34) + 
      (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
    qsq^4*(mTsq*(5*v12 - 2*v15 + 5*v23 - 2*(v34 + v45)) + 
      2*(v15^2 - v12*(v15 + v34) + v15*(-v23 + v34 + v45) + 
        v34*(-v23 + v34 + v45))) - qsq^3*(v15^3 - 2*v15^2*v23 + v15*v23^2 + 
      v15^2*v34 - 3*v15*v23*v34 + v23^2*v34 + v15*v34^2 - 4*v23*v34^2 + 
      v34^3 + v12^2*(v15 + v34) + (4*v15^2 - 3*v15*v23 - 2*v15*v34 - 
        3*v23*v34 + 4*v34^2)*v45 + (v15 + v34)*v45^2 - 
      v12*(4*v15^2 - 4*v15*v23 + 3*v15*(v34 + v45) + 
        v34*(-4*v23 + 2*v34 + 3*v45)) + mTsq*(-4*v12^2 + 2*v15^2 + v15*v23 - 
        4*v23^2 - 4*v15*v34 + 7*v23*v34 + 2*v34^2 + 4*v23*v45 + 
        v12*(7*v15 - 12*v23 + v34 + 4*v45))) + 
    qsq^2*(-(v23*v34*(v15^2 + v15*(-v23 + v34) + 2*v34*(-v23 + v34))) + 
      (2*v15^3 - v15^2*(3*v23 + 2*v34) + v15*(v23^2 + 2*v23*v34 - 2*v34^2) + 
        v34*(v23^2 - 5*v23*v34 + 2*v34^2))*v45 + 
      (3*v15^2 + v34*(-v23 + 3*v34) - v15*(v23 + 6*v34))*v45^2 + 
      v12^2*(2*v15^2 + v34*(-2*v23 + v45) + v15*(-2*v23 + v34 + v45)) + 
      mTsq*(v12^3 + 2*v15^3 - 5*v15^2*v23 + 2*v15*v23^2 + v23^3 - 
        2*v15^2*v34 + 6*v15*v23*v34 - 7*v23^2*v34 - 2*v15*v34^2 - v23*v34^2 + 
        2*v34^3 + v12^2*(-7*v15 + 9*v23 + 2*v34 - 2*v45) + 
        (2*v15 + v23 - 2*v34)*(v15 - 2*v23 - v34)*v45 - 
        v12*(v15^2 + 7*v15*v23 - 9*v23^2 + 7*v23*v34 + 5*v34^2 + 8*v23*v45 + 
          3*v34*v45 - 3*v15*(2*v34 + v45))) - 
      v12*(2*v15^3 + v15^2*(-4*v23 + v34 + 5*v45) + 
        v15*(2*v23^2 + (v34 - v45)^2 - 4*v23*(v34 + v45)) + 
        v34*(2*v23^2 - 4*v23*(v34 + v45) + v45*(3*v34 + v45)))) + 
    qsq*(v12^2*((v15 - v23)*(-v15^2 + v15*v23 + v23*v34) + 
        (-v15^2 + v23*v34 + v15*(v23 + v34))*v45) - 
      (v23*v34 + (v15 - v34)*v45)*(v15^2*v45 + (v23 - v45)*
         (-(v15*v45) + v34*(v34 + v45))) + 
      v12*(2*v15^3*v45 + v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) - 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45)) + 
        v15*(v23^2*(v34 + v45) - v34*v45*(v34 + 3*v45) - 
          v23*(v34^2 + v45^2))) + mTsq*(v12^3*(-2*v15 + 2*v23 + v34) + 
        v12^2*(2*v15^2 - 8*v15*v23 + 6*v23^2 + v23*v34 - 2*v34^2 + 
          3*v15*v45 - 4*v23*v45 - 3*v34*v45) + 
        v12*(3*v15^3 + 2*v23^3 - 6*v23*v34^2 + v15*(v23^2 + 12*v23*v34 + 
            v34*(v34 - 4*v45)) - 4*v23^2*(2*v34 + v45) + 
          v15^2*(-6*v23 - 5*v34 + 2*v45) + v34^2*(v34 + 2*v45)) + 
        v23*(v15^3 + v15^2*(-2*v23 + v34 + 2*v45) + 
          v34*(-2*v23^2 + 2*v23*v34 + 3*v34^2 + 3*v23*v45 + 2*v34*v45) + 
          v15*(v23^2 - 3*v23*v45 - v34*(5*v34 + 4*v45))))))/
   (2*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^5*(-v15 + v34) + qsq^4*(mTsq*(v12 + 4*v15 - v23 - 4*v34) + 
      2*(v15 - v34)*(-v12 + v15 - v23 + v34 + v45)) + 
    qsq^3*(-(v12^2*v15) + 4*v12*v15^2 - v15^3 - 4*v12*v15*v23 + 
      2*v15^2*v23 - v15*v23^2 + v12^2*v34 - v12*v15*v34 - v15^2*v34 + 
      4*v12*v23*v34 + v15*v23*v34 + v23^2*v34 - 2*v12*v34^2 + v15*v34^2 - 
      4*v23*v34^2 + v34^3 + (3*v12 - 4*v15 + 3*v23 - 4*v34)*(v15 - v34)*v45 + 
      (-v15 + v34)*v45^2 + mTsq*(2*v12^2 + 5*v12*v15 - 8*v15^2 + 11*v15*v23 - 
        2*v23^2 - 11*v12*v34 - 5*v23*v34 + 8*v34^2 - 4*v15*v45 + 
        4*v34*v45)) + mTsq*(v12^3*(v15 - v23)*(v15 - v23 + v34) + 
      (v23*v34 + (v15 - v34)*v45)*(v23*(v15^2 - v15*(v23 - 2*v34) - 
          v34*(v23 + 3*v34)) + 2*(v15 - v34)^2*v45) + 
      v12*(v23*(v15*(v15 - v23)^2 + (5*v15 - 2*v23)*(v15 - v23)*v34 + 
          (-5*v15 + 7*v23)*v34^2 - v34^3) - (5*v15*(v15 - v23)^2 + 
          (-9*v15^2 + v23^2)*v34 + (3*v15 + 10*v23)*v34^2 + v34^3)*v45 + 
        2*v23*(v15 - v34)*v45^2) + 
      v12^2*(3*v15^3 - v23*(v23^2 + 5*v23*v34 - 2*v34^2) + 
        v34*(5*v23 + v34)*v45 - v15^2*(7*v23 + 2*v34 + v45) + 
        v15*(5*v23^2 + 7*v23*v34 - v34^2 + v23*v45))) + 
    qsq^2*(-(v23*(v15 - 2*v34)*v34*(v15 - v23 + v34)) + 
      (2*v15^3 - v15^2*(3*v23 + 2*v34) - v34*(v23^2 - 5*v23*v34 + 2*v34^2) + 
        v15*(v23^2 + 2*v23*v34 + 2*v34^2))*v45 + 
      (v15 - v34)*(3*v15 - v23 + 3*v34)*v45^2 + 
      v12^2*(2*v15^2 + v34*(2*v23 - v45) + v15*(-2*v23 - v34 + v45)) + 
      mTsq*(v12^3 + 4*v15^3 - v23^3 + v23^2*v34 + 13*v23*v34^2 - 4*v34^3 - 
        v12^2*(v15 - 3*v23 + 8*v34) + (3*v23 - 8*v34)*v34*v45 - 2*v34*v45^2 + 
        v15^2*(-11*v23 + 4*v34 + 8*v45) + v12*(-13*v15^2 - 3*v23^2 - 
          17*v23*v34 + 11*v34^2 + v15*(17*v23 + 10*v34 - 3*v45) + 
          9*v34*v45) + v15*(8*v23^2 - 10*v23*v34 - 4*v34^2 - 9*v23*v45 + 
          2*v45^2)) - v12*(2*v15^3 + v15^2*(-4*v23 + v34 + 5*v45) + 
        v15*(2*v23^2 - v34^2 - 4*v23*v45 + 2*v34*v45 + v45^2) + 
        v34*(-2*v23^2 + 4*v23*(v34 + v45) - v45*(3*v34 + v45)))) + 
    qsq*(v12^2*(-((v15 - v23)*(v15^2 - v15*v23 + v23*v34)) - 
        (v15*(v15 - v23) + (v15 + v23)*v34)*v45) + 
      (v23*v34 + (v15 - v34)*v45)*(-(v15^2*v45) + (v23 - v45)*
         (v34^2 + (v15 + v34)*v45)) + 
      v12*(2*v15^3*v45 + v15*(v34 + v45)*(v23^2 + v23*(v34 - v45) + 
          v34*v45) - v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) - 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45))) + 
      mTsq*(-(v12^3*(2*v15 - 2*v23 + v34)) + v23*(v15*(v15 - v23)^2 + 
          (7*v15^2 - 10*v15*v23 + 2*v23^2)*v34 - (v15 - 4*v23)*v34^2 - 
          7*v34^3) - (4*v15^3 - 4*v15^2*(2*v23 + 3*v34) + 
          v34*(v23^2 + 8*v23*v34 - 4*v34^2) + v15*(5*v23^2 + 12*v34^2))*v45 + 
        2*v23*(v15 - v34)*v45^2 + v12*(7*v15^3 - 18*v15^2*v23 + 
          13*v15*v23^2 - 2*v23^3 + v15^2*v34 - 4*v23^2*v34 - 7*v15*v34^2 + 
          18*v23*v34^2 - v34^3 + 8*(v15 - v34)*(v15 - v23 + v34)*v45 + 
          2*(v15 - v34)*v45^2) + v12^2*(-4*v15^2 + 
          v15*(4*v23 + 10*v34 + v45) + v34*(-13*v23 + 2*v34 + 5*v45)))))/
   (2*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^5*mTsq*(v15 - v34) + qsq^4*(v15*(v12 - v23)*v34 + 
      4*mTsq^2*(-v15 + v34) + mTsq*(-2*v15^2 + v12*(v15 - 3*v34) - v23*v34 + 
        v15*(3*v23 - 2*v45) + 2*v34*(v34 + v45))) + 
    qsq^3*(v15*(v12 - v23)*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
      mTsq^2*(-5*v12*v15 + 8*v15^2 - 11*v15*v23 + 11*v12*v34 + 5*v23*v34 - 
        8*v34^2 + 4*v15*v45 - 4*v34*v45) + 
      mTsq*(v15^3 - 3*v12^2*v34 + v15^2*(-4*v23 + v34 + 4*v45) + 
        v15*(3*v23^2 - v34^2 + v23*(v34 - 4*v45) + v45^2) - 
        v34*(v34^2 + 4*v34*v45 + v45^2 - 2*v23*(v34 + v45)) - 
        v12*(2*v15^2 + 3*v23*v34 - 4*v34*(v34 + v45) + 
          v15*(-3*v23 + v34 + 2*v45)))) + 
    qsq*mTsq*(v12^3*(v15 - v23)*v34 - v15*v23*v34*(2*v15^2 - 3*v15*v23 + 
        v23^2 - 4*v15*v34 + 4*v23*v34 + 2*v34^2) + 
      v23*(-v15^3 - 3*v15*v23*v34 + v34^3 + v15^2*(v23 + 2*v34))*v45 + 
      (v15^3 + (v23 - v34)*v34^2 - v15^2*(2*v23 + v34) + 
        v15*v34*(3*v23 + v34))*v45^2 + (v15 - v34)*(v15 + v34)*v45^3 + 
      v12^2*v34*(4*v15^2 - v34*v45 + 2*v23*(v34 + v45) + 
        v15*(-4*v23 - 3*v34 + 3*v45)) + v12*(v15^3*(v23 + 2*v34 - v45) - 
        v15^2*(2*v23^2 + 6*v23*v34 + 4*v34^2 - 3*v23*v45 + v45^2) + 
        v15*(v23^3 + 4*v23^2*v34 + 6*v23*v34^2 + 2*v34^3 - 
          2*(v23^2 + v34^2)*v45 + (v23 - 3*v34)*v45^2) + 
        v34*(v34*v45*(v34 + 2*v45) - v23*(v34^2 + 3*v34*v45 + v45^2))) + 
      mTsq*(3*v12^3*v34 + v23*(-(v15*(v15 - 3*v23)*(v15 - v23)) + 
          v15*(-7*v15 + 6*v23)*v34 + (v15 - 2*v23)*v34^2 + 7*v34^3) + 
        (4*v15^3 - 4*v15^2*(2*v23 + 3*v34) + v34*(v23^2 + 8*v23*v34 - 
            4*v34^2) + v15*(5*v23^2 + 12*v34^2))*v45 + 
        2*v23*(-v15 + v34)*v45^2 + v12^2*(2*v15^2 + 
          v34*(11*v23 - 4*v34 - 5*v45) - v15*(2*v23 + 6*v34 + v45)) + 
        v12*(-7*v15^3 + v15^2*(18*v23 - v34 - 8*v45) + 
          v15*(-11*v23^2 + 7*v34^2 + 8*v23*v45 - 2*v45^2) + 
          v34*(2*v23^2 - 18*v23*v34 + v34^2 - 8*v23*v45 + 8*v34*v45 + 
            2*v45^2)))) + mTsq^2*(v12^3*v34*(-3*v15 + 3*v23 + v34) + 
      v23*(-v15^4 + (v23 - v34)*v34^3 + 2*v15^3*(v23 + 2*v34) - 
        v15^2*(v23 + v34)*(v23 + 6*v34) + v15*v34*(3*v23^2 + 4*v23*v34 + 
          4*v34^2)) + v23*(v15 - v34)*(-v15^2 + v15*(v23 - 4*v34) + 
        v34*(v23 + 5*v34))*v45 - 2*(v15 - v34)^3*v45^2 - 
      v12^2*(v15^3 - v15^2*(2*v23 - 4*v34 + v45) + 
        v15*(v23^2 - 3*v23*v34 - 7*v34^2 + v23*v45) + 
        v34*(-v23^2 + 7*v23*v34 + 2*v34^2 + 5*v23*v45 + v34*v45)) + 
      v12*(v15^4 + v15^3*(-5*v23 - 4*v34 + 5*v45) + 
        v15^2*(7*v23^2 + 7*v23*v34 + 6*v34^2 - 10*v23*v45 - 9*v34*v45) - 
        v15*(3*v23^3 + v23^2*(3*v34 - 5*v45) + v34^2*(4*v34 - 3*v45) + 
          v23*(7*v34^2 + 2*v45^2)) + v34*(v23^2*(-2*v34 + v45) + 
          v34^2*(v34 + v45) + v23*(5*v34^2 + 10*v34*v45 + 2*v45^2)))) + 
    qsq^2*(-(v15*(v12 - v23)*v34*(v12 - v34 - v45)*(v15 - v23 + v45)) + 
      mTsq^2*(-4*v15^3 - v12^2*(v15 - 10*v34) + 
        v15^2*(13*v23 - 4*v34 - 8*v45) + v15*(-10*v23^2 + 6*v23*v34 + 
          4*v34^2 + 9*v23*v45 - 2*v45^2) + v34*(v23^2 - 11*v23*v34 + 
          4*v34^2 - 3*v23*v45 + 8*v34*v45 + 2*v45^2) + 
        v12*(11*v15^2 + v34*(13*v23 - 13*v34 - 9*v45) + 
          v15*(-13*v23 - 6*v34 + 3*v45))) + 
      mTsq*(-(v12^3*v34) + v23*(v15*(v15 - v23)^2 + v15*v23*v34 - 
          2*v15*v34^2 - v34^3) - (2*v15^3 + (3*v23 - 2*v34)*v34^2 - 
          v15^2*(5*v23 + 2*v34) + 2*v15*(v23^2 + 3*v23*v34 + v34^2))*v45 + 
        (-3*v15 + v23 - 3*v34)*(v15 - v34)*v45^2 + 
        v12^2*v34*(-v15 - 3*v23 + 2*(v34 + v45)) + 
        v12*(v15^3 + v15^2*(-4*v23 + 2*v34 + 3*v45) - 
          v34*(v34^2 + 5*v34*v45 + v45^2 - 4*v23*(v34 + v45)) + 
          v15*(3*v23^2 - 4*v23*v45 + v45*(6*v34 + v45))))))/
   (2*Sqrt[qsq]*Sqrt[qsq - 4*mTsq]*mTsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/2*(Sqrt[qsq - 4*mTsq]*(qsq^5*(-2*v15*v34 + mTsq*(v15 + v34)) + 
      mTsq^2*(v12 + v15 - v34)*(v15 - v23 - v34)*
       ((v12 + v23)*(-v15^2 + (v12 - v34)*v34 + v15*(v23 + 2*v34)) + 
        (v12 + 2*v15 - v23 - 2*v34)*(v15 - v34)*v45) + 
      qsq^4*(-2*mTsq^2*(v15 + v34) + v15*v34*(-3*v12 + 2*v15 - 3*v23 + 
          2*v34 + 6*v45) + mTsq*(-2*v15^2 + v12*(v15 + 3*v34) + 
          v15*(3*v23 + 6*v34 - 2*v45) + v34*(v23 - 2*(v34 + v45)))) + 
      qsq^3*(-(mTsq^2*(v15*(3*v12 - 2*v15 + 5*v23) + (5*v12 + 4*v15 + 3*v23)*
            v34 - 2*v34^2)) - v15*v34*(v12^2 + v23^2 - 3*v23*v34 - 
          6*v23*v45 + 4*v34*v45 + 6*v45^2 + v15*(-v23 + 2*v34 + 4*v45) - 
          v12*(3*v15 - 4*v23 + v34 + 6*v45)) + 
        mTsq*(v15^3 + 3*v12^2*v34 + v15^2*(-4*v23 - 3*v34 + 4*v45) + 
          v15*(3*v23^2 + 9*v23*v34 - 3*v34^2 - 4*v23*v45 - 10*v34*v45 + 
            v45^2) + v34*(v34^2 + 4*v34*v45 + v45^2 - 2*v23*(v34 + v45)) + 
          v12*(-2*v15^2 + 3*v23*v34 + v15*(3*v23 + 9*v34 - 2*v45) - 
            4*v34*(v34 + v45)))) - qsq*mTsq*(v12^3*(v15 - v23)*v34 + 
        v15*v23*v34*(2*v15^2 - 3*v15*v23 + v23^2 - 4*v15*v34 + 4*v23*v34 + 
          2*v34^2) + (v15^2*(v15 - v23)*v23 - v15*(4*v15^2 - 6*v15*v23 + 
            v23^2)*v34 + 8*v15*(v15 - v23)*v34^2 + (-4*v15 + v23)*v34^3)*
         v45 - (v15 - v34)*(v15^2 - 2*v15*v23 + (v23 - v34)*v34)*v45^2 - 
        (v15 - v34)^2*v45^3 - v12^2*v34*(-4*v15^2 + v34*v45 - 
          2*v23*(v34 + v45) + v15*(4*v23 + 3*v34 + v45)) + 
        mTsq*(2*v15^4 + v12^3*v34 - v15^3*(5*v23 + 8*v34) + 
          v15^2*(2*v23^2 + 11*v23*v34 + 12*v34^2 + 2*v23*v45) + 
          v15*(v23^3 - 7*v23*v34^2 - 8*v34^3 - v23*(v23 + 4*v34)*v45) + 
          v12^2*(-2*v15^2 + v34*(5*v23 + 2*v34 - v45) + v15*(2*v23 + v45)) + 
          v34*(2*v34^3 + v23^2*(-2*v34 + v45) + v23*v34*(v34 + 2*v45)) + 
          v12*(v15^3 + v15^2*(-6*v23 - 7*v34 + 2*v45) + 
            v15*(5*v23^2 + 12*v23*v34 + 11*v34^2 - 4*v34*v45) + 
            v34*(2*v23^2 - 6*v23*v34 - 5*v34^2 + 2*v34*v45))) + 
        v12*(v15^3*(-v23 + 2*v34 + v45) + v15^2*(2*v23^2 + 2*v23*v34 - 
            4*v34^2 - 3*v23*v45 - 8*v34*v45 + v45^2) + 
          v15*(-v23^3 - 4*v23^2*v34 + 2*v23*v34^2 + 2*v34^3 + 
            2*(v23^2 + 6*v23*v34 + 3*v34^2)*v45 - (v23 + 3*v34)*v45^2) + 
          v34*(v34*v45*(v34 + 2*v45) - v23*(v34^2 + 3*v34*v45 + v45^2)))) + 
      qsq^2*(-(v15*v34*(v12 + v23 - 2*v45)*(v15 - v23 + v45)*
          (-v12 + v34 + v45)) - mTsq^2*(-2*v15^3 + v12^2*(v15 + 4*v34) + 
          v15*(4*v23^2 + 2*v34*(v34 - 2*v45) + v23*(6*v34 - v45)) + 
          v34*(v23^2 + v23*(-5*v34 + v45) + 2*v34*(-v34 + v45)) + 
          v15^2*(-v23 + 2*(v34 + v45)) + v12*(-5*v15^2 - 
            v34*(-7*v23 + v34 + v45) + v15*(7*v23 + 6*v34 + v45))) + 
        mTsq*(v12^3*v34 + v15^2*(-2*v23^2 + 4*v23*v34 + 8*v34^2 + 5*v23*v45 + 
            2*v34*v45 - 3*v45^2) + v12^2*v34*(v15 + 3*v23 - 2*(v34 + v45)) + 
          v15^3*(v23 - 2*(2*v34 + v45)) + v15*(v23^3 + v23^2*(v34 - 2*v45) - 
            2*v34*(2*v34 - 3*v45)*(v34 + v45) + v23*(-10*v34^2 - 10*v34*v45 + 
              v45^2)) + v34*(-(v34*v45*(2*v34 + 3*v45)) + 
            v23*(v34^2 + 3*v34*v45 + v45^2)) + 
          v12*(v15^3 + v15^2*(-4*v23 - 10*v34 + 3*v45) + 
            v15*(3*v23^2 + 16*v23*v34 + 4*v34^2 - 4*v23*v45 - 10*v34*v45 + 
              v45^2) + v34*(v34^2 + 5*v34*v45 + v45^2 - 4*v23*(v34 + 
                v45)))))))/(qsq^(3/2)*mTsq*
     (qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/4*(qsq^5*(-2*v15*v34 + mTsq*(v15 + v34)) + 
     mTsq^2*(v12 + v15 - v34)*(v15 - v23 - v34)*
      ((v12 + v23)*(-v15^2 + (v12 - v34)*v34 + v15*(v23 + 2*v34)) + 
       (v12 + 2*v15 - v23 - 2*v34)*(v15 - v34)*v45) + 
     qsq^4*(-2*mTsq^2*(v15 + v34) + v15*v34*(-3*v12 + 2*v15 - 3*v23 + 
         2*v34 + 6*v45) + mTsq*(-2*v15^2 + v12*(v15 + 3*v34) + 
         v15*(3*v23 + 6*v34 - 2*v45) + v34*(v23 - 2*(v34 + v45)))) + 
     qsq^3*(-(mTsq^2*(v15*(3*v12 - 2*v15 + 5*v23) + (5*v12 + 4*v15 + 3*v23)*
           v34 - 2*v34^2)) - v15*v34*(v12^2 + v23^2 - 3*v23*v34 - 6*v23*v45 + 
         4*v34*v45 + 6*v45^2 + v15*(-v23 + 2*v34 + 4*v45) - 
         v12*(3*v15 - 4*v23 + v34 + 6*v45)) + 
       mTsq*(v15^3 + 3*v12^2*v34 + v15^2*(-4*v23 - 3*v34 + 4*v45) + 
         v15*(3*v23^2 + 9*v23*v34 - 3*v34^2 - 4*v23*v45 - 10*v34*v45 + 
           v45^2) + v34*(v34^2 + 4*v34*v45 + v45^2 - 2*v23*(v34 + v45)) + 
         v12*(-2*v15^2 + 3*v23*v34 + v15*(3*v23 + 9*v34 - 2*v45) - 
           4*v34*(v34 + v45)))) - qsq*mTsq*(v12^3*(v15 - v23)*v34 + 
       v15*v23*v34*(2*v15^2 - 3*v15*v23 + v23^2 - 4*v15*v34 + 4*v23*v34 + 
         2*v34^2) + (v15^2*(v15 - v23)*v23 - v15*(4*v15^2 - 6*v15*v23 + 
           v23^2)*v34 + 8*v15*(v15 - v23)*v34^2 + (-4*v15 + v23)*v34^3)*v45 - 
       (v15 - v34)*(v15^2 - 2*v15*v23 + (v23 - v34)*v34)*v45^2 - 
       (v15 - v34)^2*v45^3 - v12^2*v34*(-4*v15^2 + v34*v45 - 
         2*v23*(v34 + v45) + v15*(4*v23 + 3*v34 + v45)) + 
       mTsq*(2*v15^4 + v12^3*v34 - v15^3*(5*v23 + 8*v34) + 
         v15^2*(2*v23^2 + 11*v23*v34 + 12*v34^2 + 2*v23*v45) + 
         v15*(v23^3 - 7*v23*v34^2 - 8*v34^3 - v23*(v23 + 4*v34)*v45) + 
         v12^2*(-2*v15^2 + v34*(5*v23 + 2*v34 - v45) + v15*(2*v23 + v45)) + 
         v34*(2*v34^3 + v23^2*(-2*v34 + v45) + v23*v34*(v34 + 2*v45)) + 
         v12*(v15^3 + v15^2*(-6*v23 - 7*v34 + 2*v45) + 
           v15*(5*v23^2 + 12*v23*v34 + 11*v34^2 - 4*v34*v45) + 
           v34*(2*v23^2 - 6*v23*v34 - 5*v34^2 + 2*v34*v45))) + 
       v12*(v15^3*(-v23 + 2*v34 + v45) + v15^2*(2*v23^2 + 2*v23*v34 - 
           4*v34^2 - 3*v23*v45 - 8*v34*v45 + v45^2) + 
         v15*(-v23^3 - 4*v23^2*v34 + 2*v23*v34^2 + 2*v34^3 + 
           2*(v23^2 + 6*v23*v34 + 3*v34^2)*v45 - (v23 + 3*v34)*v45^2) + 
         v34*(v34*v45*(v34 + 2*v45) - v23*(v34^2 + 3*v34*v45 + v45^2)))) + 
     qsq^2*(-(v15*v34*(v12 + v23 - 2*v45)*(v15 - v23 + v45)*
         (-v12 + v34 + v45)) - mTsq^2*(-2*v15^3 + v12^2*(v15 + 4*v34) + 
         v15*(4*v23^2 + 2*v34*(v34 - 2*v45) + v23*(6*v34 - v45)) + 
         v34*(v23^2 + v23*(-5*v34 + v45) + 2*v34*(-v34 + v45)) + 
         v15^2*(-v23 + 2*(v34 + v45)) + v12*(-5*v15^2 - 
           v34*(-7*v23 + v34 + v45) + v15*(7*v23 + 6*v34 + v45))) + 
       mTsq*(v12^3*v34 + v15^2*(-2*v23^2 + 4*v23*v34 + 8*v34^2 + 5*v23*v45 + 
           2*v34*v45 - 3*v45^2) + v12^2*v34*(v15 + 3*v23 - 2*(v34 + v45)) + 
         v15^3*(v23 - 2*(2*v34 + v45)) + v15*(v23^3 + v23^2*(v34 - 2*v45) - 
           2*v34*(2*v34 - 3*v45)*(v34 + v45) + v23*(-10*v34^2 - 10*v34*v45 + 
             v45^2)) + v34*(-(v34*v45*(2*v34 + 3*v45)) + 
           v23*(v34^2 + 3*v34*v45 + v45^2)) + 
         v12*(v15^3 + v15^2*(-4*v23 - 10*v34 + 3*v45) + 
           v15*(3*v23^2 + 16*v23*v34 + 4*v34^2 - 4*v23*v45 - 10*v34*v45 + 
             v45^2) + v34*(v34^2 + 5*v34*v45 + v45^2 - 4*v23*(v34 + v45))))))/
    (qsq*mTsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^5*mTsq*(v15 - v34) + qsq^4*(v15*(v12 - v23)*v34 + 
      4*mTsq^2*(-v15 + v34) + mTsq*(-2*v15^2 + v12*(v15 - 3*v34) - v23*v34 + 
        v15*(3*v23 - 2*v45) + 2*v34*(v34 + v45))) + 
    qsq^3*(v15*(v12 - v23)*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
      mTsq^2*(-5*v12*v15 + 8*v15^2 - 11*v15*v23 + 11*v12*v34 + 5*v23*v34 - 
        8*v34^2 + 4*v15*v45 - 4*v34*v45) + 
      mTsq*(v15^3 - 3*v12^2*v34 + v15^2*(-4*v23 + v34 + 4*v45) + 
        v15*(3*v23^2 - v34^2 + v23*(v34 - 4*v45) + v45^2) - 
        v34*(v34^2 + 4*v34*v45 + v45^2 - 2*v23*(v34 + v45)) - 
        v12*(2*v15^2 + 3*v23*v34 - 4*v34*(v34 + v45) + 
          v15*(-3*v23 + v34 + 2*v45)))) + 
    qsq*mTsq*(v12^3*(v15 - v23)*v34 - v15*v23*v34*(2*v15^2 - 3*v15*v23 + 
        v23^2 - 4*v15*v34 + 4*v23*v34 + 2*v34^2) + 
      v23*(-v15^3 - 3*v15*v23*v34 + v34^3 + v15^2*(v23 + 2*v34))*v45 + 
      (v15^3 + (v23 - v34)*v34^2 - v15^2*(2*v23 + v34) + 
        v15*v34*(3*v23 + v34))*v45^2 + (v15 - v34)*(v15 + v34)*v45^3 + 
      v12^2*v34*(4*v15^2 - v34*v45 + 2*v23*(v34 + v45) + 
        v15*(-4*v23 - 3*v34 + 3*v45)) + v12*(v15^3*(v23 + 2*v34 - v45) - 
        v15^2*(2*v23^2 + 6*v23*v34 + 4*v34^2 - 3*v23*v45 + v45^2) + 
        v15*(v23^3 + 4*v23^2*v34 + 6*v23*v34^2 + 2*v34^3 - 
          2*(v23^2 + v34^2)*v45 + (v23 - 3*v34)*v45^2) + 
        v34*(v34*v45*(v34 + 2*v45) - v23*(v34^2 + 3*v34*v45 + v45^2))) + 
      mTsq*(3*v12^3*v34 + v23*(-(v15*(v15 - 3*v23)*(v15 - v23)) + 
          v15*(-7*v15 + 6*v23)*v34 + (v15 - 2*v23)*v34^2 + 7*v34^3) + 
        (4*v15^3 - 4*v15^2*(2*v23 + 3*v34) + v34*(v23^2 + 8*v23*v34 - 
            4*v34^2) + v15*(5*v23^2 + 12*v34^2))*v45 + 
        2*v23*(-v15 + v34)*v45^2 + v12^2*(2*v15^2 + 
          v34*(11*v23 - 4*v34 - 5*v45) - v15*(2*v23 + 6*v34 + v45)) + 
        v12*(-7*v15^3 + v15^2*(18*v23 - v34 - 8*v45) + 
          v15*(-11*v23^2 + 7*v34^2 + 8*v23*v45 - 2*v45^2) + 
          v34*(2*v23^2 - 18*v23*v34 + v34^2 - 8*v23*v45 + 8*v34*v45 + 
            2*v45^2)))) + mTsq^2*(v12^3*v34*(-3*v15 + 3*v23 + v34) + 
      v23*(-v15^4 + (v23 - v34)*v34^3 + 2*v15^3*(v23 + 2*v34) - 
        v15^2*(v23 + v34)*(v23 + 6*v34) + v15*v34*(3*v23^2 + 4*v23*v34 + 
          4*v34^2)) + v23*(v15 - v34)*(-v15^2 + v15*(v23 - 4*v34) + 
        v34*(v23 + 5*v34))*v45 - 2*(v15 - v34)^3*v45^2 - 
      v12^2*(v15^3 - v15^2*(2*v23 - 4*v34 + v45) + 
        v15*(v23^2 - 3*v23*v34 - 7*v34^2 + v23*v45) + 
        v34*(-v23^2 + 7*v23*v34 + 2*v34^2 + 5*v23*v45 + v34*v45)) + 
      v12*(v15^4 + v15^3*(-5*v23 - 4*v34 + 5*v45) + 
        v15^2*(7*v23^2 + 7*v23*v34 + 6*v34^2 - 10*v23*v45 - 9*v34*v45) - 
        v15*(3*v23^3 + v23^2*(3*v34 - 5*v45) + v34^2*(4*v34 - 3*v45) + 
          v23*(7*v34^2 + 2*v45^2)) + v34*(v23^2*(-2*v34 + v45) + 
          v34^2*(v34 + v45) + v23*(5*v34^2 + 10*v34*v45 + 2*v45^2)))) + 
    qsq^2*(-(v15*(v12 - v23)*v34*(v12 - v34 - v45)*(v15 - v23 + v45)) + 
      mTsq^2*(-4*v15^3 - v12^2*(v15 - 10*v34) + 
        v15^2*(13*v23 - 4*v34 - 8*v45) + v15*(-10*v23^2 + 6*v23*v34 + 
          4*v34^2 + 9*v23*v45 - 2*v45^2) + v34*(v23^2 - 11*v23*v34 + 
          4*v34^2 - 3*v23*v45 + 8*v34*v45 + 2*v45^2) + 
        v12*(11*v15^2 + v34*(13*v23 - 13*v34 - 9*v45) + 
          v15*(-13*v23 - 6*v34 + 3*v45))) + 
      mTsq*(-(v12^3*v34) + v23*(v15*(v15 - v23)^2 + v15*v23*v34 - 
          2*v15*v34^2 - v34^3) - (2*v15^3 + (3*v23 - 2*v34)*v34^2 - 
          v15^2*(5*v23 + 2*v34) + 2*v15*(v23^2 + 3*v23*v34 + v34^2))*v45 + 
        (-3*v15 + v23 - 3*v34)*(v15 - v34)*v45^2 + 
        v12^2*v34*(-v15 - 3*v23 + 2*(v34 + v45)) + 
        v12*(v15^3 + v15^2*(-4*v23 + 2*v34 + 3*v45) - 
          v34*(v34^2 + 5*v34*v45 + v45^2 - 4*v23*(v34 + v45)) + 
          v15*(3*v23^2 - 4*v23*v45 + v45*(6*v34 + v45))))))/
   (4*qsq*mTsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^5*(2*mTsq - v15 - v34) + mTsq*(v12 + v15 - v34)*(v15 - v23 - v34)*
     ((v12 + v23)*(v12*(v15 - v23) + v23*v34) + 
      (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
    qsq^4*(mTsq*(5*v12 - 2*v15 + 5*v23 - 2*(v34 + v45)) + 
      2*(v15^2 - v12*(v15 + v34) + v15*(-v23 + v34 + v45) + 
        v34*(-v23 + v34 + v45))) - qsq^3*(v15^3 - 2*v15^2*v23 + v15*v23^2 + 
      v15^2*v34 - 3*v15*v23*v34 + v23^2*v34 + v15*v34^2 - 4*v23*v34^2 + 
      v34^3 + v12^2*(v15 + v34) + (4*v15^2 - 3*v15*v23 - 2*v15*v34 - 
        3*v23*v34 + 4*v34^2)*v45 + (v15 + v34)*v45^2 - 
      v12*(4*v15^2 - 4*v15*v23 + 3*v15*(v34 + v45) + 
        v34*(-4*v23 + 2*v34 + 3*v45)) + mTsq*(-4*v12^2 + 2*v15^2 + v15*v23 - 
        4*v23^2 - 4*v15*v34 + 7*v23*v34 + 2*v34^2 + 4*v23*v45 + 
        v12*(7*v15 - 12*v23 + v34 + 4*v45))) + 
    qsq^2*(-(v23*v34*(v15^2 + v15*(-v23 + v34) + 2*v34*(-v23 + v34))) + 
      (2*v15^3 - v15^2*(3*v23 + 2*v34) + v15*(v23^2 + 2*v23*v34 - 2*v34^2) + 
        v34*(v23^2 - 5*v23*v34 + 2*v34^2))*v45 + 
      (3*v15^2 + v34*(-v23 + 3*v34) - v15*(v23 + 6*v34))*v45^2 + 
      v12^2*(2*v15^2 + v34*(-2*v23 + v45) + v15*(-2*v23 + v34 + v45)) + 
      mTsq*(v12^3 + 2*v15^3 - 5*v15^2*v23 + 2*v15*v23^2 + v23^3 - 
        2*v15^2*v34 + 6*v15*v23*v34 - 7*v23^2*v34 - 2*v15*v34^2 - v23*v34^2 + 
        2*v34^3 + v12^2*(-7*v15 + 9*v23 + 2*v34 - 2*v45) + 
        (2*v15 + v23 - 2*v34)*(v15 - 2*v23 - v34)*v45 - 
        v12*(v15^2 + 7*v15*v23 - 9*v23^2 + 7*v23*v34 + 5*v34^2 + 8*v23*v45 + 
          3*v34*v45 - 3*v15*(2*v34 + v45))) - 
      v12*(2*v15^3 + v15^2*(-4*v23 + v34 + 5*v45) + 
        v15*(2*v23^2 + (v34 - v45)^2 - 4*v23*(v34 + v45)) + 
        v34*(2*v23^2 - 4*v23*(v34 + v45) + v45*(3*v34 + v45)))) + 
    qsq*(v12^2*((v15 - v23)*(-v15^2 + v15*v23 + v23*v34) + 
        (-v15^2 + v23*v34 + v15*(v23 + v34))*v45) - 
      (v23*v34 + (v15 - v34)*v45)*(v15^2*v45 + (v23 - v45)*
         (-(v15*v45) + v34*(v34 + v45))) + 
      v12*(2*v15^3*v45 + v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) - 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45)) + 
        v15*(v23^2*(v34 + v45) - v34*v45*(v34 + 3*v45) - 
          v23*(v34^2 + v45^2))) + mTsq*(v12^3*(-2*v15 + 2*v23 + v34) + 
        v12^2*(2*v15^2 - 8*v15*v23 + 6*v23^2 + v23*v34 - 2*v34^2 + 
          3*v15*v45 - 4*v23*v45 - 3*v34*v45) + 
        v12*(3*v15^3 + 2*v23^3 - 6*v23*v34^2 + v15*(v23^2 + 12*v23*v34 + 
            v34*(v34 - 4*v45)) - 4*v23^2*(2*v34 + v45) + 
          v15^2*(-6*v23 - 5*v34 + 2*v45) + v34^2*(v34 + 2*v45)) + 
        v23*(v15^3 + v15^2*(-2*v23 + v34 + 2*v45) + 
          v34*(-2*v23^2 + 2*v23*v34 + 3*v34^2 + 3*v23*v45 + 2*v34*v45) + 
          v15*(v23^2 - 3*v23*v45 - v34*(5*v34 + 4*v45))))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^5*(-v15 + v34) + qsq^4*(mTsq*(v12 + 4*v15 - v23 - 4*v34) + 
      2*(v15 - v34)*(-v12 + v15 - v23 + v34 + v45)) + 
    qsq^3*(-(v12^2*v15) + 4*v12*v15^2 - v15^3 - 4*v12*v15*v23 + 
      2*v15^2*v23 - v15*v23^2 + v12^2*v34 - v12*v15*v34 - v15^2*v34 + 
      4*v12*v23*v34 + v15*v23*v34 + v23^2*v34 - 2*v12*v34^2 + v15*v34^2 - 
      4*v23*v34^2 + v34^3 + (3*v12 - 4*v15 + 3*v23 - 4*v34)*(v15 - v34)*v45 + 
      (-v15 + v34)*v45^2 + mTsq*(2*v12^2 + 5*v12*v15 - 8*v15^2 + 11*v15*v23 - 
        2*v23^2 - 11*v12*v34 - 5*v23*v34 + 8*v34^2 - 4*v15*v45 + 
        4*v34*v45)) + mTsq*(v12^3*(v15 - v23)*(v15 - v23 + v34) + 
      (v23*v34 + (v15 - v34)*v45)*(v23*(v15^2 - v15*(v23 - 2*v34) - 
          v34*(v23 + 3*v34)) + 2*(v15 - v34)^2*v45) + 
      v12*(v23*(v15*(v15 - v23)^2 + (5*v15 - 2*v23)*(v15 - v23)*v34 + 
          (-5*v15 + 7*v23)*v34^2 - v34^3) - (5*v15*(v15 - v23)^2 + 
          (-9*v15^2 + v23^2)*v34 + (3*v15 + 10*v23)*v34^2 + v34^3)*v45 + 
        2*v23*(v15 - v34)*v45^2) + 
      v12^2*(3*v15^3 - v23*(v23^2 + 5*v23*v34 - 2*v34^2) + 
        v34*(5*v23 + v34)*v45 - v15^2*(7*v23 + 2*v34 + v45) + 
        v15*(5*v23^2 + 7*v23*v34 - v34^2 + v23*v45))) + 
    qsq^2*(-(v23*(v15 - 2*v34)*v34*(v15 - v23 + v34)) + 
      (2*v15^3 - v15^2*(3*v23 + 2*v34) - v34*(v23^2 - 5*v23*v34 + 2*v34^2) + 
        v15*(v23^2 + 2*v23*v34 + 2*v34^2))*v45 + 
      (v15 - v34)*(3*v15 - v23 + 3*v34)*v45^2 + 
      v12^2*(2*v15^2 + v34*(2*v23 - v45) + v15*(-2*v23 - v34 + v45)) + 
      mTsq*(v12^3 + 4*v15^3 - v23^3 + v23^2*v34 + 13*v23*v34^2 - 4*v34^3 - 
        v12^2*(v15 - 3*v23 + 8*v34) + (3*v23 - 8*v34)*v34*v45 - 2*v34*v45^2 + 
        v15^2*(-11*v23 + 4*v34 + 8*v45) + v12*(-13*v15^2 - 3*v23^2 - 
          17*v23*v34 + 11*v34^2 + v15*(17*v23 + 10*v34 - 3*v45) + 
          9*v34*v45) + v15*(8*v23^2 - 10*v23*v34 - 4*v34^2 - 9*v23*v45 + 
          2*v45^2)) - v12*(2*v15^3 + v15^2*(-4*v23 + v34 + 5*v45) + 
        v15*(2*v23^2 - v34^2 - 4*v23*v45 + 2*v34*v45 + v45^2) + 
        v34*(-2*v23^2 + 4*v23*(v34 + v45) - v45*(3*v34 + v45)))) + 
    qsq*(v12^2*(-((v15 - v23)*(v15^2 - v15*v23 + v23*v34)) - 
        (v15*(v15 - v23) + (v15 + v23)*v34)*v45) + 
      (v23*v34 + (v15 - v34)*v45)*(-(v15^2*v45) + (v23 - v45)*
         (v34^2 + (v15 + v34)*v45)) + 
      v12*(2*v15^3*v45 + v15*(v34 + v45)*(v23^2 + v23*(v34 - v45) + 
          v34*v45) - v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) - 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45))) + 
      mTsq*(-(v12^3*(2*v15 - 2*v23 + v34)) + v23*(v15*(v15 - v23)^2 + 
          (7*v15^2 - 10*v15*v23 + 2*v23^2)*v34 - (v15 - 4*v23)*v34^2 - 
          7*v34^3) - (4*v15^3 - 4*v15^2*(2*v23 + 3*v34) + 
          v34*(v23^2 + 8*v23*v34 - 4*v34^2) + v15*(5*v23^2 + 12*v34^2))*v45 + 
        2*v23*(v15 - v34)*v45^2 + v12*(7*v15^3 - 18*v15^2*v23 + 
          13*v15*v23^2 - 2*v23^3 + v15^2*v34 - 4*v23^2*v34 - 7*v15*v34^2 + 
          18*v23*v34^2 - v34^3 + 8*(v15 - v34)*(v15 - v23 + v34)*v45 + 
          2*(v15 - v34)*v45^2) + v12^2*(-4*v15^2 + 
          v15*(4*v23 + 10*v34 + v45) + v34*(-13*v23 + 2*v34 + 5*v45)))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^5*(-2*mTsq + v15 + v34) - mTsq*(v12 + v15 - v34)*(v15 - v23 - v34)*
     ((v12 + v23)*(v12*(v15 - v23) + v23*v34) + 
      (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
    qsq^4*(mTsq*(-5*v12 + 2*v15 - 5*v23 + 2*(v34 + v45)) - 
      2*(v15^2 - v12*(v15 + v34) + v15*(-v23 + v34 + v45) + 
        v34*(-v23 + v34 + v45))) + qsq^3*(v15^3 - 2*v15^2*v23 + v15*v23^2 + 
      v15^2*v34 - 3*v15*v23*v34 + v23^2*v34 + v15*v34^2 - 4*v23*v34^2 + 
      v34^3 + v12^2*(v15 + v34) + (4*v15^2 - 3*v15*v23 - 2*v15*v34 - 
        3*v23*v34 + 4*v34^2)*v45 + (v15 + v34)*v45^2 - 
      v12*(4*v15^2 - 4*v15*v23 + 3*v15*(v34 + v45) + 
        v34*(-4*v23 + 2*v34 + 3*v45)) + mTsq*(-4*v12^2 + 2*v15^2 + v15*v23 - 
        4*v23^2 - 4*v15*v34 + 7*v23*v34 + 2*v34^2 + 4*v23*v45 + 
        v12*(7*v15 - 12*v23 + v34 + 4*v45))) + 
    qsq^2*(v23*v34*(v15^2 + v15*(-v23 + v34) + 2*v34*(-v23 + v34)) - 
      (2*v15^3 - v15^2*(3*v23 + 2*v34) + v15*(v23^2 + 2*v23*v34 - 2*v34^2) + 
        v34*(v23^2 - 5*v23*v34 + 2*v34^2))*v45 + 
      (-3*v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 6*v34))*v45^2 - 
      v12^2*(2*v15^2 + v34*(-2*v23 + v45) + v15*(-2*v23 + v34 + v45)) + 
      mTsq*(-v12^3 - 2*v15^3 + 5*v15^2*v23 - 2*v15*v23^2 - v23^3 + 
        2*v15^2*v34 - 6*v15*v23*v34 + 7*v23^2*v34 + 2*v15*v34^2 + v23*v34^2 - 
        2*v34^3 - (2*v15 + v23 - 2*v34)*(v15 - 2*v23 - v34)*v45 + 
        v12^2*(7*v15 - 9*v23 - 2*v34 + 2*v45) + 
        v12*(v15^2 + 7*v15*v23 - 9*v23^2 + 7*v23*v34 + 5*v34^2 + 8*v23*v45 + 
          3*v34*v45 - 3*v15*(2*v34 + v45))) + 
      v12*(2*v15^3 + v15^2*(-4*v23 + v34 + 5*v45) + 
        v15*(2*v23^2 + (v34 - v45)^2 - 4*v23*(v34 + v45)) + 
        v34*(2*v23^2 - 4*v23*(v34 + v45) + v45*(3*v34 + v45)))) + 
    qsq*(v12^2*(v15*(v15 - v23)^2 + v23*(-v15 + v23)*v34 + 
        v15*(v15 - v23)*v45 - (v15 + v23)*v34*v45) + 
      mTsq*(v12^3*(2*v15 - 2*v23 - v34) - v23*(v15*(v15 - v23)^2 + 
          (v15^2 - 2*v23^2)*v34 + (-5*v15 + 2*v23)*v34^2 + 3*v34^3) + 
        v23*(v15 - v34)*(-2*v15 + 3*v23 + 2*v34)*v45 + 
        v12*(-3*v15^3 - 2*v23^3 + 8*v23^2*v34 + 6*v23*v34^2 - v34^3 + 
          v15^2*(6*v23 + 5*v34) - v15*(v23^2 + 12*v23*v34 + v34^2) + 
          4*v23^2*v45 - 2*(v15 - v34)^2*v45) + 
        v12^2*(-2*v15^2 + 8*v15*v23 - 6*v23^2 - v23*v34 + 2*v34^2 - 
          3*v15*v45 + 4*v23*v45 + 3*v34*v45)) + (v23*v34 + (v15 - v34)*v45)*
       (v15^2*v45 + (v23 - v45)*(-(v15*v45) + v34*(v34 + v45))) + 
      v12*(-2*v15^3*v45 - v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) + 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45)) + 
        v15*(-(v23^2*(v34 + v45)) + v34*v45*(v34 + 3*v45) + 
          v23*(v34^2 + v45^2)))))/(4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^5*(v15 - v34) + qsq^3*(-2*mTsq*v12^2 - 5*mTsq*v12*v15 + v12^2*v15 + 
      8*mTsq*v15^2 - 4*v12*v15^2 + v15^3 - 11*mTsq*v15*v23 + 4*v12*v15*v23 - 
      2*v15^2*v23 + 2*mTsq*v23^2 + v15*v23^2 + 11*mTsq*v12*v34 - v12^2*v34 + 
      v12*v15*v34 + v15^2*v34 + 5*mTsq*v23*v34 - 4*v12*v23*v34 - 
      v15*v23*v34 - v23^2*v34 - 8*mTsq*v34^2 + 2*v12*v34^2 - v15*v34^2 + 
      4*v23*v34^2 - v34^3 + (v15 - v34)*(4*mTsq - 3*v12 + 4*v15 - 3*v23 + 
        4*v34)*v45 + (v15 - v34)*v45^2) + 
    qsq^4*(mTsq*(-v12 - 4*v15 + v23 + 4*v34) - 2*(v15 - v34)*
       (-v12 + v15 - v23 + v34 + v45)) + 
    mTsq*(-(v12^3*(v15 - v23)*(v15 - v23 + v34)) + 
      (v23*v34 + (v15 - v34)*v45)*(v23*(-v15^2 + v15*(v23 - 2*v34) + 
          v34*(v23 + 3*v34)) - 2*(v15 - v34)^2*v45) + 
      v12*(v23*(-(v15*(v15 - v23)^2) - (5*v15 - 2*v23)*(v15 - v23)*v34 + 
          (5*v15 - 7*v23)*v34^2 + v34^3) + (5*v15*(v15 - v23)^2 + 
          (-9*v15^2 + v23^2)*v34 + (3*v15 + 10*v23)*v34^2 + v34^3)*v45 + 
        2*v23*(-v15 + v34)*v45^2) + 
      v12^2*(-3*v15^3 + v23*(v23^2 + 5*v23*v34 - 2*v34^2) - 
        v34*(5*v23 + v34)*v45 + v15^2*(7*v23 + 2*v34 + v45) + 
        v15*(-5*v23^2 + v34^2 - v23*(7*v34 + v45)))) + 
    qsq^2*(v23*(v15 - 2*v34)*v34*(v15 - v23 + v34) + 
      (-2*v15^3 + v15^2*(3*v23 + 2*v34) + v34*(v23^2 - 5*v23*v34 + 2*v34^2) - 
        v15*(v23^2 + 2*v23*v34 + 2*v34^2))*v45 - 
      (v15 - v34)*(3*v15 - v23 + 3*v34)*v45^2 + 
      v12^2*(-2*v15^2 + v15*(2*v23 + v34 - v45) + v34*(-2*v23 + v45)) + 
      v12*(2*v15^3 + v15^2*(-4*v23 + v34 + 5*v45) + 
        v15*(2*v23^2 - v34^2 - 4*v23*v45 + 2*v34*v45 + v45^2) + 
        v34*(-2*v23^2 + 4*v23*(v34 + v45) - v45*(3*v34 + v45))) + 
      mTsq*(-v12^3 - 4*v15^3 + v23^3 - v23^2*v34 - 13*v23*v34^2 + 4*v34^3 + 
        v12^2*(v15 - 3*v23 + 8*v34) + v15^2*(11*v23 - 4*v34 - 8*v45) - 
        3*v23*v34*v45 + 8*v34^2*v45 + 2*v34*v45^2 + 
        v15*(-8*v23^2 + 10*v23*v34 + 4*v34^2 + 9*v23*v45 - 2*v45^2) + 
        v12*(13*v15^2 + 3*v23^2 + 17*v23*v34 - 11*v34^2 - 9*v34*v45 + 
          v15*(-17*v23 - 10*v34 + 3*v45)))) + 
    qsq*(v12^2*((v15 - v23)*(v15^2 - v15*v23 + v23*v34) + 
        v15*(v15 - v23)*v45 + (v15 + v23)*v34*v45) - 
      (v23*v34 + (v15 - v34)*v45)*(-(v15^2*v45) + (v23 - v45)*
         (v34^2 + (v15 + v34)*v45)) + mTsq*(v12^3*(2*v15 - 2*v23 + v34) + 
        v23*(-(v15*(v15 - v23)^2) + (-7*v15^2 + 10*v15*v23 - 2*v23^2)*v34 + 
          (v15 - 4*v23)*v34^2 + 7*v34^3) + 
        (4*v15^3 - 4*v15^2*(2*v23 + 3*v34) + v34*(v23^2 + 8*v23*v34 - 
            4*v34^2) + v15*(5*v23^2 + 12*v34^2))*v45 + 
        2*v23*(-v15 + v34)*v45^2 + v12*(-7*v15^3 + 18*v15^2*v23 - 
          13*v15*v23^2 + 2*v23^3 - v15^2*v34 + 4*v23^2*v34 + 7*v15*v34^2 - 
          18*v23*v34^2 + v34^3 - 8*(v15 - v34)*(v15 - v23 + v34)*v45 + 
          2*(-v15 + v34)*v45^2) + v12^2*(4*v15^2 + 
          v34*(13*v23 - 2*v34 - 5*v45) - v15*(4*v23 + 10*v34 + v45))) + 
      v12*(-2*v15^3*v45 - v15*(v34 + v45)*(v23^2 + v23*(v34 - v45) + 
          v34*v45) + v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) + 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45)))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dqsq_0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2/qsq - (4*qsq^6 + mTsq^2*(v12 + v23)^4 + 
     7*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     3*qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     2*qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     3*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     5*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))/
    (2*qsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  ((v12 - v23)*(qsq^5 - mTsq^2*(v12 + v23)^2*(v12 + v23 - 2*v45) + 
     qsq^4*(-6*mTsq + v12 + v23 - 2*v45) + 
     qsq^3*(8*mTsq^2 - 5*mTsq*(v12 + v23) + (v12 - v45)*(v23 - v45) + 
       18*mTsq*v45) + 2*qsq^2*mTsq*(-(v12*v23) + 
       2*mTsq*(v12 + v23 - 6*v45) + 5*(v12 + v23)*v45 - 5*v45^2) + 
     qsq*mTsq*(-2*mTsq*(v12 + v23)*(v12 + v23 + 4*v45) + 
       (v12 + v23 - 2*v45)*((v23 - v45)*v45 + v12*(v23 + v45)))))/
   (2*qsq*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((v12 - v23)*(qsq^5 - mTsq^2*(v12 + v23)^2*(v12 + v23 - 2*v45) + 
     qsq^4*(-6*mTsq + v12 + v23 - 2*v45) + 
     qsq^3*(8*mTsq^2 - 5*mTsq*(v12 + v23) + (v12 - v45)*(v23 - v45) + 
       18*mTsq*v45) + 2*qsq^2*mTsq*(-(v12*v23) + 
       2*mTsq*(v12 + v23 - 6*v45) + 5*(v12 + v23)*v45 - 5*v45^2) + 
     qsq*mTsq*(-2*mTsq*(v12 + v23)*(v12 + v23 + 4*v45) + 
       (v12 + v23 - 2*v45)*((v23 - v45)*v45 + v12*(v23 + v45)))))/
   (2*(qsq - 4*mTsq)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  2/qsq + (-4*qsq^6 + qsq^5*(40*mTsq - 7*(v12 + v23 - 2*v45)) + 
     mTsq^2*(-((v12 + v23)^2*(v12^2 + 6*v12*v23 + v23^2 - 
          16*mTsq*(v12 + v23))) - 4*(v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*
        v45 + 4*(v12^2 - 6*v12*v23 + v23^2)*v45^2) - 
     qsq^4*(128*mTsq^2 - 68*mTsq*(v12 + v23) + 88*mTsq*v45 + 
       3*(v12^2 + 4*v12*v23 + v23^2 - 6*(v12 + v23)*v45 + 6*v45^2)) + 
     qsq^3*(128*mTsq^3 - 16*mTsq^2*(13*(v12 + v23) - 8*v45) - 
       5*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45) + 
       mTsq*(33*v12^2 + 102*v12*v23 + 33*v23^2 - 108*(v12 + v23)*v45 + 
         68*v45^2)) + qsq*mTsq*(96*mTsq^2*(v12 + v23)^2 + 
       v12*v23*(3*v12 + v23)*(v12 + 3*v23) + (v12 + v23)*
        (3*v12^2 - 26*v12*v23 + 3*v23^2)*v45 + (v12^2 + 34*v12*v23 + v23^2)*
        v45^2 - 8*(v12 + v23)*v45^3 + 4*v45^4 + 
       4*mTsq*(-5*v12^3 - 23*v12^2*v23 - 23*v12*v23^2 - 5*v23^3 + 
         4*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*(v12 + v23)*v45^2)) + 
     2*qsq^2*(96*mTsq^3*(v12 + v23) - 6*mTsq^2*(9*v12^2 + 
         2*v12*(11*v23 - 6*v45) + (3*v23 - 2*v45)^2) - 
       (v12 - v45)^2*(v23 - v45)^2 + 2*mTsq*(v12^3 + 10*v12^2*v23 + 
         10*v12*v23^2 + v23^3 - (5*v12^2 + 32*v12*v23 + 5*v23^2)*v45 + 
         13*(v12 + v23)*v45^2 - 6*v45^3)))/(2*(qsq - 4*mTsq)*
     (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
        2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dqsq_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((v12 - v23)*(2*qsq^3 + v12^3 + v23^3 + 3*qsq^2*(v12 + v23 - 2*v45) - 
     2*(2*v12^2 + 3*v12*v23 + 2*v23^2 + 6*mTsq*(v12 + v23))*v45 + 
     (8*mTsq + 5*(v12 + v23))*v45^2 - 2*v45^3 + 
     2*qsq*(v12^2 + v12*v23 + v23^2 - 4*(mTsq + v12 + v23)*v45 + 3*v45^2)))/
   (4*qsq*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/4*(4*qsq^6 + 4*qsq^5*(8*mTsq + 3*(v12 + v23 - v45)) + 
     qsq^4*(-64*mTsq^2 + 3*(3*v12 + v23 - 2*v45)*(v12 + 3*v23 - 2*v45) + 
       48*mTsq*(v12 + v23 - v45)) + 4*mTsq*(v12 + v23)^2*
      (mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45)) + 
     8*qsq*mTsq*((v12 + v23)^2*(v12^2 + v12*v23 + v23^2 + 
         2*mTsq*(v12 + v23)) - 2*(v12 + v23)*(v12^2 + v23^2 + 
         mTsq*(v12 + v23))*v45 + (v12^2 + v23^2)*v45^2) + 
     qsq^2*(-((v12 + v23)^2*(v12^2 - 5*v12*v23 + v23^2)) + 
       4*mTsq*(7*v12^2 + 2*v12*v23 + 7*v23^2)*(v12 + v23 - v45) + 
       2*(v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 - 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) - 
     4*qsq^3*(16*mTsq^2*(v12 + v23 - v45) - (v12 + v23 - v45)*
        (5*v12*v23 - 2*(v12 + v23)*v45 + v45^2) - 
       2*mTsq*(5*v12^2 + 6*v12*v23 + 5*v23^2 - 4*(v12 + v23)*v45 + 2*v45^2)))/
    (qsq^3*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[-4*qsq*mTsq + v23^2]*(qsq^5*(4*mTsq + v23) + 
     qsq^4*(16*mTsq^2 + 2*mTsq*(7*v12 + 3*v23) + 
       v23*(3*v12 + v23 - 3*v45)) - v23*(2*mTsq*(v12 + v23) + 
       v23*(v12 - v45))*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45)) + 
     qsq^3*(8*mTsq^2*(3*v12 + v23 + 2*v45) + 
       2*mTsq*(5*v12^2 + 11*v12*v23 - 4*v23^2 - 6*v12*v45 + 2*v23*v45 - 
         2*v45^2) + v23*(3*v12^2 + v12*v23 - 6*v12*v45 - 5*v23*v45 + 
         3*v45^2)) + 
     qsq*(mTsq*v23*(2*(v12 + v23)*(v12^2 - 7*v12*v23 - v23^2) + 
         (-3*v12^2 + 4*v12*v23 - 9*v23^2)*v45 + 2*(v12 + 3*v23)*v45^2) + 
       v23^2*(-3*v12^2*v23 + (v23 - v45)^3 - v12*(v23 - v45)*(3*v23 + v45)) + 
       2*mTsq^2*(v12 + v23)*(v12^2 - 4*v12*v23 - v23*(5*v23 + 4*v45))) + 
     qsq^2*(12*mTsq^2*(v12 - v23)*(v12 + v23 - 2*v45) + 
       mTsq*(4*v12^3 + 7*v12^2*v23 - 8*v12*v23^2 - 11*v23^3 - 
         2*(v12 + v23)*(5*v12 + v23)*v45 + 2*(3*v12 - v23)*v45^2) + 
       v23*(v12^3 + v12^2*(v23 - 3*v45) + (v23 - v45)*(v23^2 - 4*v23*v45 + 
           v45^2) + v12*(-5*v23^2 - 4*v23*v45 + 3*v45^2)))))/
   (2*qsq^2*(qsq + v23)*(4*qsq*mTsq - v23^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  (Sqrt[-4*qsq*mTsq + v23^2]*(qsq^6*(8*mTsq + v23) + 
     2*mTsq*v23^2*(v12 + v23)*(mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45)) + 
     qsq*v23*(-((v12 + v23)*(v12^2*v23^2 + 8*mTsq^2*(v12 - 2*v23)*
           (v12 + v23) + 3*mTsq*v23*(v12^2 - 3*v12*v23 - 2*v23^2))) + 
       (12*mTsq^2*(v12 - v23)*(v12 + v23) + mTsq*(9*v12 - 11*v23)*v23*
          (v12 + v23) + v12*v23^2*(2*v12 + v23))*v45 + 
       v23*(-(v12*v23) + 6*mTsq*(-v12 + v23))*v45^2) - 
     qsq^5*(32*mTsq^2 - 2*mTsq*(5*v12 + 7*v23 - 6*v45) + 
       v23*(-3*v12 + v23 + 3*v45)) + 
     qsq^4*(-8*mTsq^2*(3*v12 + 11*v23 - 2*v45) + 
       v23*(3*v12^2 + v12*v23 - 6*v23^2 - 6*v12*v45 + v23*v45 + 3*v45^2) + 
       2*mTsq*(5*v12^2 + 2*v12*v23 + 5*v23^2 - 6*v12*v45 - 4*v23*v45 + 
         4*v45^2)) + qsq^2*(2*mTsq^2*(-3*v12^3 - 17*v12^2*v23 - 
         5*v12*v23^2 + 9*v23^3 + 2*(v12 + v23)^2*v45 - 8*v23*v45^2) + 
       mTsq*v23*(2*v23*(v12 + v23)*(-5*v12 + 11*v23) + 
         (3*v12^2 + 24*v12*v23 - 19*v23^2)*v45 - 8*(v12 + v23)*v45^2 + 
         4*v45^3) - v23^2*(3*v12^2*v23 + (v23 - v45)^3 + 
         v12*(3*v23^2 - 4*v23*v45 + v45^2))) + 
     qsq^3*(-8*mTsq^2*(2*v12^2 + 8*v12*v23 + 6*v23^2 + 3*v12*v45 - 
         7*v23*v45 - 2*v45^2) - v23*(-v12^3 + 5*v23^3 - v12^2*(v23 - 3*v45) - 
         7*v23^2*v45 + v23*v45^2 + v45^3 + v12*(5*v23 - 3*v45)*(v23 + v45)) + 
       mTsq*(4*v12^3 + 21*v23^3 + v12^2*(v23 - 10*v45) + 2*v23^2*v45 - 
         2*v23*v45^2 - 4*v45^3 + 2*v12*(-5*v23^2 + 4*v23*v45 + 5*v45^2)))))/
   (2*qsq^3*(qsq + v23)*(4*qsq*mTsq - v23^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(Sqrt[-4*qsq*mTsq + v12^2]*(qsq^5*(4*mTsq + v12) + 
      qsq^4*(16*mTsq^2 + 2*mTsq*(3*v12 + 7*v23) + 
        v12*(v12 + 3*v23 - 3*v45)) - v12*(2*mTsq*(v12 + v23) + 
        v12*(v23 - v45))*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45)) + 
      qsq^3*(v12*(v12*(v23 - 5*v45) + 3*(v23 - v45)^2) + 
        8*mTsq^2*(v12 + 3*v23 + 2*v45) + 2*mTsq*(-4*v12^2 + 11*v12*v23 + 
          5*v23^2 + 2*v12*v45 - 6*v23*v45 - 2*v45^2)) + 
      qsq*(mTsq*v12*(-2*(v12 + v23)*(v12^2 + 7*v12*v23 - v23^2) + 
          (-9*v12^2 + 4*v12*v23 - 3*v23^2)*v45 + 2*(3*v12 + v23)*v45^2) - 
        2*mTsq^2*(v12 + v23)*(5*v12^2 - v23^2 + 4*v12*(v23 + v45)) + 
        v12^2*(v12^3 + (v23 - v45)*v45^2 - 3*v12^2*(v23 + v45) + 
          v12*(-3*v23^2 + 2*v23*v45 + 3*v45^2))) + 
      qsq^2*(-12*mTsq^2*(v12 - v23)*(v12 + v23 - 2*v45) - 
        mTsq*(11*v12^3 + 8*v12^2*v23 - 7*v12*v23^2 - 4*v23^3 + 
          2*(v12 + v23)*(v12 + 5*v23)*v45 + 2*(v12 - 3*v23)*v45^2) + 
        v12*(v12^3 + (v23 - v45)^3 - 5*v12^2*(v23 + v45) + 
          v12*(v23^2 - 4*v23*v45 + 5*v45^2)))))/(qsq^2*(qsq + v12)*
     (4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  (Sqrt[-4*qsq*mTsq + v12^2]*(qsq^6*(8*mTsq + v12) + 
     2*mTsq*v12^2*(v12 + v23)*(mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45)) - 
     qsq^5*(32*mTsq^2 - 2*mTsq*(7*v12 + 5*v23 - 6*v45) + 
       v12*(v12 - 3*v23 + 3*v45)) + 
     qsq^4*(-8*mTsq^2*(11*v12 + 3*v23 - 2*v45) + 
       2*mTsq*(5*v12^2 + 5*v23^2 + 2*v12*(v23 - 2*v45) - 6*v23*v45 + 
         4*v45^2) + v12*(-6*v12^2 + 3*(v23 - v45)^2 + v12*(v23 + v45))) + 
     qsq^3*(mTsq*(21*v12^3 - 10*v12^2*v23 + v12*v23^2 + 4*v23^3 + 
         2*(v12 - v23)*(v12 + 5*v23)*v45 - 2*(v12 - 5*v23)*v45^2 - 4*v45^3) - 
       8*mTsq^2*(6*v12^2 + v12*(8*v23 - 7*v45) + (2*v23 - v45)*
          (v23 + 2*v45)) - v12*(5*v12^3 + v12^2*(5*v23 - 7*v45) - 
         (v23 - v45)^3 + v12*(-v23^2 + 2*v23*v45 + v45^2))) + 
     qsq^2*(2*mTsq^2*(9*v12^3 - 5*v12^2*v23 - 17*v12*v23^2 - 3*v23^3 + 
         2*(v12 + v23)^2*v45 - 8*v12*v45^2) + 
       mTsq*v12*(2*v12*(11*v12 - 5*v23)*(v12 + v23) + 
         (-19*v12^2 + 24*v12*v23 + 3*v23^2)*v45 - 8*(v12 + v23)*v45^2 + 
         4*v45^3) - v12^2*(v12^3 + 3*v12^2*(v23 - v45) + (v23 - v45)*v45^2 + 
         v12*(3*v23^2 - 4*v23*v45 + 3*v45^2))) + 
     qsq*v12*(-(v12^2*v23*(v23 - v45)*(v12 + v23 - v45)) + 
       4*mTsq^2*(v12 + v23)*(4*v12^2 + 2*v12*v23 - 2*v23^2 - 3*v12*v45 + 
         3*v23*v45) + mTsq*v12*(6*v12^3 + v12^2*(15*v23 - 11*v45) - 
         3*v23*(v23 - 2*v45)*(v23 - v45) + v12*(6*v23^2 - 2*v23*v45 + 
           6*v45^2)))))/(2*qsq^3*(qsq + v12)*(4*qsq*mTsq - v12^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-v12 + v23)*(qsq^6*(4*mTsq + v12 + v23) + 3*qsq*v12*v23*
      (mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*(v12 + v23 - v45) + 
     v12*v23*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
      (v12*v23 + 4*mTsq*v45) + qsq^5*(3*(v12 + v23)*(4*mTsq + v12 + v23) - 
       20*mTsq*v45 - 3*(v12 + v23)*v45) + 
     3*qsq^4*(-16*mTsq^2*v45 + (v12 + v23 - v45)*(v12^2 + 3*v12*v23 + 
         v23^2 - (v12 + v23)*v45) + mTsq*(5*(v12 + v23)^2 - 
         16*(v12 + v23)*v45 + 8*v45^2)) + 
     qsq^2*(4*mTsq^2*v45*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         4*(v12 + v23)*v45) + v12*v23*(3*(v12 + v23)*(v12^2 + 3*v12*v23 + 
           v23^2) - 4*(2*v12 + v23)*(v12 + 2*v23)*v45 + 7*(v12 + v23)*v45^2 - 
         2*v45^3) + 2*mTsq*(v12^4 + 8*v12^3*v23 + 12*v12^2*v23^2 + 
         8*v12*v23^3 + v23^4 - (v12 + v23)*(3*v12^2 + 20*v12*v23 + 3*v23^2)*
          v45 + 2*(2*v12^2 + 9*v12*v23 + 2*v23^2)*v45^2 - 
         2*(v12 + v23)*v45^3)) + 
     qsq^3*(32*mTsq^2*v45*(-2*(v12 + v23) + v45) + 
       mTsq*(9*v12^3 + 31*v12^2*v23 + 31*v12*v23^2 + 9*v23^3 - 
         (33*v12^2 + 94*v12*v23 + 33*v23^2)*v45 + 36*(v12 + v23)*v45^2 - 
         8*v45^3) + (v12 + v23 - v45)*(v12^3 + v12^2*(9*v23 - 2*v45) + 
         v23*(v23 - v45)^2 + v12*(9*v23^2 - 9*v23*v45 + v45^2)))))/
   (2*qsq^2*(qsq + v12)*(qsq + v23)*Sqrt[(qsq + v12)*(qsq + v23) - 
      qsq*v45]*Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/2*(4*qsq^8 + 2*qsq^7*(8*mTsq + 9*(v12 + v23) - 6*v45) + 
     qsq^6*(-64*mTsq^2 + 31*v12^2 + 74*v12*v23 + 31*v23^2 + 
       8*mTsq*(5*(v12 + v23) - 4*v45) - 44*(v12 + v23)*v45 + 12*v45^2) + 
     qsq^5*(25*v12^3 + 117*v12^2*v23 + 117*v12*v23^2 + 25*v23^3 - 
       96*mTsq^2*(2*(v12 + v23) - v45) - (57*v12^2 + 148*v12*v23 + 57*v23^2)*
        v45 + 36*(v12 + v23)*v45^2 - 4*v45^3 + 
       mTsq*(34*v12^2 + 76*v12*v23 + 34*v23^2 - 56*(v12 + v23)*v45 + 
         24*v45^2)) + v12*v23*(v12^2*v23^2*(v12 + v23 - 2*v45)*
        (v12 + v23 - v45) + 4*mTsq^2*(-(v12 + v23)^4 + 4*(v12^3 + v23^3)*
          v45 - 4*(v12^2 + v23^2)*v45^2) + mTsq*v12*v23*
        (v12^3 - 9*v12^2*v23 - 9*v12*v23^2 + v23^3 + 
         2*(v12^2 + 6*v12*v23 + v23^2)*v45 - 12*(v12 + v23)*v45^2 + 
         8*v45^3)) + qsq*(3*v12^2*v23^2*(v12 + v23 - v45)*
        (v12^2 + 4*v12*v23 + v23^2 - 3*(v12 + v23)*v45 + 2*v45^2) + 
       4*mTsq^2*(-((v12 + v23)^3*(v12^2 + 10*v12*v23 + v23^2)) + 
         (3*v12^4 + 16*v12^3*v23 + 18*v12^2*v23^2 + 16*v12*v23^3 + 3*v23^4)*
          v45 - 2*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2)*v45^2 + 
         8*v12*v23*v45^3) + mTsq*v12*v23*(3*v12^4 - 18*v12^3*v23 - 
         50*v12^2*v23^2 - 18*v12*v23^3 + 3*v23^4 - 5*(v12 + v23)*
          (v12^2 - 10*v12*v23 + v23^2)*v45 - 2*(5*v12 + v23)*(v12 + 5*v23)*
          v45^2 + 20*(v12 + v23)*v45^3 - 8*v45^4)) + 
     qsq^2*(12*mTsq^2*(-((v12 + v23)^2*(3*v12^2 + 14*v12*v23 + 3*v23^2)) + 
         4*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2)*v45 - 8*v12*v23*v45^2) + 
       2*mTsq*(v12^5 - 2*v12^4*v23 - 35*v12^3*v23^2 - 35*v12^2*v23^3 - 
         2*v12*v23^4 + v23^5 + (-3*v12^4 + 11*v12^3*v23 + 48*v12^2*v23^2 + 
           11*v12*v23^3 - 3*v23^4)*v45 + 2*(v12 + v23)*(v12^2 - 8*v12*v23 + 
           v23^2)*v45^2 + 4*v12*v23*v45^3) + 
       v12*v23*(3*v12^4 + 33*v12^3*v23 + 64*v12^2*v23^2 + 33*v12*v23^3 + 
         3*v23^4 - 14*(v12 + v23)*(v12^2 + 5*v12*v23 + v23^2)*v45 + 
         (23*v12^2 + 68*v12*v23 + 23*v23^2)*v45^2 - 16*(v12 + v23)*v45^3 + 
         4*v45^4)) + qsq^3*(v12^5 + v12^4*(29*v23 - 5*v45) + 
       v23*(v23 - 2*v45)*(v23 - v45)^3 + v12^3*(112*v23^2 - 87*v23*v45 + 
         9*v45^2) + v12^2*(112*v23^3 - 192*v23^2*v45 + 88*v23*v45^2 - 
         7*v45^3) + v12*(v23 - v45)*(29*v23^3 - 58*v23^2*v45 + 30*v23*v45^2 - 
         2*v45^3) - 16*mTsq^2*(8*(v12 + v23)*(v12^2 + 3*v12*v23 + v23^2) - 
         (9*v12^2 + 26*v12*v23 + 9*v23^2)*v45 + (v12 + v23)*v45^2 + 
         2*v45^3) + mTsq*(5*v12^4 - 16*v12^3*v23 - 58*v12^2*v23^2 - 
         16*v12*v23^3 + 5*v23^4 - (v12 + v23)*(7*v12^2 - 30*v12*v23 + 
           7*v23^2)*v45 + 2*(5*v12^2 + 14*v12*v23 + 5*v23^2)*v45^2 - 
         20*(v12 + v23)*v45^3 + 8*v45^4)) + 
     qsq^4*(16*mTsq^2*(-2*(7*v12^2 + 16*v12*v23 + 7*v23^2) + 
         13*(v12 + v23)*v45) + mTsq*(13*v12^3 + 27*v12^2*v23 + 27*v12*v23^2 + 
         13*v23^3 - 8*(3*v12^2 + 8*v12*v23 + 3*v23^2)*v45 + 
         36*(v12 + v23)*v45^2 - 16*v45^3) + 
       3*(3*v12^4 + v12^3*(29*v23 - 10*v45) + v23*(3*v23 - 4*v45)*
          (v23 - v45)^2 + v12*(v23 - v45)*(29*v23^2 - 30*v23*v45 + 4*v45^2) + 
         v12^2*(56*v23^2 - 59*v23*v45 + 11*v45^2))))/
    (qsq^2*(qsq + v12)*(qsq + v23)*Sqrt[(qsq + v12)*(qsq + v23) - 
       qsq*v45]*Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq*(3*qsq^6 + qsq^5*(-12*mTsq + 4*v12 + 11*v23 - 3*v45) + 
     mTsq*v12*v23*(v12 + v23)*(-3*v12*(v12 + v23) + (5*v12 + v23)*v45) + 
     qsq*(-(mTsq*(v12 + v23)*(5*v12^3 + 12*v12^2*v23 + 12*v12*v23^2 + 
          v23^3)) + v12*v23*(v12 + 2*v23 - 3*v45)*(v12 - v45)*(v23 - v45) + 
       3*mTsq*(3*v12^3 - v12^2*v23 + 5*v12*v23^2 + v23^3)*v45) - 
     qsq^4*(-2*v12^2 - 13*v23^2 + 15*v23*v45 + 3*v45^2 + 
       3*v12*(-5*v23 + v45) + 12*mTsq*(2*v12 + 3*v23 + v45)) + 
     qsq^3*(v12^3 + 5*v23^3 - 11*v23^2*v45 + 5*v23*v45^2 + 3*v45^3 + 
       2*v12^2*(3*v23 + v45) - mTsq*(27*v12^2 + 54*v12*v23 + 39*v23^2 + 
         20*v12*v45 + 4*v23*v45) + v12*(18*v23^2 - 27*v23*v45 - 2*v45^2)) + 
     qsq^2*(-(mTsq*(19*v12^3 + 36*v12^2*v23 + 51*v12*v23^2 + 14*v23^3)) + 
       3*mTsq*(v12 - 5*v23)*(v12 - v23)*v45 - v23*(v23 - v45)^2*v45 + 
       v12^3*(2*v23 + v45) + 2*v12^2*(3*v23^2 - 5*v23*v45 - v45^2) + 
       v12*(7*v23^3 - 20*v23^2*v45 + 15*v23*v45^2 + v45^3))))/
   (4*(qsq + v12)*(qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq*(-qsq^5 + qsq^4*(4*mTsq - 6*v12 + 2*v23 + v45) + 
     mTsq*v12*(v12 + v23)*(-((v12 - 2*v23)*(v12 + v23)) + 
       (v12 - 3*v23)*v45) + qsq^3*(-8*v12^2 + v12*v23 + v23^2 + 9*v12*v45 - 
       4*v23*v45 + v45^2 + 4*mTsq*(4*v12 + v45)) + 
     qsq*(v12*(v12 - v45)^2*(-v23 + v45) + 
       mTsq*(3*v12^3 + v12^2*(5*v23 - 9*v45) + v23^2*(3*v23 - 5*v45) + 
         5*v12*v23*(v23 + 2*v45))) + 
     qsq^2*(-((3*v12^2 + v12*(2*v23 - 5*v45) - (v23 - v45)^2)*(v12 - v45)) + 
       mTsq*(17*v12^2 + 2*v12*(v23 - 2*v45) + v23*(5*v23 + 8*v45)))))/
   (2*(qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 
  (qsq*(3*qsq^6 + qsq^5*(-12*mTsq + 11*v12 + 4*v23 - 3*v45) + 
     mTsq*v12*v23*(v12 + v23)*(-3*v23*(v12 + v23) + (v12 + 5*v23)*v45) + 
     qsq*(-(mTsq*(v12 + v23)*(v12^3 + 12*v12^2*v23 + 12*v12*v23^2 + 
          5*v23^3)) + v12*v23*(2*v12 + v23 - 3*v45)*(v12 - v45)*(v23 - v45) + 
       3*mTsq*(v12^3 + 5*v12^2*v23 - v12*v23^2 + 3*v23^3)*v45) - 
     qsq^4*(-13*v12^2 - 2*v23^2 + 3*v23*v45 + 3*v45^2 + 
       15*v12*(-v23 + v45) + 12*mTsq*(3*v12 + 2*v23 + v45)) + 
     qsq^3*(5*v12^3 + v12^2*(18*v23 - 11*v45) - 
       mTsq*(39*v12^2 + 54*v12*v23 + 27*v23^2 + 4*v12*v45 + 20*v23*v45) + 
       (v23 + 3*v45)*(v23^2 - v23*v45 + v45^2) + 
       v12*(6*v23^2 - 27*v23*v45 + 5*v45^2)) + 
     qsq^2*(-(mTsq*(14*v12^3 + 51*v12^2*v23 + 36*v12*v23^2 + 19*v23^3)) + 
       v12^3*(7*v23 - v45) + 3*mTsq*(5*v12^2 - 6*v12*v23 + v23^2)*v45 + 
       v23*(v23 - v45)^2*v45 + 2*v12^2*(3*v23^2 - 10*v23*v45 + v45^2) + 
       v12*(2*v23^3 - 10*v23^2*v45 + 15*v23*v45^2 - v45^3))))/
   (2*(qsq + v12)*(qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq*(qsq^5 - qsq^4*(4*mTsq + 2*v12 - 6*v23 + v45) + 
     mTsq*v23*(v12 + v23)*((-2*v12 + v23)*(v12 + v23) + (3*v12 - v23)*v45) - 
     qsq^3*(v12^2 - 8*v23^2 + v12*(v23 - 4*v45) + 9*v23*v45 + v45^2 + 
       4*mTsq*(4*v23 + v45)) + qsq*(v23*(v12 - v45)*(v23 - v45)^2 - 
       mTsq*(3*v12^3 + 3*v23^2*(v23 - 3*v45) + 5*v12^2*(v23 - v45) + 
         5*v12*v23*(v23 + 2*v45))) + 
     qsq^2*(-((v23 - v45)*(v12^2 - 3*v23^2 + 5*v23*v45 + v45^2 - 
          2*v12*(v23 + v45))) - mTsq*(5*v12^2 + v23*(17*v23 - 4*v45) + 
         2*v12*(v23 + 4*v45)))))/(4*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (3*qsq*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^8*(4*mTsq + v12) + 
     qsq^7*(3*v12*(v12 + v23) + 2*mTsq*(7*v12 + 5*v23 - 4*v45) - 
       5*v12*v45) + mTsq*v12*(v12 + v23)*(mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45))*((v12 + v23)*(v12^2 + 2*mTsq*(v12 + v23)) + 
       v12*(-3*v12 + v23)*v45) + qsq^6*(-64*mTsq^3 + 2*mTsq*(5*v12 + 6*v23)*
        (v12 + v23 - 2*v45) - 16*mTsq^2*(3*v12 + v45) + 
       v12*(v12^2 + 9*v12*v23 + 3*v23^2 - 3*(5*v12 + 4*v23)*v45 + 
         10*v45^2)) + qsq*(v12^3*v23*(v12 - v45)^2*(v12 + v23 - v45)*
        (-v23 + v45) + 2*mTsq^3*(v12 + v23)^3*(9*v12^2 + 8*v12*v23 - v23^2 + 
         4*v12*v45) + mTsq^2*v12*(v12 + v23)*(v12 + v23 - v45)*
        ((v12 + v23)^2*(11*v12 + v23) - 4*(v12^2 - 9*v12*v23 + 2*v23^2)*
          v45) + mTsq*v12^2*(v12*(v12 + v23)^2*(2*v12^2 + 5*v12*v23 - 
           v23^2) - (v12 + v23)*(8*v12^3 - v12^2*v23 - 16*v12*v23^2 + 
           3*v23^3)*v45 + (v12 + v23)*(10*v12^2 - 33*v12*v23 + 5*v23^2)*
          v45^2 - 2*(2*v12^2 - 9*v12*v23 + v23^2)*v45^3)) + 
     qsq^5*(-32*mTsq^3*(3*v12 + 5*v23 + 2*v45) - 
       8*mTsq^2*(12*v12^2 + 10*v12*v23 + 2*v23^2 - 5*v12*v45 + 9*v23*v45) + 
       2*mTsq*(-2*v12^3 + 3*v23^3 + 8*v12*v23*(v23 - 3*v45) - 14*v23^2*v45 + 
         10*v23*v45^2 + 4*v45^3 + v12^2*(-5*v23 + 8*v45)) + 
       v12*(-5*v12^3 + 6*v12^2*(v23 - 2*v45) + 4*v12*(2*v23^2 - 8*v23*v45 + 
           7*v45^2) + (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2))) + 
     qsq^3*(80*mTsq^3*(v12 - v23)*(v12 + v23)*(v12 + v23 - v45) + 
       4*mTsq^2*((v12 - v23)*(v12 + v23)^2*(9*v12 + v23) + 
         (39*v12^3 + 18*v12^2*v23 + 11*v12*v23^2 + 4*v23^3)*v45 - 
         4*(6*v12^2 - 6*v12*v23 + v23^2)*v45^2 + 2*(v12 - v23)*v45^3) + 
       v12*(-2*v12^5 + (v23 - v45)^3*v45^2 + 3*v12^4*(-3*v23 + v45) + 
         v12^2*v45*(-5*v23^2 + 17*v23*v45 - 16*v45^2) + 
         v12^3*(-3*v23^2 + 8*v23*v45 + 7*v45^2) - v12*(v23 - v45)*v45*
          (3*v23^2 - 11*v23*v45 + 9*v45^2)) + 
       mTsq*(17*v12^5 + 2*v23*(v23 - v45)^2*v45^2 + v12^4*(-13*v23 + 4*v45) + 
         v12^2*v23*(-13*v23^2 + 30*v23*v45 - 34*v45^2) + 
         v12^3*(-45*v23^2 + 166*v23*v45 - 32*v45^2) - 2*v12*(v23 - v45)*
          (v23^3 + 9*v23^2*v45 - 15*v23*v45^2 + v45^3))) + 
     qsq^4*(-32*mTsq^3*(v23*(5*v23 - v45) + 5*v12*(v23 + v45)) - 
       8*mTsq^2*(5*v12^3 + v12^2*(12*v23 - 23*v45) + 2*(v23 + v45)*
          (v23^2 - 2*v23*v45 - v45^2) + v12*(11*v23^2 + 13*v23*v45 + 
           4*v45^2)) + v12*(-6*v12^4 - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
         v12^3*(-6*v23 + v45) + v12*(2*v23 - 3*v45)*(v23^2 - 8*v23*v45 + 
           8*v45^2) + v12^2*(5*v23^2 - 20*v23*v45 + 24*v45^2)) + 
       2*mTsq*(2*v12^4 + v12^3*(-21*v23 + 26*v45) + 
         v12^2*(-14*v23^2 + 29*v23*v45 - 14*v45^2) - 
         2*v45*(2*v23^3 - 5*v23^2*v45 + 2*v23*v45^2 + v45^3) + 
         v12*(3*v23^3 - 25*v23^2*v45 + 26*v23*v45^2 + 2*v45^3))) + 
     qsq^2*(mTsq^2*v12*((v12 + v23)^2*(37*v12^2 + 26*v12*v23 - 3*v23^2) + 
         4*(v12 + v23)*(4*v12^2 + 21*v12*v23 + v23^2)*v45 - 
         4*(v12 + v23)*(9*v12 + v23)*v45^2 + 8*(v12 - 3*v23)*v45^3) + 
       4*mTsq^3*(v12 + v23)^2*(15*v12^2 + 2*v12*(5*v23 + v45) + 
         v23*(-5*v23 + 6*v45)) - v12^2*(v12 - v45)*(3*v12^3*v23 + 
         (v23 - v45)^3*v45 + v12*(v23 - 2*v45)*(v23 - v45)*(2*v23 + v45) + 
         v12^2*(4*v23^2 - 6*v23*v45 - v45^2)) + 
       mTsq*v12*(11*v12^5 + 3*v12^4*(5*v23 - 9*v45) - 2*v23*(v23 - 3*v45)*
          (v23 - v45)^2*v45 + v12^2*v23*(-13*v23^2 + 85*v23*v45 - 
           102*v45^2) + v12^3*(-5*v23^2 + 76*v23*v45 + 12*v45^2) + 
         2*v12*(-2*v23^4 + v23*v45^3 + v45^4)))))/
   (2*(qsq + v12)*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (Sqrt[qsq]*(-3*qsq^6 + 2*mTsq^2*v23*(v12 + v23)^3 - 
     qsq^4*(16*mTsq^2 + v12^2 + v12*(3*v23 - 4*v45) - 
       6*mTsq*(v12 + 7*v23 - 2*v45) + (8*v23 - 5*v45)*(v23 - v45)) + 
     qsq^5*(16*mTsq - 2*v12 - 8*v23 + 7*v45) + 
     qsq*mTsq*(2*mTsq*(v12 + v23)^2*(3*v12 + v23) - v23*(v12 - v23 - 2*v45)*
        (2*v12^2 + v12*(v23 - 3*v45) + v23*(-v23 + v45))) + 
     qsq^3*(8*mTsq^2*(v12 - 5*v23) - (v23 - v45)*(v12^2 + 3*v23^2 + 
         2*v12*(v23 - v45) - 5*v23*v45 + v45^2) + 
       mTsq*(-3*v12^2 + (5*v23 - 2*v45)*(7*v23 - 2*v45) + 
         4*v12*(4*v23 + v45))) + qsq^2*(20*mTsq^2*(v12 - v23)*(v12 + v23) - 
       v23*(v12 - v45)*(v23 - v45)^2 + mTsq*(-3*v12^3 + v12^2*(v23 + 3*v45) + 
         v12*(9*v23^2 + 10*v23*v45 - 2*v45^2) + v23*(9*v23^2 - 17*v23*v45 + 
           2*v45^2)))))/(2*Sqrt[qsq - 4*mTsq]*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*qsq*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^8*(4*mTsq + v23) + 
     qsq^7*(3*v23*(v12 + v23) + 2*mTsq*(5*v12 + 7*v23 - 4*v45) - 
       5*v23*v45) + mTsq*v23*(v12 + v23)*(mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45))*((v12 + v23)*(v23^2 + 2*mTsq*(v12 + v23)) + 
       (v12 - 3*v23)*v23*v45) + qsq^6*(-64*mTsq^3 + 2*mTsq*(6*v12 + 5*v23)*
        (v12 + v23 - 2*v45) - 16*mTsq^2*(3*v23 + v45) + 
       v23*(3*v12^2 + 9*v12*v23 + v23^2 - 3*(4*v12 + 5*v23)*v45 + 
         10*v45^2)) + qsq*(-(v12*v23^3*(v12 - v45)*(v23 - v45)^2*
         (v12 + v23 - v45)) + 2*mTsq^3*(v12 + v23)^3*
        (-((v12 - 9*v23)*(v12 + v23)) + 4*v23*v45) + mTsq^2*v23*(v12 + v23)*
        (v12 + v23 - v45)*((v12 + v23)^2*(v12 + 11*v23) - 
         4*(2*v12^2 - 9*v12*v23 + v23^2)*v45) + 
       mTsq*v23^2*(v23*(v12 + v23)^2*(-v12^2 + 5*v12*v23 + 2*v23^2) - 
         (v12 + v23)*(3*v12^3 - 16*v12^2*v23 - v12*v23^2 + 8*v23^3)*v45 + 
         (v12 + v23)*(5*v12^2 - 33*v12*v23 + 10*v23^2)*v45^2 - 
         2*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^3)) + 
     qsq^2*(4*mTsq^3*(v12 + v23)^2*(-5*(v12 - 3*v23)*(v12 + v23) + 
         2*(3*v12 + v23)*v45) + mTsq^2*v23*
        ((v12 + v23)^2*(-3*v12^2 + 26*v12*v23 + 37*v23^2) + 
         4*(v12 + v23)*(v12^2 + 21*v12*v23 + 4*v23^2)*v45 - 
         4*(v12 + v23)*(v12 + 9*v23)*v45^2 + 8*(-3*v12 + v23)*v45^3) - 
       v23^2*(v23 - v45)*(v12*v23*(2*v12^2 + 4*v12*v23 + 3*v23^2) + 
         v12*(v12 - 6*v23)*(v12 + v23)*v45 - (3*v12^2 - v12*v23 + v23^2)*
          v45^2 + (3*v12 + 2*v23)*v45^3 - v45^4) + 
       mTsq*v23*(v23*(v12 + v23)*(-4*v12^3 - 9*v12^2*v23 + 4*v12*v23^2 + 
           11*v23^3) + (-2*v12^4 + 85*v12^2*v23^2 + 76*v12*v23^3 - 27*v23^4)*
          v45 + 2*(5*v12^3 - 51*v12*v23^2 + 6*v23^3)*v45^2 + 
         2*v12*(-7*v12 + v23)*v45^3 + 2*(3*v12 + v23)*v45^4)) + 
     qsq^5*(-32*mTsq^3*(5*v12 + 3*v23 + 2*v45) - 
       8*mTsq^2*(2*v12^2 + 10*v12*v23 + 12*v23^2 + 9*v12*v45 - 5*v23*v45) + 
       v23*(v12^3 + 8*v12^2*v23 + 6*v12*v23^2 - 5*v23^3 - 
         (9*v12^2 + 32*v12*v23 + 12*v23^2)*v45 + 2*(9*v12 + 14*v23)*v45^2 - 
         10*v45^3) + 2*mTsq*(3*v12^3 - 2*v23^3 + 2*v12^2*(4*v23 - 7*v45) + 
         8*v23^2*v45 + 4*v45^3 + v12*(-5*v23^2 - 24*v23*v45 + 10*v45^2))) + 
     qsq^4*(-32*mTsq^3*(5*v12*(v12 + v23) - (v12 - 5*v23)*v45) + 
       v23*(v23*(2*v12^3 + 5*v12^2*v23 - 6*v12*v23^2 - 6*v23^3) + 
         (-2*v12^3 - 19*v12^2*v23 - 20*v12*v23^2 + v23^3)*v45 + 
         (9*v12^2 + 40*v12*v23 + 24*v23^2)*v45^2 - 12*(v12 + 2*v23)*v45^3 + 
         5*v45^4) - 8*mTsq^2*(2*v12^3 + 5*v23^3 + v12^2*(11*v23 - 2*v45) - 
         23*v23^2*v45 + 4*v23*v45^2 - 2*v45^3 + v12*(12*v23^2 + 13*v23*v45 - 
           6*v45^2)) + mTsq*(v12^3*(6*v23 - 8*v45) + 
         v12^2*(-28*v23^2 - 50*v23*v45 + 20*v45^2) + 
         v12*(-42*v23^3 + 58*v23^2*v45 + 52*v23*v45^2 - 8*v45^3) + 
         4*(v23^4 + 13*v23^3*v45 - 7*v23^2*v45^2 + v23*v45^3 - v45^4))) + 
     qsq^3*(-80*mTsq^3*(v12 - v23)*(v12 + v23)*(v12 + v23 - v45) + 
       4*mTsq^2*(-((v12 - v23)*(v12 + v23)^2*(v12 + 9*v23)) + 
         (4*v12^3 + 11*v12^2*v23 + 18*v12*v23^2 + 39*v23^3)*v45 - 
         4*(v12^2 - 6*v12*v23 + 6*v23^2)*v45^2 + 2*(-v12 + v23)*v45^3) + 
       mTsq*(-(v23*(2*v12^4 + 13*v12^3*v23 + 45*v12^2*v23^2 + 13*v12*v23^3 - 
            17*v23^4)) + 2*v23*(-8*v12^3 + 15*v12^2*v23 + 83*v12*v23^2 + 
           2*v23^3)*v45 + 2*(v12^3 + 24*v12^2*v23 - 17*v12*v23^2 - 16*v23^3)*
          v45^2 - 4*v12*(v12 + 8*v23)*v45^3 + 2*(v12 + v23)*v45^4) + 
       v23*(v12^3*v45*(-3*v23 + v45) - (v23 - v45)^2*(2*v23^3 + v23^2*v45 - 
           7*v23*v45^2 + v45^3) - v12^2*(3*v23^3 + 5*v23^2*v45 - 
           14*v23*v45^2 + 3*v45^3) + v12*(-9*v23^4 + 8*v23^3*v45 + 
           17*v23^2*v45^2 - 20*v23*v45^3 + 3*v45^4)))))/
   (2*(qsq + v23)*(4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (Sqrt[qsq]*(3*qsq^6 - 2*mTsq^2*v12*(v12 + v23)^3 + 
     qsq^5*(-16*mTsq + 8*v12 + 2*v23 - 7*v45) + 
     qsq^4*(16*mTsq^2 + 8*v12^2 + 3*v12*v23 + v23^2 - 
       6*mTsq*(7*v12 + v23 - 2*v45) - 13*v12*v45 - 4*v23*v45 + 5*v45^2) + 
     qsq^3*(8*mTsq^2*(5*v12 - v23) + (3*v12^2 + v12*(2*v23 - 5*v45) + 
         (v23 - v45)^2)*(v12 - v45) - mTsq*(35*v12^2 + 16*v12*v23 - 3*v23^2 - 
         24*v12*v45 + 4*v23*v45 + 4*v45^2)) + 
     qsq*mTsq*(-2*mTsq*(v12 + v23)^2*(v12 + 3*v23) + v12*(v12 - v23 + 2*v45)*
        (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45))) + 
     qsq^2*(20*mTsq^2*(v12 - v23)*(v12 + v23) + v12*(v12 - v45)^2*
        (v23 - v45) - mTsq*(9*v12^3 + v12^2*(9*v23 - 17*v45) + 
         v23*(-3*v23^2 + 3*v23*v45 - 2*v45^2) + 
         v12*(v23^2 + 10*v23*v45 + 2*v45^2)))))/(2*Sqrt[qsq - 4*mTsq]*
    (qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (qsq^(3/2)*(v12 - v23)*(-3*qsq^5 + qsq^4*(20*mTsq - 5*(v12 + v23) + 
       2*v45) + qsq^3*(-32*mTsq^2 + 32*mTsq*(v12 + v23) - 
       2*(v12^2 + 4*v12*v23 + v23^2) - 16*mTsq*v45 + 3*(v12 + v23)*v45 + 
       v45^2) - 3*qsq^2*(16*mTsq^2*(v12 + v23) + 
       v12*v23*(v12 + v23 - 2*v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         8*(v12 + v23)*v45)) + mTsq*(-4*mTsq*(v12 + v23)^3 + 
       v12*v23*((v12 + v23)^2 - 8*(v12 + v23)*v45 + 8*v45^2)) + 
     qsq*(-24*mTsq^2*(v12 + v23)^2 + v12*v23*(v12 - v45)*(-v23 + v45) + 
       2*mTsq*(v12^3 + 7*v12^2*v23 + 7*v12*v23^2 + v23^3 - 
         2*(v12^2 + 10*v12*v23 + v23^2)*v45 + 2*(v12 + v23)*v45^2))))/
   (Sqrt[qsq - 4*mTsq]*(qsq + v12)*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 
  (qsq*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^8 + qsq^7*(-11*v12 - 5*v23 + 10*v45) + 
     2*mTsq*(v12 + v23)^2*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
      ((v23 - v45)^2 - 4*mTsq*v45) + qsq^6*(32*mTsq^2 - 21*v12^2 - 
       4*mTsq*(v12 - 5*v23) - 31*v12*v23 - 2*v23^2 + 45*v12*v45 + 
       19*v23*v45 - 20*v45^2) + qsq^5*(-17*v12^3 - 58*v12^2*v23 - 
       29*v12*v23^2 + 4*v23^3 + 64*mTsq^2*(2*v12 + v23 - v45) + 
       2*(33*v12^2 + 51*v12*v23 + v23^2)*v45 - 2*(35*v12 + 13*v23)*v45^2 + 
       20*v45^3 + 4*mTsq*(2*v12^2 + 9*v12*v23 + 13*v23^2 + 
         4*(v12 - 3*v23)*v45)) + qsq^4*(-5*v12^4 - v12^2*(19*v23 - 36*v45)*
        (3*v23 - 2*v45) + 128*mTsq^3*v45 + 2*(2*v23 - 5*v45)*(v23 - v45)^2*
        (v23 + v45) + v12^3*(-44*v23 + 37*v45) + 
       16*mTsq^2*(10*v12^2 + 16*v12*v23 + 4*v23^2 - 11*v12*v45 - v23*v45 + 
         4*v45^2) + mTsq*(17*v12^3 + 73*v12^2*v23 + 91*v12*v23^2 + 59*v23^3 - 
         2*(11*v12^2 + 4*v12*v23 + 45*v23^2)*v45 + 8*(-3*v12 + 5*v23)*
          v45^2) + v12*(-8*v23^3 + 75*v23^2*v45 - 122*v23*v45^2 + 
         50*v45^3)) + qsq^3*(128*mTsq^3*(v12 + v23)*v45 + 
       6*v12^4*(-2*v23 + v45) + v12^3*(-39*v23^2 + 74*v23*v45 - 23*v45^2) + 
       (v23 - v45)^3*(v23^2 - 5*v23*v45 - 2*v45^2) + 
       8*mTsq^2*(11*v12^3 + 33*v12^2*v23 + 29*v12*v23^2 + 7*v23^3 - 
         2*(3*v12 + v23)*(4*v12 + v23)*v45 + 2*(5*v12 - v23)*v45^2 - 
         4*v45^3) + 2*v12^2*(-12*v23^3 + 56*v23^2*v45 - 62*v23*v45^2 + 
         15*v45^3) + v12*(v23 - v45)*(2*v23^3 + 20*v23^2*v45 - 49*v23*v45^2 + 
         15*v45^3) + mTsq*(8*v12^4 + 63*v12^3*v23 + 123*v12^2*v23^2 + 
         85*v12*v23^3 + 41*v23^4 - (35*v12^3 + 63*v12^2*v23 + 29*v12*v23^2 + 
           81*v23^3)*v45 + 2*(v12 - 5*v23)*(7*v12 - 5*v23)*v45^2 + 
         16*(v12 - v23)*v45^3)) + 
     qsq*(-2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) - 
       32*mTsq^3*(v12 + v23)^3*v45 + 2*mTsq^2*
        ((v12 + v23)^3*(v12^2 + 4*v12*v23 + 7*v23^2) - 2*(v12 + v23)^2*
          (5*v12^2 + 11*v12*v23 + 8*v23^2)*v45 + 2*(v12 + v23)*
          (7*v12^2 - 8*v12*v23 + 9*v23^2)*v45^2 - 
         4*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
       mTsq*(v23*(v12 + v23)^2*(v12^3 + 10*v12^2*v23 + 10*v12*v23^2 + 
           3*v23^3) - (v12 + v23)*(v12^4 + 7*v12^3*v23 + 38*v12^2*v23^2 + 
           13*v12*v23^3 + 13*v23^4)*v45 + (4*v12^4 + 3*v12^3*v23 - 
           3*v12^2*v23^2 - 7*v12*v23^3 + 19*v23^4)*v45^2 + 
         (-5*v12^3 + 27*v12^2*v23 + 37*v12*v23^2 - 11*v23^3)*v45^3 + 
         2*(v12^2 - 10*v12*v23 + v23^2)*v45^4)) + 
     qsq^2*(2*mTsq^2*((v12 + v23)^3*(11*v12 + 19*v23) - 
         2*(v12 + v23)*(25*v12^2 + 16*v12*v23 + 15*v23^2)*v45 + 
         4*(v12 - v23)*(5*v12 - v23)*v45^2) + 
       mTsq*(v12^5 + 18*v12^4*v23 + 71*v12^3*v23^2 + 85*v12^2*v23^3 + 
         48*v12*v23^4 + 17*v23^5 - 4*(2*v12^4 + 16*v12^3*v23 + 
           17*v12^2*v23^2 + 9*v12*v23^3 + 12*v23^4)*v45 + 
         (15*v12^3 - 29*v12^2*v23 - 75*v12*v23^2 + 41*v23^3)*v45^2 - 
         2*(v12^2 - 36*v12*v23 + 7*v23^2)*v45^3 + 4*(-v12 + v23)*v45^4) - 
       (v12 - v45)*(-v23 + v45)*(v23*(v23 - v45)^3 + v12^3*(-9*v23 + v45) - 
         v12*(v23 - v45)*(4*v23^2 - 14*v23*v45 + v45^2) - 
         2*v12^2*(7*v23^2 - 12*v23*v45 + v45^2)))))/
   (2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^8 + qsq^7*(11*v12 + 5*(v23 - 2*v45)) - 
     2*mTsq*(v12 + v23)^2*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
      ((v23 - v45)^2 - 4*mTsq*v45) + qsq^6*(-32*mTsq^2 + 21*v12^2 + 
       4*mTsq*(v12 - 5*v23) + 31*v12*v23 + 2*v23^2 - 45*v12*v45 - 
       19*v23*v45 + 20*v45^2) - qsq^5*(-17*v12^3 - 58*v12^2*v23 - 
       29*v12*v23^2 + 4*v23^3 + 64*mTsq^2*(2*v12 + v23 - v45) + 
       2*(33*v12^2 + 51*v12*v23 + v23^2)*v45 - 2*(35*v12 + 13*v23)*v45^2 + 
       20*v45^3 + 4*mTsq*(2*v12^2 + 9*v12*v23 + 13*v23^2 + 
         4*(v12 - 3*v23)*v45)) - qsq^4*(-5*v12^4 - v12^2*(19*v23 - 36*v45)*
        (3*v23 - 2*v45) + 128*mTsq^3*v45 + 2*(2*v23 - 5*v45)*(v23 - v45)^2*
        (v23 + v45) + v12^3*(-44*v23 + 37*v45) + 
       16*mTsq^2*(10*v12^2 + 16*v12*v23 + 4*v23^2 - 11*v12*v45 - v23*v45 + 
         4*v45^2) + mTsq*(17*v12^3 + 73*v12^2*v23 + 91*v12*v23^2 + 59*v23^3 - 
         2*(11*v12^2 + 4*v12*v23 + 45*v23^2)*v45 + 8*(-3*v12 + 5*v23)*
          v45^2) + v12*(-8*v23^3 + 75*v23^2*v45 - 122*v23*v45^2 + 
         50*v45^3)) - qsq^3*(128*mTsq^3*(v12 + v23)*v45 + 
       6*v12^4*(-2*v23 + v45) + v12^3*(-39*v23^2 + 74*v23*v45 - 23*v45^2) + 
       (v23 - v45)^3*(v23^2 - 5*v23*v45 - 2*v45^2) + 
       8*mTsq^2*(11*v12^3 + 33*v12^2*v23 + 29*v12*v23^2 + 7*v23^3 - 
         2*(3*v12 + v23)*(4*v12 + v23)*v45 + 2*(5*v12 - v23)*v45^2 - 
         4*v45^3) + 2*v12^2*(-12*v23^3 + 56*v23^2*v45 - 62*v23*v45^2 + 
         15*v45^3) + v12*(v23 - v45)*(2*v23^3 + 20*v23^2*v45 - 49*v23*v45^2 + 
         15*v45^3) + mTsq*(8*v12^4 + 63*v12^3*v23 + 123*v12^2*v23^2 + 
         85*v12*v23^3 + 41*v23^4 - (35*v12^3 + 63*v12^2*v23 + 29*v12*v23^2 + 
           81*v23^3)*v45 + 2*(v12 - 5*v23)*(7*v12 - 5*v23)*v45^2 + 
         16*(v12 - v23)*v45^3)) + qsq*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*
        (v12 + v23 - v45) + 32*mTsq^3*(v12 + v23)^3*v45 + 
       2*mTsq^2*(-((v12 + v23)^3*(v12^2 + 4*v12*v23 + 7*v23^2)) + 
         2*(v12 + v23)^2*(5*v12^2 + 11*v12*v23 + 8*v23^2)*v45 - 
         2*(v12 + v23)*(7*v12^2 - 8*v12*v23 + 9*v23^2)*v45^2 + 
         4*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
       mTsq*(-(v23*(v12 + v23)^2*(v12^3 + 10*v12^2*v23 + 10*v12*v23^2 + 
            3*v23^3)) + (v12 + v23)*(v12^4 + 7*v12^3*v23 + 38*v12^2*v23^2 + 
           13*v12*v23^3 + 13*v23^4)*v45 + (-4*v12^4 - 3*v12^3*v23 + 
           3*v12^2*v23^2 + 7*v12*v23^3 - 19*v23^4)*v45^2 + 
         (5*v12^3 - 27*v12^2*v23 - 37*v12*v23^2 + 11*v23^3)*v45^3 - 
         2*(v12^2 - 10*v12*v23 + v23^2)*v45^4)) + 
     qsq^2*(2*mTsq^2*(-((v12 + v23)^3*(11*v12 + 19*v23)) + 
         2*(v12 + v23)*(25*v12^2 + 16*v12*v23 + 15*v23^2)*v45 - 
         4*(v12 - v23)*(5*v12 - v23)*v45^2) + 
       mTsq*(-((v12 + v23)*(v12^4 + 17*v12^3*v23 + 54*v12^2*v23^2 + 
            31*v12*v23^3 + 17*v23^4)) + 4*(2*v12^4 + 16*v12^3*v23 + 
           17*v12^2*v23^2 + 9*v12*v23^3 + 12*v23^4)*v45 + 
         (-15*v12^3 + 29*v12^2*v23 + 75*v12*v23^2 - 41*v23^3)*v45^2 + 
         2*(v12^2 - 36*v12*v23 + 7*v23^2)*v45^3 + 4*(v12 - v23)*v45^4) + 
       (v12 - v45)*(-v23 + v45)*(v23*(v23 - v45)^3 + v12^3*(-9*v23 + v45) - 
         v12*(v23 - v45)*(4*v23^2 - 14*v23*v45 + v45^2) - 
         2*v12^2*(7*v23^2 - 12*v23*v45 + v45^2)))))/
   (2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq*(qsq^5 - qsq^4*(4*mTsq - 6*v12 + 2*v23 + v45) - 
     qsq^3*(-8*v12^2 + v12*v23 + v23^2 + 9*v12*v45 - 4*v23*v45 + v45^2 + 
       4*mTsq*(4*v12 + v45)) + mTsq*v12*(v12 + v23)*
      (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)) + 
     qsq*(v12*(v12 - v45)^2*(v23 - v45) - 
       mTsq*(3*v12^3 + v12^2*(5*v23 - 9*v45) + v23^2*(3*v23 - 5*v45) + 
         5*v12*v23*(v23 + 2*v45))) + 
     qsq^2*((3*v12^2 + v12*(2*v23 - 5*v45) - (v23 - v45)^2)*(v12 - v45) - 
       mTsq*(17*v12^2 + 2*v12*(v23 - 2*v45) + v23*(5*v23 + 8*v45)))))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^8 + qsq^7*(5*v12 + 11*v23 - 10*v45) - 2*mTsq*(v12 + v23)^2*
      (mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
      ((v12 - v45)^2 - 4*mTsq*v45) + qsq^6*(-32*mTsq^2 + 2*v12^2 + 
       31*v12*v23 + 21*v23^2 + 4*mTsq*(-5*v12 + v23) - 19*v12*v45 - 
       45*v23*v45 + 20*v45^2) - qsq^3*(v12^5 + 2*v12^4*(v23 - 4*v45) + 
       128*mTsq^3*(v12 + v23)*v45 + (v23 - v45)^2*v45*(6*v23^2 - 11*v23*v45 + 
         2*v45^2) + 2*v12^3*(-12*v23^2 + 9*v23*v45 + 8*v45^2) + 
       8*mTsq^2*(7*v12^3 + 29*v12^2*v23 + 33*v12*v23^2 + 11*v23^3 - 
         2*(v12 + 3*v23)*(v12 + 4*v23)*v45 - 2*(v12 - 5*v23)*v45^2 - 
         4*v45^3) - v12^2*(39*v23^3 - 112*v23^2*v45 + 69*v23*v45^2 + 
         10*v45^3) + mTsq*(41*v12^4 + 85*v12^3*v23 + 123*v12^2*v23^2 + 
         63*v12*v23^3 + 8*v23^4 - (81*v12^3 + 29*v12^2*v23 + 63*v12*v23^2 + 
           35*v23^3)*v45 + 2*(5*v12 - 7*v23)*(5*v12 - v23)*v45^2 + 
         16*(-v12 + v23)*v45^3) - v12*(12*v23^4 - 74*v23^3*v45 + 
         124*v23^2*v45^2 - 64*v23*v45^3 + v45^4)) + 
     qsq*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
       32*mTsq^3*(v12 + v23)^3*v45 + 2*mTsq^2*
        (-((v12 + v23)^3*(7*v12^2 + 4*v12*v23 + v23^2)) + 
         2*(v12 + v23)^2*(8*v12^2 + 11*v12*v23 + 5*v23^2)*v45 - 
         2*(v12 + v23)*(9*v12^2 - 8*v12*v23 + 7*v23^2)*v45^2 + 
         4*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
       mTsq*(-(v12*(v12 + v23)^2*(3*v12^3 + 10*v12^2*v23 + 10*v12*v23^2 + 
            v23^3)) + (v12 + v23)*(13*v12^4 + 13*v12^3*v23 + 38*v12^2*v23^2 + 
           7*v12*v23^3 + v23^4)*v45 + (-19*v12^4 + 7*v12^3*v23 + 
           3*v12^2*v23^2 - 3*v12*v23^3 - 4*v23^4)*v45^2 + 
         (11*v12^3 - 37*v12^2*v23 - 27*v12*v23^2 + 5*v23^3)*v45^3 - 
         2*(v12^2 - 10*v12*v23 + v23^2)*v45^4)) - 
     qsq^5*(4*v12^3 - 29*v12^2*v23 - 58*v12*v23^2 - 17*v23^3 + 
       64*mTsq^2*(v12 + 2*v23 - v45) + 2*(v12^2 + 51*v12*v23 + 33*v23^2)*
        v45 - 2*(13*v12 + 35*v23)*v45^2 + 20*v45^3 + 
       4*mTsq*(13*v12^2 + 3*v12*(3*v23 - 4*v45) + 2*v23*(v23 + 2*v45))) - 
     qsq^4*(4*v12^4 + 128*mTsq^3*v45 - 2*v12^3*(4*v23 + 7*v45) + 
       16*mTsq^2*(4*v12^2 + 16*v12*v23 + 10*v23^2 - v12*v45 - 11*v23*v45 + 
         4*v45^2) + v12^2*(-57*v23^2 + 75*v23*v45 + 6*v45^2) - 
       (v23 - v45)*(5*v23^3 - 32*v23^2*v45 + 40*v23*v45^2 - 10*v45^3) + 
       2*v12*(-22*v23^3 + 73*v23^2*v45 - 61*v23*v45^2 + 7*v45^3) + 
       mTsq*(59*v12^3 + v12^2*(91*v23 - 90*v45) + v23*(v23 - 2*v45)*
          (17*v23 + 12*v45) + v12*(73*v23^2 - 8*v23*v45 + 40*v45^2))) + 
     qsq^2*(2*mTsq^2*(-((v12 + v23)^3*(19*v12 + 11*v23)) + 
         2*(v12 + v23)*(15*v12^2 + 16*v12*v23 + 25*v23^2)*v45 - 
         4*(v12 - 5*v23)*(v12 - v23)*v45^2) + 
       mTsq*(-((v12 + v23)*(17*v12^4 + 31*v12^3*v23 + 54*v12^2*v23^2 + 
            17*v12*v23^3 + v23^4)) + 4*(12*v12^4 + 9*v12^3*v23 + 
           17*v12^2*v23^2 + 16*v12*v23^3 + 2*v23^4)*v45 + 
         (-41*v12^3 + 75*v12^2*v23 + 29*v12*v23^2 - 15*v23^3)*v45^2 + 
         2*(7*v12^2 - 36*v12*v23 + v23^2)*v45^3 + 4*(-v12 + v23)*v45^4) + 
       (v12 - v45)*(-v23 + v45)*(v12^4 + v23*(v23 - v45)^2*v45 - 
         v12^3*(4*v23 + 3*v45) + v12^2*(-14*v23^2 + 18*v23*v45 + 3*v45^2) - 
         v12*(9*v23^3 - 24*v23^2*v45 + 15*v23*v45^2 + v45^3)))))/
   (2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^8 + qsq^7*(-5*v12 - 11*v23 + 10*v45) + 
     2*mTsq*(v12 + v23)^2*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
      ((v12 - v45)^2 - 4*mTsq*v45) + qsq^6*(32*mTsq^2 + 20*mTsq*v12 - 
       2*v12^2 - 4*mTsq*v23 - 31*v12*v23 - 21*v23^2 + 19*v12*v45 + 
       45*v23*v45 - 20*v45^2) + qsq^3*(v12^5 + 2*v12^4*(v23 - 4*v45) + 
       128*mTsq^3*(v12 + v23)*v45 + (v23 - v45)^2*v45*(6*v23^2 - 11*v23*v45 + 
         2*v45^2) + 2*v12^3*(-12*v23^2 + 9*v23*v45 + 8*v45^2) + 
       8*mTsq^2*(7*v12^3 + 29*v12^2*v23 + 33*v12*v23^2 + 11*v23^3 - 
         2*(v12 + 3*v23)*(v12 + 4*v23)*v45 - 2*(v12 - 5*v23)*v45^2 - 
         4*v45^3) - v12^2*(39*v23^3 - 112*v23^2*v45 + 69*v23*v45^2 + 
         10*v45^3) + mTsq*(41*v12^4 + 85*v12^3*v23 + 123*v12^2*v23^2 + 
         63*v12*v23^3 + 8*v23^4 - (81*v12^3 + 29*v12^2*v23 + 63*v12*v23^2 + 
           35*v23^3)*v45 + 2*(5*v12 - 7*v23)*(5*v12 - v23)*v45^2 + 
         16*(-v12 + v23)*v45^3) - v12*(12*v23^4 - 74*v23^3*v45 + 
         124*v23^2*v45^2 - 64*v23*v45^3 + v45^4)) + 
     qsq*(-2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) - 
       32*mTsq^3*(v12 + v23)^3*v45 + 2*mTsq^2*
        ((v12 + v23)^3*(7*v12^2 + 4*v12*v23 + v23^2) - 2*(v12 + v23)^2*
          (8*v12^2 + 11*v12*v23 + 5*v23^2)*v45 + 2*(v12 + v23)*
          (9*v12^2 - 8*v12*v23 + 7*v23^2)*v45^2 - 
         4*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
       mTsq*(v12*(v12 + v23)^2*(3*v12^3 + 10*v12^2*v23 + 10*v12*v23^2 + 
           v23^3) - (v12 + v23)*(13*v12^4 + 13*v12^3*v23 + 38*v12^2*v23^2 + 
           7*v12*v23^3 + v23^4)*v45 + (19*v12^4 - 7*v12^3*v23 - 
           3*v12^2*v23^2 + 3*v12*v23^3 + 4*v23^4)*v45^2 + 
         (-11*v12^3 + 37*v12^2*v23 + 27*v12*v23^2 - 5*v23^3)*v45^3 + 
         2*(v12^2 - 10*v12*v23 + v23^2)*v45^4)) + 
     qsq^5*(4*v12^3 - 29*v12^2*v23 - 58*v12*v23^2 - 17*v23^3 + 
       64*mTsq^2*(v12 + 2*v23 - v45) + 2*(v12^2 + 51*v12*v23 + 33*v23^2)*
        v45 - 2*(13*v12 + 35*v23)*v45^2 + 20*v45^3 + 
       4*mTsq*(13*v12^2 + 3*v12*(3*v23 - 4*v45) + 2*v23*(v23 + 2*v45))) + 
     qsq^4*(4*v12^4 + 128*mTsq^3*v45 - 2*v12^3*(4*v23 + 7*v45) + 
       16*mTsq^2*(4*v12^2 + 16*v12*v23 + 10*v23^2 - v12*v45 - 11*v23*v45 + 
         4*v45^2) + v12^2*(-57*v23^2 + 75*v23*v45 + 6*v45^2) - 
       (v23 - v45)*(5*v23^3 - 32*v23^2*v45 + 40*v23*v45^2 - 10*v45^3) + 
       2*v12*(-22*v23^3 + 73*v23^2*v45 - 61*v23*v45^2 + 7*v45^3) + 
       mTsq*(59*v12^3 + v12^2*(91*v23 - 90*v45) + v23*(v23 - 2*v45)*
          (17*v23 + 12*v45) + v12*(73*v23^2 - 8*v23*v45 + 40*v45^2))) + 
     qsq^2*(2*mTsq^2*((v12 + v23)^3*(19*v12 + 11*v23) - 
         2*(v12 + v23)*(15*v12^2 + 16*v12*v23 + 25*v23^2)*v45 + 
         4*(v12 - 5*v23)*(v12 - v23)*v45^2) + 
       mTsq*(17*v12^5 + 48*v12^4*v23 + 85*v12^3*v23^2 + 71*v12^2*v23^3 + 
         18*v12*v23^4 + v23^5 - 4*(12*v12^4 + 9*v12^3*v23 + 17*v12^2*v23^2 + 
           16*v12*v23^3 + 2*v23^4)*v45 + (41*v12^3 - 75*v12^2*v23 - 
           29*v12*v23^2 + 15*v23^3)*v45^2 - 2*(7*v12^2 - 36*v12*v23 + v23^2)*
          v45^3 + 4*(v12 - v23)*v45^4) + (v12 - v45)*(v23 - v45)*
        (v12^4 + v23*(v23 - v45)^2*v45 - v12^3*(4*v23 + 3*v45) + 
         v12^2*(-14*v23^2 + 18*v23*v45 + 3*v45^2) - 
         v12*(9*v23^3 - 24*v23^2*v45 + 15*v23*v45^2 + v45^3)))))/
   (2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq*(-qsq^5 + qsq^4*(4*mTsq - 6*v12 + 2*v23 + v45) + 
     mTsq*v12*(v12 + v23)*(-((v12 - 2*v23)*(v12 + v23)) + 
       (v12 - 3*v23)*v45) + qsq^3*(-8*v12^2 + v12*v23 + v23^2 + 9*v12*v45 - 
       4*v23*v45 + v45^2 + 4*mTsq*(4*v12 + v45)) + 
     qsq*(v12*(v12 - v45)^2*(-v23 + v45) + 
       mTsq*(3*v12^3 + v12^2*(5*v23 - 9*v45) + v23^2*(3*v23 - 5*v45) + 
         5*v12*v23*(v23 + 2*v45))) + 
     qsq^2*(-((3*v12^2 + v12*(2*v23 - 5*v45) - (v23 - v45)^2)*(v12 - v45)) + 
       mTsq*(17*v12^2 + 2*v12*(v23 - 2*v45) + v23*(5*v23 + 8*v45)))))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*qsq*(v12 - v23)*(6*qsq^7 + qsq^6*(24*mTsq + 19*(v12 + v23) - 
       26*v45) + 2*mTsq*(v12 + v23)^2*(mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45))*(v12 + v23 - 2*v45) + 
     qsq^5*(-64*mTsq^2 + 44*mTsq*v12 + 21*v12^2 + 44*mTsq*v23 + 50*v12*v23 + 
       21*v23^2 - 64*(mTsq + v12 + v23)*v45 + 44*v45^2) + 
     qsq^4*(9*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) + 
       6*mTsq*(7*v12^2 + 10*v12*v23 + 7*v23^2) - 
       32*mTsq^2*(3*(v12 + v23) - 5*v45) - 68*mTsq*(v12 + v23)*v45 - 
       (51*v12^2 + 122*v12*v23 + 51*v23^2)*v45 + 64*mTsq*v45^2 + 
       78*(v12 + v23)*v45^2 - 36*v45^3) + 
     qsq*mTsq*(3*(v12 + v23)^3*(v12^2 + 3*v12*v23 + v23^2 + 
         4*mTsq*(v12 + v23)) - 6*(v12 + v23)^2*(2*v12*(mTsq + v12) + 
         (2*mTsq + v12)*v23 + 2*v23^2)*v45 + (v12 + v23)*
        (8*mTsq*(v12 + v23) + 5*(3*v12^2 - 2*v12*v23 + 3*v23^2))*v45^2 - 
       2*(3*v12^2 - 2*v12*v23 + 3*v23^2)*v45^3) + 
     qsq^3*(v12^4 + 15*v12^3*v23 + 30*v12^2*v23^2 + 15*v12*v23^3 + v23^4 - 
       14*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2)*v45 + 
       (39*v12^2 + 94*v12*v23 + 39*v23^2)*v45^2 - 40*(v12 + v23)*v45^3 + 
       14*v45^4 + 16*mTsq^2*(-2*(v12 + v23)^2 + 11*(v12 + v23)*v45 - 
         6*v45^2) + mTsq*(11*(v12 + v23)*(3*v12^2 + 2*v12*v23 + 3*v23^2) - 
         2*(23*v12^2 + 6*v12*v23 + 23*v23^2)*v45 + 36*(v12 + v23)*v45^2 - 
         32*v45^3)) + qsq^2*(8*mTsq^2*(v12 + v23)*(2*(v12 + v23)^2 + 
         5*(v12 + v23)*v45 - 4*v45^2) + (v12 - v45)*(v23 - v45)*
        (v12^3 + 6*v12^2*v23 + 6*v12*v23^2 + v23^3 - 2*(2*v12 + v23)*
          (v12 + 2*v23)*v45 + 5*(v12 + v23)*v45^2 - 2*v45^3) + 
       2*mTsq*((v12 + v23)^2*(8*v12^2 + 7*v12*v23 + 8*v23^2) - 
         2*(v12 + v23)*(10*v12^2 - 7*v12*v23 + 10*v23^2)*v45 + 
         (13*v12^2 - 10*v12*v23 + 13*v23^2)*v45^2 - 6*(v12 + v23)*v45^3 + 
         4*v45^4))))/(Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^8*(4*mTsq + v23) + 
     qsq^7*(3*v23*(v12 + v23) + 2*mTsq*(5*v12 + 7*v23 - 4*v45) - 
       5*v23*v45) + mTsq*v23*(v12 + v23)*(mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45))*((v12 + v23)*(v23^2 + 2*mTsq*(v12 + v23)) + 
       (v12 - 3*v23)*v23*v45) + qsq^6*(-64*mTsq^3 + 2*mTsq*(6*v12 + 5*v23)*
        (v12 + v23 - 2*v45) - 16*mTsq^2*(3*v23 + v45) + 
       v23*(3*v12^2 + 9*v12*v23 + v23^2 - 3*(4*v12 + 5*v23)*v45 + 
         10*v45^2)) + qsq*(-(v12*v23^3*(v12 - v45)*(v23 - v45)^2*
         (v12 + v23 - v45)) + 2*mTsq^3*(v12 + v23)^3*
        (-((v12 - 9*v23)*(v12 + v23)) + 4*v23*v45) + mTsq^2*v23*(v12 + v23)*
        (v12 + v23 - v45)*((v12 + v23)^2*(v12 + 11*v23) - 
         4*(2*v12^2 - 9*v12*v23 + v23^2)*v45) + 
       mTsq*v23^2*(v23*(v12 + v23)^2*(-v12^2 + 5*v12*v23 + 2*v23^2) - 
         (v12 + v23)*(3*v12^3 - 16*v12^2*v23 - v12*v23^2 + 8*v23^3)*v45 + 
         (v12 + v23)*(5*v12^2 - 33*v12*v23 + 10*v23^2)*v45^2 - 
         2*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^3)) + 
     qsq^2*(4*mTsq^3*(v12 + v23)^2*(-5*(v12 - 3*v23)*(v12 + v23) + 
         2*(3*v12 + v23)*v45) + mTsq^2*v23*
        ((v12 + v23)^2*(-3*v12^2 + 26*v12*v23 + 37*v23^2) + 
         4*(v12 + v23)*(v12^2 + 21*v12*v23 + 4*v23^2)*v45 - 
         4*(v12 + v23)*(v12 + 9*v23)*v45^2 + 8*(-3*v12 + v23)*v45^3) - 
       v23^2*(v23 - v45)*(v12*v23*(2*v12^2 + 4*v12*v23 + 3*v23^2) + 
         v12*(v12 - 6*v23)*(v12 + v23)*v45 - (3*v12^2 - v12*v23 + v23^2)*
          v45^2 + (3*v12 + 2*v23)*v45^3 - v45^4) + 
       mTsq*v23*(v23*(v12 + v23)*(-4*v12^3 - 9*v12^2*v23 + 4*v12*v23^2 + 
           11*v23^3) + (-2*v12^4 + 85*v12^2*v23^2 + 76*v12*v23^3 - 27*v23^4)*
          v45 + 2*(5*v12^3 - 51*v12*v23^2 + 6*v23^3)*v45^2 + 
         2*v12*(-7*v12 + v23)*v45^3 + 2*(3*v12 + v23)*v45^4)) + 
     qsq^5*(-32*mTsq^3*(5*v12 + 3*v23 + 2*v45) - 
       8*mTsq^2*(2*v12^2 + 10*v12*v23 + 12*v23^2 + 9*v12*v45 - 5*v23*v45) + 
       v23*(v12^3 + 8*v12^2*v23 + 6*v12*v23^2 - 5*v23^3 - 
         (9*v12^2 + 32*v12*v23 + 12*v23^2)*v45 + 2*(9*v12 + 14*v23)*v45^2 - 
         10*v45^3) + 2*mTsq*(3*v12^3 - 2*v23^3 + 2*v12^2*(4*v23 - 7*v45) + 
         8*v23^2*v45 + 4*v45^3 + v12*(-5*v23^2 - 24*v23*v45 + 10*v45^2))) + 
     qsq^4*(-32*mTsq^3*(5*v12*(v12 + v23) - (v12 - 5*v23)*v45) + 
       v23*(v23*(2*v12^3 + 5*v12^2*v23 - 6*v12*v23^2 - 6*v23^3) + 
         (-2*v12^3 - 19*v12^2*v23 - 20*v12*v23^2 + v23^3)*v45 + 
         (9*v12^2 + 40*v12*v23 + 24*v23^2)*v45^2 - 12*(v12 + 2*v23)*v45^3 + 
         5*v45^4) - 8*mTsq^2*(2*v12^3 + 5*v23^3 + v12^2*(11*v23 - 2*v45) - 
         23*v23^2*v45 + 4*v23*v45^2 - 2*v45^3 + v12*(12*v23^2 + 13*v23*v45 - 
           6*v45^2)) + mTsq*(v12^3*(6*v23 - 8*v45) + 
         v12^2*(-28*v23^2 - 50*v23*v45 + 20*v45^2) + 
         v12*(-42*v23^3 + 58*v23^2*v45 + 52*v23*v45^2 - 8*v45^3) + 
         4*(v23^4 + 13*v23^3*v45 - 7*v23^2*v45^2 + v23*v45^3 - v45^4))) + 
     qsq^3*(-80*mTsq^3*(v12 - v23)*(v12 + v23)*(v12 + v23 - v45) + 
       4*mTsq^2*(-((v12 - v23)*(v12 + v23)^2*(v12 + 9*v23)) + 
         (4*v12^3 + 11*v12^2*v23 + 18*v12*v23^2 + 39*v23^3)*v45 - 
         4*(v12^2 - 6*v12*v23 + 6*v23^2)*v45^2 + 2*(-v12 + v23)*v45^3) + 
       mTsq*(-(v23*(2*v12^4 + 13*v12^3*v23 + 45*v12^2*v23^2 + 13*v12*v23^3 - 
            17*v23^4)) + 2*v23*(-8*v12^3 + 15*v12^2*v23 + 83*v12*v23^2 + 
           2*v23^3)*v45 + 2*(v12^3 + 24*v12^2*v23 - 17*v12*v23^2 - 16*v23^3)*
          v45^2 - 4*v12*(v12 + 8*v23)*v45^3 + 2*(v12 + v23)*v45^4) + 
       v23*(v12^3*v45*(-3*v23 + v45) - (v23 - v45)^2*(2*v23^3 + v23^2*v45 - 
           7*v23*v45^2 + v45^3) - v12^2*(3*v23^3 + 5*v23^2*v45 - 
           14*v23*v45^2 + 3*v45^3) + v12*(-9*v23^4 + 8*v23^3*v45 + 
           17*v23^2*v45^2 - 20*v23*v45^3 + 3*v45^4)))))/
   ((qsq + v23)*(4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -((qsq*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^8*(4*mTsq + v12) + 
      qsq^7*(3*v12*(v12 + v23) + 2*mTsq*(7*v12 + 5*v23 - 4*v45) - 
        5*v12*v45) + mTsq*v12*(v12 + v23)*(mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45))*
       ((v12 + v23)*(v12^2 + 2*mTsq*(v12 + v23)) + v12*(-3*v12 + v23)*v45) + 
      qsq^6*(-64*mTsq^3 + 2*mTsq*(5*v12 + 6*v23)*(v12 + v23 - 2*v45) - 
        16*mTsq^2*(3*v12 + v45) + v12*(v12^2 + 9*v12*v23 + 3*v23^2 - 
          3*(5*v12 + 4*v23)*v45 + 10*v45^2)) + 
      qsq*(v12^3*v23*(v12 - v45)^2*(v12 + v23 - v45)*(-v23 + v45) + 
        2*mTsq^3*(v12 + v23)^3*(9*v12^2 + 8*v12*v23 - v23^2 + 4*v12*v45) + 
        mTsq^2*v12*(v12 + v23)*(v12 + v23 - v45)*
         ((v12 + v23)^2*(11*v12 + v23) - 4*(v12^2 - 9*v12*v23 + 2*v23^2)*
           v45) + mTsq*v12^2*(v12*(v12 + v23)^2*(2*v12^2 + 5*v12*v23 - 
            v23^2) - (v12 + v23)*(8*v12^3 - v12^2*v23 - 16*v12*v23^2 + 
            3*v23^3)*v45 + (v12 + v23)*(10*v12^2 - 33*v12*v23 + 5*v23^2)*
           v45^2 - 2*(2*v12^2 - 9*v12*v23 + v23^2)*v45^3)) + 
      qsq^5*(-32*mTsq^3*(3*v12 + 5*v23 + 2*v45) - 
        8*mTsq^2*(12*v12^2 + 10*v12*v23 + 2*v23^2 - 5*v12*v45 + 9*v23*v45) + 
        2*mTsq*(-2*v12^3 + 3*v23^3 + 8*v12*v23*(v23 - 3*v45) - 14*v23^2*v45 + 
          10*v23*v45^2 + 4*v45^3 + v12^2*(-5*v23 + 8*v45)) + 
        v12*(-5*v12^3 + 6*v12^2*(v23 - 2*v45) + 4*v12*(2*v23^2 - 8*v23*v45 + 
            7*v45^2) + (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2))) + 
      qsq^3*(80*mTsq^3*(v12 - v23)*(v12 + v23)*(v12 + v23 - v45) + 
        4*mTsq^2*((v12 - v23)*(v12 + v23)^2*(9*v12 + v23) + 
          (39*v12^3 + 18*v12^2*v23 + 11*v12*v23^2 + 4*v23^3)*v45 - 
          4*(6*v12^2 - 6*v12*v23 + v23^2)*v45^2 + 2*(v12 - v23)*v45^3) + 
        v12*(-2*v12^5 + (v23 - v45)^3*v45^2 + 3*v12^4*(-3*v23 + v45) + 
          v12^2*v45*(-5*v23^2 + 17*v23*v45 - 16*v45^2) + 
          v12^3*(-3*v23^2 + 8*v23*v45 + 7*v45^2) - v12*(v23 - v45)*v45*
           (3*v23^2 - 11*v23*v45 + 9*v45^2)) + 
        mTsq*(17*v12^5 + 2*v23*(v23 - v45)^2*v45^2 + 
          v12^4*(-13*v23 + 4*v45) + v12^2*v23*(-13*v23^2 + 30*v23*v45 - 
            34*v45^2) + v12^3*(-45*v23^2 + 166*v23*v45 - 32*v45^2) - 
          2*v12*(v23 - v45)*(v23^3 + 9*v23^2*v45 - 15*v23*v45^2 + v45^3))) + 
      qsq^4*(-32*mTsq^3*(v23*(5*v23 - v45) + 5*v12*(v23 + v45)) - 
        8*mTsq^2*(5*v12^3 + v12^2*(12*v23 - 23*v45) + 2*(v23 + v45)*
           (v23^2 - 2*v23*v45 - v45^2) + v12*(11*v23^2 + 13*v23*v45 + 
            4*v45^2)) + v12*(-6*v12^4 - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
          v12^3*(-6*v23 + v45) + v12*(2*v23 - 3*v45)*(v23^2 - 8*v23*v45 + 
            8*v45^2) + v12^2*(5*v23^2 - 20*v23*v45 + 24*v45^2)) + 
        2*mTsq*(2*v12^4 + v12^3*(-21*v23 + 26*v45) + 
          v12^2*(-14*v23^2 + 29*v23*v45 - 14*v45^2) - 
          2*v45*(2*v23^3 - 5*v23^2*v45 + 2*v23*v45^2 + v45^3) + 
          v12*(3*v23^3 - 25*v23^2*v45 + 26*v23*v45^2 + 2*v45^3))) + 
      qsq^2*(mTsq^2*v12*((v12 + v23)^2*(37*v12^2 + 26*v12*v23 - 3*v23^2) + 
          4*(v12 + v23)*(4*v12^2 + 21*v12*v23 + v23^2)*v45 - 
          4*(v12 + v23)*(9*v12 + v23)*v45^2 + 8*(v12 - 3*v23)*v45^3) + 
        4*mTsq^3*(v12 + v23)^2*(15*v12^2 + 2*v12*(5*v23 + v45) + 
          v23*(-5*v23 + 6*v45)) - v12^2*(v12 - v45)*(3*v12^3*v23 + 
          (v23 - v45)^3*v45 + v12*(v23 - 2*v45)*(v23 - v45)*(2*v23 + v45) + 
          v12^2*(4*v23^2 - 6*v23*v45 - v45^2)) + 
        mTsq*v12*(11*v12^5 + 3*v12^4*(5*v23 - 9*v45) - 2*v23*(v23 - 3*v45)*
           (v23 - v45)^2*v45 + v12^2*v23*(-13*v23^2 + 85*v23*v45 - 
            102*v45^2) + v12^3*(-5*v23^2 + 76*v23*v45 + 12*v45^2) + 
          2*v12*(-2*v23^4 + v23*v45^3 + v45^4)))))/
    ((qsq + v12)*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2))))), 
  (qsq*(-v12 + v23)*Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (4*qsq^8 + mTsq*v12*v23*(v12 + v23)^2*(mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45)) + 3*qsq^7*(4*mTsq + 5*(v12 + v23) - 
       4*v45) + qsq^6*(-48*mTsq^2 + 21*v12^2 + 50*v12*v23 + 21*v23^2 + 
       24*mTsq*(v12 + v23 - v45) - 36*(v12 + v23)*v45 + 12*v45^2) + 
     qsq^5*(mTsq*(17*(v12 + v23) - 6*v45)*(v12 + v23 - 2*v45) - 
       16*mTsq^2*(7*(v12 + v23) - 2*v45) + (v12 + v23 - v45)*
        (13*v12^2 + 49*v12*v23 + 13*v23^2 - 24*(v12 + v23)*v45 + 4*v45^2)) + 
     qsq^4*(3*v12^4 + 34*v12^3*v23 + 66*v12^2*v23^2 + 34*v12*v23^3 + 
       3*v23^4 - (v12 + v23)*(14*v12^2 + 75*v12*v23 + 14*v23^2)*v45 + 
       (19*v12^2 + 62*v12*v23 + 19*v23^2)*v45^2 - 8*(v12 + v23)*v45^3 - 
       16*mTsq^2*(6*v12^2 + 13*v12*v23 + 6*v23^2 - 3*(v12 + v23)*v45) + 
       4*mTsq*(2*v12^3 + 3*v12^2*v23 + 3*v12*v23^2 + 2*v23^3 - 
         (4*v12 + v23)*(v12 + 4*v23)*v45 + 5*(v12 + v23)*v45^2)) + 
     qsq*v12*v23*(4*mTsq^2*(v12 + v23)^3 + v12*v23*(v12 - v45)*(v23 - v45)*
        (v12 + v23 - v45) + mTsq*((v12 + v23)^2*(2*v12^2 + 3*v12*v23 + 
           2*v23^2) - (v12 + v23)*(5*v12^2 - 2*v12*v23 + 5*v23^2)*v45 + 
         (3*v12^2 - 2*v12*v23 + 3*v23^2)*v45^2)) + 
     qsq^2*(-(mTsq^2*(v12 + v23)^3*(5*(v12 + v23) - 4*v45)) + 
       mTsq*(v12 + v23 - v45)*(v12^4 + 7*v12^3*v23 + 7*v12*v23^3 + v23^4 - 
         (v12 + v23)^3*v45 + 8*v12*v23*v45^2) + v12*v23*(v12 + v23 - v45)*
        (5*v12*v23*(v12 + v23) - 2*(v12^2 + 6*v12*v23 + v23^2)*v45 + 
         4*(v12 + v23)*v45^2 - 2*v45^3)) + 
     qsq^3*(v12*v23*(v12 + v23)*(7*v12^2 + 23*v12*v23 + 7*v23^2) - 
       (v12^4 + 30*v12^3*v23 + 70*v12^2*v23^2 + 30*v12*v23^3 + v23^4)*v45 + 
       3*(v12 + v23)*(v12^2 + 12*v12*v23 + v23^2)*v45^2 - 
       (3*v12^2 + 17*v12*v23 + 3*v23^2)*v45^3 + (v12 + v23)*v45^4 - 
       4*mTsq^2*(v12 + v23)*(9*v12^2 + 22*v12*v23 + 9*v23^2 - 
         6*(v12 + v23)*v45) + mTsq*(4*(v12^2 - v12*v23 + v23^2)*
          (v12^2 + 3*v12*v23 + v23^2) - (v12 + v23)*(3*v12^2 + 26*v12*v23 + 
           3*v23^2)*v45 + 3*(v12^2 + 14*v12*v23 + v23^2)*v45^2 - 
         4*(v12 + v23)*v45^3))))/(2*(qsq + v12)*(qsq + v23)*
    Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (4*qsq^9*v45 + qsq^8*((v12 - v23)^2 + 4*(-4*mTsq + 3*(v12 + v23))*v45 - 
      20*v45^2) + 4*qsq^7*((v12 - v23)^2*(5*mTsq + v12 + v23) + 
      (-16*mTsq^2 + 2*v12^2 + 9*v12*v23 + 2*v23^2 - 16*mTsq*(v12 + v23))*
       v45 + 4*(2*mTsq - 3*(v12 + v23))*v45^2 + 10*v45^3) + 
    qsq^6*((v12 - v23)^2*(64*mTsq*(v12 + v23) + (3*v12 + 2*v23)*
         (2*v12 + 3*v23)) - (-256*mTsq^3 + 64*mTsq^2*(v12 + v23) + 
        16*mTsq*(8*v12^2 + 5*v12*v23 + 8*v23^2) + (v12 + v23)*
         (9*v12^2 - 38*v12*v23 + 9*v23^2))*v45 + 
      2*(96*mTsq^2 - 15*v12^2 - 44*v12*v23 - 15*v23^2 + 64*mTsq*(v12 + v23))*
       v45^2 + 72*(v12 + v23)*v45^3 - 40*v45^4) - 
    qsq*mTsq*((v12 - v23)^2*(v12 + v23)^2*(40*mTsq^2*(v12 + v23)^2 + 
        2*mTsq*(v12 + v23)*(v12^2 + 8*v12*v23 + v23^2) - 
        v12*v23*(5*v12^2 + 17*v12*v23 + 5*v23^2)) + 
      4*(v12 + v23)*(32*mTsq^2*v12*v23*(v12 + v23)^2 - 
        mTsq*(v12 + v23)*(2*v12^4 - 19*v12^3*v23 + 6*v12^2*v23^2 - 
          19*v12*v23^3 + 2*v23^4) + v12*v23*(5*v12^4 + 6*v12^3*v23 - 
          30*v12^2*v23^2 + 6*v12*v23^3 + 5*v23^4))*v45 + 
      (4*mTsq*(v12 - v23)^2*(v12 + v23)*(v12^2 - 26*v12*v23 + v23^2) + 
        v12*v23*(-39*v12^4 + 12*v12^3*v23 + 214*v12^2*v23^2 + 12*v12*v23^3 - 
          39*v23^4))*v45^2 + 4*v12*v23*(8*mTsq*(v12^2 - 6*v12*v23 + v23^2) + 
        (v12 + v23)*(9*v12^2 - 34*v12*v23 + 9*v23^2))*v45^3 - 
      4*v12*v23*(3*v12^2 - 14*v12*v23 + 3*v23^2)*v45^4) + 
    qsq^5*((v12 - v23)^2*(-128*mTsq^3 - 16*mTsq^2*(v12 + v23) + 
        4*(v12 + v23)*(v12^2 + 3*v12*v23 + v23^2) + 
        mTsq*(85*v12^2 + 186*v12*v23 + 85*v23^2)) + 
      (-15*v12^4 - 8*v12^3*v23 + 26*v12^2*v23^2 - 8*v12*v23^3 - 15*v23^4 + 
        512*mTsq^3*(v12 + v23) + 32*mTsq^2*(v12^2 + 4*v12*v23 + v23^2) - 
        160*mTsq*(v12^3 + v23^3))*v45 + (v12 + v23)*(256*mTsq^2 + 7*v12^2 - 
        30*v12*v23 + 7*v23^2 + 136*mTsq*(v12 + v23))*v45^2 + 
      32*(-4*mTsq^2 - 2*mTsq*(v12 + v23) + (v12 + v23)^2)*v45^3 - 
      16*(2*mTsq + 3*(v12 + v23))*v45^4 + 20*v45^5) - 
    qsq^3*(-((v12 - v23)^2*(-320*mTsq^3*(v12 + v23)^2 + 
         2*v12*v23*(v12 + v23)^3 - 4*mTsq^2*(v12 + v23)*
          (9*v12^2 + 22*v12*v23 + 9*v23^2) + mTsq*(21*v12^4 + 136*v12^3*v23 + 
           226*v12^2*v23^2 + 136*v12*v23^3 + 21*v23^4))) + 
      (v12^6 + 9*v12^5*v23 + 7*v12^4*v23^2 + 2*v12^3*v23^3 + 7*v12^2*v23^4 + 
        9*v12*v23^5 + v23^6 - 128*mTsq^3*(v12 - v23)^2*(v12 + v23) - 
        4*mTsq^2*(7*v12^4 - 28*v12^3*v23 + 122*v12^2*v23^2 - 28*v12*v23^3 + 
          7*v23^4) + 6*mTsq*(v12 + v23)*(9*v12^4 + 16*v12^3*v23 - 
          82*v12^2*v23^2 + 16*v12*v23^3 + 9*v23^4))*v45 + 
      (32*mTsq^2*(v12 + v23)*(v12^2 + 6*v12*v23 + v23^2) + 
        mTsq*(-35*v12^4 + 4*v12^3*v23 + 478*v12^2*v23^2 + 4*v12*v23^3 - 
          35*v23^4) - (v12 + v23)*(3*v12^4 + 17*v12^3*v23 + 24*v12^2*v23^2 + 
          17*v12*v23^3 + 3*v23^4))*v45^2 + 
      (3*v12^4 - 32*mTsq^2*(v12 - v23)^2 + 40*v12^3*v23 + 82*v12^2*v23^2 + 
        40*v12*v23^3 + 3*v23^4 - 12*mTsq*(v12 - v23)^2*(v12 + v23))*v45^3 - 
      ((v12 + v23)*(v12^2 + 46*v12*v23 + v23^2) - 
        4*mTsq*(3*v12^2 - 22*v12*v23 + 3*v23^2))*v45^4 + 20*v12*v23*v45^5) + 
    qsq^4*((v12 - v23)^2*(v12^4 + 9*v12^3*v23 + 15*v12^2*v23^2 + 
        9*v12*v23^3 + v23^4 - 320*mTsq^3*(v12 + v23) - 
        40*mTsq^2*(v12 + v23)^2 + mTsq*(v12 + v23)*(59*v12^2 + 162*v12*v23 + 
          59*v23^2)) + (32*mTsq^2*(v12 + v23)*(v12^2 + 8*v12*v23 + v23^2) + 
        128*mTsq^3*(3*v12^2 + 4*v12*v23 + 3*v23^2) - 
        4*mTsq*(31*v12^4 + 14*v12^3*v23 - 110*v12^2*v23^2 + 14*v12*v23^3 + 
          31*v23^4) - 7*(v12^5 + 3*v12^4*v23 + 3*v12*v23^4 + v23^5))*v45 + 
      2*(6*v12^4 + 17*v12^3*v23 + 20*v12^2*v23^2 + 17*v12*v23^3 + 6*v23^4 - 
        8*mTsq^2*(v12^2 - 14*v12*v23 + v23^2) + 2*mTsq*(v12 + v23)*
         (17*v12^2 - 2*v12*v23 + 17*v23^2))*v45^2 - 
      (128*mTsq^2*(v12 + v23) + 16*mTsq*(v12^2 + 14*v12*v23 + v23^2) + 
        (v12 + v23)*(3*v12^2 + 34*v12*v23 + 3*v23^2))*v45^3 + 
      (-11*v12^2 + 6*v12*v23 - 11*v23^2)*v45^4 + 4*(4*mTsq + 3*(v12 + v23))*
       v45^5 - 4*v45^6) - 2*mTsq*(mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45))*
     (-(v12*(v12 - v23)^2*v23*(v12 + v23 - 2*v45)^2) + 
      2*mTsq*(v12 + v23)^2*((v12 - v23)^2*(v12 + v23) + 4*v12*v23*v45)) - 
    qsq^2*(16*mTsq^3*(v12 + v23)^2*(10*(v12 - v23)^2*(v12 + v23) - 
        (v12^2 - 22*v12*v23 + v23^2)*v45) + 
      2*mTsq^2*((v12^2 - v23^2)^2*(7*v12^2 + 26*v12*v23 + 7*v23^2) - 
        2*(v12 + v23)*(7*v12^4 - 60*v12^3*v23 + 58*v12^2*v23^2 - 
          60*v12*v23^3 + 7*v23^4)*v45 - 16*v12*v23*(3*v12^2 - 20*v12*v23 + 
          3*v23^2)*v45^2 - 64*v12*v23*(v12 + v23)*v45^3) + 
      v12*v23*(v12 - v45)*(-v23 + v45)*
       ((v12 - v23)^2*(v12^2 + v12*v23 + v23^2) - 2*(v12 + v23)*
         (v12^2 + v23^2)*v45 + 5*(v12 + v23)^2*v45^2 - 8*(v12 + v23)*v45^3 + 
        4*v45^4) + mTsq*(-((v12 - v23)^2*(v12 + v23)*(3*v12^4 + 
           39*v12^3*v23 + 76*v12^2*v23^2 + 39*v12*v23^3 + 3*v23^4)) + 
        2*(5*v12^6 + 49*v12^5*v23 - 25*v12^4*v23^2 - 194*v12^3*v23^3 - 
          25*v12^2*v23^4 + 49*v12*v23^5 + 5*v23^6)*v45 - 
        (v12 + v23)*(11*v12^4 + 80*v12^3*v23 - 438*v12^2*v23^2 + 
          80*v12*v23^3 + 11*v23^4)*v45^2 + 4*(v12^4 + 2*v12^3*v23 - 
          70*v12^2*v23^2 + 2*v12*v23^3 + v23^4)*v45^3 + 16*v12*v23*v45^5)))/
   (4*(qsq + v12)*(qsq + v23)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  ((v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
    (qsq^7 + qsq^6*(4*mTsq + 3*(v12 + v23) - 4*v45) - 
     3*qsq^5*(4*mTsq + v12 + v23 - v45)*(4*mTsq - v12 - v23 + 2*v45) + 
     4*mTsq^2*(v12 + v23)^2*(-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + 
       v12*v23*v45) + qsq^4*(64*mTsq^3 + v12^3 + 4*v12^2*v23 + 4*v12*v23^2 + 
       v23^3 - 16*mTsq^2*(4*(v12 + v23) - 3*v45) - 6*(v12 + v23)^2*v45 + 
       9*(v12 + v23)*v45^2 - 4*v45^3 + mTsq*(v12^2 - 18*v12*v23 + v23^2 - 
         4*(v12 + v23)*v45 + 12*v45^2)) + 3*qsq^2*mTsq*
      (-8*mTsq*(v12 + v23)*(v12^2 + v23^2) + 4*mTsq*(v12 - v23)^2*v45 + 
       (v12 + v23)*(v12^3 + v23^3 - 2*(v12^2 + v23^2)*v45 + 
         (v12 + v23)*v45^2)) + 2*qsq*mTsq*(-8*mTsq^2*(v12 + v23)^3 + 
       v12*v23*(v12 + v23 - v45)*(v12^2 + v23^2 - 2*(v12 + v23)*v45 + 
         2*v45^2) + mTsq*(-((v12 + v23)^2*(3*v12^2 + 4*v12*v23 + 3*v23^2)) + 
         6*(v12 - v23)^2*(v12 + v23)*v45 - 2*(v12^2 - 6*v12*v23 + v23^2)*
          v45^2)) + qsq^3*(64*mTsq^3*(v12 + v23) + (v12 - v45)*(v23 - v45)*
        (v12^2 + v12*v23 + v23^2 - 2*(v12 + v23)*v45 + v45^2) - 
       4*mTsq^2*(11*v12^2 + 10*v12*v23 + 11*v23^2 - 8*(v12 + v23)*v45 + 
         4*v45^2) + 2*mTsq*(3*v12^3 - 5*v12^2*v23 - 5*v12*v23^2 + 3*v23^3 - 
         2*(v12 - v23)^2*v45 + 2*(v12 + v23)*v45^2 - 2*v45^3))))/
   (4*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*(v12 - v23)*(7*qsq^5 + qsq^4*(-12*mTsq + 11*(v12 + v23) - 12*v45) + 
     mTsq*v12*v23*(v12 + v23)*(3*(v12 + v23) - 4*v45) + 
     qsq*(4*mTsq*(v12 + v23)*(v12^2 + v12*v23 + v23^2) + 
       v12*v23*(v12 - v45)*(v23 - v45) - 6*mTsq*(v12 - v23)^2*v45) + 
     qsq^2*(5*mTsq*(v12 - v23)^2 + 5*v12*v23*(v12 + v23) + 
       12*mTsq*(v12 + v23)*v45 - 2*(v12^2 + 6*v12*v23 + v23^2)*v45 + 
       4*(v12 + v23)*v45^2 - 2*v45^3) + 
     qsq^3*(4*(v12^2 + 4*v12*v23 + v23^2) - 13*(v12 + v23)*v45 + 7*v45^2 + 
       4*mTsq*(-3*(v12 + v23) + 4*v45))))/((qsq + v12)*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq*(3*qsq^7 - 2*mTsq^2*v12*v23*(v12 + v23)^3 + 
     qsq^6*(-16*mTsq + 2*v12 + 11*v23 - 7*v45) + 
     qsq^5*(16*mTsq^2 - 2*v12^2 + 11*v12*v23 + 13*v23^2 - 
       2*mTsq*(v12 + 31*v23 - 6*v45) - 9*v12*v45 - 15*v23*v45 + 5*v45^2) - 
     qsq^4*(v12^3 + 24*mTsq^2*(v12 - 3*v23) - 5*v23^3 + 11*v23^2*v45 - 
       5*v23*v45^2 + v45^3 + 2*v12^2*(v23 + v45) + 
       v12*(-16*v23^2 + 17*v23*v45 - 8*v45^2) + 
       mTsq*(-29*v12^2 + 58*v12*v23 + 67*v23^2 + 8*(v12 - 5*v23)*v45 + 
         4*v45^2)) + qsq^3*(mTsq^2*(-76*v12^2 + 40*v12*v23 + 68*v23^2) - 
       v23*(v23 - v45)^2*v45 - v12^3*(2*v23 + v45) + 
       2*v12^2*(v23^2 + v23*v45 + v45^2) + mTsq*(21*v12^3 + 10*v12^2*v23 - 
         71*v12*v23^2 - 24*v23^3 + (-31*v12^2 + 14*v12*v23 + 41*v23^2)*v45 - 
         2*(v12 + v23)*v45^2) + v12*(7*v23^3 - 16*v23^2*v45 + 7*v23*v45^2 - 
         v45^3)) - qsq^2*(2*mTsq^2*(v12 + v23)*(25*v12^2 - 6*v12*v23 - 
         11*v23^2) + v12*v23*(v12 - v45)*(v23 - v45)*(v12 - 2*v23 + v45) + 
       mTsq*(-5*v12^4 + v23^2*(v23 - 3*v45)*(v23 - 2*v45) + 
         v12^3*(-13*v23 + 7*v45) + v12^2*(10*v23^2 + 53*v23*v45 - 6*v45^2) + 
         v12*v23*(23*v23^2 - 55*v23*v45 - 4*v45^2))) + 
     qsq*mTsq*(-2*mTsq*(v12 + v23)^2*(5*v12^2 + 2*v12*v23 - v23^2) + 
       v12*v23*(3*v12^3 - 15*v12^2*v45 + v23*(9*v23 - 10*v45)*v45 + 
         v12*(-3*v23^2 + 2*v23*v45 + 14*v45^2)))))/
   (4*(qsq - 4*mTsq)*(qsq + v12)*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq*(3*qsq^6 - 2*mTsq^2*v12*(v12 + v23)^3 + 
     qsq^5*(-16*mTsq + 8*v12 + 2*v23 - 7*v45) + 
     qsq^4*(16*mTsq^2 + 8*v12^2 + 3*v12*v23 + v23^2 - 
       6*mTsq*(7*v12 + v23 - 2*v45) - 13*v12*v45 - 4*v23*v45 + 5*v45^2) + 
     qsq^3*(8*mTsq^2*(5*v12 - v23) + (3*v12^2 + v12*(2*v23 - 5*v45) + 
         (v23 - v45)^2)*(v12 - v45) - mTsq*(35*v12^2 + 16*v12*v23 - 3*v23^2 - 
         24*v12*v45 + 4*v23*v45 + 4*v45^2)) + 
     qsq*mTsq*(-2*mTsq*(v12 + v23)^2*(v12 + 3*v23) + v12*(v12 - v23 + 2*v45)*
        (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45))) + 
     qsq^2*(20*mTsq^2*(v12 - v23)*(v12 + v23) + v12*(v12 - v45)^2*
        (v23 - v45) - mTsq*(9*v12^3 + v12^2*(9*v23 - 17*v45) + 
         v23*(-3*v23^2 + 3*v23*v45 - 2*v45^2) + 
         v12*(v23^2 + 10*v23*v45 + 2*v45^2)))))/
   (2*(qsq - 4*mTsq)*(qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 
  (qsq*(-3*qsq^7 + 2*mTsq^2*v12*v23*(v12 + v23)^3 + 
     qsq^6*(16*mTsq - 11*v12 - 2*v23 + 7*v45) + 
     qsq^5*(-16*mTsq^2 - 13*v12^2 + 2*mTsq*(31*v12 + v23 - 6*v45) + 
       (2*v23 - v45)*(v23 + 5*v45) + v12*(-11*v23 + 15*v45)) + 
     qsq^4*(-5*v12^3 + v23^3 + 24*mTsq^2*(-3*v12 + v23) + 2*v23^2*v45 - 
       8*v23*v45^2 + v45^3 + v12^2*(-16*v23 + 11*v45) + 
       v12*(2*v23^2 + 17*v23*v45 - 5*v45^2) + 
       mTsq*(67*v12^2 + 58*v12*v23 - 29*v23^2 - 40*v12*v45 + 8*v23*v45 + 
         4*v45^2)) + qsq*mTsq*(-2*mTsq*(v12 + v23)^2*(v12^2 - 2*v12*v23 - 
         5*v23^2) + v12*v23*(3*v12^2*(v23 - 3*v45) + 
         2*v12*v45*(-v23 + 5*v45) + v23*(-3*v23^2 + 15*v23*v45 - 
           14*v45^2))) + qsq^3*(mTsq^2*(-68*v12^2 - 40*v12*v23 + 76*v23^2) + 
       v23*(v23 - v45)^2*v45 + v12^3*(-7*v23 + v45) - 
       2*v12^2*(v23^2 - 8*v23*v45 + v45^2) + 
       v12*(2*v23^3 - 2*v23^2*v45 - 7*v23*v45^2 + v45^3) + 
       mTsq*(24*v12^3 + v12^2*(71*v23 - 41*v45) + 
         2*v12*(-5*v23^2 - 7*v23*v45 + v45^2) + v23*(-21*v23^2 + 31*v23*v45 + 
           2*v45^2))) + qsq^2*(-2*mTsq^2*(v12 + v23)*(11*v12^2 + 6*v12*v23 - 
         25*v23^2) + v12*v23*(v12 - v45)*(2*v12 - v23 - v45)*(-v23 + v45) + 
       mTsq*(v12^4 + v12^3*(23*v23 - 5*v45) - v12*v23*(v23 - 4*v45)*
          (13*v23 - v45) + v23^2*(-5*v23^2 + 7*v23*v45 - 6*v45^2) + 
         v12^2*(10*v23^2 - 55*v23*v45 + 6*v45^2)))))/
   (2*(qsq - 4*mTsq)*(qsq + v12)*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq*(3*qsq^6 - 2*mTsq^2*v23*(v12 + v23)^3 + 
     qsq^4*(16*mTsq^2 + v12^2 + v12*(3*v23 - 4*v45) - 
       6*mTsq*(v12 + 7*v23 - 2*v45) + (8*v23 - 5*v45)*(v23 - v45)) + 
     qsq^5*(-16*mTsq + 2*v12 + 8*v23 - 7*v45) + 
     qsq*mTsq*(-2*mTsq*(v12 + v23)^2*(3*v12 + v23) + v23*(v12 - v23 - 2*v45)*
        (2*v12^2 + v12*(v23 - 3*v45) + v23*(-v23 + v45))) - 
     qsq^3*(8*mTsq^2*(v12 - 5*v23) - (v23 - v45)*(v12^2 + 3*v23^2 + 
         2*v12*(v23 - v45) - 5*v23*v45 + v45^2) + 
       mTsq*(-3*v12^2 + (5*v23 - 2*v45)*(7*v23 - 2*v45) + 
         4*v12*(4*v23 + v45))) - qsq^2*(20*mTsq^2*(v12 - v23)*(v12 + v23) - 
       v23*(v12 - v45)*(v23 - v45)^2 + mTsq*(-3*v12^3 + v12^2*(v23 + 3*v45) + 
         v12*(9*v23^2 + 10*v23*v45 - 2*v45^2) + v23*(9*v23^2 - 17*v23*v45 + 
           2*v45^2)))))/(4*(qsq - 4*mTsq)*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (-3*qsq*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^9*(8*mTsq + v12) + 
     qsq^8*(-64*mTsq^2 + 22*mTsq*v12 + v12*(v12 + 3*v23 - 5*v45) + 
       14*mTsq*(v23 - 2*v45)) - 2*mTsq^2*v12^2*(mTsq*(v12 + v23)^5 + 
       v12*v23*(v12 + v23)^3*(v12 + v23 - v45)) + 
     qsq^7*(128*mTsq^3 - 16*mTsq^2*(13*v12 + 8*v23 - 8*v45) + 
       8*mTsq*(4*v12^2 + 3*v12*v23 + v23^2 - 6*(v12 + v23)*v45 + 5*v45^2) + 
       v12*(-5*v12^2 + 3*v23^2 + 5*v12*(v23 - v45) - 12*v23*v45 + 
         10*v45^2)) - qsq^2*(v12^3*v23*(v12 - v45)^2*(v23 - v45)*
        (v12 + v23 - v45) + 2*mTsq^3*(v12 + v23)*
        ((v12 + v23)^2*(31*v12^2 - 14*v12*v23 - 5*v23^2) - 
         2*(v12 + v23)*(5*v12^2 - 6*v12*v23 - 3*v23^2)*v45 + 
         8*v12*(v12 - 3*v23)*v45^2) + mTsq^2*v12*
        ((v12 + v23)^2*(33*v12^3 + 21*v12^2*v23 + 11*v12*v23^2 - v23^3) - 
         5*(v12 + v23)*(9*v12^3 - 19*v12^2*v23 + 3*v12*v23^2 - v23^3)*v45 + 
         4*(9*v12^3 - 27*v12^2*v23 - 5*v12*v23^2 - v23^3)*v45^2 - 
         8*v12*(v12 - 3*v23)*v45^3) + mTsq*v12^2*
        (-(v12*(v12 + v23)*(2*v12 + v23)*(v12^2 + 8*v12*v23 + 5*v23^2)) + 
         (v12 + v23)*(4*v12^3 + 57*v12^2*v23 + 6*v12*v23^2 - 3*v23^3)*v45 - 
         (4*v12^3 + 59*v12^2*v23 + 10*v12*v23^2 - 9*v23^3)*v45^2 + 
         4*(v12^2 + 3*v12*v23 - 2*v23^2)*v45^3 + 2*(-v12 + v23)*v45^4)) - 
     qsq*mTsq*v12*(-(v12^2*v23*(v12 + 3*v23 - 2*v45)*(v12 + v23 - v45)*
         (v12^2 + v12*(v23 - 3*v45) + v23*v45)) + mTsq*v12*(v12 + v23)*
        ((v12 + v23)^2*(5*v12 + v23)*(v12 + 2*v23) - 
         (v12 + v23)*(7*v12^2 - 10*v12*v23 + 7*v23^2)*v45 + 
         4*v23*(-3*v12 + v23)*v45^2) + 4*mTsq^2*(v12 + v23)^3*
        (5*v12^2 + v12*(4*v23 - v45) + v23*(-v23 + v45))) + 
     qsq^6*(32*mTsq^3*(13*v12 + 9*v23 - 2*v45) - 
       8*mTsq^2*(34*v12^2 + 40*v12*v23 + 14*v23^2 - 47*v12*v45 - 19*v23*v45 + 
         10*v45^2) + 2*mTsq*(27*v12^3 + v23^3 + 12*v12^2*(v23 - v45) - 
         16*v23^2*v45 + 34*v23*v45^2 - 16*v45^3 - 
         2*v12*(v23^2 + 12*v23*v45 - 8*v45^2)) + 
       v12*(-11*v12^3 - 6*v12^2*(v23 - 2*v45) + 2*v12*(3*v23 - 4*v45)*
          (v23 - v45) + (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2))) + 
     qsq^5*(-8*mTsq^2*(25*v12^3 + 39*v12^2*v23 + 23*v12*v23^2 + 7*v23^3 - 
         2*(20*v12^2 + 24*v12*v23 + 5*v23^2)*v45 + 6*(5*v12 + v23)*v45^2) + 
       2*mTsq*(2*v12*(v12 + v23)*(19*v12^2 - 2*v12*v23 - 2*v23^2) - 
         (32*v12^3 - 17*v12^2*v23 + 5*v12*v23^2 + 4*v23^3)*v45 + 
         4*(-4*v12^2 + 4*v12*v23 + 5*v23^2)*v45^2 - 2*(v12 + 12*v23)*v45^3 + 
         8*v45^4) + 32*mTsq^3*(16*v12^2 + v12*(22*v23 - 9*v45) + 
         (5*v23 - 2*v45)*(2*v23 + v45)) + 
       v12*(-8*v12^4 - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
         v12^3*(-18*v23 + 19*v45) - v12^2*(v23^2 - 18*v23*v45 + 12*v45^2) + 
         v12*(2*v23^3 - 9*v23^2*v45 + 10*v23*v45^2 - 4*v45^3))) - 
     qsq^3*(8*mTsq^3*((v12 + v23)^2*(3*v12^2 - 14*v12*v23 - 9*v23^2) + 
         (v12 + v23)*(11*v12^2 - 6*v12*v23 + 11*v23^2)*v45 - 
         2*(9*v12^2 - 10*v12*v23 + 5*v23^2)*v45^2) + 
       mTsq^2*(v12*(v12 + v23)*(83*v12^3 + 45*v12^2*v23 + 17*v12*v23^2 + 
           7*v23^3) - 4*(15*v12^4 - 25*v12^3*v23 + v12^2*v23^2 + 
           5*v12*v23^3 - 4*v23^4)*v45 - 4*(5*v12^3 + 6*v12^2*v23 - 
           15*v12*v23^2 + 8*v23^3)*v45^2 + 16*v23*(-3*v12 + v23)*v45^3 + 
         16*v12*v45^4) + v12^2*(v12 - v45)*(3*v12^3*v23 - (v23 - v45)^3*v45 + 
         v12^2*(6*v23^2 - 10*v23*v45 + v45^2) + v12*(v23 - v45)*
          (2*v23^2 - 7*v23*v45 + 2*v45^2)) + 
       mTsq*v12*(-19*v12^5 + v12^4*(-75*v23 + 49*v45) + 
         v12^3*(-65*v23^2 + 128*v23*v45 - 48*v45^2) + 2*(v23 - v45)^2*v45*
          (v23^2 - 2*v45^2) - 2*v12*(v23 - v45)*v45*(9*v23^2 - 13*v23*v45 + 
           8*v45^2) + v12^2*(-17*v23^3 + 15*v23^2*v45 - 20*v23*v45^2 + 
           4*v45^3))) + qsq^4*(-4*mTsq^2*(32*v12^4 + 45*v12^3*v23 + 
         25*v12^2*v23^2 + 15*v12*v23^3 + 3*v23^4 - 
         (23*v12^3 + 46*v12^2*v23 + 41*v12*v23^2 - 2*v23^3)*v45 + 
         4*v12*(5*v12 + 12*v23)*v45^2 + 2*(-7*v12 + v23)*v45^3 - 4*v45^4) + 
       16*mTsq^3*(15*v12^3 + v12^2*(37*v23 - 22*v45) + 
         v23*(13*v23^2 - 6*v23*v45 - 8*v45^2) + v12*(35*v23^2 + 4*v23*v45 + 
           4*v45^2)) + v12*(-2*v12^5 + (v23 - v45)^3*v45^2 + 
         v12^4*(-13*v23 + 7*v45) + v12^3*(-9*v23^2 + 32*v23*v45 - 11*v45^2) + 
         v12^2*v45*(11*v23^2 - 23*v23*v45 + 8*v45^2) - 
         v12*v45*(v23^3 - 2*v23*v45^2 + v45^3)) + 
       mTsq*(57*v12^5 + v12^4*(111*v23 - 104*v45) + 2*(3*v23 - 2*v45)*
          (v23 - v45)^2*v45^2 + v12^3*(31*v23^2 - 44*v23*v45 + 28*v45^2) + 
         v12^2*(-9*v23^3 + 60*v23^2*v45 - 82*v23*v45^2 + 40*v45^3) - 
         2*v12*(v23^4 + 2*v23^3*v45 - 6*v23^2*v45^2 + 3*v45^4)))))/
   (2*(qsq - 4*mTsq)*(qsq + v12)*(4*qsq*mTsq - v12^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(3/2)*(-qsq^5 + qsq^4*(4*mTsq + 2*v12 - 6*v23 + v45) + 
     mTsq*v23*(v12 + v23)*((2*v12 - v23)*(v12 + v23) + (-3*v12 + v23)*v45) + 
     qsq^3*(v12^2 - 8*v23^2 + v12*(v23 - 4*v45) + 9*v23*v45 + v45^2 + 
       4*mTsq*(4*v23 + v45)) + qsq*(-(v23*(v12 - v45)*(v23 - v45)^2) + 
       mTsq*(3*v12^3 + 3*v23^2*(v23 - 3*v45) + 5*v12^2*(v23 - v45) + 
         5*v12*v23*(v23 + 2*v45))) + 
     qsq^2*((v23 - v45)*(v12^2 - 3*v23^2 + 5*v23*v45 + v45^2 - 
         2*v12*(v23 + v45)) + mTsq*(5*v12^2 + v23*(17*v23 - 4*v45) + 
         2*v12*(v23 + 4*v45)))))/(2*Sqrt[qsq - 4*mTsq]*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*qsq*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^9*(8*mTsq + v23) + 
     qsq^8*(-64*mTsq^2 + 2*mTsq*(7*v12 + 11*v23 - 14*v45) + 
       v23*(3*v12 + v23 - 5*v45)) + 2*mTsq^2*v23^2*(v12 + v23)^3*
      (-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + v12*v23*v45) + 
     qsq^2*(-(v12*v23^3*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45)) + 
       2*mTsq^3*(v12 + v23)*((v12 + v23)^2*(5*v12^2 + 14*v12*v23 - 
           31*v23^2) - 2*(v12 + v23)*(3*v12^2 + 6*v12*v23 - 5*v23^2)*v45 + 
         8*(3*v12 - v23)*v23*v45^2) + mTsq^2*v23*
        ((v12 + v23)^2*(v12^3 - 11*v12^2*v23 - 21*v12*v23^2 - 33*v23^3) - 
         5*(v12 + v23)*(v12^3 - 3*v12^2*v23 + 19*v12*v23^2 - 9*v23^3)*v45 + 
         4*(v12^3 + 5*v12^2*v23 + 27*v12*v23^2 - 9*v23^3)*v45^2 + 
         8*v23*(-3*v12 + v23)*v45^3) + mTsq*v23^2*
        (v23*(v12 + v23)*(v12 + 2*v23)*(5*v12^2 + 8*v12*v23 + v23^2) + 
         (v12 + v23)*(3*v12^3 - 6*v12^2*v23 - 57*v12*v23^2 - 4*v23^3)*v45 + 
         (-9*v12^3 + 10*v12^2*v23 + 59*v12*v23^2 + 4*v23^3)*v45^2 - 
         4*(-2*v12^2 + 3*v12*v23 + v23^2)*v45^3 + 2*(-v12 + v23)*v45^4)) + 
     qsq^3*(8*mTsq^3*((v12 + v23)^2*(9*v12^2 + 14*v12*v23 - 3*v23^2) - 
         (v12 + v23)*(11*v12^2 - 6*v12*v23 + 11*v23^2)*v45 + 
         2*(5*v12^2 - 10*v12*v23 + 9*v23^2)*v45^2) - v23^2*(v23 - v45)*
        (v12*v23*(2*v12^2 + 6*v12*v23 + 3*v23^2) - 
         v12*(v12^2 + 9*v12*v23 + 10*v23^2)*v45 + 
         (3*v12^2 + 9*v12*v23 + v23^2)*v45^2 - (3*v12 + 2*v23)*v45^3 + 
         v45^4) + mTsq^2*(-(v23*(v12 + v23)*(7*v12^3 + 17*v12^2*v23 + 
            45*v12*v23^2 + 83*v23^3)) + 4*(-4*v12^4 + 5*v12^3*v23 + 
           v12^2*v23^2 - 25*v12*v23^3 + 15*v23^4)*v45 + 
         4*(8*v12^3 - 15*v12^2*v23 + 6*v12*v23^2 + 5*v23^3)*v45^2 - 
         16*v12*(v12 - 3*v23)*v45^3 - 16*v23*v45^4) + 
       mTsq*v23*(v23^2*(17*v12^3 + 65*v12^2*v23 + 75*v12*v23^2 + 19*v23^3) - 
         (2*v12^4 - 18*v12^3*v23 + 15*v12^2*v23^2 + 128*v12*v23^3 + 49*v23^4)*
          v45 + 4*(v12^3 - 11*v12^2*v23 + 5*v12*v23^2 + 12*v23^3)*v45^2 + 
         2*(v12^2 + 21*v12*v23 - 2*v23^2)*v45^3 - 8*(v12 + 2*v23)*v45^4 + 
         4*v45^5)) + qsq*mTsq*v23*(mTsq*v23*(v12 + v23)*
        (-((v12 + v23)^2*(2*v12 + v23)*(v12 + 5*v23)) + 
         (v12 + v23)*(7*v12^2 - 10*v12*v23 + 7*v23^2)*v45 - 
         4*v12*(v12 - 3*v23)*v45^2) + v12*v23^2*(3*v12 + v23 - 2*v45)*
        (v12 + v23 - v45)*(v23*(v23 - 3*v45) + v12*(v23 + v45)) + 
       4*mTsq^2*(v12 + v23)^3*(v12^2 + v23*(-5*v23 + v45) - 
         v12*(4*v23 + v45))) + qsq^7*(128*mTsq^3 - 
       16*mTsq^2*(8*v12 + 13*v23 - 8*v45) + 8*mTsq*(v12^2 + 3*v12*v23 + 
         4*v23^2 - 6*(v12 + v23)*v45 + 5*v45^2) + 
       v23*(3*v12^2 + v12*(5*v23 - 12*v45) - 5*(v23 - v45)*(v23 + 2*v45))) + 
     qsq^6*(32*mTsq^3*(9*v12 + 13*v23 - 2*v45) - 
       8*mTsq^2*(14*v12^2 + 40*v12*v23 + 34*v23^2 - 19*v12*v45 - 47*v23*v45 + 
         10*v45^2) + 2*mTsq*(v12^3 - 2*v12^2*v23 + 12*v12*v23^2 + 27*v23^3 - 
         4*(4*v12^2 + 6*v12*v23 + 3*v23^2)*v45 + 2*(17*v12 + 8*v23)*v45^2 - 
         16*v45^3) + v23*(v12^3 - 11*v23^3 + v12^2*(6*v23 - 9*v45) + 
         12*v23^2*v45 + 8*v23*v45^2 - 10*v45^3 - 
         2*v12*(3*v23^2 + 7*v23*v45 - 9*v45^2))) + 
     qsq^5*(-8*mTsq^2*(7*v12^3 + 23*v12^2*v23 + 39*v12*v23^2 + 25*v23^3 - 
         2*(5*v12^2 + 24*v12*v23 + 20*v23^2)*v45 + 6*(v12 + 5*v23)*v45^2) + 
       2*mTsq*(2*v23*(v12 + v23)*(-2*v12^2 - 2*v12*v23 + 19*v23^2) - 
         (4*v12^3 + 5*v12^2*v23 - 17*v12*v23^2 + 32*v23^3)*v45 + 
         4*(5*v12^2 + 4*v12*v23 - 4*v23^2)*v45^2 - 2*(12*v12 + v23)*v45^3 + 
         8*v45^4) + 32*mTsq^3*(10*v12^2 + 16*v23^2 - 9*v23*v45 - 2*v45^2 + 
         v12*(22*v23 + v45)) + v23*(2*v12^3*(v23 - v45) - 
         v12^2*(v23^2 + 9*v23*v45 - 9*v45^2) - (v23 - v45)*
          (8*v23^3 - 11*v23^2*v45 + v23*v45^2 + 5*v45^3) - 
         2*v12*(9*v23^3 - 9*v23^2*v45 - 5*v23*v45^2 + 6*v45^3))) + 
     qsq^4*(-4*mTsq^2*(3*v12^4 + 15*v12^3*v23 + 25*v12^2*v23^2 + 
         45*v12*v23^3 + 32*v23^4 + (2*v12^3 - 41*v12^2*v23 - 46*v12*v23^2 - 
           23*v23^3)*v45 + 4*v23*(12*v12 + 5*v23)*v45^2 + 
         2*(v12 - 7*v23)*v45^3 - 4*v45^4) + 
       mTsq*(v23*(-2*v12^4 - 9*v12^3*v23 + 31*v12^2*v23^2 + 111*v12*v23^3 + 
           57*v23^4) - 4*v23*(v12^3 - 15*v12^2*v23 + 11*v12*v23^2 + 26*v23^3)*
          v45 + 2*(3*v12^3 + 6*v12^2*v23 - 41*v12*v23^2 + 14*v23^3)*v45^2 + 
         8*(-2*v12^2 + 5*v23^2)*v45^3 + 2*(7*v12 - 3*v23)*v45^4 - 4*v45^5) + 
       16*mTsq^3*(13*v12^3 + v12^2*(35*v23 - 6*v45) + 
         v12*(37*v23^2 + 4*v23*v45 - 8*v45^2) + v23*(15*v23^2 - 22*v23*v45 + 
           4*v45^2)) + v23*(v12^3*v45*(-v23 + v45) + 
         v12^2*(-9*v23^3 + 11*v23^2*v45 - 3*v45^3) - (v23 - v45)^2*
          (2*v23^3 - 3*v23^2*v45 + 3*v23*v45^2 + v45^3) + 
         v12*(-13*v23^4 + 32*v23^3*v45 - 23*v23^2*v45^2 + 2*v23*v45^3 + 
           3*v45^4)))))/(2*(qsq - 4*mTsq)*(qsq + v23)*(4*qsq*mTsq - v23^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(3/2)*(-qsq^5 + qsq^4*(4*mTsq - 6*v12 + 2*v23 + v45) + 
     mTsq*v12*(v12 + v23)*(-((v12 - 2*v23)*(v12 + v23)) + 
       (v12 - 3*v23)*v45) + qsq^3*(-8*v12^2 + v12*v23 + v23^2 + 9*v12*v45 - 
       4*v23*v45 + v45^2 + 4*mTsq*(4*v12 + v45)) + 
     qsq*(v12*(v12 - v45)^2*(-v23 + v45) + 
       mTsq*(3*v12^3 + v12^2*(5*v23 - 9*v45) + v23^2*(3*v23 - 5*v45) + 
         5*v12*v23*(v23 + 2*v45))) + 
     qsq^2*(-((3*v12^2 + v12*(2*v23 - 5*v45) - (v23 - v45)^2)*(v12 - v45)) + 
       mTsq*(17*v12^2 + 2*v12*(v23 - 2*v45) + v23*(5*v23 + 8*v45)))))/
   (2*Sqrt[qsq - 4*mTsq]*(qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (qsq^(3/2)*(2*qsq^6 - mTsq*v12*v23*(v12 + v23)^2*(v12 + v23 - 2*v45) + 
     qsq^5*(-8*mTsq + 5*(v12 + v23) - 2*v45) + 
     qsq^4*(5*(v12 + v23)*(-4*mTsq + v12 + v23) - 8*mTsq*v45 - 
       6*(v12 + v23)*v45 - 2*v45^2) + 
     qsq^3*(2*(v12 + v23)*(v12^2 + 3*v12*v23 + v23^2) - 
       3*(v12^2 + 6*v12*v23 + v23^2)*v45 + (v12 + v23)*v45^2 + 2*v45^3 - 
       2*mTsq*(11*v12^2 + 18*v12*v23 + 11*v23^2 + 4*(v12 + v23)*v45)) + 
     qsq*(v12*v23*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45) + 
       2*mTsq*(v12 + v23)*(-((v12 + v23)*(v12^2 + 3*v12*v23 + v23^2)) + 
         2*(v12^2 + v23^2)*v45)) + 
     qsq^2*(-(mTsq*(v12 + v23)*(11*v12^2 + 18*v12*v23 + 11*v23^2)) + 
       6*mTsq*(v12 - v23)^2*v45 + v12*v23*(3*v12^2 + 4*v12*v23 + 3*v23^2 - 
         10*(v12 + v23)*v45 + 10*v45^2))))/(Sqrt[qsq - 4*mTsq]*(qsq + v12)*
    (qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (4*qsq^8 + qsq^7*(17*v12 + 15*v23 - 22*v45) - 
     qsq^6*(128*mTsq^2 - 27*v12^2 - 55*v12*v23 - 22*v23^2 + 75*v12*v45 + 
       69*v23*v45 - 50*v45^2 + 8*mTsq*(5*v12 + 3*v23 + v45)) + 
     qsq^5*(256*mTsq^3 + 19*v12^3 + v12^2*(78*v23 - 90*v45) - 
       16*mTsq^2*(17*v12 + 19*v23 - 20*v45) + 
       2*mTsq*(-45*v12^2 - 98*v12*v23 - 25*v23^2 + 66*v12*v45 + 14*v23*v45 + 
         16*v45^2) + 2*(v23 - v45)*(8*v23^2 - 33*v23*v45 + 30*v45^2) + 
       v12*(67*v23^2 - 198*v23*v45 + 130*v45^2)) + 
     qsq^4*(5*v12^4 + v12^3*(50*v23 - 43*v45) + 
       128*mTsq^3*(5*(v12 + v23) - 2*v45) + 2*(3*v23 - 5*v45)*(v23 - 4*v45)*
        (v23 - v45)^2 - 8*mTsq^2*(27*v12^2 + 56*v12*v23 + 37*v23^2 - 
         70*v12*v45 - 66*v23*v45 + 36*v45^2) + 
       v12^2*(81*v23^2 - 206*v23*v45 + 108*v45^2) + 
       v12*(38*v23^3 - 189*v23^2*v45 + 266*v23*v45^2 - 110*v45^3) - 
       mTsq*(73*v12^3 + 321*v12^2*v23 + 299*v12*v23^2 + 27*v23^3 - 
         2*(125*v12^2 + 220*v12*v23 + 11*v23^2)*v45 + 16*(10*v12 - 3*v23)*
          v45^2 + 48*v45^3)) + 2*mTsq*(v12*v23*(v23 - v45)^2*
        (v12 + v23 - v45)*(-3*v12^2 - 2*v12*v23 + v23^2 + 4*v12*v45 - 
         4*v23*v45) + 4*mTsq^2*(v12 + v23)^2*((v12 + v23)^3 + 
         (-v12^2 + v23^2)*v45 + 2*(-v12 + v23)*v45^2) + 
       mTsq*(v23*(v12 + v23)^3*(2*v12^2 + 3*v12*v23 - v23^2) - 
         2*v12*(v12 - 2*v23)*(v12 - v23)*(v12 + v23)^2*v45 + 
         (v12 + v23)*(v12^3 - 31*v12^2*v23 + 19*v12*v23^2 + 3*v23^3)*v45^2 + 
         2*(v12 - v23)*(v12^2 + 10*v12*v23 + v23^2)*v45^3)) + 
     qsq^3*((v23 - 7*v45)*(v23 - 2*v45)*(v23 - v45)^3 + 
       6*v12^4*(2*v23 - v45) + 64*mTsq^3*(10*(v12 + v23)^2 - 
         3*(3*v12 + v23)*v45) + v12*(5*v23 - 9*v45)*(v23 - v45)*
        (2*v23^2 - 10*v23*v45 + 5*v45^2) + v12^3*(45*v23^2 - 86*v23*v45 + 
         29*v45^2) + 2*v12^2*(18*v23^3 - 80*v23^2*v45 + 92*v23*v45^2 - 
         27*v45^3) - 4*mTsq^2*(17*v12^3 + 49*v12^2*v23 + 51*v12*v23^2 + 
         43*v23^3 - 2*(37*v12^2 + 90*v12*v23 + 41*v23^2)*v45 + 
         4*(25*v12 + 19*v23)*v45^2 - 24*v45^3) + 
       mTsq*(-22*v12^4 + v12^3*(-209*v23 + 139*v45) + 
         v12^2*(-389*v23^2 + 623*v23*v45 - 230*v45^2) + 
         (v23 - 2*v45)*(7*v23^3 - 33*v23^2*v45 + 36*v23*v45^2 - 16*v45^3) + 
         v12*(-187*v23^3 + 421*v23^2*v45 - 336*v23*v45^2 + 88*v45^3))) + 
     qsq*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
       16*mTsq^3*(v12 + v23)*(5*(v12 + v23)^3 - (7*v12 - 3*v23)*(v12 + v23)*
          v45 + 4*(v12 - v23)*v45^2) + 2*mTsq^2*
        ((v12 + v23)^2*(v12 + 3*v23)*(v12^2 + 8*v12*v23 - 3*v23^2) - 
         2*(v12 + v23)*(3*v12^3 - 12*v12^2*v23 - 5*v12*v23^2 - 2*v23^3)*v45 - 
         8*(v12^3 + 8*v12^2*v23 + 4*v12*v23^2 - v23^3)*v45^2 + 
         8*(v12^2 + 3*v12*v23 - 2*v23^2)*v45^3 + 8*(-v12 + v23)*v45^4) + 
       mTsq*(v12^5*(-v23 + v45) - 2*v12^4*(17*v23^2 - 14*v23*v45 + v45^2) + 
         v23*(v23 - v45)^2*(3*v23^3 - 9*v23^2*v45 + 12*v23*v45^2 - 4*v45^3) + 
         v12^3*(-73*v23^3 + 177*v23^2*v45 - 93*v23*v45^2 + 5*v45^3) + 
         v12^2*(-41*v23^4 + 143*v23^3*v45 - 187*v23^2*v45^2 + 85*v23*v45^3 - 
           8*v45^4) + v12*(v23 - v45)*(2*v23^4 - 28*v23^3*v45 + 
           13*v23^2*v45^2 + 8*v23*v45^3 - 4*v45^4))) + 
     qsq^2*(32*mTsq^3*(10*(v12 + v23)^3 - (13*v12 - v23)*(v12 + v23)*v45 + 
         6*(v12 - v23)*v45^2) + 2*mTsq^2*(-v12^4 + 6*v12^3*v23 + 
         36*v12^2*v23^2 - 6*v12*v23^3 - 35*v23^4 + 
         16*(v12^3 + 9*v12^2*v23 + 9*v12*v23^2 + 3*v23^3)*v45 - 
         8*(6*v12^2 + 25*v12*v23 + 5*v23^2)*v45^2 + 16*(3*v12 + v23)*v45^3) + 
       (v12 - v45)*(v23 - v45)*((v23 - 2*v45)*(v23 - v45)^3 + 
         v12^3*(9*v23 - v45) + 4*v12^2*(4*v23^2 - 7*v23*v45 + v45^2) + 
         v12*(v23 - v45)*(6*v23^2 - 20*v23*v45 + 5*v45^2)) + 
       mTsq*(-v12^5 + v12^4*(-50*v23 + 20*v45) + 
         v12^3*(-199*v23^2 + 280*v23*v45 - 63*v45^2) + 
         v12^2*(-197*v23^3 + 500*v23^2*v45 - 387*v23*v45^2 + 78*v45^3) + 
         v12*(-44*v23^4 + 108*v23^3*v45 - 149*v23^2*v45^2 + 104*v23*v45^3 - 
           24*v45^4) + (v23 - v45)*(11*v23^4 - 41*v23^3*v45 + 
           62*v23^2*v45^2 - 32*v23*v45^3 + 8*v45^4)))))/
   (2*(qsq - 4*mTsq)*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (4*qsq^8 + qsq^7*(17*v12 + 15*v23 - 22*v45) - 
      qsq^6*(128*mTsq^2 - 27*v12^2 - 55*v12*v23 - 22*v23^2 + 75*v12*v45 + 
        69*v23*v45 - 50*v45^2 + 8*mTsq*(5*v12 + 3*v23 + v45)) + 
      qsq^5*(256*mTsq^3 + 19*v12^3 + v12^2*(78*v23 - 90*v45) - 
        16*mTsq^2*(17*v12 + 19*v23 - 20*v45) + 
        2*mTsq*(-45*v12^2 - 98*v12*v23 - 25*v23^2 + 66*v12*v45 + 14*v23*v45 + 
          16*v45^2) + 2*(v23 - v45)*(8*v23^2 - 33*v23*v45 + 30*v45^2) + 
        v12*(67*v23^2 - 198*v23*v45 + 130*v45^2)) + 
      qsq^4*(5*v12^4 + v12^3*(50*v23 - 43*v45) + 
        128*mTsq^3*(5*(v12 + v23) - 2*v45) + 2*(3*v23 - 5*v45)*(v23 - 4*v45)*
         (v23 - v45)^2 - 8*mTsq^2*(27*v12^2 + 56*v12*v23 + 37*v23^2 - 
          70*v12*v45 - 66*v23*v45 + 36*v45^2) + 
        v12^2*(81*v23^2 - 206*v23*v45 + 108*v45^2) + 
        v12*(38*v23^3 - 189*v23^2*v45 + 266*v23*v45^2 - 110*v45^3) - 
        mTsq*(73*v12^3 + 321*v12^2*v23 + 299*v12*v23^2 + 27*v23^3 - 
          2*(125*v12^2 + 220*v12*v23 + 11*v23^2)*v45 + 16*(10*v12 - 3*v23)*
           v45^2 + 48*v45^3)) + 2*mTsq*(v12*v23*(v23 - v45)^2*
         (v12 + v23 - v45)*(-3*v12^2 - 2*v12*v23 + v23^2 + 4*v12*v45 - 
          4*v23*v45) + 4*mTsq^2*(v12 + v23)^2*((v12 + v23)^3 + 
          (-v12^2 + v23^2)*v45 + 2*(-v12 + v23)*v45^2) + 
        mTsq*(v23*(v12 + v23)^3*(2*v12^2 + 3*v12*v23 - v23^2) - 
          2*v12*(v12 - 2*v23)*(v12 - v23)*(v12 + v23)^2*v45 + 
          (v12 + v23)*(v12^3 - 31*v12^2*v23 + 19*v12*v23^2 + 3*v23^3)*v45^2 + 
          2*(v12 - v23)*(v12^2 + 10*v12*v23 + v23^2)*v45^3)) + 
      qsq^3*((v23 - 7*v45)*(v23 - 2*v45)*(v23 - v45)^3 + 
        6*v12^4*(2*v23 - v45) + 64*mTsq^3*(10*(v12 + v23)^2 - 
          3*(3*v12 + v23)*v45) + v12*(5*v23 - 9*v45)*(v23 - v45)*
         (2*v23^2 - 10*v23*v45 + 5*v45^2) + v12^3*(45*v23^2 - 86*v23*v45 + 
          29*v45^2) + 2*v12^2*(18*v23^3 - 80*v23^2*v45 + 92*v23*v45^2 - 
          27*v45^3) - 4*mTsq^2*(17*v12^3 + 49*v12^2*v23 + 51*v12*v23^2 + 
          43*v23^3 - 2*(37*v12^2 + 90*v12*v23 + 41*v23^2)*v45 + 
          4*(25*v12 + 19*v23)*v45^2 - 24*v45^3) + 
        mTsq*(-22*v12^4 + v12^3*(-209*v23 + 139*v45) + 
          v12^2*(-389*v23^2 + 623*v23*v45 - 230*v45^2) + 
          (v23 - 2*v45)*(7*v23^3 - 33*v23^2*v45 + 36*v23*v45^2 - 16*v45^3) + 
          v12*(-187*v23^3 + 421*v23^2*v45 - 336*v23*v45^2 + 88*v45^3))) + 
      qsq*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
        16*mTsq^3*(v12 + v23)*(5*(v12 + v23)^3 - (7*v12 - 3*v23)*(v12 + v23)*
           v45 + 4*(v12 - v23)*v45^2) + 2*mTsq^2*
         ((v12 + v23)^2*(v12 + 3*v23)*(v12^2 + 8*v12*v23 - 3*v23^2) - 
          2*(v12 + v23)*(3*v12^3 - 12*v12^2*v23 - 5*v12*v23^2 - 2*v23^3)*
           v45 - 8*(v12^3 + 8*v12^2*v23 + 4*v12*v23^2 - v23^3)*v45^2 + 
          8*(v12^2 + 3*v12*v23 - 2*v23^2)*v45^3 + 8*(-v12 + v23)*v45^4) + 
        mTsq*(v12^5*(-v23 + v45) - 2*v12^4*(17*v23^2 - 14*v23*v45 + v45^2) + 
          v23*(v23 - v45)^2*(3*v23^3 - 9*v23^2*v45 + 12*v23*v45^2 - 
            4*v45^3) + v12^3*(-73*v23^3 + 177*v23^2*v45 - 93*v23*v45^2 + 
            5*v45^3) + v12^2*(-41*v23^4 + 143*v23^3*v45 - 187*v23^2*v45^2 + 
            85*v23*v45^3 - 8*v45^4) + v12*(v23 - v45)*(2*v23^4 - 
            28*v23^3*v45 + 13*v23^2*v45^2 + 8*v23*v45^3 - 4*v45^4))) + 
      qsq^2*(32*mTsq^3*(10*(v12 + v23)^3 - (13*v12 - v23)*(v12 + v23)*v45 + 
          6*(v12 - v23)*v45^2) + 2*mTsq^2*(-v12^4 + 6*v12^3*v23 + 
          36*v12^2*v23^2 - 6*v12*v23^3 - 35*v23^4 + 
          16*(v12^3 + 9*v12^2*v23 + 9*v12*v23^2 + 3*v23^3)*v45 - 
          8*(6*v12^2 + 25*v12*v23 + 5*v23^2)*v45^2 + 16*(3*v12 + v23)*
           v45^3) + (v12 - v45)*(v23 - v45)*((v23 - 2*v45)*(v23 - v45)^3 + 
          v12^3*(9*v23 - v45) + 4*v12^2*(4*v23^2 - 7*v23*v45 + v45^2) + 
          v12*(v23 - v45)*(6*v23^2 - 20*v23*v45 + 5*v45^2)) + 
        mTsq*(-v12^5 + v12^4*(-50*v23 + 20*v45) + 
          v12^3*(-199*v23^2 + 280*v23*v45 - 63*v45^2) + 
          v12^2*(-197*v23^3 + 500*v23^2*v45 - 387*v23*v45^2 + 78*v45^3) + 
          v12*(-44*v23^4 + 108*v23^3*v45 - 149*v23^2*v45^2 + 104*v23*v45^3 - 
            24*v45^4) + (v23 - v45)*(11*v23^4 - 41*v23^3*v45 + 
            62*v23^2*v45^2 - 32*v23*v45^3 + 8*v45^4)))))/
    ((qsq - 4*mTsq)*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq*(-3*qsq^6 + 2*mTsq^2*v12*(v12 + v23)^3 + 
     qsq^5*(16*mTsq - 8*v12 - 2*v23 + 7*v45) - 
     qsq^4*(16*mTsq^2 + 8*v12^2 + 3*v12*v23 + v23^2 - 
       6*mTsq*(7*v12 + v23 - 2*v45) - 13*v12*v45 - 4*v23*v45 + 5*v45^2) + 
     qsq^3*(8*mTsq^2*(-5*v12 + v23) - (3*v12^2 + v12*(2*v23 - 5*v45) + 
         (v23 - v45)^2)*(v12 - v45) + mTsq*(35*v12^2 + 16*v12*v23 - 3*v23^2 - 
         24*v12*v45 + 4*v23*v45 + 4*v45^2)) + 
     qsq*mTsq*(2*mTsq*(v12 + v23)^2*(v12 + 3*v23) - v12*(v12 - v23 + 2*v45)*
        (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45))) + 
     qsq^2*(20*mTsq^2*(-v12^2 + v23^2) + v12*(v12 - v45)^2*(-v23 + v45) + 
       mTsq*(9*v12^3 + v12^2*(9*v23 - 17*v45) + v23*(-3*v23^2 + 3*v23*v45 - 
           2*v45^2) + v12*(v23^2 + 10*v23*v45 + 2*v45^2)))))/
   ((qsq - 4*mTsq)*(qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (4*qsq^8 + qsq^7*(15*v12 + 17*v23 - 22*v45) - 
     qsq^6*(128*mTsq^2 - 22*v12^2 - 55*v12*v23 - 27*v23^2 + 69*v12*v45 + 
       75*v23*v45 - 50*v45^2 + 8*mTsq*(3*v12 + 5*v23 + v45)) + 
     qsq^4*(6*v12^4 + 38*v12^3*v23 + 81*v12^2*v23^2 + 50*v12*v23^3 + 
       5*v23^4 + 128*mTsq^3*(5*(v12 + v23) - 2*v45) - 
       (46*v12^3 + 189*v12^2*v23 + 206*v12*v23^2 + 43*v23^3)*v45 + 
       2*(57*v12^2 + 133*v12*v23 + 54*v23^2)*v45^2 - 2*(57*v12 + 55*v23)*
        v45^3 + 40*v45^4 - 8*mTsq^2*(37*v12^2 + 56*v12*v23 + 27*v23^2 - 
         66*v12*v45 - 70*v23*v45 + 36*v45^2) - 
       mTsq*(27*v12^3 + 299*v12^2*v23 + 321*v12*v23^2 + 73*v23^3 - 
         2*(11*v12^2 + 220*v12*v23 + 125*v23^2)*v45 + 16*(-3*v12 + 10*v23)*
          v45^2 + 48*v45^3)) + qsq^3*(v12^5 + 2*v12^4*(5*v23 - 6*v45) + 
       64*mTsq^3*(10*(v12 + v23)^2 - 3*(v12 + 3*v23)*v45) - 
       (v23 - v45)^2*v45*(6*v23^2 - 17*v23*v45 + 14*v45^2) + 
       v12^3*(36*v23^2 - 78*v23*v45 + 44*v45^2) + 
       v12^2*(45*v23^3 - 160*v23^2*v45 + 183*v23*v45^2 - 70*v45^3) - 
       4*mTsq^2*(43*v12^3 + 51*v12^2*v23 + 49*v12*v23^2 + 17*v23^3 - 
         2*(41*v12^2 + 90*v12*v23 + 37*v23^2)*v45 + 4*(19*v12 + 25*v23)*
          v45^2 - 24*v45^3) + mTsq*(7*v12^4 - 187*v12^3*v23 - 
         389*v12^2*v23^2 - 209*v12*v23^3 - 22*v23^4 + 
         (-47*v12^3 + 421*v12^2*v23 + 623*v12*v23^2 + 139*v23^3)*v45 + 
         2*(51*v12^2 - 168*v12*v23 - 115*v23^2)*v45^2 + 
         88*(-v12 + v23)*v45^3 + 32*v45^4) + v12*(12*v23^4 - 86*v23^3*v45 + 
         184*v23^2*v45^2 - 160*v23*v45^3 + 51*v45^4)) + 
     qsq^5*(256*mTsq^3 + 16*v12^3 + 67*v12^2*v23 + 78*v12*v23^2 + 19*v23^3 - 
       16*mTsq^2*(19*v12 + 17*v23 - 20*v45) - 
       2*(41*v12^2 + 99*v12*v23 + 45*v23^2)*v45 + 2*(63*v12 + 65*v23)*v45^2 - 
       60*v45^3 + 2*mTsq*(-25*v12^2 - 45*v23^2 + 66*v23*v45 + 16*v45^2 + 
         14*v12*(-7*v23 + v45))) + 
     2*mTsq*(4*mTsq^2*(v12 + v23)^2*((v12 + v23)^3 + (v12 - v23)*(v12 + v23)*
          v45 + 2*(v12 - v23)*v45^2) + 
       mTsq*(-(v12*(v12 + v23)^3*(v12^2 - 3*v12*v23 - 2*v23^2)) - 
         2*(v12 - v23)*(2*v12 - v23)*v23*(v12 + v23)^2*v45 + 
         (v12 + v23)*(3*v12^3 + 19*v12^2*v23 - 31*v12*v23^2 + v23^3)*v45^2 - 
         2*(v12 - v23)*(v12^2 + 10*v12*v23 + v23^2)*v45^3) + 
       v12*v23*(v12 - v45)^2*(v12 + v23 - v45)*(v12^2 - 2*v12*(v23 + 2*v45) + 
         v23*(-3*v23 + 4*v45))) + 
     qsq^2*(32*mTsq^3*(10*(v12 + v23)^3 + (v12 - 13*v23)*(v12 + v23)*v45 + 
         6*(-v12 + v23)*v45^2) + 2*mTsq^2*(-35*v12^4 - 6*v12^3*v23 + 
         36*v12^2*v23^2 + 6*v12*v23^3 - v23^4 + 16*(3*v12^3 + 9*v12^2*v23 + 
           9*v12*v23^2 + v23^3)*v45 - 8*(5*v12^2 + 25*v12*v23 + 6*v23^2)*
          v45^2 + 16*(v12 + 3*v23)*v45^3) + mTsq*(11*v12^5 - 44*v12^4*v23 - 
         197*v12^3*v23^2 - 199*v12^2*v23^3 - 50*v12*v23^4 - v23^5 + 
         4*(-13*v12^4 + 27*v12^3*v23 + 125*v12^2*v23^2 + 70*v12*v23^3 + 
           5*v23^4)*v45 + (103*v12^3 - 149*v12^2*v23 - 387*v12*v23^2 - 
           63*v23^3)*v45^2 + 2*(-47*v12^2 + 52*v12*v23 + 39*v23^2)*v45^3 + 
         8*(5*v12 - 3*v23)*v45^4 - 8*v45^5) + (v12 - v45)*(v23 - v45)*
        (v12^4 + v12^3*(6*v23 - 5*v45) + v12^2*(8*v23 - 9*v45)*
          (2*v23 - v45) - (v23 - 2*v45)*(v23 - v45)^2*v45 + 
         v12*(9*v23^3 - 28*v23^2*v45 + 25*v23*v45^2 - 7*v45^3))) + 
     qsq*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
       16*mTsq^3*(v12 + v23)*(5*(v12 + v23)^3 + (3*v12 - 7*v23)*(v12 + v23)*
          v45 + 4*(-v12 + v23)*v45^2) + 2*mTsq^2*
        (-((v12 + v23)^2*(3*v12 + v23)*(3*v12^2 - 8*v12*v23 - v23^2)) + 
         2*(v12 + v23)*(2*v12^3 + 5*v12^2*v23 + 12*v12*v23^2 - 3*v23^3)*v45 + 
         8*(v12^3 - 4*v12^2*v23 - 8*v12*v23^2 - v23^3)*v45^2 + 
         8*(-2*v12^2 + 3*v12*v23 + v23^2)*v45^3 + 8*(v12 - v23)*v45^4) + 
       mTsq*(3*v12^6 + v12^5*(2*v23 - 15*v45) + v23*(v23 - v45)^2*v45*
          (v23^2 + 4*v45^2) + v12^4*(-41*v23^2 - 30*v23*v45 + 33*v45^2) + 
         v12^3*(-73*v23^3 + 143*v23^2*v45 + 41*v23*v45^2 - 37*v45^3) + 
         v12^2*(-34*v23^4 + 177*v23^3*v45 - 187*v23^2*v45^2 - 5*v23*v45^3 + 
           20*v45^4) - v12*(v23^5 - 28*v23^4*v45 + 93*v23^3*v45^2 - 
           85*v23^2*v45^3 + 12*v23*v45^4 + 4*v45^5)))))/
   (2*(qsq - 4*mTsq)*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (4*qsq^8 + qsq^7*(15*v12 + 17*v23 - 22*v45) - 
      qsq^6*(128*mTsq^2 - 22*v12^2 - 55*v12*v23 - 27*v23^2 + 69*v12*v45 + 
        75*v23*v45 - 50*v45^2 + 8*mTsq*(3*v12 + 5*v23 + v45)) + 
      qsq^4*(6*v12^4 + 38*v12^3*v23 + 81*v12^2*v23^2 + 50*v12*v23^3 + 
        5*v23^4 + 128*mTsq^3*(5*(v12 + v23) - 2*v45) - 
        (46*v12^3 + 189*v12^2*v23 + 206*v12*v23^2 + 43*v23^3)*v45 + 
        2*(57*v12^2 + 133*v12*v23 + 54*v23^2)*v45^2 - 2*(57*v12 + 55*v23)*
         v45^3 + 40*v45^4 - 8*mTsq^2*(37*v12^2 + 56*v12*v23 + 27*v23^2 - 
          66*v12*v45 - 70*v23*v45 + 36*v45^2) - 
        mTsq*(27*v12^3 + 299*v12^2*v23 + 321*v12*v23^2 + 73*v23^3 - 
          2*(11*v12^2 + 220*v12*v23 + 125*v23^2)*v45 + 16*(-3*v12 + 10*v23)*
           v45^2 + 48*v45^3)) + qsq^3*(v12^5 + 2*v12^4*(5*v23 - 6*v45) + 
        64*mTsq^3*(10*(v12 + v23)^2 - 3*(v12 + 3*v23)*v45) - 
        (v23 - v45)^2*v45*(6*v23^2 - 17*v23*v45 + 14*v45^2) + 
        v12^3*(36*v23^2 - 78*v23*v45 + 44*v45^2) + 
        v12^2*(45*v23^3 - 160*v23^2*v45 + 183*v23*v45^2 - 70*v45^3) - 
        4*mTsq^2*(43*v12^3 + 51*v12^2*v23 + 49*v12*v23^2 + 17*v23^3 - 
          2*(41*v12^2 + 90*v12*v23 + 37*v23^2)*v45 + 4*(19*v12 + 25*v23)*
           v45^2 - 24*v45^3) + mTsq*(7*v12^4 - 187*v12^3*v23 - 
          389*v12^2*v23^2 - 209*v12*v23^3 - 22*v23^4 + 
          (-47*v12^3 + 421*v12^2*v23 + 623*v12*v23^2 + 139*v23^3)*v45 + 
          2*(51*v12^2 - 168*v12*v23 - 115*v23^2)*v45^2 + 
          88*(-v12 + v23)*v45^3 + 32*v45^4) + v12*(12*v23^4 - 86*v23^3*v45 + 
          184*v23^2*v45^2 - 160*v23*v45^3 + 51*v45^4)) + 
      qsq^5*(256*mTsq^3 + 16*v12^3 + 67*v12^2*v23 + 78*v12*v23^2 + 
        19*v23^3 - 16*mTsq^2*(19*v12 + 17*v23 - 20*v45) - 
        2*(41*v12^2 + 99*v12*v23 + 45*v23^2)*v45 + 2*(63*v12 + 65*v23)*
         v45^2 - 60*v45^3 + 2*mTsq*(-25*v12^2 - 45*v23^2 + 66*v23*v45 + 
          16*v45^2 + 14*v12*(-7*v23 + v45))) + 
      2*mTsq*(4*mTsq^2*(v12 + v23)^2*((v12 + v23)^3 + (v12 - v23)*(v12 + v23)*
           v45 + 2*(v12 - v23)*v45^2) + 
        mTsq*(-(v12*(v12 + v23)^3*(v12^2 - 3*v12*v23 - 2*v23^2)) - 
          2*(v12 - v23)*(2*v12 - v23)*v23*(v12 + v23)^2*v45 + 
          (v12 + v23)*(3*v12^3 + 19*v12^2*v23 - 31*v12*v23^2 + v23^3)*v45^2 - 
          2*(v12 - v23)*(v12^2 + 10*v12*v23 + v23^2)*v45^3) + 
        v12*v23*(v12 - v45)^2*(v12 + v23 - v45)*
         (v12^2 - 2*v12*(v23 + 2*v45) + v23*(-3*v23 + 4*v45))) + 
      qsq^2*(32*mTsq^3*(10*(v12 + v23)^3 + (v12 - 13*v23)*(v12 + v23)*v45 + 
          6*(-v12 + v23)*v45^2) + 2*mTsq^2*(-35*v12^4 - 6*v12^3*v23 + 
          36*v12^2*v23^2 + 6*v12*v23^3 - v23^4 + 16*(3*v12^3 + 9*v12^2*v23 + 
            9*v12*v23^2 + v23^3)*v45 - 8*(5*v12^2 + 25*v12*v23 + 6*v23^2)*
           v45^2 + 16*(v12 + 3*v23)*v45^3) + mTsq*(11*v12^5 - 44*v12^4*v23 - 
          197*v12^3*v23^2 - 199*v12^2*v23^3 - 50*v12*v23^4 - v23^5 + 
          4*(-13*v12^4 + 27*v12^3*v23 + 125*v12^2*v23^2 + 70*v12*v23^3 + 
            5*v23^4)*v45 + (103*v12^3 - 149*v12^2*v23 - 387*v12*v23^2 - 
            63*v23^3)*v45^2 + 2*(-47*v12^2 + 52*v12*v23 + 39*v23^2)*v45^3 + 
          8*(5*v12 - 3*v23)*v45^4 - 8*v45^5) + (v12 - v45)*(v23 - v45)*
         (v12^4 + v12^3*(6*v23 - 5*v45) + v12^2*(8*v23 - 9*v45)*
           (2*v23 - v45) - (v23 - 2*v45)*(v23 - v45)^2*v45 + 
          v12*(9*v23^3 - 28*v23^2*v45 + 25*v23*v45^2 - 7*v45^3))) + 
      qsq*(2*v12*v23*(v12 - v45)^2*(v23 - v45)^2*(v12 + v23 - v45) + 
        16*mTsq^3*(v12 + v23)*(5*(v12 + v23)^3 + (3*v12 - 7*v23)*(v12 + v23)*
           v45 + 4*(-v12 + v23)*v45^2) + 2*mTsq^2*
         (-((v12 + v23)^2*(3*v12 + v23)*(3*v12^2 - 8*v12*v23 - v23^2)) + 
          2*(v12 + v23)*(2*v12^3 + 5*v12^2*v23 + 12*v12*v23^2 - 3*v23^3)*
           v45 + 8*(v12^3 - 4*v12^2*v23 - 8*v12*v23^2 - v23^3)*v45^2 + 
          8*(-2*v12^2 + 3*v12*v23 + v23^2)*v45^3 + 8*(v12 - v23)*v45^4) + 
        mTsq*(3*v12^6 + v12^5*(2*v23 - 15*v45) + v23*(v23 - v45)^2*v45*
           (v23^2 + 4*v45^2) + v12^4*(-41*v23^2 - 30*v23*v45 + 33*v45^2) + 
          v12^3*(-73*v23^3 + 143*v23^2*v45 + 41*v23*v45^2 - 37*v45^3) + 
          v12^2*(-34*v23^4 + 177*v23^3*v45 - 187*v23^2*v45^2 - 5*v23*v45^3 + 
            20*v45^4) - v12*(v23^5 - 28*v23^4*v45 + 93*v23^3*v45^2 - 
            85*v23^2*v45^3 + 12*v23*v45^4 + 4*v45^5)))))/
    ((qsq - 4*mTsq)*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq*(3*qsq^6 - 2*mTsq^2*v12*(v12 + v23)^3 + 
     qsq^5*(-16*mTsq + 8*v12 + 2*v23 - 7*v45) + 
     qsq^4*(16*mTsq^2 + 8*v12^2 + 3*v12*v23 + v23^2 - 
       6*mTsq*(7*v12 + v23 - 2*v45) - 13*v12*v45 - 4*v23*v45 + 5*v45^2) + 
     qsq^3*(8*mTsq^2*(5*v12 - v23) + (3*v12^2 + v12*(2*v23 - 5*v45) + 
         (v23 - v45)^2)*(v12 - v45) - mTsq*(35*v12^2 + 16*v12*v23 - 3*v23^2 - 
         24*v12*v45 + 4*v23*v45 + 4*v45^2)) + 
     qsq*mTsq*(-2*mTsq*(v12 + v23)^2*(v12 + 3*v23) + v12*(v12 - v23 + 2*v45)*
        (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45))) + 
     qsq^2*(20*mTsq^2*(v12 - v23)*(v12 + v23) + v12*(v12 - v45)^2*
        (v23 - v45) - mTsq*(9*v12^3 + v12^2*(9*v23 - 17*v45) + 
         v23*(-3*v23^2 + 3*v23*v45 - 2*v45^2) + 
         v12*(v23^2 + 10*v23*v45 + 2*v45^2)))))/((qsq - 4*mTsq)*(qsq + v12)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^7 + qsq^6*(4*mTsq + 3*(v12 + v23) - 4*v45) - 
     3*qsq^5*(4*mTsq + v12 + v23 - v45)*(4*mTsq - v12 - v23 + 2*v45) + 
     4*mTsq^2*(v12 + v23)^2*(-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + 
       v12*v23*v45) + qsq^4*(64*mTsq^3 + v12^3 + 4*v12^2*v23 + 4*v12*v23^2 + 
       v23^3 - 16*mTsq^2*(4*(v12 + v23) - 3*v45) - 6*(v12 + v23)^2*v45 + 
       9*(v12 + v23)*v45^2 - 4*v45^3 + mTsq*(v12^2 - 18*v12*v23 + v23^2 - 
         4*(v12 + v23)*v45 + 12*v45^2)) + 3*qsq^2*mTsq*
      (-8*mTsq*(v12 + v23)*(v12^2 + v23^2) + 4*mTsq*(v12 - v23)^2*v45 + 
       (v12 + v23)*(v12^3 + v23^3 - 2*(v12^2 + v23^2)*v45 + 
         (v12 + v23)*v45^2)) + 2*qsq*mTsq*(-8*mTsq^2*(v12 + v23)^3 + 
       v12*v23*(v12 + v23 - v45)*(v12^2 + v23^2 - 2*(v12 + v23)*v45 + 
         2*v45^2) + mTsq*(-((v12 + v23)^2*(3*v12^2 + 4*v12*v23 + 3*v23^2)) + 
         6*(v12 - v23)^2*(v12 + v23)*v45 - 2*(v12^2 - 6*v12*v23 + v23^2)*
          v45^2)) + qsq^3*(64*mTsq^3*(v12 + v23) + (v12 - v45)*(v23 - v45)*
        (v12^2 + v12*v23 + v23^2 - 2*(v12 + v23)*v45 + v45^2) - 
       4*mTsq^2*(11*v12^2 + 10*v12*v23 + 11*v23^2 - 8*(v12 + v23)*v45 + 
         4*v45^2) + 2*mTsq*(3*v12^3 - 5*v12^2*v23 - 5*v12*v23^2 + 3*v23^3 - 
         2*(v12 - v23)^2*v45 + 2*(v12 + v23)*v45^2 - 2*v45^3))))/
   ((qsq - 4*mTsq)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^9*(8*mTsq + v23) + 
     qsq^8*(-64*mTsq^2 + 2*mTsq*(7*v12 + 11*v23 - 14*v45) + 
       v23*(3*v12 + v23 - 5*v45)) + 2*mTsq^2*v23^2*(v12 + v23)^3*
      (-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + v12*v23*v45) + 
     qsq^2*(-(v12*v23^3*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45)) + 
       2*mTsq^3*(v12 + v23)*((v12 + v23)^2*(5*v12^2 + 14*v12*v23 - 
           31*v23^2) - 2*(v12 + v23)*(3*v12^2 + 6*v12*v23 - 5*v23^2)*v45 + 
         8*(3*v12 - v23)*v23*v45^2) + mTsq^2*v23*
        ((v12 + v23)^2*(v12^3 - 11*v12^2*v23 - 21*v12*v23^2 - 33*v23^3) - 
         5*(v12 + v23)*(v12^3 - 3*v12^2*v23 + 19*v12*v23^2 - 9*v23^3)*v45 + 
         4*(v12^3 + 5*v12^2*v23 + 27*v12*v23^2 - 9*v23^3)*v45^2 + 
         8*v23*(-3*v12 + v23)*v45^3) + mTsq*v23^2*
        (v23*(v12 + v23)*(v12 + 2*v23)*(5*v12^2 + 8*v12*v23 + v23^2) + 
         (v12 + v23)*(3*v12^3 - 6*v12^2*v23 - 57*v12*v23^2 - 4*v23^3)*v45 + 
         (-9*v12^3 + 10*v12^2*v23 + 59*v12*v23^2 + 4*v23^3)*v45^2 - 
         4*(-2*v12^2 + 3*v12*v23 + v23^2)*v45^3 + 2*(-v12 + v23)*v45^4)) + 
     qsq^3*(8*mTsq^3*((v12 + v23)^2*(9*v12^2 + 14*v12*v23 - 3*v23^2) - 
         (v12 + v23)*(11*v12^2 - 6*v12*v23 + 11*v23^2)*v45 + 
         2*(5*v12^2 - 10*v12*v23 + 9*v23^2)*v45^2) - v23^2*(v23 - v45)*
        (v12*v23*(2*v12^2 + 6*v12*v23 + 3*v23^2) - 
         v12*(v12^2 + 9*v12*v23 + 10*v23^2)*v45 + 
         (3*v12^2 + 9*v12*v23 + v23^2)*v45^2 - (3*v12 + 2*v23)*v45^3 + 
         v45^4) + mTsq^2*(-(v23*(v12 + v23)*(7*v12^3 + 17*v12^2*v23 + 
            45*v12*v23^2 + 83*v23^3)) + 4*(-4*v12^4 + 5*v12^3*v23 + 
           v12^2*v23^2 - 25*v12*v23^3 + 15*v23^4)*v45 + 
         4*(8*v12^3 - 15*v12^2*v23 + 6*v12*v23^2 + 5*v23^3)*v45^2 - 
         16*v12*(v12 - 3*v23)*v45^3 - 16*v23*v45^4) + 
       mTsq*v23*(v23^2*(17*v12^3 + 65*v12^2*v23 + 75*v12*v23^2 + 19*v23^3) - 
         (2*v12^4 - 18*v12^3*v23 + 15*v12^2*v23^2 + 128*v12*v23^3 + 49*v23^4)*
          v45 + 4*(v12^3 - 11*v12^2*v23 + 5*v12*v23^2 + 12*v23^3)*v45^2 + 
         2*(v12^2 + 21*v12*v23 - 2*v23^2)*v45^3 - 8*(v12 + 2*v23)*v45^4 + 
         4*v45^5)) + qsq*mTsq*v23*(mTsq*v23*(v12 + v23)*
        (-((v12 + v23)^2*(2*v12 + v23)*(v12 + 5*v23)) + 
         (v12 + v23)*(7*v12^2 - 10*v12*v23 + 7*v23^2)*v45 - 
         4*v12*(v12 - 3*v23)*v45^2) + v12*v23^2*(3*v12 + v23 - 2*v45)*
        (v12 + v23 - v45)*(v23*(v23 - 3*v45) + v12*(v23 + v45)) + 
       4*mTsq^2*(v12 + v23)^3*(v12^2 + v23*(-5*v23 + v45) - 
         v12*(4*v23 + v45))) + qsq^7*(128*mTsq^3 - 
       16*mTsq^2*(8*v12 + 13*v23 - 8*v45) + 8*mTsq*(v12^2 + 3*v12*v23 + 
         4*v23^2 - 6*(v12 + v23)*v45 + 5*v45^2) + 
       v23*(3*v12^2 + v12*(5*v23 - 12*v45) - 5*(v23 - v45)*(v23 + 2*v45))) + 
     qsq^6*(32*mTsq^3*(9*v12 + 13*v23 - 2*v45) - 
       8*mTsq^2*(14*v12^2 + 40*v12*v23 + 34*v23^2 - 19*v12*v45 - 47*v23*v45 + 
         10*v45^2) + 2*mTsq*(v12^3 - 2*v12^2*v23 + 12*v12*v23^2 + 27*v23^3 - 
         4*(4*v12^2 + 6*v12*v23 + 3*v23^2)*v45 + 2*(17*v12 + 8*v23)*v45^2 - 
         16*v45^3) + v23*(v12^3 - 11*v23^3 + v12^2*(6*v23 - 9*v45) + 
         12*v23^2*v45 + 8*v23*v45^2 - 10*v45^3 - 
         2*v12*(3*v23^2 + 7*v23*v45 - 9*v45^2))) + 
     qsq^5*(-8*mTsq^2*(7*v12^3 + 23*v12^2*v23 + 39*v12*v23^2 + 25*v23^3 - 
         2*(5*v12^2 + 24*v12*v23 + 20*v23^2)*v45 + 6*(v12 + 5*v23)*v45^2) + 
       2*mTsq*(2*v23*(v12 + v23)*(-2*v12^2 - 2*v12*v23 + 19*v23^2) - 
         (4*v12^3 + 5*v12^2*v23 - 17*v12*v23^2 + 32*v23^3)*v45 + 
         4*(5*v12^2 + 4*v12*v23 - 4*v23^2)*v45^2 - 2*(12*v12 + v23)*v45^3 + 
         8*v45^4) + 32*mTsq^3*(10*v12^2 + 16*v23^2 - 9*v23*v45 - 2*v45^2 + 
         v12*(22*v23 + v45)) + v23*(2*v12^3*(v23 - v45) - 
         v12^2*(v23^2 + 9*v23*v45 - 9*v45^2) - (v23 - v45)*
          (8*v23^3 - 11*v23^2*v45 + v23*v45^2 + 5*v45^3) - 
         2*v12*(9*v23^3 - 9*v23^2*v45 - 5*v23*v45^2 + 6*v45^3))) + 
     qsq^4*(-4*mTsq^2*(3*v12^4 + 15*v12^3*v23 + 25*v12^2*v23^2 + 
         45*v12*v23^3 + 32*v23^4 + (2*v12^3 - 41*v12^2*v23 - 46*v12*v23^2 - 
           23*v23^3)*v45 + 4*v23*(12*v12 + 5*v23)*v45^2 + 
         2*(v12 - 7*v23)*v45^3 - 4*v45^4) + 
       mTsq*(v23*(-2*v12^4 - 9*v12^3*v23 + 31*v12^2*v23^2 + 111*v12*v23^3 + 
           57*v23^4) - 4*v23*(v12^3 - 15*v12^2*v23 + 11*v12*v23^2 + 26*v23^3)*
          v45 + 2*(3*v12^3 + 6*v12^2*v23 - 41*v12*v23^2 + 14*v23^3)*v45^2 + 
         8*(-2*v12^2 + 5*v23^2)*v45^3 + 2*(7*v12 - 3*v23)*v45^4 - 4*v45^5) + 
       16*mTsq^3*(13*v12^3 + v12^2*(35*v23 - 6*v45) + 
         v12*(37*v23^2 + 4*v23*v45 - 8*v45^2) + v23*(15*v23^2 - 22*v23*v45 + 
           4*v45^2)) + v23*(v12^3*v45*(-v23 + v45) + 
         v12^2*(-9*v23^3 + 11*v23^2*v45 - 3*v45^3) - (v23 - v45)^2*
          (2*v23^3 - 3*v23^2*v45 + 3*v23*v45^2 + v45^3) + 
         v12*(-13*v23^4 + 32*v23^3*v45 - 23*v23^2*v45^2 + 2*v23*v45^3 + 
           3*v45^4)))))/((qsq - 4*mTsq)*(qsq + v23)*(4*qsq*mTsq - v23^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^9*(8*mTsq + v12) + 
     qsq^8*(-64*mTsq^2 + 22*mTsq*v12 + v12*(v12 + 3*v23 - 5*v45) + 
       14*mTsq*(v23 - 2*v45)) - 2*mTsq^2*v12^2*(mTsq*(v12 + v23)^5 + 
       v12*v23*(v12 + v23)^3*(v12 + v23 - v45)) + 
     qsq^7*(128*mTsq^3 - 16*mTsq^2*(13*v12 + 8*v23 - 8*v45) + 
       8*mTsq*(4*v12^2 + 3*v12*v23 + v23^2 - 6*(v12 + v23)*v45 + 5*v45^2) + 
       v12*(-5*v12^2 + 3*v23^2 + 5*v12*(v23 - v45) - 12*v23*v45 + 
         10*v45^2)) - qsq^2*(v12^3*v23*(v12 - v45)^2*(v23 - v45)*
        (v12 + v23 - v45) + 2*mTsq^3*(v12 + v23)*
        ((v12 + v23)^2*(31*v12^2 - 14*v12*v23 - 5*v23^2) - 
         2*(v12 + v23)*(5*v12^2 - 6*v12*v23 - 3*v23^2)*v45 + 
         8*v12*(v12 - 3*v23)*v45^2) + mTsq^2*v12*
        ((v12 + v23)^2*(33*v12^3 + 21*v12^2*v23 + 11*v12*v23^2 - v23^3) - 
         5*(v12 + v23)*(9*v12^3 - 19*v12^2*v23 + 3*v12*v23^2 - v23^3)*v45 + 
         4*(9*v12^3 - 27*v12^2*v23 - 5*v12*v23^2 - v23^3)*v45^2 - 
         8*v12*(v12 - 3*v23)*v45^3) + mTsq*v12^2*
        (-(v12*(v12 + v23)*(2*v12 + v23)*(v12^2 + 8*v12*v23 + 5*v23^2)) + 
         (v12 + v23)*(4*v12^3 + 57*v12^2*v23 + 6*v12*v23^2 - 3*v23^3)*v45 - 
         (4*v12^3 + 59*v12^2*v23 + 10*v12*v23^2 - 9*v23^3)*v45^2 + 
         4*(v12^2 + 3*v12*v23 - 2*v23^2)*v45^3 + 2*(-v12 + v23)*v45^4)) - 
     qsq*mTsq*v12*(-(v12^2*v23*(v12 + 3*v23 - 2*v45)*(v12 + v23 - v45)*
         (v12^2 + v12*(v23 - 3*v45) + v23*v45)) + mTsq*v12*(v12 + v23)*
        ((v12 + v23)^2*(5*v12 + v23)*(v12 + 2*v23) - 
         (v12 + v23)*(7*v12^2 - 10*v12*v23 + 7*v23^2)*v45 + 
         4*v23*(-3*v12 + v23)*v45^2) + 4*mTsq^2*(v12 + v23)^3*
        (5*v12^2 + v12*(4*v23 - v45) + v23*(-v23 + v45))) + 
     qsq^6*(32*mTsq^3*(13*v12 + 9*v23 - 2*v45) - 
       8*mTsq^2*(34*v12^2 + 40*v12*v23 + 14*v23^2 - 47*v12*v45 - 19*v23*v45 + 
         10*v45^2) + 2*mTsq*(27*v12^3 + v23^3 + 12*v12^2*(v23 - v45) - 
         16*v23^2*v45 + 34*v23*v45^2 - 16*v45^3 - 
         2*v12*(v23^2 + 12*v23*v45 - 8*v45^2)) + 
       v12*(-11*v12^3 - 6*v12^2*(v23 - 2*v45) + 2*v12*(3*v23 - 4*v45)*
          (v23 - v45) + (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2))) + 
     qsq^5*(-8*mTsq^2*(25*v12^3 + 39*v12^2*v23 + 23*v12*v23^2 + 7*v23^3 - 
         2*(20*v12^2 + 24*v12*v23 + 5*v23^2)*v45 + 6*(5*v12 + v23)*v45^2) + 
       2*mTsq*(2*v12*(v12 + v23)*(19*v12^2 - 2*v12*v23 - 2*v23^2) - 
         (32*v12^3 - 17*v12^2*v23 + 5*v12*v23^2 + 4*v23^3)*v45 + 
         4*(-4*v12^2 + 4*v12*v23 + 5*v23^2)*v45^2 - 2*(v12 + 12*v23)*v45^3 + 
         8*v45^4) + 32*mTsq^3*(16*v12^2 + v12*(22*v23 - 9*v45) + 
         (5*v23 - 2*v45)*(2*v23 + v45)) + 
       v12*(-8*v12^4 - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
         v12^3*(-18*v23 + 19*v45) - v12^2*(v23^2 - 18*v23*v45 + 12*v45^2) + 
         v12*(2*v23^3 - 9*v23^2*v45 + 10*v23*v45^2 - 4*v45^3))) - 
     qsq^3*(8*mTsq^3*((v12 + v23)^2*(3*v12^2 - 14*v12*v23 - 9*v23^2) + 
         (v12 + v23)*(11*v12^2 - 6*v12*v23 + 11*v23^2)*v45 - 
         2*(9*v12^2 - 10*v12*v23 + 5*v23^2)*v45^2) + 
       mTsq^2*(v12*(v12 + v23)*(83*v12^3 + 45*v12^2*v23 + 17*v12*v23^2 + 
           7*v23^3) - 4*(15*v12^4 - 25*v12^3*v23 + v12^2*v23^2 + 
           5*v12*v23^3 - 4*v23^4)*v45 - 4*(5*v12^3 + 6*v12^2*v23 - 
           15*v12*v23^2 + 8*v23^3)*v45^2 + 16*v23*(-3*v12 + v23)*v45^3 + 
         16*v12*v45^4) + v12^2*(v12 - v45)*(3*v12^3*v23 - (v23 - v45)^3*v45 + 
         v12^2*(6*v23^2 - 10*v23*v45 + v45^2) + v12*(v23 - v45)*
          (2*v23^2 - 7*v23*v45 + 2*v45^2)) + 
       mTsq*v12*(-19*v12^5 + v12^4*(-75*v23 + 49*v45) + 
         v12^3*(-65*v23^2 + 128*v23*v45 - 48*v45^2) + 2*(v23 - v45)^2*v45*
          (v23^2 - 2*v45^2) - 2*v12*(v23 - v45)*v45*(9*v23^2 - 13*v23*v45 + 
           8*v45^2) + v12^2*(-17*v23^3 + 15*v23^2*v45 - 20*v23*v45^2 + 
           4*v45^3))) + qsq^4*(-4*mTsq^2*(32*v12^4 + 45*v12^3*v23 + 
         25*v12^2*v23^2 + 15*v12*v23^3 + 3*v23^4 - 
         (23*v12^3 + 46*v12^2*v23 + 41*v12*v23^2 - 2*v23^3)*v45 + 
         4*v12*(5*v12 + 12*v23)*v45^2 + 2*(-7*v12 + v23)*v45^3 - 4*v45^4) + 
       16*mTsq^3*(15*v12^3 + v12^2*(37*v23 - 22*v45) + 
         v23*(13*v23^2 - 6*v23*v45 - 8*v45^2) + v12*(35*v23^2 + 4*v23*v45 + 
           4*v45^2)) + v12*(-2*v12^5 + (v23 - v45)^3*v45^2 + 
         v12^4*(-13*v23 + 7*v45) + v12^3*(-9*v23^2 + 32*v23*v45 - 11*v45^2) + 
         v12^2*v45*(11*v23^2 - 23*v23*v45 + 8*v45^2) - 
         v12*v45*(v23^3 - 2*v23*v45^2 + v45^3)) + 
       mTsq*(57*v12^5 + v12^4*(111*v23 - 104*v45) + 2*(3*v23 - 2*v45)*
          (v23 - v45)^2*v45^2 + v12^3*(31*v23^2 - 44*v23*v45 + 28*v45^2) + 
         v12^2*(-9*v23^3 + 60*v23^2*v45 - 82*v23*v45^2 + 40*v45^3) - 
         2*v12*(v23^4 + 2*v23^3*v45 - 6*v23^2*v45^2 + 3*v45^4)))))/
   ((qsq - 4*mTsq)*(qsq + v12)*(4*qsq*mTsq - v12^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    (4*qsq^9 + 2*qsq^8*(9*(v12 + v23) - 8*v45) - 
     qsq^7*(128*mTsq^2 - 33*v12^2 - 70*v12*v23 - 33*v23^2 + 
       62*(v12 + v23)*v45 - 24*v45^2 + 16*mTsq*(2*(v12 + v23) + v45)) + 
     qsq^6*(256*mTsq^3 + 31*v12^3 + 111*v12^2*v23 + 111*v12*v23^2 + 
       31*v23^3 - 32*mTsq^2*(11*(v12 + v23) - 7*v45) - 
       2*(46*v12^2 + 105*v12*v23 + 46*v23^2)*v45 + 80*(v12 + v23)*v45^2 - 
       16*v45^3 + 2*mTsq*(-5*(9*v12^2 + 22*v12*v23 + 9*v23^2) + 
         12*(v12 + v23)*v45 + 20*v45^2)) + 
     qsq^5*(15*v12^4 + 91*v12^3*v23 + 148*v12^2*v23^2 + 91*v12*v23^3 + 
       15*v23^4 + 128*mTsq^3*(6*(v12 + v23) - v45) - 
       (v12 + v23)*(63*v12^2 + 209*v12*v23 + 63*v23^2)*v45 + 
       2*(46*v12^2 + 119*v12*v23 + 46*v23^2)*v45^2 - 48*(v12 + v23)*v45^3 + 
       4*v45^4 - 8*mTsq^2*(49*v12^2 + 94*v12*v23 + 49*v23^2 - 
         66*(v12 + v23)*v45 + 16*v45^2) + mTsq*(-95*v12^3 - 433*v12^2*v23 - 
         433*v12*v23^2 - 95*v23^3 + 2*(61*v12^2 + 130*v12*v23 + 61*v23^2)*
          v45 + 36*(v12 + v23)*v45^2 - 40*v45^3)) + 
     mTsq*(v12^2*v23^2*(v12^2 - 6*v12*v23 + v23^2)*(v12 + v23 - 2*v45)*
        (v12 + v23 - v45) + 4*mTsq^2*(v12 + v23)^2*((v12 + v23)^4 - 
         2*(v12 + v23)*(v12^2 + v23^2)*v45 + 8*v12*v23*v45^2) + 
       mTsq*v12*v23*((v12 + v23)^3*(v12^2 + 6*v12*v23 + v23^2) + 
         2*(v12 + v23)^2*(v12^2 - 10*v12*v23 + v23^2)*v45 - 
         12*(v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45^2 + 
         8*(v12^2 - 6*v12*v23 + v23^2)*v45^3)) + 
     qsq^4*(3*v12^5 + 39*v12^4*v23 + 100*v12^3*v23^2 + 100*v12^2*v23^3 + 
       39*v12*v23^4 + 3*v23^5 - (18*v12^4 + 163*v12^3*v23 + 298*v12^2*v23^2 + 
         163*v12*v23^3 + 18*v23^4)*v45 + (v12 + v23)*
        (41*v12^2 + 200*v12*v23 + 41*v23^2)*v45^2 - 
       10*(4*v12^2 + 13*v12*v23 + 4*v23^2)*v45^3 + 14*(v12 + v23)*v45^4 + 
       64*mTsq^3*(15*(v12 + v23)^2 - 5*(v12 + v23)*v45 - 2*v45^2) - 
       4*mTsq^2*(57*v12^3 + 143*v12^2*v23 + 143*v12*v23^2 + 57*v23^3 - 
         2*(53*v12^2 + 134*v12*v23 + 53*v23^2)*v45 + 76*(v12 + v23)*v45^2) + 
       2*mTsq*(-2*(11*v12^4 + 93*v12^3*v23 + 172*v12^2*v23^2 + 93*v12*v23^3 + 
           11*v23^4) + 5*(v12 + v23)*(11*v12^2 + 40*v12*v23 + 11*v23^2)*v45 - 
         (25*v12^2 + 34*v12*v23 + 25*v23^2)*v45^2 - 24*(v12 + v23)*v45^3 + 
         12*v45^4)) + qsq^3*(v12*v23*(7*v12^4 + 35*v12^3*v23 + 
         52*v12^2*v23^2 + 35*v12*v23^3 + 7*v23^4) - 
       (v12 + v23)*(v12^4 + 40*v12^3*v23 + 106*v12^2*v23^2 + 40*v12*v23^3 + 
         v23^4)*v45 + (5*v12^4 + 94*v12^3*v23 + 202*v12^2*v23^2 + 
         94*v12*v23^3 + 5*v23^4)*v45^2 - (v12 + v23)*(9*v12^2 + 85*v12*v23 + 
         9*v23^2)*v45^3 + (7*v12^2 + 36*v12*v23 + 7*v23^2)*v45^4 - 
       2*(v12 + v23)*v45^5 + 32*mTsq^3*(20*(v12 + v23)^3 - 
         (13*v12^2 + 14*v12*v23 + 13*v23^2)*v45 - 4*(v12 + v23)*v45^2) + 
       2*mTsq^2*(-35*v12^4 - 92*v12^3*v23 - 66*v12^2*v23^2 - 92*v12*v23^3 - 
         35*v23^4 + 8*(v12 + v23)*(7*v12^2 + 36*v12*v23 + 7*v23^2)*v45 - 
         60*(v12^2 + 6*v12*v23 + v23^2)*v45^2 + 24*(v12 + v23)*v45^3 + 
         16*v45^4) + mTsq*(-2*(v12 + v23)*(3*v12^4 + 71*v12^3*v23 + 
           172*v12^2*v23^2 + 71*v12*v23^3 + 3*v23^4) + 
         (25*v12^4 + 338*v12^3*v23 + 714*v12^2*v23^2 + 338*v12*v23^3 + 
           25*v23^4)*v45 - (v12 + v23)*(33*v12^2 + 206*v12*v23 + 33*v23^2)*
          v45^2 + 2*(v12^2 + 6*v12*v23 + v23^2)*v45^3 + 
         20*(v12 + v23)*v45^4 - 8*v45^5)) + 
     qsq*(v12^2*v23^2*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45)*
        (v12 + v23 - v45) + 16*mTsq^3*(v12 + v23)*(3*(v12 + v23)^4 - 
         5*(v12 + v23)*(v12^2 + v23^2)*v45 + 4*(v12^2 + v23^2)*v45^2) + 
       2*mTsq^2*(v12*v23*(v12 + v23)^2*(3*v12^2 + 26*v12*v23 + 3*v23^2) - 
         2*(v12 + v23)*(v12^4 + 10*v12^2*v23^2 + v23^4)*v45 + 
         2*(v12^2 + v23^2)*(3*v12^2 + 2*v12*v23 + 3*v23^2)*v45^2 - 
         4*(v12 + v23)*(v12^2 - 4*v12*v23 + v23^2)*v45^3 - 
         16*v12*v23*v45^4) + mTsq*v12*v23*(2*v12^5 - 17*v12^4*v23 - 
         65*v12^3*v23^2 - 65*v12^2*v23^3 - 17*v12*v23^4 + 2*v23^5 + 
         (-9*v12^4 + 60*v12^3*v23 + 146*v12^2*v23^2 + 60*v12*v23^3 - 9*v23^4)*
          v45 + 3*(v12 + v23)*(3*v12^2 - 34*v12*v23 + 3*v23^2)*v45^2 + 
         2*(5*v12^2 + 34*v12*v23 + 5*v23^2)*v45^3 - 20*(v12 + v23)*v45^4 + 
         8*v45^5)) + qsq^2*(16*mTsq^3*(15*(v12 + v23)^4 - 
         (v12 + v23)*(17*v12^2 + 6*v12*v23 + 17*v23^2)*v45 + 
         6*(v12 - v23)^2*v45^2) + mTsq^2*(-9*v12^5 - 13*v12^4*v23 + 
         118*v12^3*v23^2 + 118*v12^2*v23^3 - 13*v12*v23^4 - 9*v23^5 + 
         2*(-5*v12^4 + 68*v12^3*v23 + 114*v12^2*v23^2 + 68*v12*v23^3 - 
           5*v23^4)*v45 + 4*(v12 + v23)*(11*v12^2 - 86*v12*v23 + 11*v23^2)*
          v45^2 - 8*(3*v12^2 - 26*v12*v23 + 3*v23^2)*v45^3) + 
       v12*v23*(v12 + v23 - v45)*(v12*v23*(5*v12^2 + 8*v12*v23 + 5*v23^2) - 
         2*(v12 + v23)*(v12^2 + 10*v12*v23 + v23^2)*v45 + 
         2*(4*v12^2 + 15*v12*v23 + 4*v23^2)*v45^2 - 10*(v12 + v23)*v45^3 + 
         4*v45^4) + mTsq*(v12^6 + v23^3*(v23 - 2*v45)*(v23 - v45)^2 - 
         v12^5*(19*v23 + 4*v45) + v12^4*(-159*v23^2 + 61*v23*v45 + 5*v45^2) - 
         v12*v23*(v23 - v45)*(19*v23^3 - 42*v23^2*v45 + 58*v23*v45^2 - 
           24*v45^3) - v12^3*(270*v23^3 - 375*v23^2*v45 + 100*v23*v45^2 + 
           2*v45^3) + v12^2*v23*(-159*v23^3 + 375*v23^2*v45 - 314*v23*v45^2 + 
           82*v45^3)))))/(2*(qsq - 4*mTsq)*(qsq + v12)*(qsq + v23)*
    Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/4*((v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
     (qsq^7 + qsq^6*(4*mTsq + 3*(v12 + v23) - 4*v45) - 
      3*qsq^5*(4*mTsq + v12 + v23 - v45)*(4*mTsq - v12 - v23 + 2*v45) + 
      4*mTsq^2*(v12 + v23)^2*(-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + 
        v12*v23*v45) + qsq^4*(64*mTsq^3 + v12^3 + 4*v12^2*v23 + 
        4*v12*v23^2 + v23^3 - 16*mTsq^2*(4*(v12 + v23) - 3*v45) - 
        6*(v12 + v23)^2*v45 + 9*(v12 + v23)*v45^2 - 4*v45^3 + 
        mTsq*(v12^2 - 18*v12*v23 + v23^2 - 4*(v12 + v23)*v45 + 12*v45^2)) + 
      3*qsq^2*mTsq*(-8*mTsq*(v12 + v23)*(v12^2 + v23^2) + 
        4*mTsq*(v12 - v23)^2*v45 + (v12 + v23)*(v12^3 + v23^3 - 
          2*(v12^2 + v23^2)*v45 + (v12 + v23)*v45^2)) + 
      2*qsq*mTsq*(-8*mTsq^2*(v12 + v23)^3 + v12*v23*(v12 + v23 - v45)*
         (v12^2 + v23^2 - 2*(v12 + v23)*v45 + 2*v45^2) + 
        mTsq*(-((v12 + v23)^2*(3*v12^2 + 4*v12*v23 + 3*v23^2)) + 
          6*(v12 - v23)^2*(v12 + v23)*v45 - 2*(v12^2 - 6*v12*v23 + v23^2)*
           v45^2)) + qsq^3*(64*mTsq^3*(v12 + v23) + (v12 - v45)*(v23 - v45)*
         (v12^2 + v12*v23 + v23^2 - 2*(v12 + v23)*v45 + v45^2) - 
        4*mTsq^2*(11*v12^2 + 10*v12*v23 + 11*v23^2 - 8*(v12 + v23)*v45 + 
          4*v45^2) + 2*mTsq*(3*v12^3 - 5*v12^2*v23 - 5*v12*v23^2 + 3*v23^3 - 
          2*(v12 - v23)^2*v45 + 2*(v12 + v23)*v45^2 - 2*v45^3))))/
    ((qsq - 4*mTsq)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-4*qsq^12 - 4*qsq^11*(5*(v12 + v23) - 7*v45) + 
    16*mTsq^3*v12*v23*(v12 + v23)^4*
     (-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + v12*v23*v45) + 
    qsq^10*(256*mTsq^2 - 41*v12^2 - 86*v12*v23 - 41*v23^2 + 
      48*mTsq*(v12 + v23) - 16*mTsq*v45 + 116*(v12 + v23)*v45 - 80*v45^2) - 
    4*qsq^9*(256*mTsq^3 + 11*v12^3 + 38*v12^2*v23 + 38*v12*v23^2 + 
      11*v23^3 - 192*mTsq^2*(v12 + v23 - v45) - 
      (48*v12^2 + 103*v12*v23 + 48*v23^2)*v45 + 67*(v12 + v23)*v45^2 - 
      30*v45^3 - 2*mTsq*(19*v12^2 + 42*v12*v23 + 19*v23^2 - 
        28*(v12 + v23)*v45 + 6*v45^2)) + 
    qsq^8*(1024*mTsq^4 - 26*v12^4 - 141*v12^3*v23 - 226*v12^2*v23^2 - 
      141*v12*v23^3 - 26*v23^4 - 256*mTsq^3*(13*(v12 + v23) - 7*v45) + 
      (v12 + v23)*(161*v12^2 + 418*v12*v23 + 161*v23^2)*v45 - 
      2*(173*v12^2 + 378*v12*v23 + 173*v23^2)*v45^2 + 312*(v12 + v23)*v45^3 - 
      100*v45^4 + 32*mTsq^2*(31*v12^2 + 58*v12*v23 + 31*v23^2 - 
        58*(v12 + v23)*v45 + 28*v45^2) + 8*mTsq*(23*v12^3 + 89*v12^2*v23 + 
        89*v12*v23^2 + 23*v23^3 - 20*(3*v12^2 + 7*v12*v23 + 3*v23^2)*v45 + 
        44*(v12 + v23)*v45^2 - 8*v45^3)) - 8*qsq*mTsq^2*v12*v23*
     (8*mTsq^2*(v12 + v23)^4*(3*(v12 + v23) - v45) + 
      mTsq*(v12 + v23)^2*(3*(v12 + v23)^2*(v12^2 + 6*v12*v23 + v23^2) - 
        8*(v12 + v23)*(v12^2 + v23^2)*v45 + 4*(v12^2 - 4*v12*v23 + v23^2)*
         v45^2) + v12*v23*(-(v12 + v23)^5 + (v12 + v23)^2*
         (v12^2 + 18*v12*v23 + v23^2)*v45 - 32*v12*v23*(v12 + v23)*v45^2 + 
        16*v12*v23*v45^3)) + 
    qsq^7*(-4*(v12 + v23)*(2*v12^4 + 16*v12^3*v23 + 27*v12^2*v23^2 + 
        16*v12*v23^3 + 2*v23^4) + 1024*mTsq^4*(3*(v12 + v23) - v45) + 
      (71*v12^4 + 408*v12^3*v23 + 662*v12^2*v23^2 + 408*v12*v23^3 + 71*v23^4)*
       v45 - (v12 + v23)*(215*v12^2 + 586*v12*v23 + 215*v23^2)*v45^2 + 
      8*(37*v12^2 + 82*v12*v23 + 37*v23^2)*v45^3 - 188*(v12 + v23)*v45^4 + 
      44*v45^5 - 128*mTsq^3*(37*v12^2 + 70*v12*v23 + 37*v23^2 - 
        32*(v12 + v23)*v45 + 10*v45^2) + 32*mTsq^2*(25*v12^3 + 59*v12^2*v23 + 
        59*v12*v23^2 + 25*v23^3 - 4*(14*v12^2 + 31*v12*v23 + 14*v23^2)*v45 + 
        50*(v12 + v23)*v45^2 - 16*v45^3) + mTsq*(99*v12^4 + 684*v12^3*v23 + 
        1122*v12^2*v23^2 + 684*v12*v23^3 + 99*v23^4 - 
        4*(v12 + v23)*(91*v12^2 + 330*v12*v23 + 91*v23^2)*v45 + 
        16*(29*v12^2 + 77*v12*v23 + 29*v23^2)*v45^2 - 256*(v12 + v23)*v45^3 + 
        64*v45^4)) + qsq^6*(-v12^6 - 19*v12^5*v23 - 70*v12^4*v23^2 - 
      100*v12^3*v23^3 - 70*v12^2*v23^4 - 19*v12*v23^5 - v23^6 + 
      (v12 + v23)*(15*v12^4 + 134*v12^3*v23 + 226*v12^2*v23^2 + 
        134*v12*v23^3 + 15*v23^4)*v45 - 2*(32*v12^4 + 199*v12^3*v23 + 
        322*v12^2*v23^2 + 199*v12*v23^3 + 32*v23^4)*v45^2 + 
      3*(v12 + v23)*(41*v12^2 + 118*v12*v23 + 41*v23^2)*v45^3 - 
      (117*v12^2 + 262*v12*v23 + 117*v23^2)*v45^4 + 52*(v12 + v23)*v45^5 - 
      8*v45^6 + 256*mTsq^4*(15*v12^2 + 26*v12*v23 + 15*v23^2 - 
        8*(v12 + v23)*v45) + 128*mTsq^3*(-31*v12^3 - 81*v12^2*v23 - 
        81*v12*v23^2 - 31*v23^3 + 27*(v12 + v23)^2*v45 - 
        16*(v12 + v23)*v45^2 + 4*v45^3) + 
      8*mTsq^2*(61*v12^4 + 176*v12^3*v23 + 198*v12^2*v23^2 + 176*v12*v23^3 + 
        61*v23^4 - 8*(v12 + v23)*(17*v12^2 + 41*v12*v23 + 17*v23^2)*v45 + 
        2*(67*v12^2 + 154*v12*v23 + 67*v23^2)*v45^2 - 64*(v12 + v23)*v45^3 + 
        24*v45^4) + mTsq*(13*v12^5 + 321*v12^4*v23 + 786*v12^3*v23^2 + 
        786*v12^2*v23^3 + 321*v12*v23^4 + 13*v23^5 - 
        8*(9*v12^4 + 121*v12^3*v23 + 220*v12^2*v23^2 + 121*v12*v23^3 + 
          9*v23^4)*v45 + 128*(v12 + v23)*(v12^2 + 7*v12*v23 + v23^2)*v45^2 - 
        16*(9*v12^2 + 28*v12*v23 + 9*v23^2)*v45^3 + 112*(v12 + v23)*v45^4 - 
        48*v45^5)) + qsq^4*(64*mTsq^4*(v12 - v23)^2*(v12 + v23)*
       (15*(v12 + v23) - 8*v45) + 16*mTsq^3*
       (-2*(v12 + v23)*(23*v12^4 + 96*v12^3*v23 + 98*v12^2*v23^2 + 
          96*v12*v23^3 + 23*v23^4) + 3*(v12 - v23)^2*(9*v12^2 + 38*v12*v23 + 
          9*v23^2)*v45 + 64*v12*v23*(v12 + v23)*v45^2 - 
        8*(v12 - v23)^2*v45^3) + v12*v23*(v12 - v45)*(-v23 + v45)*
       ((v12 + v23)^2*(v12^2 + v12*v23 + v23^2) - 2*(v12 + v23)*
         (3*v12^2 + 2*v12*v23 + 3*v23^2)*v45 + 
        (9*v12^2 + 10*v12*v23 + 9*v23^2)*v45^2 - 4*(v12 + v23)*v45^3) + 
      2*mTsq^2*(35*v12^6 + 250*v12^5*v23 + 621*v12^4*v23^2 + 
        876*v12^3*v23^3 + 621*v12^2*v23^4 + 250*v12*v23^5 + 35*v23^6 - 
        2*(v12 + v23)*(39*v12^4 + 348*v12^3*v23 + 682*v12^2*v23^2 + 
          348*v12*v23^3 + 39*v23^4)*v45 + 8*(17*v12^4 + 92*v12^3*v23 + 
          158*v12^2*v23^2 + 92*v12*v23^3 + 17*v23^4)*v45^2 - 
        8*(v12 + v23)*(13*v12^2 - 18*v12*v23 + 13*v23^2)*v45^3 + 
        32*(v12^2 - 6*v12*v23 + v23^2)*v45^4) + 
      mTsq*(-3*(v12 - v23)^2*(v12 + v23)*(v12^2 - v12*v23 + v23^2)*
         (v12^2 + 6*v12*v23 + v23^2) + 2*(7*v12^6 + 35*v12^5*v23 + 
          53*v12^4*v23^2 + 146*v12^3*v23^3 + 53*v12^2*v23^4 + 35*v12*v23^5 + 
          7*v23^6)*v45 - (v12 + v23)*(31*v12^4 + 164*v12^3*v23 + 
          474*v12^2*v23^2 + 164*v12*v23^3 + 31*v23^4)*v45^2 + 
        8*(4*v12^4 + 43*v12^3*v23 + 106*v12^2*v23^2 + 43*v12*v23^3 + 4*v23^4)*
         v45^3 - 4*(v12 + v23)*(3*v12^2 + 74*v12*v23 + 3*v23^2)*v45^4 + 
        96*v12*v23*v45^5)) + qsq^3*mTsq*
     (64*mTsq^3*(v12 + v23)^2*((v12 + v23)*(3*v12^2 - 34*v12*v23 + 3*v23^2) - 
        (v12^2 - 22*v12*v23 + v23^2)*v45) + 
      16*mTsq^2*(-((v12 + v23)^2*(9*v12^4 + 66*v12^3*v23 + 74*v12^2*v23^2 + 
           66*v12*v23^3 + 9*v23^4)) + 4*(v12 + v23)*(v12^4 + 14*v12^3*v23 - 
          46*v12^2*v23^2 + 14*v12*v23^3 + v23^4)*v45 + 
        8*v12*v23*(v12^2 + 32*v12*v23 + v23^2)*v45^2 - 32*v12*v23*(v12 + v23)*
         v45^3) + 2*mTsq*(5*v12^7 + 73*v12^6*v23 + 279*v12^5*v23^2 + 
        603*v12^4*v23^3 + 603*v12^3*v23^4 + 279*v12^2*v23^5 + 73*v12*v23^6 + 
        5*v23^7 - 2*(6*v12^6 + 103*v12^5*v23 + 510*v12^4*v23^2 + 
          970*v12^3*v23^3 + 510*v12^2*v23^4 + 103*v12*v23^5 + 6*v23^6)*v45 + 
        2*(v12 + v23)*(11*v12^4 + 104*v12^3*v23 + 490*v12^2*v23^2 + 
          104*v12*v23^3 + 11*v23^4)*v45^2 - 8*(3*v12^4 + 8*v12^3*v23 + 
          42*v12^2*v23^2 + 8*v12*v23^3 + 3*v23^4)*v45^3 + 
        8*(v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45^4 + 32*v12*v23*v45^5) + 
      v12*v23*(-5*v12^6 - 5*v12^5*v23 - 23*v12^4*v23^2 - 62*v12^3*v23^3 - 
        23*v12^2*v23^4 - 5*v12*v23^5 - 5*v23^6 + 4*(v12 + v23)*
         (6*v12^4 + 11*v12^3*v23 + 46*v12^2*v23^2 + 11*v12*v23^3 + 6*v23^4)*
         v45 - 3*(17*v12^4 + 92*v12^3*v23 + 182*v12^2*v23^2 + 92*v12*v23^3 + 
          17*v23^4)*v45^2 + 16*(v12 + v23)*(5*v12^2 + 24*v12*v23 + 5*v23^2)*
         v45^3 - 32*(3*v12 + v23)*(v12 + 3*v23)*v45^4 + 
        64*(v12 + v23)*v45^5 - 16*v45^6)) + 
    qsq^5*(-2*v12*v23*(v12 + v23)*(v12^4 + 6*v12^3*v23 + 8*v12^2*v23^2 + 
        6*v12*v23^3 + v23^4) + 512*mTsq^4*(5*v12^3 + 
        v12*v23*(9*v23 - 4*v45) + v23^2*(5*v23 - 3*v45) + 
        v12^2*(9*v23 - 3*v45)) + (v12^6 + 25*v12^5*v23 + 95*v12^4*v23^2 + 
        130*v12^3*v23^3 + 95*v12^2*v23^4 + 25*v12*v23^5 + v23^6)*v45 - 
      (v12 + v23)*(7*v12^4 + 85*v12^3*v23 + 132*v12^2*v23^2 + 85*v12*v23^3 + 
        7*v23^4)*v45^2 + (19*v12^4 + 144*v12^3*v23 + 226*v12^2*v23^2 + 
        144*v12*v23^3 + 19*v23^4)*v45^3 - (v12 + v23)*
       (25*v12^2 + 82*v12*v23 + 25*v23^2)*v45^4 + 
      4*(4*v12^2 + 9*v12*v23 + 4*v23^2)*v45^5 - 4*(v12 + v23)*v45^6 + 
      32*mTsq^3*(-67*v12^4 - 232*v12^3*v23 - 298*v12^2*v23^2 - 
        232*v12*v23^3 - 67*v23^4 + 48*(v12 + v23)*(v12^2 + v12*v23 + v23^2)*
         v45 - 2*(9*v12^2 + 34*v12*v23 + 9*v23^2)*v45^2 + 
        16*(v12 + v23)*v45^3) + 4*mTsq^2*(57*v12^5 + 245*v12^4*v23 + 
        370*v12^3*v23^2 + 370*v12^2*v23^3 + 245*v12*v23^4 + 57*v23^5 - 
        (127*v12^4 + 708*v12^3*v23 + 1050*v12^2*v23^2 + 708*v12*v23^3 + 
          127*v23^4)*v45 + 4*(v12 + v23)*(39*v12^2 + 74*v12*v23 + 39*v23^2)*
         v45^2 + 32*(-2*v12^2 + v12*v23 - 2*v23^2)*v45^3 + 
        16*(v12 + v23)*v45^4 - 16*v45^5) + mTsq*(-9*v12^6 + 54*v12^5*v23 + 
        257*v12^4*v23^2 + 292*v12^3*v23^3 + 257*v12^2*v23^4 + 54*v12*v23^5 - 
        9*v23^6 + 2*(v12 + v23)*(17*v12^4 - 84*v12^3*v23 - 170*v12^2*v23^2 - 
          84*v12*v23^3 + 17*v23^4)*v45 + (-67*v12^4 + 28*v12^3*v23 + 
          94*v12^2*v23^2 + 28*v12*v23^3 - 67*v23^4)*v45^2 + 
        16*(v12 + v23)*(3*v12^2 + 8*v12*v23 + 3*v23^2)*v45^3 + 
        8*(v12^2 - 10*v12*v23 + v23^2)*v45^4 - 32*(v12 + v23)*v45^5 + 
        16*v45^6)) + 2*qsq^2*mTsq*
     (2*mTsq^2*(-((v12 + v23)^3*(3*v12^4 + 60*v12^3*v23 + 130*v12^2*v23^2 + 
           60*v12*v23^3 + 3*v23^4)) + 16*v12*v23*(v12 + v23)^2*
         (7*v12^2 - 12*v12*v23 + 7*v23^2)*v45 + 4*(v12 + v23)*
         (v12^2 - 10*v12*v23 + v23^2)^2*v45^2 + 32*v12*v23*
         (v12^2 - 6*v12*v23 + v23^2)*v45^3) - v12^2*v23^2*(v12 + v23 - v45)*
       (v12^4 + 6*v12^2*v23^2 + v23^4 - 4*(v12 + v23)^3*v45 + 
        12*(v12 + v23)^2*v45^2 - 16*(v12 + v23)*v45^3 + 8*v45^4) + 
      mTsq*v12*v23*((v12 + v23)^2*(9*v12^4 + 40*v12^3*v23 + 94*v12^2*v23^2 + 
          40*v12*v23^3 + 9*v23^4) - 2*(v12 + v23)*(11*v12^4 + 76*v12^3*v23 + 
          290*v12^2*v23^2 + 76*v12*v23^3 + 11*v23^4)*v45 + 
        4*(v12^4 + 70*v12^3*v23 + 210*v12^2*v23^2 + 70*v12*v23^3 + v23^4)*
         v45^2 + 24*(v12 + v23)*(v12^2 - 10*v12*v23 + v23^2)*v45^3 - 
        16*(v12^2 - 4*v12*v23 + v23^2)*v45^4) + 8*mTsq^3*(v12 + v23)^3*
       (v12^3 - 57*v12^2*v23 + v23^3 + v12*v23*(-57*v23 + 32*v45))))/
   (4*qsq*(qsq - 4*mTsq)*(qsq + v12)*(qsq + v23)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*(-6*qsq^7 + 4*mTsq^2*v12*v23*(v12 + v23)^3 + 
     qsq^6*(32*mTsq - 13*(v12 + v23) + 14*v45) - 
     qsq^4*(48*mTsq^2*(v12 + v23) + 2*(v12 + v23)*(2*v12 + v23)*
        (v12 + 2*v23) - 2*mTsq*(19*v12^2 + 58*v12*v23 + 19*v23^2) + 
       (-13*v12^2 - 34*v12*v23 - 13*v23^2 + 32*mTsq*(v12 + v23))*v45 + 
       (-8*mTsq + 13*(v12 + v23))*v45^2 - 2*v45^3) - 
     qsq^5*(32*mTsq^2 + 11*(v12 + v23)^2 - 24*(v12 + v23)*v45 + 10*v45^2 + 
       8*mTsq*(-8*(v12 + v23) + 3*v45)) + 
     qsq^2*(4*mTsq^2*(v12 + v23)*(7*v12^2 - 6*v12*v23 + 7*v23^2) - 
       v12*v23*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45) + 
       2*mTsq*(-2*v12^4 + 5*v12^3*v23 + 10*v12^2*v23^2 + 5*v12*v23^3 - 
         2*v23^4 + (v12 - v23)^2*(v12 + v23)*v45 - 4*v12*v23*v45^2)) + 
     qsq*mTsq*(8*mTsq*(v12 + v23)^2*(v12^2 + v12*v23 + v23^2) + 
       v12*v23*(-3*(v12 - v23)^2*(v12 + v23) + 2*(3*v12^2 - 2*v12*v23 + 
           3*v23^2)*v45 - 4*(v12 + v23)*v45^2)) + 
     qsq^3*(8*mTsq^2*(v12^2 - 10*v12*v23 + v23^2) - 
       v12*v23*(5*v12^2 + 4*v12*v23 + 5*v23^2) + 2*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2)*v45 - 2*(2*v12^2 + 7*v12*v23 + 2*v23^2)*
        v45^2 + 2*(v12 + v23)*v45^3 + mTsq*(3*v12^3 + 61*v12^2*v23 + 
         61*v12*v23^2 + 3*v23^3 - 2*(5*v12^2 + 14*v12*v23 + 5*v23^2)*v45 + 
         4*(v12 + v23)*v45^2))))/((qsq - 4*mTsq)*(qsq + v12)*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((v12 - v23)*(qsq^2 - v12*v23 - 2*qsq*v45))/(4*qsq^2*(qsq + v12)*
    (qsq + v23)), (-6*qsq^4 - 4*mTsq*v12*v23*(v12 + v23) - 
    qsq*(8*mTsq*(v12^2 - v12*v23 + v23^2) + v12*v23*(v12 + v23 - 2*v45)) + 
    qsq^3*(8*mTsq - 7*(v12 + v23) + 2*v45) + 
    2*qsq^2*(-5*v12*v23 + 2*mTsq*(v12 + v23) + (v12 + v23)*v45))/
   (4*qsq^3*(qsq + v12)*(qsq + v23)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^5 + qsq^4*(8*mTsq + 5*v12 + 7*v23 - 6*v45) + 
     2*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
      ((v23 - v45)^2 - 4*mTsq*v45) + qsq^3*(2*v12^2 + 17*v12*v23 + 9*v23^2 + 
       8*mTsq*(v12 + 3*v23 - v45) - 9*v12*v45 - 15*v23*v45 + 6*v45^2) + 
     qsq^2*(-2*mTsq*v12^2 - v12^3 + 28*mTsq*v12*v23 + 8*v12^2*v23 + 
       22*mTsq*v23^2 + 20*v12*v23^2 + 5*v23^3 + 
       4*(8*mTsq^2 + mTsq*(v12 - 5*v23) - 3*v23*(2*v12 + v23))*v45 + 
       3*(v12 + 3*v23)*v45^2 - 2*v45^3) + 
     qsq*(-2*mTsq*(v12 - 5*v23)*(v12 + v23)^2 - 4*mTsq*(v12 + v23)*
        (v12 + 4*v23)*v45 + 4*mTsq*(-v12 + v23)*v45^2 + 
       (v23 - v45)*(-v12^3 + v23*(v23 - v45)^2 + 2*v12^2*(4*v23 + v45) + 
         v12*(10*v23^2 - 10*v23*v45 - v45^2)))))/
   (4*qsq^2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/4*(Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (4*qsq^5 + qsq^3*(-64*mTsq^2 + 8*v12^2 + v12*(29*v23 - 27*v45) + 
        4*mTsq*(v12 + 7*v23 - 8*v45) + 3*(5*v23 - 6*v45)*(v23 - v45)) + 
      qsq^4*(16*mTsq + 11*v12 + 13*v23 - 14*v45) + 2*v12*v23*(v23 - v45)^2*
       (v12 + v23 - v45) + 8*mTsq^2*(-(v12 + v23)^3 + 
        3*(v12 - v23)*(v12 + v23)*v45 + 2*(-v12 + v23)*v45^2) + 
      2*mTsq*(v23*(-2*v12 + v23)*(v12 + v23)*(v12 + 3*v23) + 
        2*(v12 - v23)*(v12 + 2*v23)^2*v45 + (-3*v12^2 + 7*v23^2)*v45^2 + 
        2*(v12 - v23)*v45^3) + qsq^2*(v12^3 + 4*v12^2*(4*v23 - 3*v45) - 
        32*mTsq^2*(3*(v12 + v23) - 2*v45) + (7*v23 - 10*v45)*(v23 - v45)^2 + 
        2*mTsq*(-5*v12^2 - 8*v12*v23 + 13*v23^2 + 4*(v12 - 5*v23)*v45 + 
          12*v45^2) + v12*(28*v23^2 - 48*v23*v45 + 21*v45^2)) + 
      qsq*((v12^3 + 2*v12^2*(5*v23 - 2*v45) + (v23 - 2*v45)*(v23 - v45)^2 + 
          v12*(6*v23 - 5*v45)*(2*v23 - v45))*(v23 - v45) + 
        16*mTsq^2*(-3*(v12 + v23)^2 + (3*v12 + v23)*v45) - 
        2*mTsq*(v12^3 + 15*v12^2*v23 + 9*v12*v23^2 - 9*v23^3 - 
          2*(v12 - v23)*(3*v12 + 8*v23)*v45 + 4*(v12 - 3*v23)*v45^2 + 
          4*v45^3))))/(qsq^2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + 
      v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^5 + qsq^4*(8*mTsq + 7*v12 + 5*v23 - 6*v45) + 
      2*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
       ((v12 - v45)^2 - 4*mTsq*v45) + qsq^3*(9*v12^2 + 17*v12*v23 + 
        2*v23^2 + 8*mTsq*(3*v12 + v23 - v45) - 15*v12*v45 - 9*v23*v45 + 
        6*v45^2) + qsq^2*(22*mTsq*v12^2 + 5*v12^3 + 28*mTsq*v12*v23 + 
        20*v12^2*v23 - 2*mTsq*v23^2 + 8*v12*v23^2 - v23^3 + 
        4*(8*mTsq^2 + mTsq*(-5*v12 + v23) - 3*v12*(v12 + 2*v23))*v45 + 
        3*(3*v12 + v23)*v45^2 - 2*v45^3) + 
      qsq*(2*mTsq*((5*v12 - v23)*(v12 + v23)^2 - 2*(v12 + v23)*(4*v12 + v23)*
           v45 + 2*(v12 - v23)*v45^2) + (v12 - v45)*
         (v12^3 - v23*(v23 - v45)^2 + 2*v12^2*(5*v23 - v45) + 
          v12*(8*v23^2 - 10*v23*v45 + v45^2)))))/
    (qsq^2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  -1/4*(Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (4*qsq^5 + qsq^4*(16*mTsq + 13*v12 + 11*v23 - 14*v45) + 
      2*v12*v23*(v12 - v45)^2*(v12 + v23 - v45) + 
      qsq^3*(-64*mTsq^2 + 15*v12^2 + 29*v12*v23 + 8*v23^2 + 
        4*mTsq*(7*v12 + v23 - 8*v45) - 33*v12*v45 - 27*v23*v45 + 18*v45^2) + 
      8*mTsq^2*(-(v12 + v23)^3 - 3*(v12 - v23)*(v12 + v23)*v45 + 
        2*(v12 - v23)*v45^2) + 2*mTsq*(v12*(v12 - 2*v23)*(v12 + v23)*
         (3*v12 + v23) - 2*(v12 - v23)*(2*v12 + v23)^2*v45 + 
        (7*v12^2 - 3*v23^2)*v45^2 + 2*(-v12 + v23)*v45^3) + 
      qsq^2*(26*mTsq*v12^2 + 7*v12^3 - 96*mTsq^2*(v12 + v23) + 
        4*v12^2*(7*v23 - 6*v45) + v12*(4*v23 - 9*v45)*(4*v23 - 3*v45) + 
        (v23 - 10*v45)*(v23 - v45)^2 + 64*mTsq^2*v45 - 
        8*mTsq*v12*(2*v23 + 5*v45) - 2*mTsq*(v23 - 2*v45)*(5*v23 + 6*v45)) + 
      qsq*(16*mTsq^2*(-3*(v12 + v23)^2 + (v12 + 3*v23)*v45) + 
        (v12 - v45)*(v12^3 + 12*v12^2*v23 + 10*v12*v23^2 + v23^3 - 
          4*(v12^2 + 4*v12*v23 + v23^2)*v45 + 5*(v12 + v23)*v45^2 - 
          2*v45^3) + 2*mTsq*(9*v12^3 - v23^3 + 6*v23^2*v45 - 4*v23*v45^2 - 
          4*v45^3 - v12^2*(9*v23 + 16*v45) + v12*(-15*v23^2 + 10*v23*v45 + 
            12*v45^2)))))/(qsq^2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*
       v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (mTsq^2*(v12 + 2*v15 - v23 - 2*v34)*(v12 + v15 - v34)*(v15 - v23 - v34)*
     (mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
     (v12^2*(v15 - v23)^2 + v23^2*v34^2 + 2*v23*(v15 - v34)*(2*mTsq + v34)*
       v45 - (v15 - v34)^2*(4*mTsq - v45)*v45 + 
      2*v12*(v15*v23*v34 - v23^2*v34 - v15^2*v45 + 2*mTsq*v34*v45 + 
        v23*(2*mTsq + v34)*v45 + v15*(-2*mTsq + v23 + v34)*v45)) + 
    qsq^9*(2*mTsq^2*(v15 - v34) + v15*v34*(-v12 - v15 + v23 + v34) + 
      mTsq*(v12*v15 + v15*v45 - v34*(v23 + v45))) + 
    qsq^8*(4*mTsq^3*(-v12 + 2*v15 + v23 - 2*v34) + 
      v15*v34*(-4*v12^2 - 4*v12*v15 + v15^2 - 3*v15*v23 + 4*v23^2 + 
        3*v12*v34 + 4*v23*v34 - v34^2 + (5*v12 + 8*v15 - 5*v23 - 8*v34)*
         v45) + mTsq^2*(-v12^2 + 11*v12*v15 - 8*v15^2 + 9*v15*v23 + v23^2 - 
        9*v12*v34 - 11*v23*v34 + 8*v34^2 - 6*v15*v45 + 6*v34*v45) + 
      mTsq*(v12^2*(4*v15 + v34) + v12*(-2*v15^2 + 
          v34*(-6*v23 + v34 - 4*v45) + v15*(6*v23 + 4*v34 - v45)) - 
        v15^2*(v23 - 6*v34 + 3*v45) - v15*(v23^2 + 4*v23*v34 + 6*v34^2 - 
          4*v23*v45 + 4*v45^2) + v34*(-4*v23^2 + 2*v23*v34 + v23*v45 + 
          3*v34*v45 + 4*v45^2))) + 
    qsq^7*(-4*mTsq^3*(4*v12^2 + 8*v15^2 - 4*v23^2 + 2*v23*v34 - 8*v34^2 + 
        v12*(-2*v15 + 10*v34 - 5*v45) + 5*v23*v45 - 2*v34*v45 + 
        2*v15*(-5*v23 + v45)) + mTsq^2*(-4*v12^3 + 12*v15^3 + 4*v23^3 - 
        15*v23^2*v34 + 40*v23*v34^2 - 12*v34^3 + 4*v15^2*(-8*v23 + 7*v34) - 
        3*v23^2*v45 + 40*v23*v34*v45 - 12*v34*v45^2 + 
        v12^2*(15*v15 - 4*(v23 + 4*v34) + 3*v45) + 
        4*v15*(4*v23^2 - 10*v23*v34 - 7*v34^2 - 3*v23*v45 + 3*v45^2) + 
        v12*(-40*v15^2 + 49*v15*v23 + 4*v23^2 - 49*v23*v34 + 
          40*v15*(v34 - v45) + 4*v34*(8*v34 + 3*v45))) + 
      v15*v34*(-6*v12^3 + v23*(v15^2 + 6*v23^2 + 6*v23*v34 - 5*v34^2 - 
          v15*(5*v23 + v34)) + (-6*v15^2 + 22*v15*v23 - (16*v23 - 3*v34)*
           (v23 + 2*v34))*v45 + 2*(-12*v15 + 5*v23 + 12*v34)*v45^2 + 
        v12^2*(-6*v15 - 7*v23 + 5*v34 + 16*v45) + 
        v12*(5*v15^2 + 7*v23^2 + 9*v23*v34 - v34^2 - 22*v34*v45 - 10*v45^2 + 
          v15*(-9*v23 + v34 + 29*v45))) + mTsq*(v12^3*(6*v15 + 4*v34) + 
        v15^3*(2*v23 - 8*v34 + 3*v45) - v12^2*(8*v15^2 - 21*v15*v23 - 
          24*v15*v34 + 12*v23*v34 + 10*(v15 + v34)*v45) + 
        v15^2*(31*v23*v34 - 5*(2*v23 + v34)*v45 + 9*v45^2) + 
        v15*(-4*(v23^3 + 6*v23^2*v34 + 6*v23*v34^2 - 2*v34^3) + 
          (10*v23^2 + 11*v23*v34 + 5*v34^2)*v45 - 12*v23*v45^2 + 6*v45^3) - 
        v34*(6*v23^3 + v23*(v34 - 3*v45)*(v34 + v45) + 3*v45*(v34 + v45)*
           (v34 + 2*v45) - 2*v23^2*(4*v34 + 5*v45)) + 
        v12*(v15^3 - 2*v15^2*(8*v23 - 12*v34 + v45) + 
          v15*(12*v23^2 - 31*v34^2 - 10*v23*v45 - 11*v34*v45 - 3*v45^2) + 
          v34*(-21*v23^2 - 2*(v34 - 6*v45)*(v34 + v45) + 
            2*v23*(8*v34 + 5*v45))))) + 
    qsq^6*(48*mTsq^4*(v12 + 2*v15 - v23 - 2*v34)*v45 + 
      mTsq^3*(-27*v12^3 + 48*v15^3 + 27*v23^3 + 2*v23^2*v34 + 40*v23*v34^2 - 
        48*v34^3 - v12^2*(2*v15 + 31*v23 + 86*v34 - 68*v45) - 
        8*v15^2*(17*v23 + 6*v34 - 2*v45) - 4*(17*v23^2 + 4*v23*v34 + 4*v34^2)*
         v45 + 24*(v23 - v34)*v45^2 + v12*(-40*v15^2 + 31*v23^2 - 
          28*v23*v34 + 136*v34^2 - 16*v34*v45 - 24*v45^2 + 
          4*v15*(7*v23 - 12*v34 + 4*v45)) + 
        2*v15*(43*v23^2 + 8*v23*(3*v34 + v45) + 12*(2*v34^2 + v45^2))) + 
      mTsq^2*(-6*v12^4 - 8*v15^4 + 6*v23^4 - 9*v23^3*v34 + 52*v23^2*v34^2 - 
        54*v23*v34^3 + 8*v34^4 - (9*v23^3 - 57*v23^2*v34 + 55*v23*v34^2 + 
          4*v34^3)*v45 + (3*v23^2 - 70*v23*v34 - 24*v34^2)*v45^2 + 
        20*v34*v45^3 + v12^3*(9*v15 - 16*v23 - 15*v34 + 9*v45) + 
        v12^2*(-52*v15^2 - 86*v23*v34 + 52*v34^2 + 
          v15*(58*v23 + 92*v34 - 57*v45) + 12*v23*v45 - 2*v34*v45 - 
          3*v45^2) + v15^3*(42*v23 + 4*(-8*v34 + v45)) + 
        v15^2*(-52*v23^2 + v23*(102*v34 - 19*v45) + 
          4*v45*(-25*v34 + 6*v45)) + v12*(54*v15^3 + 16*v23^3 - 
          2*v23^2*(29*v34 + 6*v45) + v15^2*(-152*v23 + 26*v34 + 55*v45) + 
          v23*v34*(152*v34 + 105*v45) + v34*(-42*v34^2 + 19*v34*v45 - 
            14*v45^2) + v15*(86*v23^2 - 102*v34^2 - 3*(35*v23 + 46*v34)*v45 + 
            70*v45^2)) + v15*(15*v23^3 + 2*v23^2*(-46*v34 + v45) + 
          2*v23*(-13*v34^2 + 69*v34*v45 + 7*v45^2) + 
          4*(8*v34^3 + 25*v34^2*v45 - 5*v45^3))) + 
      v15*v34*(-4*v12^4 + v12^3*(-4*v15 - 12*v23 + 5*v34 + 18*v45) + 
        v15^2*(v23^2 + v23*(v34 - 8*v45) + 2*v45*(v34 + 7*v45)) + 
        v12^2*(10*v15^2 + 10*v23*v34 - v34^2 + 22*v23*v45 - 27*v34*v45 - 
          24*v45^2 + v15*(-11*v23 + v34 + 40*v45)) + 
        v15*(-5*v23^3 - v23^2*(v34 - 27*v45) - 2*v34^2*v45 + 36*v45^3 + 
          v23*(v34^2 + 3*v34*v45 - 55*v45^2)) + 2*(v23 - v45)*
         (2*v23^3 + v23^2*(2*v34 - 7*v45) + v34*v45*(7*v34 + 18*v45) + 
          v23*(-5*v34^2 - 18*v34*v45 + 5*v45^2)) + 
        v12*(12*v23^3 + v15^2*(3*v23 - v34 - 24*v45) + 
          11*v23^2*(v34 - 2*v45) - v23*v34*(3*v34 + 61*v45) + 
          v45*(8*v34^2 + 55*v34*v45 + 10*v45^2) - 
          v15*(10*v23^2 + v34^2 - 61*v23*v45 + 3*v45*(v34 + 24*v45)))) + 
      mTsq*(v12^4*(4*v15 + 6*v34) - v15^4*(v23 - 2*v34 + v45) + 
        v15^3*(v23^2 - 28*v23*v34 + 2*v34^2 + 6*(v23 + v34)*v45 - 11*v45^2) + 
        v15^2*(6*v23^3 + 61*v23^2*v34 - 9*v23*v34^2 - 2*v34^3 - 
          2*v23*(12*v23 + 31*v34)*v45 + (29*v23 - 21*v34)*v45^2 - 8*v45^3) - 
        2*v12^3*(6*v15^2 + 7*v15*(-2*v23 - 3*v34 + v45) + 
          v34*(4*v23 + 3*v34 + 8*v45)) + 
        v12^2*(4*v15^3 + v15^2*(-46*v23 + 22*v34 + 13*v45) + 
          v15*(43*v23^2 + 62*v23*v34 - 61*v34^2 - 50*v23*v45 - 75*v34*v45 + 
            9*v45^2) + v34*(-43*v23^2 + 29*v23*v34 - v34^2 + 17*v23*v45 + 
            24*v34*v45 + 18*v45^2)) + v34*(-4*v23^4 + 
          2*v23^3*(6*v34 + 7*v45) - v23^2*(v34 + v45)*(4*v34 + 9*v45) - 
          v23*v45*(7*v34^2 + 8*v34*v45 + 5*v45^2) + 
          v45*(v34^3 + 11*v34^2*v45 + 8*v34*v45^2 + 4*v45^3)) + 
        v15*(-6*v23^4 - 2*v34^4 - 6*v34^3*v45 + 21*v34^2*v45^2 - 4*v45^4 + 
          v23^3*(-42*v34 + 16*v45) + v23^2*(-22*v34^2 + 75*v34*v45 - 
            18*v45^2) + v23*(34*v34^3 + 41*v34^2*v45 - 10*v34*v45^2 + 
            12*v45^3)) + v12*(v15^3*(16*v23 - 34*v34 + 7*v45) + 
          v15^2*(-29*v23^2 + 9*v34^2 - 41*v34*v45 + 8*v45^2 + 
            4*v23*(28*v34 + 3*v45)) + v15*(8*v23^3 + 28*v34^3 + 
            62*v34^2*v45 + 10*v34*v45^2 + 5*v45^3 - v23^2*(62*v34 + 17*v45) + 
            4*v23*(-28*v34^2 + v45^2)) + v34*(-28*v23^3 + v34^3 - 
            6*v34^2*v45 - 29*v34*v45^2 - 12*v45^3 + v23^2*(46*v34 + 50*v45) - 
            4*v23*(4*v34^2 + 3*v34*v45 + v45^2))))) + 
    qsq*mTsq*(-4*mTsq^3*(v12 + v23)^3*(v12 + 2*v15 - v23 - 2*v34)*
       (v12 + v15 - v34)*(-v15 + v23 + v34)*v45 - v12*v23*(v12 + v23 - v45)*
       (v12^2*(v15 - v23)^2 + (v23*v34 + (v15 - v34)*v45)^2 + 
        2*v12*(v15*v23*v34 - v15^2*v45 + v15*(v23 + v34)*v45 + 
          v23*v34*(-v23 + v45)))*(-(v34*(v23 - v45)*(v34 + v45)) - 
        v15^2*(2*v34 + v45) + v15*(2*v34*(v23 + v34) + v23*v45 - v45^2) + 
        v12*(v15^2 + v34*(v23 - v45) + v15*(-v23 - 2*v34 + v45))) + 
      mTsq^2*(-(v12^6*(4*(v15 - v23)^2 + 7*(-v15 + v23)*v34 + 2*v34^2)) + 
        v12^3*(2*((v15 - v23)^2*(5*v15^3 - 2*v15^2*v23 - 12*v15*v23^2 + 
              4*v23^3) - (v15 - v23)^2*(11*v15^2 - 26*v15*v23 - 13*v23^2)*
             v34 + (2*v15^3 - 48*v15^2*v23 + 87*v15*v23^2 - 26*v23^3)*v34^2 + 
            2*(5*v15^2 - 17*v23^2)*v34^3 + (-7*v15 + 12*v23)*v34^4 + v34^5) + 
          (-2*v15^4 + v23^4 + v15^3*(49*v23 - 24*v34) - 5*v23^3*v34 + 
            17*v23^2*v34^2 + 57*v23*v34^3 - 6*v34^4 + 
            v15^2*(-53*v23^2 - 33*v23*v34 + 48*v34^2) + 
            v15*(5*v23^3 + 44*v23^2*v34 - 73*v23*v34^2 - 16*v34^3))*v45 + 
          (-(v15*(9*v15^2 - 14*v15*v23 + v23^2)) + (13*v15^2 - 36*v15*v23 + 
              7*v23^2)*v34 + (v15 + 22*v23)*v34^2 - 5*v34^3)*v45^2 - 
          2*(2*v15 - v23 - 2*v34)*(v15 - v34)*v45^3) + 
        v23*(v23^2*(-2*v15^2*(v15 - v23)^3 + v15*(v15 - v23)*
             (14*v15^2 - 22*v15*v23 + 7*v23^2)*v34 + 
            2*(-10*v15^3 + 24*v15^2*v23 - 15*v15*v23^2 + 2*v23^3)*v34^2 - 
            (2*v15 - v23)*(2*v15 + 7*v23)*v34^3 + 2*(11*v15 - 3*v23)*v34^4 - 
            10*v34^5) - v23*(v15^2*(4*v15^3 - 6*v15^2*v23 + v15*v23^2 + 
              v23^3) - v15*(8*v15^3 + 16*v15^2*v23 - 30*v15*v23^2 + 9*v23^3)*
             v34 + (16*v15^3 + 48*v15^2*v23 - 47*v15*v23^2 + 6*v23^3)*v34^2 - 
            8*(5*v15 - 2*v23)*(v15 + v23)*v34^3 + 2*(22*v15 - v23)*v34^4 - 
            16*v34^5)*v45 - (v15 - v34)*(4*v15^4 - 5*v15^2*v23*
             (v23 - 4*v34) - 4*v15^3*(v23 + 2*v34) + 
            v34*(-2*v23^3 + 9*v23^2*v34 + 12*v23*v34^2 - 4*v34^3) + 
            4*v15*(v23^3 - v23^2*v34 - 7*v23*v34^2 + 2*v34^3))*v45^2 + 
          2*(v15 - v34)^2*(-2*v15^2 - v15*v23 + 2*v23^2 + 4*v15*v34 + 
            v23*v34 - 2*v34^2)*v45^3) + 
        v12^2*(v23*(2*(3*v15 - 2*v23)*(v15 - v23)^3*(3*v15 + v23) - 
            3*(v15 - v23)*(10*v15^3 - 30*v15^2*v23 + 28*v15*v23^2 - 3*v23^3)*
             v34 - 2*(6*v15^3 - 50*v15*v23^2 + 29*v23^3)*v34^2 + 
            6*(6*v15^2 - 20*v15*v23 + v23^2)*v34^3 - 6*(v15 - 10*v23)*v34^4 - 
            6*v34^5) + (-16*v15^5 + v23^5 + 9*v23^4*v34 + 53*v23^3*v34^2 + 
            23*v23^2*v34^3 - 58*v23*v34^4 + 4*v34^5 + 
            v15^4*(50*v23 + 44*v34) - v15^3*(23*v23^2 + 128*v23*v34 + 
              40*v34^2) + v15^2*(-17*v23^3 + 117*v23^2*v34 + 48*v23*v34^2 + 
              16*v34^3) + v15*(5*v23^4 - 44*v23^3*v34 - 117*v23^2*v34^2 + 
              88*v23*v34^3 - 8*v34^4))*v45 + (-12*v15^4 + 3*v15^3*v23 + 
            26*v15^2*v23^2 - 7*v15*v23^3 - 4*v23^4 + 
            (40*v15^3 - 71*v15^2*v23 + v23^3)*v34 + 
            (-48*v15^2 + 133*v15*v23 - 26*v23^2)*v34^2 + (24*v15 - 65*v23)*
             v34^3 - 4*v34^4)*v45^2 - 2*(v15 - v34)*(v15^2 + 8*v15*v23 - 
            6*v23^2 - 2*(v15 + 4*v23)*v34 + v34^2)*v45^3) + 
        v12*(v23^2*(v15*(v15 - v23)^2*(6*v15^2 - 12*v15*v23 + 7*v23^2) + 
            2*(3*v15^4 - 17*v15^2*v23^2 + 18*v15*v23^3 - 4*v23^4)*v34 - 
            (36*v15^3 - 96*v15^2*v23 + 41*v15*v23^2 + 6*v23^3)*v34^2 + 
            2*(6*v15^2 - 48*v15*v23 + 19*v23^2)*v34^3 + 6*(5*v15 + 4*v23)*
             v34^4 - 18*v34^5) + v23*(-(v15*(v15 - v23)*(20*v15^3 - 38*v15^2*
                v23 + 19*v15*v23^2 - 4*v23^3)) + (52*v15^4 - 88*v15^3*v23 + 
              73*v15^2*v23^2 - 35*v15*v23^3 + 5*v23^4)*v34 + 
            (-56*v15^3 - 48*v15^2*v23 + 33*v15*v23^2 + 6*v23^3)*v34^2 + 
            (56*v15^2 + 128*v15*v23 - 49*v23^2)*v34^3 - 2*(26*v15 + 25*v23)*
             v34^4 + 20*v34^5)*v45 + (4*v15^5 - 4*v15^4*(10*v23 + 3*v34) + 
            v15^3*(65*v23^2 + 80*v23*v34 + 8*v34^2) + 
            v15^2*(-22*v23^3 - 133*v23^2*v34 + 8*v34^3) + 
            v15*(-3*v23^4 + 36*v23^3*v34 + 71*v23^2*v34^2 - 80*v23*v34^3 - 
              12*v34^4) + v34*(5*v23^4 - 14*v23^3*v34 - 3*v23^2*v34^2 + 
              40*v23*v34^3 + 4*v34^4))*v45^2 + 2*(v15 - v34)*
           (2*v15^3 + v23^3 - 8*v23^2*v34 - 14*v23*v34^2 - 2*v34^3 - 
            2*v15^2*(7*v23 + 3*v34) + v15*(8*v23^2 + 28*v23*v34 + 6*v34^2))*
           v45^3) + v12^5*(-7*v15^3 - 8*v23^3 + v23^2*(6*v34 - v45) + 
          6*v15^2*(v23 + 5*v34 + v45) + v34^2*(6*v34 + v45) + 
          2*v23*v34*(13*v34 + 2*v45) + v15*(9*v23^2 - 36*v23*v34 - 29*v34^2 - 
            5*v23*v45 - 9*v34*v45)) + v12^4*(6*v15^4 + v23^3*(40*v34 - v45) + 
          2*v15^3*(-19*v23 + 6*v34 + 8*v45) + v15^2*(58*v23^2 + 41*v23*v34 - 
            48*v34^2 - 6*v23*v45 - 47*v34*v45 + 2*v45^2) + 
          v23*v34*(-37*v34^2 - 23*v34*v45 + 3*v45^2) + 
          v23^2*(24*v34^2 - 5*v34*v45 + 4*v45^2) + 
          v34^2*(-6*v34^2 + v34*v45 + 4*v45^2) + 
          v15*(-26*v23^3 + 6*v34*(6*v34 - v45)*(v34 + v45) - 
            3*v23^2*(31*v34 + 3*v45) + v23*(34*v34^2 + 35*v34*v45 - 
              5*v45^2)))) + mTsq*(v12^6*(-4*(v15 - v23)^2*v23 + 
          (v15 - v23)*(v15 + 6*v23)*v34 - (v15 + v23)*v34^2) + 
        v12^3*(v23*((v15 - v23)^2*(10*v15^3 - 11*v15^2*v23 - 4*v15*v23^2 + 
              4*v23^3) - (v15 - v23)*(17*v15^3 - 51*v15^2*v23 + 
              43*v15*v23^2 - v23^3)*v34 + (2*v15^3 - 36*v15^2*v23 + 
              94*v15*v23^2 - 41*v23^3)*v34^2 + 4*(4*v15^2 - 7*v15*v23 - 
              7*v23^2)*v34^3 + (-12*v15 + 29*v23)*v34^4 + v34^5) - 
          (3*v15^5 + 7*v23^5 + 16*v23^4*v34 - 41*v23^3*v34^2 - 
            89*v23^2*v34^3 + 14*v23*v34^4 + v34^5 - v15^4*(14*v23 + 3*v34) + 
            v15^3*(-5*v23^2 + 62*v23*v34 - 6*v34^2) + 
            v15^2*(41*v23^3 - 81*v23^2*v34 - 84*v23*v34^2 + 10*v34^3) + 
            v15*(-32*v23^4 + 171*v23^2*v34^2 + 22*v23*v34^3 - 5*v34^4))*v45 + 
          (-3*v15^4 - 12*v15^3*v23 + 41*v15^2*v23^2 - 26*v15*v23^3 + 
            3*v23^4 + (v15 - 2*v23)*(14*v15^2 + 31*v15*v23 - 13*v23^2)*v34 + 
            (-24*v15^2 + 52*v15*v23 + 27*v23^2)*v34^2 + (18*v15 - 43*v23)*
             v34^3 - 5*v34^4)*v45^2 - 2*(v15 - v34)*(-4*v23^2 - 10*v23*v34 - 
            v34^2 + v15*(6*v23 + v34))*v45^3) + 
        v12^2*(v23^2*(v15*(v15 - v23)^2*(8*v15^2 - 13*v15*v23 + 6*v23^2) - 
            (v15 - v23)*(6*v15^3 - 22*v15^2*v23 + 31*v15*v23^2 - 8*v23^3)*
             v34 - (10*v15^3 - 36*v15^2*v23 + 5*v15*v23^2 + 10*v23^3)*v34^2 + 
            2*(5*v15^2 - 34*v15*v23 + 11*v23^2)*v34^3 + (6*v15 + 31*v23)*
             v34^4 - 8*v34^5) - v23*(v15*(v15 - v23)^2*(20*v15^2 - 
              29*v15*v23 + 11*v23^2) + (-42*v15^4 + 122*v15^3*v23 - 
              171*v15^2*v23^2 + 100*v15*v23^3 - 17*v23^4)*v34 + 
            (16*v15^3 + 81*v15*v23^2 - 39*v23^3)*v34^2 + 
            (8*v15^2 - 122*v15*v23 + 5*v23^2)*v34^3 + (4*v15 + 69*v23)*
             v34^4 - 6*v34^5)*v45 + (v15*(3*v15^4 - 32*v15^3*v23 + 
              58*v15^2*v23^2 - 27*v15*v23^3 + v23^4) + 
            (-6*v15^4 + 86*v15^3*v23 - 182*v15^2*v23^2 + 75*v15*v23^3 - 
              5*v23^4)*v34 - (2*v15^3 + 42*v15^2*v23 - 182*v15*v23^2 + 
              41*v23^3)*v34^2 + 2*(6*v15 - 29*v23)*(v15 + v23)*v34^3 + 
            (-9*v15 + 34*v23)*v34^4 + 2*v34^5)*v45^2 + 
          (v15 - v34)*(3*v15^3 + 8*v23^3 - 4*v23^2*v34 - 39*v23*v34^2 - 
            3*v34^3 - 3*v15^2*(5*v23 + 3*v34) + v15*(-4*v23^2 + 54*v23*v34 + 
              9*v34^2))*v45^3 + v23*(7*v15 - 4*v23 - 7*v34)*(v15 - v34)*
           v45^4) + v23*(v23^3*v34*(v15^4 - v34^4 - 2*v15^3*(v23 + v34) - 
            v15*v23*v34*(v23 + 2*v34) + v15^2*(v23 + v34)*(v23 + 2*v34)) + 
          v23^2*(v15 - v34)*(v15^2*(v15 - v23)^2 - 4*v15*(v15 - v23)^2*v34 + 
            v15*(6*v15 - 7*v23)*v34^2 + v23*v34^3 - 3*v34^4)*v45 - 
          v23*(v15 - v34)*(v15^2*(2*v15 - 3*v23)*(v15 - v23) + 
            v15*(-7*v15^2 + 13*v15*v23 - 5*v23^2)*v34 + v15*(5*v15 - 11*v23)*
             v34^2 + 3*(v15 + v23)*v34^3 - 3*v34^4)*v45^2 + 
          (v15 - v34)^2*(v15*(v15 - 2*v23)*(v15 - v23) - v15*(v15 - 6*v23)*
             v34 - (v15 + 3*v23)*v34^2 + v34^3)*v45^3 + 
          (v15 - v34)^4*v45^4) + v12*(v23^3*(-(v15^2*(v15 - v23)^3) + 
            v15*(v15 - v23)*(12*v15^2 - 18*v15*v23 + 5*v23^2)*v34 + 
            (-16*v15^3 + 39*v15^2*v23 - 25*v15*v23^2 + 4*v23^3)*v34^2 + 
            (-2*v15^2 - 14*v15*v23 + 7*v23^2)*v34^3 + (17*v15 - v23)*v34^4 - 
            10*v34^5) + v23^2*(-(v15^2*(v15 - v23)*(6*v15^2 - 8*v15*v23 + 3*
                v23^2)) + v15*(4*v15^3 + 22*v15^2*v23 - 31*v15*v23^2 + 
              8*v23^3)*v34 + 2*(2*v15 - v23)*(2*v15^2 - 20*v15*v23 + 5*v23^2)*
             v34^2 + 2*(8*v15^2 + 31*v15*v23 - 11*v23^2)*v34^3 - 
            14*(3*v15 + v23)*v34^4 + 20*v34^5)*v45 + 
          v23*(v15^2*(9*v15^3 - 34*v15^2*v23 + 43*v15*v23^2 - 17*v23^3) + 
            v15*(-21*v15^3 + 46*v15^2*v23 - 52*v15*v23^2 + 15*v23^3)*v34 + 
            (18*v15^3 + 42*v15^2*v23 - 3*v15*v23^2 + v23^3)*v34^2 - 
            2*(9*v15^2 + 43*v15*v23 - 6*v23^2)*v34^3 + (21*v15 + 32*v23)*
             v34^4 - 9*v34^5)*v45^2 - (v15 - v34)*(v15^4 - 
            2*v15^3*(8*v23 + v34) + v15^2*v23*(39*v23 + 16*v34) + 
            2*v15*(-10*v23^3 - 27*v23^2*v34 + 8*v23*v34^2 + v34^3) - 
            v34*(-12*v23^3 - 15*v23^2*v34 + 16*v23*v34^2 + v34^3))*v45^3 - 
          (v15 - v34)^2*(v15^2 + 7*v23^2 + 12*v23*v34 + v34^2 - 
            2*v15*(6*v23 + v34))*v45^4) + 
        v12^5*(-4*v23^4 + v15^3*(-7*v23 + 2*v34) + 3*v23*v34^2*(v34 - v45) - 
          v34^3*v45 + v23^3*(12*v34 + 7*v45) + v23^2*v34*(25*v34 + 11*v45) + 
          v15^2*(10*v23^2 + 5*v23*(5*v34 + 2*v45) - v34*(3*v34 + 4*v45)) + 
          v15*(v23^3 + v34^2*(2*v34 + 5*v45) - v23*v34*(23*v34 + 8*v45) - 
            v23^2*(39*v34 + 17*v45))) + v12^4*(v15^5 + 4*v23^5 + 
          25*v23^4*v34 + v15^4*(v23 + v45) + v34^3*v45*(2*v34 + 3*v45) - 
          2*v15^3*(11*v23^2 - 7*v23*v34 + v34^2 - 11*v23*v45 + 4*v34*v45) - 
          v23^2*v34*(40*v34^2 + 51*v34*v45 + v45^2) - 
          v23^3*(v34^2 + 32*v34*v45 + 3*v45^2) + v23*v34^2*
           (-3*v34^2 + 11*v34*v45 + 17*v45^2) + 
          v15^2*(41*v23^3 + v23^2*(5*v34 - 39*v45) - 
            v23*(39*v34^2 + 60*v34*v45 + v45^2) + v34*(2*v34^2 + 15*v34*v45 + 
              5*v45^2)) + v15*(-25*v23^4 + v23^3*(-44*v34 + 16*v45) + 
            v23*v34*(30*v34^2 + 31*v34*v45 - 15*v45^2) + 
            v23^2*(53*v34^2 + 100*v34*v45 + 5*v45^2) - 
            v34^2*(v34^2 + 10*v34*v45 + 8*v45^2))))) + 
    qsq^4*(4*mTsq^4*(v12 + 2*v15 - v23 - 2*v34)*v45*(21*v12^2 - 16*v15^2 + 
        21*v23^2 - 16*v23*v34 - 16*v34^2 + 16*v15*(v23 + 2*v34) + 
        2*v12*(-8*v15 + 29*v23 + 8*v34 - 6*v45) - 12*v23*v45) + 
      mTsq^3*(-11*v12^5 + 8*v15^5 + 11*v23^5 - 28*v23^4*v34 - 
        66*v23^3*v34^2 - 28*v23^2*v34^3 + 84*v23*v34^4 - 8*v34^5 - 
        4*v15^4*(15*v23 + 2*v34 - 4*v45) + (-39*v23^4 + 37*v23^3*v34 + 
          144*v23^2*v34^2 + 76*v23*v34^3 - 16*v34^4)*v45 + 
        4*(11*v23^3 - 13*v23^2*v34 - 24*v23*v34^2 + 6*v34^3)*v45^2 + 
        4*v23*(-3*v23 + 13*v34)*v45^3 - 24*v34*v45^4 + 
        v12^4*(28*v15 - 60*v23 - 74*v34 + 39*v45) + 
        4*v15^3*(39*v23^2 + 12*v23*v34 - 4*v34^2 - 33*v23*v45 - 8*v34*v45 - 
          6*v45^2) + 2*v15^2*(-93*v23^3 - 58*v23^2*v34 + 84*v23*v34^2 + 
          8*v34^3 + 2*v23*(62*v23 + 77*v34)*v45 + 4*(-4*v23 + 9*v34)*v45^2) + 
        v12^3*(66*v15^2 - 48*v15*v23 - 45*v23^2 - 60*v23*v34 + 186*v34^2 + 
          182*v23*v45 + 71*v34*v45 - 44*v45^2 - 37*v15*(4*v34 + v45)) + 
        v12^2*(28*v15^3 + 45*v23^3 + 114*v23^2*v34 + 322*v23*v34^2 - 
          156*v34^3 + 6*v15^2*(7*v23 + 2*v34 - 24*v45) - 
          v34*(329*v23 + 248*v34)*v45 + 8*(-11*v23 + 3*v34)*v45^2 + 
          12*v45^3 + v15*(-114*v23^2 - 276*v23*v34 + 116*v34^2 + 
            339*v23*v45 + 376*v34*v45 + 52*v45^2)) + 
        v15*(74*v23^4 + v23^3*(148*v34 - 71*v45) - 
          4*v23^2*(3*v34^2 + 94*v34*v45 + 6*v45^2) - 
          4*v23*(60*v34^3 + 63*v34^2*v45 - 32*v34*v45^2 + 7*v45^3) + 
          8*(v34^4 + 4*v34^3*v45 - 9*v34^2*v45^2 + 3*v45^4)) + 
        v12*(-84*v15^4 + 60*v23^4 + 2*v23^3*(24*v34 - 91*v45) + 
          4*v15^3*(74*v23 + 60*v34 - 19*v45) - 4*v23*v34*
           (74*v34^2 + 10*v34*v45 - 53*v45^2) + 
          v23^2*(-42*v34^2 - 339*v34*v45 + 88*v45^2) + 
          v15*(60*v23^3 + 276*v23^2*v34 + 536*v23*v34^2 - 48*v34^3 + 
            7*(47*v23^2 - 44*v34^2)*v45 - 4*(53*v23 + 32*v34)*v45^2 - 
            52*v45^3) + 4*v34*(15*v34^3 + 33*v34^2*v45 + 8*v34*v45^2 + 
            7*v45^3) + v15^2*(-322*v23^2 - 168*v34^2 + 252*v34*v45 + 
            96*v45^2 + 8*v23*(-67*v34 + 5*v45)))) + 
      v15*v34*(v12^5*(-2*v23 + v45) + v12^4*(5*v15^2 - 4*v23^2 + 4*v23*v34 - 
          v15*(2*v23 + v34 - 8*v45) + 11*v23*v45 - 3*v34*v45 - 4*v45^2) + 
        v12^2*(v23*(v23*(-v15 + v23)*(v15 + 4*v23) + 2*(v15^2 + v23^2)*v34 + 
            (-2*v15 + v23)*v34^2) - (4*v15^2*(5*v23 - 3*v34) + 
            v23*(9*v23^2 + 32*v23*v34 - 8*v34^2) + 
            4*v15*(-8*v23^2 + v23*v34 + v34^2))*v45 + 
          (42*v15^2 - 88*v15*v23 + v15*v34 + 66*v23*v34 - 9*v34^2)*v45^2 + 
          5*(12*v15 + 2*v23 - 7*v34)*v45^3 - 4*v45^4) + 
        v12^3*(3*v15^2*(v23 - v34 - 8*v45) + 3*v23^2*(v34 + 3*v45) + 
          2*v45*(v34^2 + 8*v34*v45 + 3*v45^2) - 2*v23*(v34^2 + 11*v34*v45 + 
            9*v45^2) + v15*(-2*v23^2 + v34^2 + v34*v45 - 36*v45^2 + 
            v23*(v34 + 31*v45))) - (v23 - v45)*
         ((v23 - v45)^2*(5*v23*v34^2 + (v23 - v34)*(v23 + 9*v34)*v45 - 
            (v23 + 12*v34)*v45^2) + v15^2*(v23^2*(v34 + 2*v45) + 
            3*v45^2*(2*v34 + 3*v45) - v23*v45*(3*v34 + 7*v45)) - 
          v15*(v23 - v45)*(v23*(3*v34 - 5*v45)*(v34 + 2*v45) + 
            v23^2*(v34 + 3*v45) - 6*v45*(v34^2 - 2*v45^2))) + 
        v12*(v15^2*(2*v23^2*(v23 + v34) + 2*v23*(-4*v23 + 3*v34)*v45 + 
            3*(11*v23 - 5*v34)*v45^2 - 32*v45^3) + (v23 - v45)*
           (2*v23^4 + v23^3*(2*v34 - 9*v45) + v23*v45*(17*v34^2 + 
              59*v34*v45 - v45^2) - v45^2*(16*v34^2 + 34*v34*v45 + v45^2) + 
            v23^2*(-3*v34^2 - 29*v34*v45 + 9*v45^2)) - 
          v15*(4*v23^4 + v23^3*(v34 - 22*v45) + 2*v23^2*(v34^2 - 2*v34*v45 + 
              33*v45^2) + v45^2*(-9*v34^2 + v34*v45 + 44*v45^2) + 
            v23*(6*v34^2*v45 - 93*v45^3)))) + 
      mTsq^2*(-v12^6 + v23*(5*v15^5 - 21*v15^4*v23 + 30*v15^3*v23^2 - 
          21*v15^2*v23^3 + 6*v15*v23^4 + v23^5 + (5*v15^4 - 32*v15^3*v23 + 
            54*v15^2*v23^2 - 11*v15*v23^3 - 6*v23^4)*v34 + 
          (10*v15^3 - 54*v15^2*v23 + 58*v15*v23^2 - v23^3)*v34^2 + 
          2*(v15 - v23)*(v15 + 17*v23)*v34^3 + (-15*v15 + 43*v23)*v34^4 - 
          7*v34^5) + (-6*v15^5 - 3*v23^5 + 18*v23^4*v34 - 22*v23^3*v34^2 + 
          49*v23^2*v34^3 - 33*v23*v34^4 + 6*v34^5 + v15^4*(27*v23 + 22*v34) - 
          2*v15^3*(13*v23^2 + 2*v23*v34 + 18*v34^2) + 
          v15^2*(13*v23^3 - 183*v23^2*v34 + 118*v23*v34^2 + 36*v34^3) - 
          2*v15*(2*v23^4 - 62*v23^3*v34 - 2*v23^2*v34^2 + 54*v23*v34^3 + 
            11*v34^4))*v45 + (12*v15^4 + 3*v23^4 - 40*v23^3*v34 + 
          45*v23^2*v34^2 + 45*v23*v34^3 - 12*v34^4 - 
          3*v15^3*(29*v23 + 8*v34) + v15^2*v23*(73*v23 + 339*v34) - 
          v15*(11*v23^3 + 198*v23^2*v34 + 281*v23*v34^2 - 24*v34^3))*v45^2 - 
        (-62*v15^3 + v23^3 - 53*v23^2*v34 + 29*v23*v34^2 + 62*v34^3 + 
          v15^2*(57*v23 + 178*v34) + 2*v15*(3*v23^2 - 39*v23*v34 - 89*v34^2))*
         v45^3 + (-8*v15^2 + 21*v15*v23 + v34*(-27*v23 + 8*v34))*v45^4 + 
        6*(-v15 + v34)*v45^5 + v12^5*(6*v15 - 16*v23 - 6*v34 + 3*v45) + 
        v12^4*(v15^2 - 35*v23^2 - 44*v23*v34 + 21*v34^2 + 
          v15*(16*v23 + 11*v34 - 18*v45) + 34*v23*v45 + 4*v34*v45 - 
          3*v45^2) + v12^3*(34*v15^3 - 30*v34^3 - 13*v34^2*v45 + 
          11*v34*v45^2 + v45^3 + v15^2*(-38*v23 - 58*v34 + 22*v45) + 
          v23^2*(-43*v34 + 38*v45) - v15*(3*v23^2 - 38*v23*v34 + 54*v34^2 + 
            45*v23*v45 + 124*v34*v45 - 40*v45^2) + 
          v23*(194*v34^2 + 21*v34*v45 - 21*v45^2)) + 
        v12^2*(-43*v15^4 + 35*v23^4 + 3*v23^3*v34 + 228*v23^2*v34^2 - 
          218*v23*v34^3 + 21*v34^4 + v15^3*(198*v23 - 32*v34 - 49*v45) + 
          2*(-19*v23^3 + 26*v23^2*v34 - 77*v23*v34^2 + 13*v34^3)*v45 - 
          v34*(7*v23 + 73*v34)*v45^2 + 3*(v23 + 2*v34)*v45^3 - 
          v15^2*(228*v23^2 + 10*v23*v34 - 54*v34^2 - 143*v23*v45 + 
            4*v34*v45 + 45*v45^2) + v15*(43*v23^3 - 94*v23*v34^2 + 32*v34^3 + 
            (-52*v23^2 - 216*v23*v34 + 183*v34^2)*v45 + 2*(56*v23 + 99*v34)*
             v45^2 - 53*v45^3)) + v12*(7*v15^5 + 16*v23^5 - 
          2*v23^4*(8*v34 + 17*v45) + v15^4*(-88*v23 + 15*v34 + 33*v45) + 
          v23^3*(38*v34^2 + 45*v34*v45 + 21*v45^2) - 
          v23^2*(198*v34^3 + 143*v34^2*v45 + 112*v34*v45^2 + 3*v45^3) + 
          v23*v34*(88*v34^3 + 129*v34^2*v45 - 16*v34*v45^2 + 69*v45^3) + 
          v34*(-5*v34^4 - 27*v34^3*v45 + 87*v34^2*v45^2 + 57*v34*v45^3 - 
            21*v45^4) + v15^3*(218*v23^2 - 2*v34^2 + 108*v34*v45 - 45*v45^2 - 
            3*v23*(16*v34 + 43*v45)) + v15^2*(-194*v23^3 - 10*v34^3 - 
            118*v34^2*v45 + 281*v34*v45^2 + 29*v45^3 + 
            v23*v45*(-393*v34 + 16*v45) + 2*v23^2*(47*v34 + 77*v45)) + 
          v15*(44*v23^4 - 5*v34^4 + 4*v34^3*v45 - 339*v34^2*v45^2 - 
            78*v34*v45^3 + 27*v45^4 - v23^3*(38*v34 + 21*v45) + 
            v23^2*(10*v34^2 + 216*v34*v45 + 7*v45^2) + 
            v23*(48*v34^3 + 393*v34^2*v45 - 69*v45^3)))) + 
      mTsq*(v12^6*v34 - v15^3*(3*v23^2*(v23^2 + 2*v23*v34 - 4*v34^2) - 
          2*v23*(8*v23^2 + 15*v23*v34 + 3*v34^2)*v45 + 
          (35*v23^2 + 2*v23*v34 + 16*v34^2)*v45^2 + 2*(-17*v23 + 8*v34)*
           v45^3 + 12*v45^4) + v12*(v23*(8*v15^3*v34*(-12*v23 + v34) + 
            v15^4*(-3*v23 + 20*v34) + v15^2*(9*v23 - 4*v34)*
             (v23^2 + 18*v23*v34 + 2*v34^2) + v23*v34*(-4*v23^3 + 
              31*v23^2*v34 - 38*v23*v34^2 + 12*v34^3) - 
            2*v15*(3*v23^4 + 42*v23^3*v34 + 10*v23^2*v34^2 - 59*v23*v34^3 + 
              10*v34^4)) + (v15^4*(7*v23 - 6*v34) + 
            v15^3*(-7*v23^2 + 122*v23*v34 + 14*v34^2) + 
            v23*v34*(25*v23^3 - 89*v23^2*v34 + 46*v23*v34^2 - 7*v34^3) - 
            6*v15^2*(3*v23^3 + 67*v23^2*v34 + v34^3) + 
            2*v15*(6*v23^4 + 132*v23^3*v34 + 111*v23^2*v34^2 - 61*v23*v34^3 + 
              3*v34^4))*v45 + (v15*(12*v15^3 - 26*v15^2*v23 + 13*v15*v23^2 - 
              2*v23^3) - (10*v15^3 - 248*v15^2*v23 + 187*v15*v23^2 + 
              41*v23^3)*v34 + 2*(v15 - 7*v23)*(17*v15 - 5*v23)*v34^2 + 
            2*(v15 + 13*v23)*v34^3 - 6*v34^4)*v45^2 + 
          (29*v15^3 + v15^2*(7*v23 - 27*v34) + v34*(24*v23^2 - 7*v23*v34 - 
              34*v34^2) + v15*(-8*v23^2 + 50*v34^2))*v45^3 + 
          2*(-5*v15^2 - 2*v34*(v23 + v34) + v15*(2*v23 + v34))*v45^4) + 
        v15^4*(v23^3 + v23^2*(2*v34 - 3*v45) - 6*v45^3 + 
          6*v23*v45*(-v34 + v45)) - v12^5*(2*v15^2 + 
          v15*(-4*v23 - 8*v34 + v45) + v34*(-6*v23 + 3*v34 + 4*v45)) + 
        v34*(v23 - v45)^2*(v23^3*(2*v34 + v45) + v23*v34*v45*
           (-5*v34 + 4*v45) + 3*v34*v45*(2*v34^2 + 4*v34*v45 - v45^2) - 
          v23^2*(4*v34^2 + 6*v34*v45 + v45^2)) + 
        v12^4*(4*v15^3 + v15^2*(-31*v23 - 21*v34 + 10*v45) + 
          v15*(28*v23^2 + 84*v23*v34 - 12*v34^2 - 25*v23*v45 - 53*v34*v45 + 
            3*v45^2) + v34*(-18*v23^2 - 9*v23*v34 + 3*v34^2 - 12*v23*v45 + 
            17*v34*v45 + 6*v45^2)) + v15^2*(3*v23^5 + 
          v23^4*(12*v34 - 17*v45) + 16*v34^3*v45^2 - 4*v34*v45^4 + 3*v45^5 + 
          v23^3*(-46*v34^2 - 89*v34*v45 + 35*v45^2) + 
          v23^2*(-8*v34^3 + 79*v34^2*v45 + 136*v34*v45^2 - 28*v45^3) + 
          2*v23*v45*(-7*v34^3 - 17*v34^2*v45 - 25*v34*v45^2 + 2*v45^3)) + 
        v15*(-v23^6 + 4*v23^5*(-2*v34 + v45) + 4*v34^2*v45^3*(4*v34 + v45) + 
          v23^4*(21*v34^2 + 53*v34*v45 - 6*v45^2) + v23*v34*v45*
           (6*v34^3 + 10*v34^2*v45 + 27*v34*v45^2 - 2*v45^3) + 
          v23^3*(40*v34^3 - 13*v34^2*v45 - 94*v34*v45^2 + 4*v45^3) - 
          v23^2*(6*v34^4 + 68*v34^3*v45 + 41*v34^2*v45^2 - 51*v34*v45^3 + 
            v45^4)) + v12^3*(v15^3*(38*v23 - 40*v34 - 3*v45) + 
          v15^2*(-87*v23^2 + 20*v23*v34 + 46*v34^2 + 89*v23*v45 + 
            13*v34*v45 - 18*v45^2) - v34*(48*v23^3 + v34^3 + 16*v34^2*v45 + 
            35*v34*v45^2 + 4*v45^3 - 2*v23*v45*(9*v34 + v45) - 
            v23^2*(57*v34 + 61*v45)) + v15*(48*v23^3 + 6*v34^3 + 
            88*v23^2*(v34 - v45) + 89*v34^2*v45 + 94*v34*v45^2 - 3*v45^3 + 
            v23*(-158*v34^2 - 264*v34*v45 + 41*v45^2))) + 
        v12^2*(-6*v15^4*(2*v23 - v34 + v45) + v15*(18*v23^4 - 88*v23^3*v34 - 
            211*v23^2*v34^2 + 96*v23*v34^3 - 2*v34^4 + 
            (-61*v23^3 + 402*v23*v34^2 - 30*v34^3)*v45 + 
            (67*v23^2 + 187*v23*v34 - 136*v34^2)*v45^2 - 3*(8*v23 + 17*v34)*
             v45^3 + v45^4) + v15^3*(51*v23^2 + 8*v34^2 + 68*v34*v45 - 
            18*v45^2 - 2*v23*(59*v34 + 23*v45)) + 
          v15^2*(-57*v23^3 - 12*v34^3 - 79*v34^2*v45 + 41*v34*v45^2 + 
            17*v45^3 + v23^2*(211*v34 + 115*v45) + 
            v23*(54*v34^2 - 222*v34*v45 - 70*v45^2)) + 
          v34*(-28*v23^4 + v23^3*(87*v34 + 88*v45) - 
            v23^2*(51*v34^2 + 115*v34*v45 + 67*v45^2) + 
            v45*(3*v34^3 + 35*v34^2*v45 + 28*v34*v45^2 + v45^3) + 
            v23*(3*v34^3 + 7*v34^2*v45 - 13*v34*v45^2 + 8*v45^3))))) + 
    qsq^2*mTsq*(v12^6*(-v15^2 + v23^2)*v34 - 
      16*mTsq^3*(v12 + 2*v15 - v23 - 2*v34)*(v12 + v15 - v34)*
       (v15 - v23 - v34)*v45*(v12^2 - v12*v15 - v15^2 + 3*v12*v23 + v15*v23 + 
        v23^2 + v12*v34 + 2*v15*v34 - v23*v34 - v34^2 - (v12 + v23)*v45) + 
      (v23 - v45)^2*(v23*v34 + (v15 - v34)*v45)*
       (v15*(v15 - v23)*v23*(2*v15 - v23 - 2*v34)*v34 + 
        (v15^3*(v23 - 2*v34) + v23*v34^3 - v15*v34*(v23^2 + 6*v23*v34 + 
            2*v34^2) + v15^2*(-v23^2 + 4*v23*v34 + 4*v34^2))*v45 - 
        (v15 - v34)*(v15^2 - 2*v15*v23 + (v23 - v34)*v34)*v45^2 - 
        (v15 - v34)^2*v45^3) + v12^5*(v15^3*(4*v23 - 2*v34) + 
        v15*v23*(4*v23^2 + 18*v23*v34 + 2*v34^2 - 3*v23*v45 - 11*v34*v45) - 
        v23*v34*(4*v23^2 - 2*v34*v45 + v23*(3*v34 + v45)) + 
        v15^2*(-8*v23^2 + 3*v23*(-4*v34 + v45) + v34*(3*v34 + 4*v45))) - 
      v12^4*(v15^4*(5*v23 + v45) + v15^3*(-18*v23^2 + 8*v23*v34 - 2*v34^2 + 
          17*v23*v45 - 12*v34*v45 + v45^2) + 
        v15*(-8*v23^4 + 2*v34^2*v45*(-v34 + v45) + v23^3*(-14*v34 + 17*v45) + 
          v23*v34*(4*v34^2 - 23*v34*v45 - 33*v45^2) + 
          v23^2*(44*v34^2 + 57*v34*v45 - 8*v45^2)) + 
        v34*(8*v23^4 - v34^2*v45^2 + v23*v34*v45*(4*v34 + 5*v45) - 
          v23^3*(13*v34 + 16*v45) + 3*v23^2*(-v34^2 + v34*v45 + v45^2)) + 
        v15^2*(21*v23^3 - v23^2*(2*v34 + 35*v45) + 
          v34*(2*v34^2 + 15*v34*v45 + 3*v45^2) + 
          v23*(-25*v34^2 - 22*v34*v45 + 10*v45^2))) - 
      v12*(v15^4*(v23 - v45)*(2*v23^2*(v34 + v45) + v23*v45*(6*v34 + v45) + 
          2*v45^2*(3*v34 + 2*v45)) + v34^2*(v23 - v45)^2*
         (v23^3*(4*v34 + 3*v45) + v34*v45^2*(3*v34 + 4*v45) - 
          v23^2*(v34 + v45)*(5*v34 + 4*v45) + v23*v45*(3*v34^2 + 2*v34*v45 + 
            v45^2)) + v15^3*(-4*v23^4*(v34 + v45) + 
          v23^2*v45*(4*v34^2 + 22*v34*v45 - 5*v45^2) + 
          2*v45^3*(9*v34^2 + 6*v34*v45 - 2*v45^2) + 6*v23*v45^2*
           (-2*v34^2 - 3*v34*v45 + v45^2) + v23^3*(-12*v34^2 - 14*v34*v45 + 
            7*v45^2)) + v15*v34*(v23 - v45)*(-(v23^4*(12*v34 + 11*v45)) + 
          2*v34*v45^2*(-3*v34^2 + v34*v45 + 6*v45^2) - 2*v23*v34*v45*
           (3*v34^2 + 8*v34*v45 + 13*v45^2) + v23^3*(-8*v34^2 + 10*v34*v45 + 
            22*v45^2) + v23^2*(10*v34^3 + 18*v34^2*v45 + 14*v34*v45^2 - 
            11*v45^3)) + v15^2*(2*v23^5*(v34 + v45) + 
          v23^4*(25*v34^2 + 23*v34*v45 - 5*v45^2) - 3*v34*v45^3*
           (6*v34^2 + 3*v34*v45 - 4*v45^2) + 3*v23^3*v45*
           (-13*v34^2 - 20*v34*v45 + v45^2) - v23*v45^2*(-12*v34^3 + 
            38*v34*v45^2 + v45^3) + v23^2*v45*(8*v34^3 + 26*v34^2*v45 + 
            62*v34*v45^2 + v45^3))) + 
      v12^3*(v15^4*(-5*v23^2 + 2*v45*(v34 + 2*v45) + v23*(10*v34 + 13*v45)) + 
        v15^3*(14*v23^3 - 9*v23^2*(4*v34 + 5*v45) + 
          2*v23*v45*(13*v34 + 12*v45) + 2*v45*(-5*v34^2 - 13*v34*v45 + 
            2*v45^2)) + v15*(4*v23^5 - 2*v23^4*(7*v34 + 8*v45) - 
          2*v34^2*v45*(v34^2 + 3*v34*v45 - 5*v45^2) + 
          v23^3*(-44*v34^2 + 19*v45^2) + v23*v34*(2*v34^3 - 14*v34^2*v45 - 
            60*v34*v45^2 - 33*v45^3) + v23^2*(36*v34^3 + 113*v34^2*v45 + 
            52*v34*v45^2 - 7*v45^3)) + v34*(-4*v23^5 + 
          v23*v34*v45*(2*v34 + v45)*(v34 + 3*v45) - v34^2*v45^2*
           (v34 + 4*v45) + v23^4*(21*v34 + 17*v45) - 
          v23^3*(14*v34^2 + 48*v34*v45 + 19*v45^2) + 
          v23^2*(-v34^3 + 11*v34^2*v45 + 23*v34*v45^2 + 5*v45^3)) + 
        v15^2*(-13*v23^4 + v23^3*(44*v34 + 48*v45) + 
          v23^2*(13*v34^2 - 47*v34*v45 - 49*v45^2) + 
          2*v34*v45*(5*v34^2 + 15*v34*v45 - 4*v45^2) + 
          v23*(-12*v34^3 - 39*v34^2*v45 + 4*v34*v45^2 + 12*v45^3))) + 
      v12^2*(v15^4*(v23^3 - 6*v45^2*(v34 + v45) - 8*v23*v45*(2*v34 + v45) + 
          v23^2*(10*v34 + 7*v45)) + v15^3*(-3*v23^4 + v23*(2*v34 - 9*v45)*v45*
           (4*v34 + v45) + 2*(5*v34 - v45)*v45^2*(2*v34 + 3*v45) - 
          v23^3*(36*v34 + 11*v45) + 2*v23^2*(v34^2 + 32*v34*v45 + 
            14*v45^2)) + v34*(v23 - v45)*(-3*v34^2*v45^2*(v34 + 2*v45) + 
          v23^4*(8*v34 + 3*v45) - v23*v34*v45*(2*v34^2 + v34*v45 + v45^2) - 
          v23^3*(18*v34^2 + 27*v34*v45 + 5*v45^2) + 
          v23^2*(5*v34^3 + 27*v34^2*v45 + 22*v34*v45^2 + 2*v45^3)) + 
        v15^2*(3*v23^5 + v23^4*(44*v34 + 3*v45) + v34*v45^2*
           (-20*v34^2 - 27*v34*v45 + 17*v45^2) - 
          v23^3*(13*v34^2 + 113*v34*v45 + 23*v45^2) + 
          2*v23*v45*(2*v34^3 + 13*v34^2*v45 - 20*v34*v45^2 - 3*v45^3) + 
          v23^2*(-2*v34^3 + 94*v34*v45^2 + 23*v45^3)) + 
        v15*(-v23^6 + v23^5*(-18*v34 + v45) + v34^2*v45^2*
           (6*v34^2 + 4*v34*v45 - 17*v45^2) + v23^4*(-2*v34^2 + 57*v34*v45 + 
            3*v45^2) + v23^3*(36*v34^3 + 47*v34^2*v45 - 52*v34*v45^2 - 
            5*v45^3) + v23*v34*v45*(4*v34^3 + 22*v34^2*v45 + 62*v34*v45^2 + 
            11*v45^3) + 2*v23^2*(-5*v34^4 - 32*v34^3*v45 - 47*v34^2*v45^2 + 
            v45^4))) + mTsq*(v23^3*(v15^2*(-v15 + v23)^3 + 
          v15*(v15 - v23)*(7*v15^2 - 11*v15*v23 + v23^2)*v34 + 
          (-6*v15^3 + 14*v15^2*v23 - 6*v15*v23^2 + v23^3)*v34^2 + 
          2*(3*v15^2 - 6*v15*v23 + v23^2)*v34^3 - (v15 - 5*v23)*v34^4 - 
          5*v34^5) - v12^6*(v15^2 + (v23 + v34)*(6*v23 + v34) - 
          v15*(7*v23 + v34)) + v23^2*(-(v15^2*(5*v15 - 2*v23)*(v15 - v23)*
            v23) + 3*v15*(-4*v15^3 + 18*v15^2*v23 - 15*v15*v23^2 + 2*v23^3)*
           v34 + 4*(2*v15^3 - 13*v15^2*v23 + 6*v15*v23^2 - v23^3)*v34^2 + 
          (16*v15^2 + 26*v15*v23 - 7*v23^2)*v34^3 - 3*(8*v15 + 5*v23)*v34^4 + 
          12*v34^5)*v45 + v23*(v15^2*(v15 - v23)*(3*v15^2 + 4*v23^2) - 
          v15*(29*v15^3 + 4*v15^2*v23 - 20*v15*v23^2 + v23^3)*v34 + 
          (78*v15^3 - 6*v15^2*v23 - 21*v15*v23^2 + 4*v23^3)*v34^2 + 
          (-90*v15^2 + 4*v15*v23 + 11*v23^2)*v34^3 + (47*v15 + 9*v23)*v34^4 - 
          9*v34^5)*v45^2 - (v15 - v34)*(v15*(2*v15^3 + 7*v15^2*v23 + 
            4*v15*v23^2 - 10*v23^3) + v15*(-16*v15^2 + 3*v15*v23 + 15*v23^2)*
           v34 + (28*v15^2 - 15*v15*v23 - 17*v23^2)*v34^2 + 
          (-16*v15 + 5*v23)*v34^3 + 2*v34^4)*v45^3 + 
        (v15 - v34)*(4*v15^3 - v15^2*(11*v23 + 4*v34) + 
          v15*(-5*v23^2 + 28*v23*v34 - 4*v34^2) + 
          v34*(v23^2 - 17*v23*v34 + 4*v34^2))*v45^4 + 6*(v15 - v34)^3*v45^5 + 
        v12^2*(v23*(20*v15^5 + 6*v23^5 - 17*v23^4*v34 - 52*v23^3*v34^2 - 
            45*v23^2*v34^3 + 86*v23*v34^4 - 8*v34^5 - 
            2*v15^4*(43*v23 + 8*v34) + v15^3*(131*v23^2 + 94*v23*v34 - 
              4*v34^2) + v15^2*(-80*v23^3 - 173*v23^2*v34 + 16*v34^3) + 
            v15*(9*v23^4 + 117*v23^3*v34 + 109*v23^2*v34^2 - 94*v23*v34^3 - 
              8*v34^4)) + (-12*v15^5 - v15^3*(3*v23 + 2*v34)*
             (59*v23 + 8*v34) + v15^4*(95*v23 + 24*v34) + 
            v15^2*(105*v23^3 + 322*v23^2*v34 + 40*v23*v34^2 - 8*v34^3) + 
            v23*(-14*v23^4 + 4*v23^3*v34 + 75*v23^2*v34^2 + 177*v23*v34^3 - 
              95*v34^4) + v15*(5*v23^4 - 160*v23^3*v34 - 322*v23^2*v34^2 + 
              94*v23*v34^3 + 12*v34^4))*v45 + (-9*v15^4 + 10*v23^4 + 
            v15^3*(56*v23 - 4*v34) + 37*v23^3*v34 - 4*v23^2*v34^2 - 
            135*v23*v34^3 + 3*v34^4 + 2*v15^2*(2*v23^2 - 72*v23*v34 + 
              3*v34^2) + v15*(-45*v23^3 + 209*v23*v34^2 + 4*v34^3))*v45^2 + 
          (17*v15^3 - 2*v23^3 - 31*v23^2*v34 - 24*v23*v34^2 + 4*v34^3 - 
            2*v15^2*(23*v23 + 16*v34) + v15*(31*v23^2 + 54*v23*v34 + 
              11*v34^2))*v45^3 + (v15^2 - 3*v15*(v23 + 2*v34) + 
            v34*(9*v23 + 5*v34))*v45^4) + 
        v12*(v23^2*(v15*(v15 - v23)^2*(8*v15^2 - 10*v15*v23 + 7*v23^2) + 
            (8*v15^4 - 38*v15^3*v23 + 25*v15^2*v23^2 + 13*v15*v23^3 - 
              7*v23^4)*v34 - (16*v15^3 - 88*v15^2*v23 + 47*v15*v23^2 + v23^3)*
             v34^2 + 2*(2*v15^2 - 39*v15*v23 + 7*v23^2)*v34^3 + 
            2*(8*v15 + 19*v23)*v34^4 - 20*v34^5) + 
          v23*(-24*v15^5 + v15^4*(95*v23 + 56*v34) - 
            2*v15^3*(68*v23^2 + 47*v23*v34 + 40*v34^2) + 
            2*v15^2*(42*v23^3 + 57*v23^2*v34 - 20*v23*v34^2 + 40*v34^3) + 
            v34*(19*v23^4 + 24*v23^3*v34 + 5*v23^2*v34^2 - 95*v23*v34^3 + 
              24*v34^4) - v15*(18*v23^4 + 80*v23^3*v34 + 25*v23^2*v34^2 - 
              142*v23*v34^3 + 56*v34^4))*v45 + 
          (9*v15^5 - v15^4*(52*v23 + 47*v34) + 9*v15^3*(15*v23^2 + 
              8*v23*v34 + 10*v34^2) - v15^2*(95*v23^3 + 209*v23^2*v34 + 
              78*v34^3) - v34*(16*v23^4 + 59*v23^3*v34 + 56*v23^2*v34^2 - 
              52*v23*v34^3 + 3*v34^4) + v15*(10*v23^4 + 120*v23^3*v34 + 
              144*v23^2*v34^2 - 72*v23*v34^3 + 29*v34^4))*v45^2 + 
          (-5*v15^4 + v15^3*(-29*v23 + 20*v34) + v15^2*(24*v23^2 + 
              35*v23*v34 - 18*v34^2) + v15*(8*v23^3 - 54*v23^2*v34 - 
              35*v23*v34^2 - 4*v34^3) + v34*(3*v23^3 + 46*v23^2*v34 + 
              29*v23*v34^2 + 7*v34^3))*v45^3 + 
          (-17*v15^3 + v15^2*(8*v23 + 45*v34) + v34*(3*v23^2 - 8*v23*v34 + 
              11*v34^2) - 3*v15*(3*v23^2 + 13*v34^2))*v45^4 + 
          2*v23*(v15 - v34)*v45^5) + v12^5*(-2*v15^3 - 16*v23^3 + 
          v34^2*(3*v34 + 2*v45) + 6*v23*v34*(4*v34 + 3*v45) + 
          v15^2*(v23 + 6*v34 + 4*v45) + v23^2*(-9*v34 + 14*v45) + 
          v15*(17*v23^2 - 6*v34*(2*v34 + v45) - v23*(13*v34 + 19*v45))) + 
        v12^4*(-5*v15^4 + v15^3*(-14*v23 + 12*v34 + 7*v45) + 
          v23^3*(47*v34 + 19*v45) + v15^2*(52*v23^2 + 47*v23*v34 - 14*v34^2 - 
            24*(v23 + v34)*v45 - 4*v45^2) + 5*v23^2*(16*v34^2 - v34*v45 - 
            2*v45^2) + v34^2*(-3*v34^2 - 7*v34*v45 + 4*v45^2) - 
          v23*v34*(35*v34^2 + 84*v34*v45 + 10*v45^2) + 
          v15*(-33*v23^3 - v23^2*(117*v34 + 4*v45) + 
            v34*(18*v34^2 + 45*v34*v45 + v45^2) + 
            v23*(-25*v34^2 + 80*v34*v45 + 16*v45^2))) + 
        v12^3*(5*v15^5 + 16*v23^5 + 33*v23^4*v34 - 19*v23^3*v34^2 - 
          131*v23^2*v34^3 + 26*v23*v34^4 + v34^5 + 
          (-19*v23^4 - 84*v23^3*v34 - 105*v23^2*v34^2 + 136*v23*v34^3 + 
            5*v34^4)*v45 + v34*(45*v23^2 + 95*v23*v34 - 4*v34^2)*v45^2 + 
          2*(v23 - 5*v34)*(v23 + v34)*v45^3 + v15^4*(-38*v23 + v34 + 
            15*v45) + v15^3*(45*v23^2 + 78*v23*v34 - 6*v34^2 - 5*v23*v45 - 
            26*v34*v45 - 11*v45^2) - v15*(47*v23^4 - 173*v23^2*v34^2 - 
            38*v23*v34^3 + 7*v34^4 + 2*(-42*v23^3 - 80*v23^2*v34 + 
              57*v23*v34^2 + 27*v34^3)*v45 + (37*v23^2 + 120*v23*v34 + 
              20*v34^2)*v45^2 + (3*v23 - 10*v34)*v45^3) + 
          v15^2*(19*v23^3 - v23^2*(109*v34 + 75*v45) + 
            v34*(6*v34^2 + 52*v34*v45 + 21*v45^2) + 
            v23*(-88*v34^2 + 25*v34*v45 + 59*v45^2)))) + 
      mTsq^2*(v12^6*(5*v15 - 5*v23 - 6*v34) + 
        v23^2*(v15*(v15 - v23)^2*(-2*v15^2 + 3*v15*v23 + 6*v23^2) + 
          (34*v15^4 - 108*v15^3*v23 + 88*v15^2*v23^2 - 8*v15*v23^3 - 5*v23^4)*
           v34 + 2*(-34*v15^3 + 105*v15^2*v23 - 62*v15*v23^2 + 3*v23^3)*
           v34^2 + 2*(10*v15^2 - 62*v15*v23 + 19*v23^2)*v34^3 + 
          (38*v15 + 15*v23)*v34^4 - 22*v34^5) + 
        v23*(4*v15^5 - 4*v15^4*(3*v23 + 7*v34) + 
          v15^3*(-v23^2 + 144*v23*v34 + 40*v34^2) + 
          v15^2*(23*v23^3 - 83*v23^2*v34 - 312*v23*v34^2 + 8*v34^3) + 
          v34*(v23 + 2*v34)*(10*v23^3 - 17*v23^2*v34 - 35*v23*v34^2 + 
            10*v34^3) + v15*(-13*v23^4 - 26*v23^3*v34 + 153*v23^2*v34^2 + 
            240*v23*v34^3 - 44*v34^4))*v45 + 
        v23*(16*v15^4 + 6*v15^3*(5*v23 - 16*v34) + 
          v15^2*(-51*v23^2 - 46*v23*v34 + 192*v34^2) + 
          v15*(13*v23^3 + 90*v23^2*v34 - 14*v23*v34^2 - 160*v34^3) + 
          v34*(-11*v23^3 - 31*v23^2*v34 + 30*v23*v34^2 + 48*v34^3))*v45^2 - 
        2*v23*(v15 - v34)*(10*v15^2 + 3*v23^2 + 10*v23*v34 - 2*v34^2 - 
          2*v15*(7*v23 + 4*v34))*v45^3 - 8*(v15 - v34)^3*v45^4 + 
        v12^5*(-6*v15^2 - 24*v23^2 - 30*v23*v34 + 9*v34^2 + 
          2*v15*(15*v23 + 4*v34 - 5*v45) + 9*v23*v45 + 13*v34*v45) + 
        v12^4*(-38*v15^3 - 15*v23^3 + v15^2*(83*v23 + 124*v34 - 3*v45) + 
          v23^2*(57*v34 + 42*v45) + v34*(2*v34^2 - 23*v34*v45 - 13*v45^2) - 
          v15*(30*v23^2 + 208*v23*v34 + 88*v34^2 + 42*v23*v45 - 26*v34*v45 - 
            11*v45^2) + v23*(134*v34^2 + 53*v34*v45 - 8*v45^2)) + 
        v12^3*(-15*v15^4 + 15*v23^4 + 96*v23^3*v34 + 10*v23^2*v34^2 - 
          188*v23*v34^3 - 7*v34^4 + v34*(-163*v23^2 - 258*v23*v34 + v34^2)*
           v45 + (-24*v23^2 + 14*v23*v34 + 51*v34^2)*v45^2 + 
          2*(2*v23 + 3*v34)*v45^3 + v15^3*(-28*v23 + 124*v34 + 69*v45) + 
          v15^2*(124*v23^2 - 92*v23*v34 - 210*v34^2 - 218*v23*v45 - 
            153*v34*v45 + 31*v45^2) + v15*(4*(-24*v23^3 - 34*v23^2*v34 + 
              77*v23*v34^2 + 27*v34^3) + (147*v23^2 + 492*v23*v34 + 83*v34^2)*
             v45 + 10*(v23 - 9*v34)*v45^2 - 6*v45^3)) + 
        v12^2*(22*v15^5 + 24*v23^5 + 6*v23^4*(5*v34 - 7*v45) + 
          v15^4*(-99*v23 - 38*v34 + 60*v45) + v23^3*(-124*v34^2 - 
            147*v34*v45 + 24*v45^2) + 4*v23^2*v34*(-30*v34^2 + 19*v34*v45 + 
            47*v45^2) + v23*v34*(117*v34^3 + 317*v34^2*v45 + 143*v34*v45^2 - 
            42*v45^3) + 2*v34^2*(v34^3 + 6*v34^2*v45 - 15*v34*v45^2 - 
            14*v45^3) + v15*(-57*v23^4 + 136*v23^3*v34 + 372*v23^2*v34^2 - 
            180*v23*v34^3 - 34*v34^4 + (163*v23^3 - 785*v23*v34^2 - 
              144*v34^3)*v45 - 2*(94*v23^2 + 189*v23*v34 - 23*v34^2)*v45^2 + 
            6*(3*v23 + 8*v34)*v45^3) + v15^3*(120*v23^2 + 
            v23*(252*v34 - 103*v45) - 10*(2*v34^2 + 24*v34*v45 + 3*v45^2)) + 
          v15^2*(-10*v23^3 + 68*v34^3 + 312*v34^2*v45 + 14*v34*v45^2 - 
            20*v45^3 - 4*v23^2*(93*v34 + 19*v45) + 
            v23*(-90*v34^2 + 571*v34*v45 + 227*v45^2))) + 
        v12*(5*v23^6 + 4*v15^5*(7*v23 - 5*v45) - 3*v23^5*(10*v34 + 3*v45) - 
          4*v34^3*(v34 - v45)*v45*(v34 + 5*v45) + 
          v15^4*(-117*v23^2 - 44*v23*v34 + 144*v23*v45 + 44*v34*v45 - 
            48*v45^2) + v23^4*(-83*v34^2 + 42*v34*v45 + 8*v45^2) + 
          v23^2*v34*(99*v34^3 + 103*v34^2*v45 - 227*v34*v45^2 - 18*v45^3) + 
          2*v23^3*(14*v34^3 + 109*v34^2*v45 - 5*v34*v45^2 - 2*v45^3) + 
          v15^3*(4*v23*(47*v23 - 2*v34)*(v23 + v34) - 
            (317*v23^2 + 288*v23*v34 + 8*v34^2)*v45 + 32*(7*v23 + 5*v34)*
             v45^2 + 4*v45^3) - 4*v23*v34*(7*v34^4 + 36*v34^3*v45 + 
            56*v34^2*v45^2 - 10*v34*v45^3 - 2*v45^4) - 
          v15^2*(134*v23^4 + v23^3*(308*v34 - 258*v45) + 
            4*v34*v45*(10*v34^2 + 48*v34*v45 - 3*v45^2) + 
            v23^2*(-90*v34^2 - 785*v34*v45 + 143*v45^2) - 
            8*v23*(v34^3 - 88*v34*v45^2 - 5*v45^3)) + 
          v15*(30*v23^5 + v23^4*(208*v34 - 53*v45) + 4*v34^2*v45*
             (7*v34^2 + 24*v34*v45 - 9*v45^2) + 2*v23^3*(46*v34^2 - 
              246*v34*v45 - 7*v45^2) + v23^2*(-252*v34^3 - 571*v34^2*v45 + 
              378*v34*v45^2 + 42*v45^3) + 4*v23*(11*v34^4 + 72*v34^3*v45 + 
              176*v34^2*v45^2 - 2*v45^4))))) + 
    qsq^5*(16*mTsq^4*(v12 + 2*v15 - v23 - 2*v34)*(7*(v12 + v23) - 2*v45)*
       v45 + mTsq^3*(-24*v12^4 + 2*(-16*v15^4 + 12*v23^4 - 5*v23^3*v34 - 
          16*v23^2*v34^2 - 48*v23*v34^3 + 16*v34^4 + 
          8*v15^3*(9*v23 + 4*v34) - 16*v15^2*v23*(7*v23 + 5*v34) + 
          v15*(51*v23^3 + 72*v23^2*v34 + 56*v23*v34^2 - 32*v34^3)) + 
        (-16*v15^3 - 81*v23^3 - 24*v23^2*v34 + 20*v23*v34^2 + 16*v34^3 + 
          4*v15^2*(25*v23 + 4*v34) + 8*v15*(v23^2 - 13*v23*v34 - 2*v34^2))*
         v45 + 4*(4*v15^2 - 7*v15*v23 + (5*v23 - 4*v34)*(3*v23 + v34))*
         v45^2 - 8*(6*v15 + v23 - 6*v34)*v45^3 + 
        v12^3*(10*v15 - 64*v23 - 102*v34 + 81*v45) + 
        v12^2*(32*v15^2 - 6*v15*(9*v23 + 24*v34 - 4*v45) + 
          4*(28*v34 - 15*v45)*(2*v34 + v45) + v23*(-54*v34 + 129*v45)) + 
        v12*(96*v15^3 + 64*v23^3 + 3*v23^2*(18*v34 - 43*v45) + 
          8*v23*v34*(24*v34 - 29*v45) - 4*v15^2*(48*v23 + 28*v34 + 5*v45) + 
          2*v15*(27*v23^2 + 80*v34^2 + 116*v23*v45 + 52*v34*v45 + 14*v45^2) + 
          4*(-36*v34^3 - 25*v34^2*v45 + 7*v34*v45^2 + 2*v45^3))) + 
      v15*v34*(-v12^5 + v12*(v23*(v15^2*(v23 + 3*v34) + 
            v23*(8*v23^2 + 7*v23*v34 - 4*v34^2) - 3*v15*(3*v23^2 + v23*v34 + 
              v34^2)) + (-3*v23*(7*v15^2 - 17*v15*v23 + 9*v23^2) + 
            (9*v15^2 - 65*v23^2)*v34 - 3*(v15 - 7*v23)*v34^2)*v45 + 
          3*(14*v15^2 + 8*v23^2 + 40*v23*v34 - 6*v34^2 + v15*(-40*v23 + v34))*
           v45^2 + (82*v15 - 63*v34)*v45^3 - 5*v45^4) + 
        v12^3*(10*v15^2 - 6*v23^2 - v34^2 - v15*(7*v23 + v34 - 26*v45) - 
          16*v34*v45 - 18*v45^2 + 9*v23*(v34 + 3*v45)) - 
        v12^4*(v15 + 8*v23 - 2*(v34 + 4*v45)) + 
        v15^2*(v23^3 - 6*v23^2*v45 + 3*v23*v45*(v34 + 6*v45) - 
          2*v45^2*(3*v34 + 8*v45)) + (v23 - v45)^2*
         (v23^3 + v23^2*(v34 - 6*v45) + v34*v45*(16*v34 + 29*v45) + 
          v23*(-10*v34^2 - 24*v34*v45 + 5*v45^2)) - v15*(v23 - v45)*
         (2*v23^3 + 6*v34^2*v45 - 29*v45^3 - v23^2*(v34 + 14*v45) + 
          v23*(-3*v34^2 - 3*v34*v45 + 34*v45^2)) + 
        v12^2*(6*v23^3 + 6*v23^2*v34 + 2*v45*(3*v34^2 + 24*v34*v45 + 
            8*v45^2) - v23*(v34^2 + 51*v34*v45 + 24*v45^2) + 
          v15^2*(4*v23 - 3*(v34 + 12*v45)) + 
          v15*(-6*v23^2 - 2*v45*(v34 + 39*v45) + v23*(3*v34 + 65*v45)))) + 
      mTsq^2*(-4*v12^5 + 2*v15^5 + 4*v23^5 - 7*v23^4*v34 + 20*v23^3*v34^2 - 
        72*v23^2*v34^3 + 32*v23*v34^4 - 2*v34^5 + 
        (-9*v23^4 + 34*v23^3*v34 - 78*v23^2*v34^2 + 33*v23*v34^3 - 8*v34^4)*
         v45 + (6*v23^3 - 86*v23^2*v34 + 31*v23*v34^2 + 54*v34^3)*v45^2 + 
        (-v23^2 + 66*v23*v34 + 12*v34^2)*v45^3 - 18*v34*v45^4 + 
        v15^4*(-24*v23 + 6*v34 + 8*v45) + v12^4*(7*v15 - 24*v23 - 10*v34 + 
          9*v45) + v12^2*(72*v15^3 + 20*v23^3 - 80*v23^2*v34 + 
          236*v23*v34^2 - 54*v34^3 - 2*v15^2*(86*v23 + 25*v34) + 
          8*v15*(10*v23^2 + 13*v23*v34 - 13*v34^2) + 
          (78*v15^2 - 125*v15*v23 - 262*v15*v34 + 79*v23*v34 + 24*v34^2)*
           v45 + (86*v15 - 11*v23 + 15*v34)*v45^2 + v45^3) - 
        v15^2*(4*(11*v23^3 - 26*v23^2*v34 + 14*v23*v34^2 + v34^3) + 
          v23*(24*v23 + 293*v34)*v45 - (99*v23 + 170*v34)*v45^2 + 12*v45^3) + 
        v15^3*(54*v23^2 + 4*v34^2 + 32*v34*v45 - 54*v45^2 + 
          5*v23*(-8*v34 + v45)) - v12^3*(20*v15^2 + 20*v23^2 + 77*v23*v34 - 
          44*v34^2 - 35*v23*v45 + 10*v34*v45 + 6*v45^2 + 
          v15*(-22*v23 - 64*v34 + 34*v45)) + 
        v15*(10*v23^4 + v23^3*(-64*v34 + 10*v45) + 
          v23^2*(50*v34^2 + 262*v34*v45 - 15*v45^2) + 
          v23*(72*v34^3 + 167*v34^2*v45 - 162*v34*v45^2 - 30*v45^3) - 
          2*(3*v34^4 + 16*v34^3*v45 + 85*v34^2*v45^2 - 9*v45^4)) + 
        v12*(-32*v15^4 + 24*v23^4 + 3*v15^3*(58*v23 - 24*v34 - 11*v45) - 
          v23^3*(22*v34 + 35*v45) + v23^2*(172*v34^2 + 125*v34*v45 + 
            11*v45^2) - v23*v34*(174*v34^2 + 122*v34*v45 + 113*v45^2) + 
          v34*(24*v34^3 - 5*v34^2*v45 - 99*v34*v45^2 + 30*v45^3) + 
          v15^2*(-236*v23^2 + 56*v34^2 - 167*v34*v45 - 31*v45^2 + 
            2*v23*(75*v34 + 61*v45)) + v15*(77*v23^3 + 40*v34^3 + 
            293*v34^2*v45 + 162*v34*v45^2 - 66*v45^3 - 
            v23^2*(104*v34 + 79*v45) + v23*(-150*v34^2 + 113*v45^2)))) + 
      mTsq*(v12^5*(v15 + 4*v34) + v12^4*(-8*v15^2 + 
          v34*(3*v23 - 8*v34 - 13*v45) + v15*(17*v23 + 30*v34 - 7*v45)) + 
        v15^4*(6*v23*v34 + 4*v45*(-v34 + v45)) + 
        v15^3*(-4*v23^3 + 3*v23^2*(-9*v34 + 5*v45) + 
          v23*(6*v34^2 + 34*v34*v45 - 28*v45^2) + 
          4*v45*(3*v34^2 + 4*v34*v45 + 4*v45^2)) + 
        v12^3*(6*v15^3 + v15^2*(-55*v23 - 8*v34 + 21*v45) + 
          2*v34*(-21*v23^2 + 6*v23*v34 + 2*v34^2 + v23*v45 + 16*v34*v45 + 
            8*v45^2) + v15*(52*v23^2 + 120*v23*v34 - 48*v34^2 - 58*v23*v45 - 
            109*v34*v45 + 11*v45^2)) + v15^2*(8*v23^4 + 
          16*v23^3*(3*v34 - 2*v45) - 12*v34^3*v45 + 30*v34*v45^3 + 
          v23^2*(-38*v34^2 - 139*v34*v45 + 47*v45^2) + 
          v23*(-6*v34^3 + 20*v34^2*v45 + 50*v34*v45^2 - 23*v45^3)) - 
        v34*(v23 - v45)*(v23^4 - 2*v23^3*(4*v34 + 3*v45) + 
          v23^2*(2*v34 + v45)*(3*v34 + 5*v45) + 
          v23*v45*(9*v34^2 - 2*v34*v45 + v45^2) - 
          v45*(4*v34^3 + 16*v34^2*v45 + v45^3)) + 
        v15*(-4*v23^5 + v23^4*(-30*v34 + 13*v45) + 
          v23^3*(8*v34^2 + 109*v34*v45 - 16*v45^2) + 
          v23^2*(53*v34^3 + 38*v34^2*v45 - 90*v34*v45^2 + 10*v45^3) + 
          v45*(4*v34^4 - 16*v34^3*v45 - 30*v34^2*v45^2 + v45^4) - 
          v23*(6*v34^4 + 38*v34^3*v45 + 21*v34^2*v45^2 - 4*v34*v45^3 + 
            4*v45^4)) + v12^2*(v15^3*(37*v23 - 53*v34 + 3*v45) + 
          v15^2*(-83*v23^2 + 113*v23*v34 + 38*v34^2 + 79*v23*v45 - 
            38*v34*v45 - 15*v45^2) - v34*(52*v23^3 - 
            v23^2*(83*v34 + 86*v45) + v23*(21*v34^2 + 13*v34*v45 + 
              10*v45^2) + v45*(15*v34^2 + 47*v34*v45 + 10*v45^2)) + 
          v15*(42*v23^3 + 27*v34^3 - 86*v23^2*v45 + 139*v34^2*v45 + 
            90*v34*v45^2 - 4*v45^3 + v23*(-207*v34^2 - 179*v34*v45 + 
              48*v45^2))) + v12*(v15^4*(-6*v23 + 6*v34 - 4*v45) + 
          v15^3*(21*v23^2 - 100*v23*v34 + 6*v34^2 - 9*v23*v45 + 38*v34*v45 - 
            25*v45^2) + v15^2*(-12*v23^3 - 6*v34^3 - 20*v34^2*v45 + 
            21*v34*v45^2 + 2*v45^3 + v23*v45*(-244*v34 + 5*v45) + 
            v23^2*(207*v34 + 13*v45)) + v34*(-17*v23^4 + v45^2*(4*v34 + v45)*
             (7*v34 + 4*v45) + v23^3*(55*v34 + 58*v45) - 
            v23^2*(37*v34^2 + 79*v34*v45 + 48*v45^2) + 
            v23*(6*v34^3 + 9*v34^2*v45 - 5*v34*v45^2 + 3*v45^3)) - 
          v15*(3*v23^4 + 2*v23^3*(60*v34 + v45) + v23^2*(113*v34^2 - 
              179*v34*v45 - 10*v45^2) + v23*(-100*v34^3 - 244*v34^2*v45 + 
              3*v45^3) + 2*(3*v34^4 + 17*v34^3*v45 + 25*v34^2*v45^2 + 
              2*v34*v45^3 + v45^4))))) + 
    qsq^3*(4*mTsq^4*(v12 + 2*v15 - v23 - 2*v34)*v45*
       (5*(v12 + v23)*(v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + 
          v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) - 
        4*(v12^2 - 2*v15^2 + v23^2 - 2*v23*v34 - 2*v34^2 + 
          2*v12*(-v15 + 2*v23 + v34) + 2*v15*(v23 + 2*v34))*v45) + 
      v15*v34*(v12^5*(v15 + v23)*(v15 - v23 + v45) + 
        (v23 - 2*v45)*(v23 - v45)^2*(v15 - v23 + v45)*(v34 + v45)*
         (v23*v34 + (v15 - v34)*v45) + v12^4*(v15^2*(v23 - v34 - 6*v45) + 
          (v23 - v45)*(2*v23*v34 + 3*v23*v45 - v34*v45) - 
          v15*(v23*(v23 + v34) - 5*v23*v45 + 6*v45^2)) + 
        v12^3*(-(v15^2*(v23^2 + 7*v23*v45 - 5*v34*v45 - 14*v45^2)) - 
          (v23 - v45)*(v23*v34*(v23 + v34) + (7*v23 - v34)*v34*v45 + 
            (3*v23 - 5*v34)*v45^2) + v15*(v23*(v23 + v34)^2 + 
            (8*v23^2 - v34^2)*v45 - 21*v23*v45^2 + 14*v45^3)) + 
        v12*(v15^2*(-(v23^3*(v34 + 2*v45)) - 3*v23*v45^2*(3*v34 + 5*v45) + 
            v23^2*v45*(2*v34 + 7*v45) + v45^3*(7*v34 + 9*v45)) + 
          v15*(v23 - v45)*(v23^2*(v34 - 9*v45)*v45 + 5*v34^2*v45^2 - 
            9*v45^4 + v23^3*(v34 + 3*v45) - 4*v23*v45*(v34^2 - 4*v45^2)) - 
          (v23 - v45)^2*(v23^3*v45 + v34*v45^2*(5*v34 + 7*v45) - 
            v23*v34*v45*(5*v34 + 11*v45) + v23^2*(v34^2 + 5*v34*v45 - 
              v45^2))) + v12^2*(v15*(-2*v23^2*(v23^2 + v23*v34 + v34^2) + 
            6*v23^3*v45 - 2*v23*v34^2*v45 + (-23*v23^2 + v23*v34 + 4*v34^2)*
             v45^2 + 34*v23*v45^3 - 16*v45^4) + 
          v15^2*(v23^3 + 2*v23^2*(v34 - v45) + 4*v23*v45*(v34 + 4*v45) - 
            v45^2*(9*v34 + 16*v45)) + (v23 - v45)*(v23^4 + 
            v23^3*(v34 - 2*v45) - v34*v45^2*(4*v34 + 9*v45) + 
            v23^2*(v34^2 - 7*v34*v45 + v45^2) + v23*v45*(3*v34^2 + 
              16*v34*v45 + v45^2)))) + mTsq*(2*v12^6*v23*v34 - 
        v15*v34*(v23 - v45)*(v23^2*v34*(-10*v23^2 - 15*v23*v34 + 2*v34^2) + 
          v23*(-6*v23^3 + 13*v23^2*v34 + 35*v23*v34^2 + 2*v34^3)*v45 + 
          2*(8*v23^3 + 8*v23^2*v34 - 9*v23*v34^2 - 2*v34^3)*v45^2 - 
          v23*(11*v23 + 26*v34)*v45^3 + (v23 + 9*v34)*v45^4) + 
        v12^2*(v23*(v15*(v15 - v23)^2*v23*(-7*v15 + v23) + 
            (22*v15^4 - 99*v15^3*v23 + 149*v15^2*v23^2 - 68*v15*v23^3 - 
              6*v23^4)*v34 + v23^2*(-72*v15 + 41*v23)*v34^2 + 
            (-12*v15^2 + 99*v15*v23 - 46*v23^2)*v34^3 + (-10*v15 + 7*v23)*
             v34^4) + (2*v15*(2*v15 - v23)*v23*(4*v15^2 - 12*v15*v23 + 
              7*v23^2) + v23*(112*v15^3 - 288*v15^2*v23 + 135*v15*v23^2 + 
              32*v23^3)*v34 - 3*(4*v15^3 + 19*v15^2*v23 - 96*v15*v23^2 + 
              37*v23^3)*v34^2 + 4*(7*v15^2 - 25*v15*v23 + 14*v23^2)*v34^3 - 
            (4*v15 + v23)*v34^4)*v45 + (12*v15^4 + v15^3*(20*v23 - 53*v34) + 
            v15^2*(-74*v23^2 + 175*v23*v34 + 80*v34^2) + 
            v34*(-47*v23^3 + 74*v23^2*v34 + 17*v23*v34^2 - 6*v34^3) + 
            v15*(31*v23^3 - 283*v23*v34^2 + 3*v34^3))*v45^2 + 
          (17*v15^3 + v15^2*(37*v23 - 42*v34) + (v23 - v34)*v34*
             (23*v23 + 25*v34) + v15*(-23*v23^2 - 81*v23*v34 + 75*v34^2))*
           v45^3 + (-7*v15^2 + 5*v15*v23 + 12*v15*v34 - 3*v23*v34 - 5*v34^2)*
           v45^4) + v15^2*(-2*v23^3*v34*(v23^2 + 12*v23*v34 + 4*v34^2) - 
          2*v23^2*(v23^3 + 5*v23^2*v34 - 37*v23*v34^2 - 6*v34^3)*v45 + 
          v23*(8*v23^3 + 53*v23^2*v34 - 80*v23*v34^2 - 6*v34^3)*v45^2 + 
          (-11*v23^3 - 75*v23^2*v34 + 32*v23*v34^2 + 4*v34^3)*v45^3 + 
          v23*(5*v23 + 43*v34)*v45^4 + (v23 - 9*v34)*v45^5 - v45^6) - 
        2*v15^4*(v23 - v45)*(v23^2*(v34 + v45) + 2*v45^2*(v34 + v45) - 
          v23*v45*(v34 + 2*v45)) - v34^2*(v23 - v45)^3*(v23*(v34 - v45)*v45 + 
          v23^2*(v34 + v45) + v45*(-4*v34^2 - 5*v34*v45 + v45^2)) + 
        v15^3*(-4*v34^2*v45^3 + 5*v45^5 + 4*v23^4*(v34 + v45) + 
          4*v23^3*(3*v34 - 4*v45)*(v34 + v45) - v23^2*(28*v34 - 25*v45)*v45*
           (v34 + v45) - 2*v23*v45^2*(-7*v34^2 + v34*v45 + 9*v45^2)) + 
        v12^5*(v15^3 + v15*(6*v23^2 + 2*v34*(v34 - 3*v45) + 
            v23*(22*v34 - 3*v45)) + v15^2*(-7*v23 - 10*v34 + v45) - 
          v34*(v23^2 - 2*v34*v45 + 6*v23*(v34 + v45))) + 
        v12^4*(v15^3*(19*v23 - 15*v34 - 2*v45) + 
          v15^2*(-41*v23^2 - 24*v23*v34 + 24*v34^2 + 35*v23*v45 + 
            23*v34*v45 - 4*v45^2) + v34*(-22*v23^3 - 4*v34*v45*
             (v34 + 2*v45) + v23^2*(9*v34 + 14*v45) + 
            v23*(6*v34^2 + 19*v34*v45 + 5*v45^2)) + 
          v15*(22*v23^3 + 4*v23^2*(17*v34 - 8*v45) + 
            v23*(-46*v34^2 - 118*v34*v45 + 9*v45^2) + 
            2*v34*(-2*v34^2 + 5*v34*v45 + 11*v45^2))) + 
        v12^3*(v15^4*(-11*v23 + 2*v34 - 4*v45) + 
          v15^3*(46*v23^2 - 56*v23*v34 + 8*v34^2 - 47*v23*v45 + 50*v34*v45 - 
            5*v45^2) + v15*(22*v23^4 - 149*v23^2*v34^2 + 34*v23*v34^3 + 
            2*v34^4 + (-59*v23^3 - 135*v23^2*v34 + 216*v23*v34^2 + 4*v34^3)*
             v45 + (47*v23^2 + 177*v23*v34 - 53*v34^2)*v45^2 - 
            (10*v23 + 27*v34)*v45^3) + v15^2*(-57*v23^3 - 12*v34^3 - 
            74*v34^2*v45 + 3*v34*v45^2 + 7*v45^3 + 3*v23^2*
             (24*v34 + 37*v45) + 19*v23*(3*v34^2 - 2*v34*v45 - 3*v45^2)) + 
          v34*(-22*v23^4 + v23^3*(57*v34 + 59*v45) + 
            v34*v45*(2*v34^2 + 16*v34*v45 + 11*v45^2) - 
            v23^2*(15*v34^2 + 52*v34*v45 + 31*v45^2) + 
            v23*(-2*v34^3 - 12*v34^2*v45 - 20*v34*v45^2 + v45^3))) + 
        v12*(v15^3*(-2*v23^2*(3*v23 - v34)*(v23 + 6*v34) + 
            2*v23*(6*v23^2 + 50*v23*v34 + 5*v34^2)*v45 + 
            (-17*v23^2 - 58*v23*v34 + 6*v34^2)*v45^2 + 2*(13*v23 + 9*v34)*
             v45^3 - 16*v45^4) + v15^2*(v23^3*(6*v23^2 + 46*v23*v34 - 
              57*v34^2) - v23*(19*v23^3 + 216*v23^2*v34 - 57*v23*v34^2 + 
              10*v34^3)*v45 + (20*v23^3 + 283*v23^2*v34 - 14*v34^3)*v45^2 - 
            (2*v23^2 + 157*v23*v34 + 32*v34^2)*v45^3 + (-9*v23 + 35*v34)*
             v45^4 + 4*v45^5) + v15*(-2*v23^2*(v23^4 + 11*v23^3*v34 - 
              12*v23^2*v34^2 - 28*v23*v34^3 + 11*v34^4) + 
            2*v23*(3*v23^4 + 59*v23^3*v34 + 19*v23^2*v34^2 - 56*v23*v34^3 + 
              9*v34^4)*v45 + (-5*v23^4 - 177*v23^3*v34 - 175*v23^2*v34^2 + 
              58*v23*v34^3 + 6*v34^4)*v45^2 + (-v23^3 + 81*v23^2*v34 + 
              157*v23*v34^2 + 2*v34^3)*v45^3 + (3*v23^2 - 43*v34^2)*v45^4 - 
            (v23 + v34)*v45^5) + v15^4*(2*v23^3 + 3*v23*v45*(-6*v34 + v45) + 
            v23^2*(10*v34 + v45) - 6*v45^2*(v34 + 2*v45)) + 
          v34*(v23 - v45)*(v23^4*(7*v34 + 3*v45) + v34*v45^2*
             (-8*v34^2 - 18*v34*v45 + v45^2) - v23^3*(19*v34^2 + 28*v34*v45 + 
              6*v45^2) - v23*v45*(5*v34^3 - 8*v34^2*v45 + 8*v34*v45^2 + 
              v45^3) + v23^2*(11*v34^3 + 28*v34^2*v45 + 29*v34*v45^2 + 
              4*v45^3)))) + mTsq^2*(2*v12^6*(v15 - 2*v23 - v34) + 
        v23^2*(2*v15*(v15 - v23)^2*(v15^2 + v23^2) + 
          (3*v15^4 - 24*v15^3*v23 + 23*v15^2*v23^2 + 2*v15*v23^3 - 2*v23^4)*
           v34 + v15*(12*v15^2 - 12*v15*v23 + 13*v23^2)*v34^2 - 
          2*(v15^2 + 4*v15*v23 + v23^2)*v34^3 - 6*(v15 - 4*v23)*v34^4 - 
          9*v34^5) - v23*(9*v15^5 - v15^4*(23*v23 + 43*v34) + 
          2*v15^3*(11*v23^2 + 10*v23*v34 + 53*v34^2) - 
          2*v15^2*(8*v23^3 - 22*v23^2*v34 + 51*v23*v34^2 + 51*v34^3) + 
          v34*(-7*v23^4 + v23^3*v34 - 9*v23^2*v34^2 + 37*v23*v34^3 - 
            15*v34^4) + v15*(6*v23^4 - 9*v23^3*v34 + 33*v23^2*v34^2 + 
            52*v23*v34^3 + 45*v34^4))*v45 + 
        (v15*(6*v15^4 + 3*v15^3*v23 - 8*v15^2*v23^2 - 9*v15*v23^3 + 
            5*v23^4) + (-46*v15^4 + 28*v15^3*v23 + 78*v15^2*v23^2 - 
            26*v15*v23^3 - 11*v23^4)*v34 + 2*(54*v15^3 - 67*v15^2*v23 - 
            27*v15*v23^2 + 2*v23^3)*v34^2 + 12*(-9*v15^2 + 9*v15*v23 + v23^2)*
           v34^3 + (46*v15 - 5*v23)*v34^4 - 6*v34^5)*v45^2 + 
        (-16*v15^4 + v15^3*(59*v23 + 32*v34) - v15^2*v23*(16*v23 + 195*v34) + 
          v15*(-2*v23^3 + 30*v23^2*v34 + 193*v23*v34^2 - 32*v34^3) + 
          v34*(13*v23^3 - 10*v23^2*v34 - 49*v23*v34^2 + 16*v34^3))*v45^3 + 
        (-30*v15^3 + v15^2*(9*v23 + 98*v34) + v15*(3*v23^2 - 14*v23*v34 - 
            98*v34^2) + v34*(-9*v23^2 + 13*v23*v34 + 30*v34^2))*v45^4 + 
        2*(v15 - v34)*(2*v15 - v23 + 2*v34)*v45^5 + 
        v12*(v23*(17*v15^5 + 4*v23^5 - 19*v23^4*v34 - 19*v23^3*v34^2 - 
            60*v23^2*v34^3 + 100*v23*v34^4 - 17*v34^5 + 
            v15^4*(-80*v23 + 11*v34) + 2*v15^3*(66*v23^2 - 20*v23*v34 - 
              11*v34^2) + v15^2*(-95*v23^3 + 30*v23^2*v34 + 84*v23*v34^2 + 
              22*v34^3) + v15*(22*v23^4 + 32*v23^3*v34 - 2*v23^2*v34^2 - 
              88*v23*v34^3 - 11*v34^4)) - (15*v15^5 + 11*v23^5 - 
            32*v23^4*v34 - 21*v23^3*v34^2 - 145*v23^2*v34^3 + 108*v23*v34^4 - 
            9*v34^5 - 9*v15^4*(12*v23 + 5*v34) + 2*v15^3*(110*v23^2 + 
              16*v23*v34 + 51*v34^2) + v15^2*(-167*v23^3 + 8*v23^2*v34 - 
              106*v34^3) + v15*(25*v23^4 + 20*v23^3*v34 + 23*v23^2*v34^2 - 
              32*v23*v34^3 + 43*v34^4))*v45 + (5*v15^4 + 10*v23^4 + 
            4*v15^3*(8*v23 - 27*v34) - 34*v23^3*v34 - 22*v23^2*v34^2 - 
            32*v23*v34^3 - 3*v34^4 + v15^2*(-41*v23^2 + 248*v23*v34 + 
              134*v34^2) - v15*(21*v23^3 + 48*v23^2*v34 + 248*v23*v34^2 + 
              28*v34^3))*v45^2 + (49*v15^3 - 3*v23^3 + 32*v23^2*v34 + 
            26*v23*v34^2 - 59*v34^3 - v15^2*(26*v23 + 193*v34) + 
            15*v15*(v23^2 + 13*v34^2))*v45^3 + 
          (-13*v15^2 + 2*v15*(5*v23 + 7*v34) - v34*(10*v23 + 9*v34))*v45^4 + 
          2*(-v15 + v34)*v45^5) + v12^5*(-24*v23^2 + 
          v15*(19*v23 - 2*v34 - 7*v45) + 11*v23*(-2*v34 + v45) + 
          2*v34*(2*v34 + 3*v45)) + v12^4*(2*v15^3 - 20*v23^3 - 9*v23^2*v34 + 
          95*v23*v34^2 - 4*v34^3 + (43*v23^2 + 25*v23*v34 - 16*v34^2)*v45 - 
          5*(2*v23 + v34)*v45^2 + v15^2*(19*v23 - 13*v34 + v45) - 
          v15*(4*v23^2 + 23*v34^2 + 9*v34*v45 - 11*v45^2 + 
            32*v23*(v34 + v45))) + v12^3*(-24*v15^4 + 20*v23^4 + 
          50*v23^3*v34 + 163*v23^2*v34^2 - 132*v23*v34^3 + 4*v34^4 + 
          v15^3*(60*v23 + 8*v34 - 9*v45) + v34*(-32*v23^2 - 167*v23*v34 + 
            22*v34^2)*v45 - 3*(2*v23 - 3*v34)*(3*v23 + v34)*v45^2 + 
          (3*v23 + 2*v34)*v45^3 + v15^2*(-5*v23^2 + 2*v23*v34 + 12*v34^2 - 
            21*v23*v45 + 33*v34*v45 - 4*v45^2) + v15*(-50*v23^3 + 24*v34^3 + 
            44*v34^2*v45 + 26*v34*v45^2 - 13*v45^3 + 
            v23^2*(-94*v34 + 42*v45) + v23*(-30*v34^2 + 20*v34*v45 + 
              34*v45^2))) + v12^2*(9*v15^5 + 24*v23^5 + 
          v23^4*(4*v34 - 43*v45) + v15^4*(-100*v23 + 6*v34 + 37*v45) + 
          v15^3*(222*v23^2 + 88*v23*v34 + 2*v34^2 - 145*v23*v45 + 
            52*v34*v45 - 12*v45^2) + v23^3*(5*v34^2 - 42*v34*v45 + 
            18*v45^2) + v23^2*v34*(-222*v34^2 - 125*v34*v45 + 29*v45^2) + 
          v23*v34*(80*v34^3 + 220*v34^2*v45 + 41*v34*v45^2 - 15*v45^3) + 
          v34*(-2*v34^4 - 23*v34^3*v45 + 8*v34^2*v45^2 + 16*v34*v45^3 - 
            3*v45^4) + v15*(9*v23^4 - 3*v34^4 + 20*v34^3*v45 - 
            78*v34^2*v45^2 - 30*v34*v45^3 + 9*v45^4 + 
            v23^3*(94*v34 + 32*v45) + v23^2*(182*v34^2 - 29*v45^2) + 
            8*v23*(5*v34^3 + v34^2*v45 + 6*v34*v45^2 - 4*v45^3)) + 
          v15^2*(-163*v23^3 + v23^2*(-182*v34 + 125*v45) + 
            v23*(-84*v34^2 + 23*v34*v45 + 22*v45^2) + 
            2*(-6*v34^3 - 51*v34^2*v45 + 27*v34*v45^2 + 5*v45^3)))) + 
      mTsq^3*(-2*v12^6 + v23*(8*v15^5 + 2*v23^5 - 21*v23^4*v34 - 
          26*v23^3*v34^2 + 44*v23^2*v34^3 + 64*v23*v34^4 - 24*v34^5 + 
          8*v15^4*(-4*v23 + v34) + v15^3*(68*v23^2 - 64*v23*v34 - 48*v34^2) + 
          v15^2*(-78*v23^3 + 36*v23^2*v34 + 288*v23*v34^2 + 16*v34^3) + 
          4*v15*(8*v23^4 + 14*v23^3*v34 - 37*v23^2*v34^2 - 64*v23*v34^3 + 
            10*v34^4)) - (8*v15^5 + 6*v23^5 - 46*v23^4*v34 - 
          107*v23^3*v34^2 + 8*v23^2*v34^3 + 80*v23*v34^4 - 8*v34^5 - 
          8*v15^4*(4*v23 + 9*v34) + 4*v15^3*(31*v23^2 + 16*v23*v34 + 
            44*v34^2) - v15^2*(179*v23^3 + 264*v23^2*v34 - 48*v23*v34^2 + 
            176*v34^3) + v15*(67*v23^4 + 290*v23^3*v34 + 132*v23^2*v34^2 - 
            160*v23*v34^3 + 72*v34^4))*v45 + 
        (16*v15^4 + 8*v23^4 + 8*v15^3*(9*v23 - 4*v34) - 59*v23^3*v34 - 
          144*v23^2*v34^2 - 40*v23*v34^3 - 16*v34^4 - 8*v15^2*v23*
           (19*v23 + 27*v34) + v15*(41*v23^3 + 312*v23^2*v34 + 
            184*v23*v34^2 + 32*v34^3))*v45^2 + 
        2*(16*v15^3 - 2*v23^3 + 2*v15^2*(v23 - 24*v34) + 17*v23^2*v34 + 
          18*v23*v34^2 - 16*v34^3 + v15*(-5*v23^2 - 20*v23*v34 + 48*v34^2))*
         v45^3 + 8*v23*(v15 - v34)*v45^4 + v12^5*(21*v15 - 28*v23 - 32*v34 + 
          6*v45) + v12^4*(26*v15^2 - 50*v23^2 - 49*v23*v34 + 78*v34^2 + 
          2*v15*(8*v23 - 28*v34 - 23*v45) + 82*v23*v45 + 67*v34*v45 - 
          8*v45^2) + v12^3*(-44*v15^3 + 4*v15^2*(40*v23 + 37*v34) + 
          4*v34*(28*v23^2 + 68*v23*v34 - 17*v34^2) - 
          2*v15*(59*v23^2 + 184*v23*v34 + 18*v34^2) + 
          (-107*v15^2 + 81*v15*v23 + 104*v23^2 + 290*v15*v34 - 59*v23*v34 - 
            179*v34^2)*v45 + (59*v15 - 72*v23 - 41*v34)*v45^2 + 4*v45^3) + 
        v12^2*(-64*v15^4 + 50*v23^4 + 2*v23^3*(59*v34 - 52*v45) + 
          4*v15^3*(31*v23 + 64*v34 + 2*v45) - v23^2*v34*(4*v34 + 493*v45) + 
          v15^2*(4*v23^2 - 388*v23*v34 - 288*v34^2 - 319*v23*v45 + 
            132*v34*v45 + 144*v45^2) + 2*v34*(16*v34^3 + 62*v34^2*v45 + 
            76*v34*v45^2 + 5*v45^3) + v23*(-332*v34^3 - 343*v34^2*v45 + 
            243*v34*v45^2 + 12*v45^3) + v15*(-112*v23^3 + 64*v34^3 + 
            493*v23^2*v45 - 264*v34^2*v45 - 312*v34*v45^2 - 34*v45^3 + 
            v23*(596*v34^2 + 650*v34*v45 - 161*v45^2))) + 
        v12*(24*v15^5 + 28*v23^5 - 40*v15^4*(4*v23 + v34 - 2*v45) - 
          2*v23^4*(8*v34 + 41*v45) + 4*v15^3*(83*v23^2 + 80*v23*v34 - 
            4*v34^2 - 91*v23*v45 - 40*v34*v45 + 10*v45^2) + 
          v23^3*(-160*v34^2 - 81*v34*v45 + 72*v45^2) + 
          v23^2*(-124*v34^3 + 319*v34^2*v45 + 161*v34*v45^2 - 12*v45^3) + 
          4*v23*v34*(40*v34^3 + 91*v34^2*v45 - 26*v34*v45^2 - 11*v45^3) - 
          4*v34*(2*v34^4 + 8*v34^3*v45 + 18*v34^2*v45^2 + v34*v45^3 + 
            2*v45^4) + v15^2*(-272*v23^3 + 4*v23*v45*(261*v34 + 26*v45) + 
            v23^2*(-596*v34 + 343*v45) + 4*(12*v34^3 + 12*v34^2*v45 - 
              46*v34*v45^2 - 9*v45^3)) + v15*(49*v23^4 + 
            v23^3*(368*v34 + 59*v45) + v23^2*(388*v34^2 - 650*v34*v45 - 
              243*v45^2) - 4*v23*(80*v34^3 + 261*v34^2*v45 - 11*v45^3) + 
            8*(-v34^4 + 8*v34^3*v45 + 27*v34^2*v45^2 + 5*v34*v45^3 + 
              v45^4))))))/(4*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*(4*qsq^10*(mTsq - v15)*(mTsq - v34) + 
     qsq^9*(16*mTsq^3 + v15*v34*(17*v12 - 5*v15 + 17*v23 - 5*v34 - 22*v45) + 
       2*mTsq^2*(11*v12 - 8*v15 + 11*v23 - 8*v34 - 6*v45) + 
       mTsq*(-17*v12*v15 + 10*v15^2 - 22*v15*v23 - 22*v12*v34 + 6*v15*v34 - 
         17*v23*v34 + 10*v34^2 + 17*(v15 + v34)*v45)) + 
     qsq^8*(-64*mTsq^4 + 8*mTsq^3*(7*v12 + 6*v15 + 7*v23 + 6*v34 - 4*v45) + 
       mTsq*(-(v15*(28*v12^2 - 42*v12*v15 + 8*v15^2 + 86*v12*v23 - 
            47*v15*v23 + 49*v23^2)) - (49*v12^2 + 26*v15^2 + 86*v12*v23 + 
           28*v23^2)*v34 + (47*v12 - 26*v15 + 42*v23)*v34^2 - 8*v34^3 + 
         (v15*(61*v12 - 45*v15 + 78*v23) + (78*v12 - 10*v15 + 61*v23)*v34 - 
           45*v34^2)*v45 - 28*(v15 + v34)*v45^2) + 
       mTsq^2*(49*v12^2 + 36*v15^2 - 47*v15*v23 + 49*v23^2 - 40*v15*v34 - 
         53*v23*v34 + 36*v34^2 + 8*(6*v15 - 7*v23 + 6*v34)*v45 + 12*v45^2 - 
         v12*(53*v15 - 114*v23 + 47*v34 + 56*v45)) + 
       v15*v34*(28*v12^2 + v15^2 - 19*v15*v23 + 28*v23^2 + 8*v15*v34 - 
         20*v23*v34 + v34^2 + 24*v15*v45 - 77*v23*v45 + 24*v34*v45 + 
         50*v45^2 - v12*(20*v15 - 64*v23 + 19*v34 + 77*v45))) + 
     qsq^7*(-32*mTsq^4*(8*(v12 + v23) - 3*v45) + 
       2*mTsq^3*(37*v12^2 + 34*v12*v15 - 96*v15^2 + 86*v12*v23 + 
         118*v15*v23 + 37*v23^2 + 118*v12*v34 + 112*v15*v34 + 34*v23*v34 - 
         96*v34^2 - 4*(11*v12 + 18*v15 + 11*v23 + 18*v34)*v45 + 12*v45^2) + 
       mTsq^2*(56*v12^3 - 44*v15^3 + 56*v23^3 - 93*v23^2*v34 + 84*v23*v34^2 - 
         44*v34^3 + v15^2*(68*v23 + 92*v34 - 98*v45) - 101*v23^2*v45 + 
         140*v23*v34*v45 - 98*v34^2*v45 + 48*v23*v45^2 - 52*v34*v45^2 - 
         4*v45^3 - v12^2*(93*v15 - 240*v23 + 30*v34 + 101*v45) + 
         v15*(-30*v23^2 - 32*v23*v34 + 92*v34^2 + 92*v23*v45 + 204*v34*v45 - 
           52*v45^2) + v12*(84*v15^2 - 141*v15*v23 + 240*v23^2 - 32*v15*v34 - 
           141*v23*v34 + 68*v34^2 + 4*(35*v15 - 62*v23 + 23*v34)*v45 + 
           48*v45^2)) + v15*v34*(22*v12^3 + 5*v15^2*v23 - 25*v15*v23^2 + 
         22*v23^3 - 2*v15^2*v34 + 27*v15*v23*v34 - 30*v23^2*v34 - 
         2*v15*v34^2 + 3*v23*v34^2 - (4*v15^2 - 74*v15*v23 + 100*v23^2 + 
           32*v15*v34 - 75*v23*v34 + 4*v34^2)*v45 - 46*(v15 - 3*v23 + v34)*
          v45^2 - 60*v45^3 - v12^2*(30*v15 - 93*v23 + 25*(v34 + 4*v45)) + 
         v12*(3*v15^2 + 93*v23^2 - 65*v23*v34 + 5*v34^2 - 232*v23*v45 + 
           74*v34*v45 + 138*v45^2 + v15*(-65*v23 + 27*v34 + 75*v45))) + 
       mTsq*(2*v15^4 - 2*v12^3*(11*v15 + 28*v34) + 
         v15^3*(-32*v23 + 30*v34 + 37*v45) + v15^2*(84*v23^2 - 53*v23*v34 + 
           16*v34^2 - 172*v23*v45 + 77*v34*v45 + 85*v45^2) + 
         v15*(-56*v23^3 - 22*v23^2*v34 - 54*v23*v34^2 + 30*v34^3 + 
           (138*v23^2 + 65*v23*v34 + 77*v34^2)*v45 - 26*(4*v23 + v34)*v45^2 + 
           22*v45^3) + v12^2*(68*v15^2 + 2*v34*(-88*v23 + 42*v34 + 69*v45) + 
           v15*(-131*v23 - 22*v34 + 82*v45)) + v34*(-22*v23^3 + 2*v34^3 + 
           37*v34^2*v45 + 85*v34*v45^2 + 22*v45^3 + v23^2*(68*v34 + 82*v45) - 
           v23*(33*v34^2 + 156*v34*v45 + 83*v45^2)) - 
         v12*(33*v15^3 + 2*v15^2*(-89*v23 + 27*v34 + 78*v45) + 
           v15*(176*v23^2 + 66*v23*v34 + 53*v34^2 - 256*v23*v45 - 
             65*v34*v45 + 83*v45^2) + v34*(131*v23^2 - 178*v23*v34 + 
             32*v34^2 - 256*v23*v45 + 172*v34*v45 + 104*v45^2)))) + 
     mTsq^2*(-4*mTsq^2*(v12 + v15 - v34)*(v15 - v23 - v34)*
        (v12^5*(v15 - v23 - 2*v34) + v12^4*(-4*v23^2 - 5*v23*v34 + 4*v34^2 + 
           v15*(4*v23 - 4*v34 - 5*v45) + 4*(v23 + v34)*v45) + 
         v12^3*(-2*(v15^3 + 3*v23^3 + v23^2*v34 - 6*v23*v34^2 + v34^3 - 
             v15^2*(2*v23 + v34) - v15*(2*v23^2 - 8*v23*v34 + v34^2)) + 
           (-11*v15^2 - 11*v34*(v23 + v34) + v15*(7*v23 + 22*v34))*v45 + 
           (3*v15 - 4*v23 - 3*v34)*v45^2) + 
         v12^2*(-2*v23*(3*v15^3 + 2*v23^3 - 2*v23^2*v34 - 6*v23*v34^2 + 
             3*v34^3 - 3*v15^2*(2*v23 + v34) + v15*(v23^2 + 12*v23*v34 - 3*
                v34^2)) - 3*(2*v15^3 + (v23 - 2*v34)*v34*(v23 + v34) - 
             v15^2*(v23 + 6*v34) + v15*(v23^2 + 2*v23*v34 + 6*v34^2))*v45 + 
           3*(2*v15 - 3*v23 - 2*v34)*(v15 - v34)*v45^2) + 
         v23*(v23^2*(-2*v15*(v15 - v23)^2 + (2*v15^2 - 4*v15*v23 + v23^2)*
              v34 + 2*v15*v34^2 - 2*v34^3) + v23*(6*v15^3 - 
             v34*(v23 + v34)*(5*v23 + 6*v34) + 2*v15*(v23 + v34)*
              (2*v23 + 9*v34) - v15^2*(11*v23 + 18*v34))*v45 - 
           (v15 - v34)*(4*v15^2 - 6*v15*v23 + 3*v23^2 - 8*v15*v34 + 
             6*v23*v34 + 4*v34^2)*v45^2) + 
         v12*(-(v23^2*(6*v15^3 + v23^3 - 4*v23^2*v34 - 4*v23*v34^2 + 
              6*v34^3 - 6*v15^2*(2*v23 + v34) + v15*(5*v23^2 + 16*v23*v34 - 
                6*v34^2))) + v23^2*(3*v15^2 + (v23 + v34)*(4*v23 + 3*v34) - 
             v15*(11*v23 + 6*v34))*v45 + (4*v15^3 - 4*v23^3 - 9*v23^2*v34 - 
             12*v23*v34^2 - 4*v34^3 - 12*v15^2*(v23 + v34) + 
             3*v15*(v23 + 2*v34)*(3*v23 + 2*v34))*v45^2)) - 
       v12*v23*(v12 + v23 - v45)*(v12^2*(v15 - v23)^2 + 
         (v23*v34 + (v15 - v34)*v45)^2 + 2*v12*(v15*v23*v34 - v15^2*v45 + 
           v15*(v23 + v34)*v45 + v23*v34*(-v23 + v45)))*
        (2*v15^3 + v12^2*(v15 - v23 + v34) + v12*((v15 - v34)*(v15 + 3*v34) - 
           v23*(v23 - 2*v45)) + v15^2*(-3*v23 - 2*v34 + 2*v45) + 
         v34*(v23^2 + v23*v34 + 2*v34*(v34 + v45)) + 
         v15*(v23^2 + 2*v23*v34 - 2*v34*(v34 + 2*v45))) + 
       mTsq*(v12^6*(-((v15 - v23)^2*(5*v15 - v23)) + (v15 - v23)*
            (7*v15 + 5*v23)*v34 - 4*(v15 + v23)*v34^2) + 
         v12^3*(v23*((v15 - v23)^2*(4*v15^3 + 13*v15^2*v23 - 34*v15*v23^2 + 
               v23^3) - 4*(v15 - v23)*(7*v15^3 - 9*v15^2*v23 - 21*v15*v23^2 + 
               5*v23^3)*v34 + 8*(5*v15^3 - 24*v15^2*v23 + 6*v15*v23^2 + 6*
                v23^3)*v34^2 - 4*(2*v15^2 - 41*v15*v23 + 14*v23^2)*v34^3 - 
             (12*v15 + 41*v23)*v34^4 + 4*v34^5) + 
           2*(8*v15^5 + v23^5 - 11*v23^4*v34 - 40*v23^3*v34^2 + 
             17*v23^2*v34^3 + 13*v23*v34^4 - 2*v34^5 - 
             v15^4*(19*v23 + 30*v34) - v15^2*(v23 + 2*v34)*(40*v23^2 - 11*v23*
                v34 + 16*v34^2) + v15^3*(39*v23^2 + 32*v23*v34 + 44*v34^2) + 
             v15*(11*v23^4 + 66*v23^3*v34 + 13*v23^2*v34^2 - 32*v23*v34^3 + 
               12*v34^4))*v45 + (-21*v15^4 - 12*v23^4 + 31*v23^2*v34^2 - 
             18*v23*v34^3 - 13*v34^4 + v15^3*(26*v23 + 76*v34) + 
             v15^2*(7*v23^2 - 70*v23*v34 - 102*v34^2) + 2*v15*v34*
              (-19*v23^2 + 31*v23*v34 + 30*v34^2))*v45^2 + 
           2*(-v15 + 2*v23 + v34)*(-2*v15^2 - v15*v23 + 2*v23^2 + 4*v15*v34 + 
             v23*v34 - 2*v34^2)*v45^3) + 
         v23*(v23^3*v34*(-4*v15^2*(v15 - v23)^2 + 7*v15*(2*v15^2 - 3*v15*
                v23 + v23^2)*v34 + (-22*v15^2 + 22*v15*v23 - 5*v23^2)*v34^2 - 
             9*(-2*v15 + v23)*v34^3 - 6*v34^4) + 2*v23^2*(-v15 + v34)*
            (2*v15^2*(v15 - v23)^2 - v15*(10*v15 - 7*v23)*(v15 - v23)*v34 + 
             (11*v15 - 7*v23)*(2*v15 - v23)*v34^2 + 2*(-11*v15 + 6*v23)*
              v34^3 + 8*v34^4)*v45 + v23*(v15 - v34)^2*(6*v15^3 - 
             13*v15^2*(v23 + 2*v34) - v34*(13*v23^2 + 21*v23*v34 + 14*
                v34^2) + v15*(7*v23^2 + 34*v23*v34 + 34*v34^2))*v45^2 + 
           2*(-v15 + v34)^3*(2*v15^2 - 3*v15*v23 + 2*v23^2 - 4*v15*v34 + 
             3*v23*v34 + 2*v34^2)*v45^3) + 
         v12^2*(v23^2*(v15*(v15 - v23)^2*(14*v15^2 - 13*v15*v23 - 5*v23^2) - 
             (v15 - v23)*(54*v15^3 - 110*v15^2*v23 + 35*v15*v23^2 - 7*v23^3)*
              v34 + 2*(20*v15^3 - 96*v15^2*v23 + 75*v15*v23^2 - 11*v23^3)*
              v34^2 + 2*(20*v15^2 + 32*v15*v23 - 27*v23^2)*v34^3 + 
             (-54*v15 + 5*v23)*v34^4 + 14*v34^5) + 
           2*v23*(-2*v15^4*(v23 + v34) + v15^3*(17*v23^2 - 22*v23*v34 + 12*
                v34^2) + v15^2*(-20*v23^3 + 13*v23^2*v34 + 48*v23*v34^2 - 24*
                v34^3) + v34*(3*v23^4 + 8*v23^3*v34 + 39*v23^2*v34^2 - 2*v23*
                v34^3 - 6*v34^4) + v15*(5*v23^4 - 69*v23^2*v34^2 - 22*v23*
                v34^3 + 20*v34^4))*v45 + (-14*v15^5 + 
             v15^4*(33*v23 + 62*v34) - 2*v15^3*(17*v23^2 + 54*v23*v34 + 54*
                v34^2) + v15^2*(31*v23^3 + 34*v23^2*v34 + 126*v23*v34^2 + 92*
                v34^3) + v34*(8*v23^4 + 7*v23^3*v34 - 34*v23^2*v34^2 + 9*v23*
                v34^3 + 6*v34^4) - 2*v15*(8*v23^4 + 19*v23^3*v34 - 17*v23^2*
                v34^2 + 30*v23*v34^3 + 19*v34^4))*v45^2 + 
           2*(3*v15 - 2*v23 - 3*v34)*(v15 - v34)*(v15^2 - 2*v23^2 + 
             2*v23*v34 + v34^2 - 2*v15*(v23 + v34))*v45^3) + 
         v12*(v23^3*(4*v15^2*(v15 - v23)^3 - 2*v15*(6*v15^3 - 13*v15^2*v23 + 
               6*v15*v23^2 + v23^3)*v34 + (-8*v15^3 + 21*v15^2*v23 - 28*v15*
                v23^2 + 11*v23^3)*v34^2 + 20*(2*v15^2 - 3*v15*v23 + v23^2)*
              v34^3 + (-28*v15 + 25*v23)*v34^4 + 4*v34^5) - 
           2*v23^2*(6*v15^5 - v15^4*(13*v23 + 20*v34) + v23*v34^2*
              (11*v23^2 + 15*v23*v34 + 19*v34^2) + v15^3*(6*v23^2 + 32*v23*
                v34 + 24*v34^2) + v15^2*(v23^3 - 3*v23^2*v34 - 6*v23*v34^2 - 
               12*v34^3) + v15*v34*(-7*v23^3 - 18*v23^2*v34 - 32*v23*v34^2 + 
               2*v34^3))*v45 + v23^2*(v15 - v34)*(9*v15*(v15 - v23)^2 + 
             (-51*v15^2 + 44*v15*v23 - 17*v23^2)*v34 + (75*v15 - 26*v23)*
              v34^2 - 33*v34^3)*v45^2 + 2*(v15 - v34)^2*(2*v15^3 - 3*v23^3 - 
             8*v23^2*v34 - 10*v23*v34^2 - 2*v34^3 - 2*v15^2*(5*v23 + 3*v34) + 
             v15*(8*v23^2 + 20*v23*v34 + 6*v34^2))*v45^3) + 
         v12^5*(-9*v15^4 - 9*v23^4 + 2*v23*v34^2*(6*v34 - v45) - 
           4*v34^3*v45 + 2*v23^3*(-18*v34 + v45) + 
           2*v15^3*(10*v23 + 11*v34 + 7*v45) + v23^2*v34*(-3*v34 + 10*v45) + 
           2*v15*(10*v23^3 + 3*v23^2*(7*v34 + v45) + v23*v34*
              (-6*v34 + 7*v45) + v34^2*(4*v34 + 9*v45)) - 
           v15^2*(22*v23^2 + 7*v34*(3*v34 + 4*v45) + 
             v23*(28*v34 + 22*v45))) + v12^4*(-6*v15^5 - v23*(v23 + 3*v34)*
            (9*v23^3 - 23*v23^2*v34 - 13*v23*v34^2 + 4*v34^3) + 
           2*(3*v23^2 - 2*v23*v34 - 2*v34^2)*(2*v23^2 + 5*v23*v34 - 2*v34^2)*
            v45 - (2*v23 + v34)*(6*v23^2 + 5*v23*v34 - 7*v34^2)*v45^2 + 
           v15^4*(25*v23 + 18*v34 + 24*v45) - v15^3*(54*v23^2 + 22*v34^2 + 
             74*v34*v45 + 13*v45^2 + 30*v23*(2*v34 + v45)) - 
           v15*(4*v23^4 + 2*v23^3*(52*v34 + 11*v45) - 2*v23*v34*
              (13*v34^2 + 3*v34*v45 - 13*v45^2) + v23^2*(145*v34^2 - 8*
                v45^2) + v34^2*(4*v34^2 + 42*v34*v45 + 27*v45^2)) + 
           v15^2*(48*v23^3 + 2*v23^2*(75*v34 + 8*v45) + 
             v23*(21*v34^2 + 36*v34*v45 + 17*v45^2) + 
             v34*(14*v34^2 + 84*v34*v45 + 33*v45^2))))) - 
     qsq^6*(16*mTsq^4*(2*(13*v12^2 - 6*v15^2 + 5*v15*v23 + 13*v23^2 + 
           12*v15*v34 - 5*v23*v34 - 6*v34^2 + 5*v12*(-v15 + 6*v23 + v34)) - 
         (19*v12 + 2*v15 + 19*v23 + 2*v34)*v45) + 
       mTsq^3*(-47*v12^3 - 160*v15^3 + 608*v15^2*v23 - 426*v15*v23^2 - 
         47*v23^3 + 128*v15^2*v34 - 608*v15*v23*v34 + 26*v23^2*v34 + 
         128*v15*v34^2 + 432*v23*v34^2 - 160*v34^3 + 
         8*(-62*v15^2 + 65*v15*v23 + 10*v23^2 + 96*v15*v34 + 25*v23*v34 - 
           62*v34^2)*v45 - 60*(2*v15 + v23 + 2*v34)*v45^2 + 16*v45^3 + 
         v12^2*(26*v15 - 177*v23 - 426*v34 + 80*v45) + 
         v12*(432*v15^2 - 177*v23^2 - 384*v23*v34 + 608*v34^2 - 
           8*v15*(48*v23 + 76*v34 - 25*v45) + 208*v23*v45 + 520*v34*v45 - 
           60*v45^2)) - mTsq^2*(34*v12^4 + 24*v15^4 + 34*v23^4 - 
         109*v23^3*v34 + 92*v23^2*v34^2 - 110*v23*v34^3 + 24*v34^4 + 
         v12^3*(-109*v15 + 260*v23 + 35*v34 - 87*v45) - 
         2*v15^3*(39*v23 + 8*v34 - 61*v45) + (-87*v23^3 + 217*v23^2*v34 - 
           171*v23*v34^2 + 122*v34^3)*v45 + (69*v23^2 - 140*v23*v34 + 
           96*v34^2)*v45^2 + 4*(-4*v23 + 7*v34)*v45^3 + 
         v15^2*(4*v23^2 + 126*v23*v34 - 176*v34^2 - 75*v23*v45 - 
           306*v34*v45 + 96*v45^2) + v12*(-110*v15^3 + 260*v23^3 - 
           262*v23^2*v34 + 76*v23*v34^2 - 78*v34^3 + 
           v15^2*(76*v23 + 222*v34) + v15*(-56*v23^2 + 256*v23*v34 + 
             126*v34^2) + (-171*v15^2 + 259*v15*v23 - 426*v23^2 + 
             170*v15*v34 + 259*v23*v34 - 75*v34^2)*v45 - 
           2*(70*v15 - 93*v23 + 24*v34)*v45^2 - 16*v45^3) + 
         v15*(35*v23^3 + 108*v23^2*v34 + 222*v23*v34^2 - 16*v34^3 - 
           2*(9*v23^2 - 85*v23*v34 + 153*v34^2)*v45 - 8*(6*v23 + 43*v34)*
            v45^2 + 28*v45^3) + v12^2*(92*v15^2 + 476*v23^2 - 56*v23*v34 + 
           4*v34^2 - 426*v23*v45 - 18*v34*v45 + 69*v45^2 + 
           v15*(-262*v23 + 108*v34 + 217*v45))) + 
       v15*v34*(-8*v12^4 + v12^3*(20*v15 - 64*v23 + 13*v34 + 58*v45) + 
         v15^2*(-5*v23^2 - 6*v45*(v34 + v45) + v23*(7*v34 + 16*v45)) - 
         v12^2*(2*v15^2 + 116*v23^2 - 74*v23*v34 + 5*v34^2 - 256*v23*v45 + 
           75*v34*v45 + 132*v45^2 + v15*(-83*v23 + 31*v34 + 80*v45)) - 
         2*(v23 - v45)*(4*v23^3 - 5*v23^2*(2*v34 + 5*v45) - 
           v45*(3*v34^2 + 22*v34*v45 + 20*v45^2) + 
           v23*(v34^2 + 30*v34*v45 + 41*v45^2)) + 
         v15*(13*v23^3 - v23^2*(31*v34 + 75*v45) - 
           2*v45*(3*v34^2 + 24*v34*v45 + 22*v45^2) + 
           v23*(5*v34^2 + 81*v34*v45 + 109*v45^2)) + 
         v12*(-64*v23^3 + v15^2*(-15*v23 + 5*v34 + 8*v45) + 
           v23^2*(83*v34 + 256*v45) + v15*(74*v23^2 - 74*v23*v34 + 7*v34^2 - 
             191*v23*v45 + 81*v34*v45 + 104*v45^2) + 
           v45*(16*v34^2 + 109*v34*v45 + 122*v45^2) - 
           v23*(15*v34^2 + 191*v34*v45 + 314*v45^2))) + 
       mTsq*(v12^4*(8*v15 + 34*v34) + v15^4*(-7*v23 + 6*v34 + 9*v45) + 
         v15^3*(43*v23^2 + 10*v34^2 + 94*v34*v45 + 71*v45^2 - 
           4*v23*(17*v34 + 29*v45)) - 2*v12^3*(26*v15^2 + 
           v15*(-48*v23 - 9*v34 + 25*v45) + v34*(-92*v23 + 35*v34 + 
             58*v45)) + v15^2*(-70*v23^3 + 10*v34^3 - 6*v34^2*v45 + 
           67*v34*v45^2 + 88*v45^3 + 7*v23^2*(9*v34 + 34*v45) + 
           v23*(17*v34^2 - 84*v34*v45 - 253*v45^2)) + 
         v34*(8*v23^4 - 2*v23^3*(26*v34 + 25*v45) + 
           v23^2*(52*v34^2 + 199*v34*v45 + 87*v45^2) + 
           v45*(9*v34^3 + 71*v34^2*v45 + 88*v34*v45^2 + 8*v45^3) - 
           v23*(8*v34^3 + 123*v34^2*v45 + 236*v34*v45^2 + 53*v45^3)) + 
         v15*(34*v23^4 + 6*v34^4 + 2*v23^3*(9*v34 - 58*v45) + 94*v34^3*v45 + 
           67*v34^2*v45^2 - 84*v34*v45^3 + 8*v45^4 + 
           v23^2*(32*v34^2 - 141*v34*v45 + 138*v45^2) - 
           v23*(94*v34^3 + 97*v34^2*v45 - 222*v34*v45^2 + 64*v45^3)) + 
         v12^2*(52*v15^3 + v15^2*(-262*v23 + 32*v34 + 199*v45) + 
           v15*(245*v23^2 + 63*v34^2 + 4*v23*(36*v34 - 79*v45) - 
             141*v34*v45 + 87*v45^2) + v34*(245*v23^2 + 43*v34^2 + 
             238*v34*v45 + 138*v45^2 - 7*v23*(41*v34 + 59*v45))) - 
         v12*(8*v15^4 + v15^3*(-116*v23 + 94*v34 + 123*v45) + 
           v15*(-4*(46*v23^3 + 36*v23^2*v34 + 20*v23*v34^2 - 17*v34^3) + 
             7*(59*v23^2 + 56*v23*v34 + 12*v34^2)*v45 - 6*(47*v23 + 37*v34)*
              v45^2 + 53*v45^3) + v15^2*(287*v23^2 - 17*v34^2 + 97*v34*v45 + 
             236*v45^2 - 10*v23*(8*v34 + 53*v45)) + 
           v34*(-96*v23^3 + 7*v34^3 + 116*v34^2*v45 + 253*v34*v45^2 + 
             64*v45^3 + v23^2*(262*v34 + 316*v45) - 2*v23*(58*v34^2 + 265*v34*
                v45 + 141*v45^2))))) - qsq^2*mTsq*
      (v12^6*(-v15^2 + v23^2)*v34 + v12^5*(2*v15^3*(2*v23 - 5*v34) + 
         v23*v34*(8*v23^2 - 3*v23*v34 - 7*v23*v45 + 2*v34*v45) + 
         v15*v23*(2*(2*v23^2 - 5*v23*v34 + v34^2) - (3*v23 + v34)*v45) + 
         v15^2*(-8*v23^2 + v34*(3*v34 - 4*v45) + 3*v23*(4*v34 + v45))) + 
       (v23 - v45)^2*(v23*v34 + (v15 - v34)*v45)*
        (v34^2*(v23 - v45)*v45*(v34 + v45) - v15^3*(v23 - v45)*
          (2*v34 + v45) + v15^2*(v23*v34*(3*v23 + 10*v34) + 
           v23*(v23 + 4*v34)*v45 + (-2*v23 + 3*v34)*v45^2 + v45^3) - 
         v15*v34*(v23^3 + v34*v45*(2*v34 + 3*v45) + v23^2*(10*v34 + 7*v45) - 
           v23*v45*(10*v34 + 7*v45))) + v12^4*(v15^4*(-7*v23 + v45) + 
         v15^3*(26*v23^2 + 10*v34^2 + 40*v34*v45 + v45^2 - 
           9*v23*(2*v34 + 3*v45)) + v34*(12*v23^4 + v34^2*v45^2 - 
           v23*v34*v45*(4*v34 + 11*v45) - v23^3*(23*v34 + 28*v45) + 
           3*v23^2*(v34^2 + 11*v34*v45 + 5*v45^2)) + 
         v15*(12*v23^4 + 2*v34^2*(v34 - 5*v45)*v45 - 
           v23^3*(20*v34 + 23*v45) + v23*v34*(-4*v34^2 - 7*v34*v45 + 
             5*v45^2) + v23^2*(36*v34^2 + 25*v34*v45 + 10*v45^2)) - 
         v15^2*(31*v23^3 - v23^2*(26*v34 + 49*v45) + 
           v34*(2*v34^2 + 15*v34*v45 - 25*v45^2) + 
           v23*(15*v34^2 + 48*v34*v45 + 14*v45^2))) + 
       v12*(v15*v34*(v23 - v45)*(2*v23^2*v34*(6*v23^2 - 9*v23*v34 + 
             7*v34^2) - v23*(v23^3 + 36*v23^2*v34 - 54*v23*v34^2 + 18*v34^3)*
            v45 + 2*(2*v23 - v34)*(v23^2 + 9*v23*v34 - 3*v34^2)*v45^2 + 
           (-5*v23^2 + 4*v23*v34 - 2*v34^2)*v45^3 + 2*(v23 - 6*v34)*v45^4) + 
         v15^4*(v23 - v45)*(2*v23^2*(v34 + v45) + 2*v45^2*(3*v34 + 2*v45) - 
           v23*v45*(18*v34 + 11*v45)) + v34^2*(v23 - v45)^2*
          (v23^3*(4*v34 + 3*v45) - v34*v45^2*(3*v34 + 4*v45) + 
           v23*v45*(3*v34 + v45)*(3*v34 + 5*v45) - 
           v23^2*(7*v34^2 + 19*v34*v45 + 8*v45^2)) - 
         v15^3*(4*v23^4*(v34 + v45) + 2*v45^3*(3*v34^2 + 8*v34*v45 + 
             2*v45^2) - 2*v23*v45^2*(-12*v34^2 + 14*v34*v45 + 13*v45^2) - 
           v23^3*(4*v34^2 + 30*v34*v45 + 25*v45^2) + v23^2*v45*
            (-36*v34^2 + 28*v34*v45 + 43*v45^2)) + 
         v15^2*(2*v23^5*(v34 + v45) + v34*(6*v34 - v45)*v45^3*
            (3*v34 + 4*v45) + v23^2*v45^2*(88*v34^2 + 54*v34*v45 - 
             17*v45^2) - v23^4*(15*v34^2 + 7*v34*v45 + 11*v45^2) + 
           v23*v45^2*(-24*v34^3 - 74*v34^2*v45 - 16*v34*v45^2 + 5*v45^3) + 
           v23^3*(4*v34^3 - 23*v34^2*v45 - 30*v34*v45^2 + 21*v45^3))) - 
       v12^3*(v15^4*(7*v23^2 + 2*v45*(v34 + 2*v45) - v23*(14*v34 + 23*v45)) + 
         v15^3*(-22*v23^3 + 2*v45*(15*v34 + v45)*(v34 + 2*v45) + 
           v23^2*(50*v34 + 81*v45) - 4*v23*(v34^2 + 18*v34*v45 + 15*v45^2)) + 
         v15*(-8*v23^5 + 4*v23^4*(5*v34 + 7*v45) + 2*v34^2*v45*
            (v34^2 - v34*v45 - 15*v45^2) - v23^3*(52*v34^2 + 58*v34*v45 + 
             31*v45^2) + v23*v34*(-2*v34^3 - 30*v34^2*v45 + 30*v34*v45^2 + 
             9*v45^3) + v23^2*(40*v34^3 + 63*v34^2*v45 + 30*v34*v45^2 + 
             11*v45^3)) + v34*(-4*v23^5 + v34^2*v45^2*(v34 + 4*v45) + 
           v23^4*(31*v34 + 23*v45) - v23*v34*v45*(2*v34^2 + 25*v34*v45 + 
             21*v45^2) - v23^3*(22*v34^2 + 86*v34*v45 + 31*v45^2) + 
           v23^2*(v34^3 + 43*v34^2*v45 + 77*v34*v45^2 + 13*v45^3)) + 
         v15^2*(23*v23^4 - 2*v23^3*(26*v34 + 43*v45) - 
           2*v34*v45*(9*v34^2 + 15*v34*v45 - 20*v45^2) + 
           v23^2*(11*v34^2 + 95*v34*v45 + 89*v45^2) - 
           v23*(4*v34^3 - 23*v34^2*v45 + 70*v34*v45^2 + 24*v45^3))) + 
       v12^2*(v15^4*(-v23^3 + 6*v45^2*(v34 + v45) - 4*v23*v45*
            (8*v34 + 7*v45) + v23^2*(14*v34 + 17*v45)) + 
         v15^3*(3*v23^4 + 2*v45^2*(7*v34 + v45)*(2*v34 + 3*v45) - 
           v23^3*(40*v34 + 43*v45) - v23*v45^2*(84*v34 + 59*v45) + 
           2*v23^2*(v34^2 + 42*v34*v45 + 46*v45^2)) - v34*(v23 - v45)*
          (3*v34^2*v45^2*(v34 + 2*v45) + v23^4*(8*v34 + 3*v45) - 
           v23^3*(26*v34^2 + 41*v34*v45 + 7*v45^2) - v23*v34*v45*
            (10*v34^2 + 37*v34*v45 + 17*v45^2) + 
           v23^2*(7*v34^3 + 55*v34^2*v45 + 48*v34*v45^2 + 4*v45^3)) + 
         v15^2*(-3*v23^5 + v23^4*(36*v34 + 33*v45) + v34*v45^2*
            (-32*v34^2 - 33*v34*v45 + 25*v45^2) - 
           v23^3*(11*v34^2 + 63*v34*v45 + 77*v45^2) + 
           2*v23*v45*(18*v34^3 + 44*v34^2*v45 - 15*v34*v45^2 - 9*v45^3) + 
           v23^2*(2*v34^3 - 26*v34^2*v45 + 42*v34*v45^2 + 65*v45^3)) + 
         v15*(v23^6 - v23^5*(10*v34 + 7*v45) + v34^2*v45^2*
            (6*v34^2 - 8*v34*v45 - 31*v45^2) + v23^4*(26*v34^2 + 25*v34*v45 + 
             15*v45^2) + v23*v34*v45*(-20*v34^3 - 28*v34^2*v45 + 
             54*v34*v45^2 + 7*v45^3) - v23^3*(50*v34^3 + 95*v34^2*v45 + 
             30*v34*v45^2 + 13*v45^3) + 2*v23^2*(7*v34^4 + 42*v34^3*v45 + 
             21*v34^2*v45^2 + 3*v34*v45^3 + 2*v45^4))) + 
       mTsq^2*(v12^6*(9*v15 - 5*v23 - 6*v34) + 
         v23^2*(-(v15*(v15 - v23)^2*(10*v15^2 - 25*v15*v23 + 6*v23^2)) + 
           (-30*v15^4 + 60*v15^3*v23 - 64*v15^2*v23^2 + 32*v15*v23^3 + 
             9*v23^4)*v34 + 2*(14*v15^3 - 65*v15^2*v23 + 74*v15*v23^2 - 
             18*v23^3)*v34^2 + 2*(50*v15^2 - 2*v15*v23 - 11*v23^2)*v34^3 + 
           (-114*v15 + 29*v23)*v34^4 + 26*v34^5) + 
         v23*(8*v15^5 + v15^4*(-122*v23 + 56*v34) + 
           v15^3*(225*v23^2 - 32*v23*v34 - 112*v34^2) - 
           v15^2*(121*v23^3 + 143*v23^2*v34 - 404*v23*v34^2 + 16*v34^3) + 
           v34*(-16*v23^4 - 13*v23^3*v34 + 15*v23^2*v34^2 + 38*v23*v34^3 - 
             40*v34^4) + v15*(17*v23^4 + 84*v23^3*v34 - 81*v23^2*v34^2 - 
             288*v23*v34^3 + 104*v34^4))*v45 + 
         (v15*(24*v15^4 + 12*v15^3*v23 - 206*v15^2*v23^2 + 137*v15*v23^3 + 
             v23^4) + (-72*v15^4 + 144*v15^3*v23 + 394*v15^2*v23^2 - 
             218*v15*v23^3 - 17*v23^4)*v34 + (48*v15^3 - 408*v15^2*v23 - 
             234*v15*v23^2 + 89*v23^3)*v34^2 + 6*(8*v15^2 + 56*v15*v23 + 
             5*v23^2)*v34^3 - 12*(6*v15 + 7*v23)*v34^4 + 24*v34^5)*v45^2 + 
         2*(v15*(24*v15^3 + 36*v15^2*v23 - 35*v15*v23^2 - 12*v23^3) + 
           2*(-48*v15^3 - 46*v15^2*v23 + 35*v15*v23^2 + 9*v23^3)*v34 + 
           (144*v15^2 + 52*v15*v23 - 35*v23^2)*v34^2 + 4*(-24*v15 + v23)*
            v34^3 + 24*v34^4)*v45^3 - 4*(v15 - v34)*(4*v15^2 - 6*v15*v23 - 
           3*v23^2 + 10*v23*v34 - 4*v34^2)*v45^4 - 16*(v15 - v34)^2*v45^5 + 
         v12^5*(-36*v15^2 + 18*v23^2 + 30*v23*v34 + 37*v34^2 + 
           2*v15*(17*v23 + 16*v34 - 8*v45) + 11*v23*v45 + 17*v34*v45) + 
         v12*(v23*(-16*v15^5 - 5*v23^5 + v15^4*(163*v23 - 48*v34) + 
             34*v23^4*v34 - 27*v23^3*v34^2 + 28*v23^2*v34^3 + 19*v23*v34^4 - 
             16*v34^5 - 4*v15^3*(71*v23 - 16*v34)*(v23 + v34) + 
             2*v15^2*(56*v23^3 + 218*v23^2*v34 + 33*v23*v34^2 + 32*v34^3) + 
             2*v15*(15*v23^4 - 68*v23^3*v34 - 50*v23^2*v34^2 - 14*v23*v34^3 - 
               24*v34^4)) + (-40*v15^5 + 11*v23^5 + 78*v23^4*v34 + 
             10*v23^3*v34^2 - 221*v23^2*v34^3 - 44*v23*v34^4 + 8*v34^5 + 
             v15^4*(-44*v23 + 104*v34) + v15^3*(205*v23^2 + 96*v23*v34 - 16*
                v34^2) - v15^2*(14*v23^3 + 643*v23^2*v34 + 104*v23*v34^2 + 
               112*v34^3) + v15*(-81*v23^4 + 140*v23^3*v34 + 643*v23^2*
                v34^2 + 96*v23*v34^3 + 56*v34^4))*v45 + 
           (-84*v15^4 + 6*v23^4 - 186*v23^3*v34 - 129*v23^2*v34^2 + 
             16*v23*v34^3 + 12*v34^4 + 16*v15^3*(v23 + 21*v34) - 
             v15^2*(81*v23^2 + 32*v23*v34 + 408*v34^2) + 
             2*v15*(53*v23^3 + 125*v23^2*v34 - 16*v23*v34^2 + 72*v34^3))*
            v45^2 + 4*(2*v15^3 - 5*v23^3 + 19*v23^2*v34 + 3*v23*v34^2 + 
             18*v34^3 + v15^2*(3*v23 + 26*v34) - 2*v15*(5*v23^2 + 15*v23*
                v34 + 23*v34^2))*v45^3 + 8*(5*v15^2 + v23^2 - 2*v23*v34 + 
             3*v34^2 - 2*v15*(v23 + 4*v34))*v45^4) - 
         v12^4*(22*v15^3 - 147*v23^3 - 255*v23^2*v34 - 112*v23*v34^2 + 
           66*v34^3 + (64*v23^2 + 81*v23*v34 + 121*v34^2)*v45 - 
           (6*v23 + v34)*v45^2 + v15^2*(27*v23 - 148*v34 + 13*v45) + 
           v15*(74*v23^2 + 136*v23*v34 + 64*v34^2 - 78*v23*v45 - 84*v34*v45 + 
             17*v45^2)) + v12^2*(26*v15^5 + 18*v23^5 + 
           19*v15^4*(v23 - 6*v34 + 2*v45) - 2*v23^4*(37*v34 + 32*v45) + 
           v15^3*(24*v23^2 - 28*v23*v34 + 100*v34^2 - 221*v23*v45 - 
             288*v34*v45 + 30*v45^2) + 3*v23^3*(-92*v34^2 + 71*v34*v45 + 
             34*v45^2) + v23^2*(24*v34^3 + 538*v34^2*v45 + 8*v34*v45^2 - 
             56*v45^3) + v15*(255*v23^4 + 392*v23^3*v34 + 60*v23^2*v34^2 - 
             220*v23*v34^3 - 30*v34^4 - (227*v23^3 + 896*v23^2*v34 + 643*v23*
                v34^2 + 32*v34^3)*v45 + 2*(4*v23^2 + 125*v23*v34 + 197*v34^2)*
              v45^2 + 4*(19*v23 + 35*v34)*v45^3 - 12*v45^4) - 
           2*v34*(5*v34^4 + 61*v34^3*v45 + 103*v34^2*v45^2 + 35*v34*v45^3 - 
             6*v45^4) + v23*(163*v34^4 + 205*v34^3*v45 - 81*v34^2*v45^2 - 
             40*v34*v45^3 + 8*v45^4) + v15^2*(-338*v23^3 + 28*v34^3 + 
             404*v34^2*v45 - 234*v34*v45^2 - 70*v45^3 + 
             v23^2*(60*v34 + 538*v45) + v23*(66*v34^2 + 643*v34*v45 - 129*
                v45^2))) + v12^3*(29*v15^4 + 147*v23^4 + 
           22*v23^3*(4*v34 - 9*v45) + v15^3*(28*v23 - 4*v34 + 15*v45) - 
           v15^2*(276*v23^2 + 100*v23*v34 + 130*v34^2 - 10*v23*v45 + 
             81*v34*v45 - 89*v45^2) + v23^2*(-338*v34^2 - 227*v34*v45 + 
             102*v45^2) + v34*(45*v34^3 + 225*v34^2*v45 + 137*v34*v45^2 - 
             24*v45^3) - 2*v23*(142*v34^3 + 7*v34^2*v45 - 53*v34*v45^2 + 
             10*v45^3) + v15*(88*v23^3 + 60*v34^3 - 143*v34^2*v45 - 
             218*v34*v45^2 + 36*v45^3 + v23^2*(392*v34 + 213*v45) + 
             2*v23*(218*v34^2 + 70*v34*v45 - 93*v45^2)))) - 
       mTsq*(v12^6*(v15^2 - 7*v15*v23 + 6*v23^2 + 5*(v15 + v23)*v34 + 
           v34^2) + v23^3*(v15^2*(-v15 + v23)^3 + v15*(v15 - v23)*
            (5*v15^2 - 3*v15*v23 - 5*v23^2)*v34 + (-30*v15^3 + 50*v15^2*v23 - 
             10*v15*v23^2 + v23^3)*v34^2 + 2*(21*v15^2 - 26*v15*v23 - 
             8*v23^2)*v34^3 + 25*(-v15 + v23)*v34^4 - 7*v34^5) + 
         v23^2*(v15^2*(v15 - v23)*(12*v15^2 - 13*v15*v23 - 2*v23^2) - 
           v15*(72*v15^3 - 126*v15^2*v23 + 27*v15*v23^2 + 8*v23^3)*v34 + 
           2*(52*v15^3 - 88*v15^2*v23 - 11*v15*v23^2 - 8*v23^3)*v34^2 + 
           (-64*v15^2 + 130*v15*v23 + 67*v23^2)*v34^3 + (12*v15 - 79*v23)*
            v34^4 + 24*v34^5)*v45 + v23*(-21*v15^5 + 
           v15^4*(41*v23 + 97*v34) - 2*v15^3*(v23^2 + 124*v23*v34 + 
             53*v34^2) + v34^2*(38*v23^3 - 89*v23^2*v34 + 105*v23*v34^2 - 
             27*v34^3) + v15^2*(-10*v23^3 + 48*v23^2*v34 + 318*v23*v34^2 + 
             26*v34^3) + v15*v34*(-15*v23^3 + 59*v23^2*v34 - 200*v23*v34^2 + 
             31*v34^3))*v45^2 + (10*v15^5 - v15^4*(35*v23 + 22*v34) + 
           2*v15^3*(-11*v23^2 + 90*v23*v34 + 6*v34^2) + 
           2*v15*v34*(8*v23^3 - 18*v23^2*v34 + 86*v23*v34^2 - 11*v34^3) + 
           v34^2*(-22*v23^3 + 43*v23^2*v34 - 71*v23*v34^2 + 10*v34^3) + 
           v15^2*(16*v23^3 + 3*v23^2*v34 - 246*v23*v34^2 + 12*v34^3))*v45^3 + 
         (20*v15^4 + v15^3*(17*v23 - 56*v34) - 5*(v23 - v34)*v34^2*
            (3*v23 + 4*v34) + v15*v34*(26*v23^2 + 7*v23*v34 - 56*v34^2) + 
           v15^2*(-19*v23^2 - 19*v23*v34 + 72*v34^2))*v45^4 + 
         2*v23*(7*v15 - 9*v34)*(v15 - v34)*v45^5 - 4*(v15 - v34)^2*v45^6 + 
         v12^2*(v23*(-28*v15^5 + 6*v23^5 - 95*v23^4*v34 + 72*v23^3*v34^2 + 
             57*v23^2*v34^3 + 72*v23*v34^4 - 16*v34^5 + 
             72*v15^4*(v23 + v34) + v15^3*(5*v23^2 - 252*v23*v34 - 68*
                v34^2) - v15^2*(110*v23^3 + 3*v23^2*v34 - 564*v23*v34^2 + 80*
                v34^3) + v15*(55*v23^4 + 291*v23^3*v34 - 417*v23^2*v34^2 - 
               252*v23*v34^3 + 72*v34^4)) + (24*v15^5 - 26*v23^5 + 
             228*v23^4*v34 + 29*v23^3*v34^2 - 99*v23^2*v34^3 - 
             113*v23*v34^4 + 12*v34^5 + 3*v15^4*(-37*v23 + 4*v34) + 
             v15^3*(-99*v23^2 + 250*v23*v34 - 64*v34^2) + 
             v15^2*(311*v23^3 + 370*v23^2*v34 - 728*v23*v34^2 + 104*v34^3) + 
             v15*(-85*v23^4 - 830*v23^3*v34 + 370*v23^2*v34^2 + 486*v23*
                v34^3 - 72*v34^4))*v45 + (105*v15^4 + 38*v23^4 - 
             153*v23^3*v34 - 248*v23^2*v34^2 + 73*v23*v34^3 + 41*v34^4 - 
             2*v15^3*(3*v23 + 100*v34) + v15^2*(-248*v23^2 - 216*v23*v34 + 
               318*v34^2) + v15*(31*v23^3 + 738*v23^2*v34 - 107*v23*v34^2 - 
               248*v34^3))*v45^2 + (43*v15^3 + 82*v15^2*v23 + v15*v23^2 - 
             22*v23^3 + (-36*v15^2 - 304*v15*v23 + v23^2)*v34 + 
             3*(v15 + 56*v23)*v34^2 - 22*v34^3)*v45^3 + 
           (-15*v15^2 + (v23 - v34)*(4*v23 + 19*v34) + v15*(v23 + 26*v34))*
            v45^4) + v12*(v23^2*(-(v15*(4*v15 - 5*v23)*(v15 - v23)^2*(4*v15 + 
                v23)) + (72*v15^4 - 200*v15^3*v23 + 133*v15^2*v23^2 + 3*v15*
                v23^3 - 7*v23^4)*v34 + (-80*v15^3 + 260*v15^2*v23 - 169*v15*
                v23^2 + 59*v23^3)*v34^2 - 4*(17*v15^2 + 4*v15*v23 + 11*v23^2)*
              v34^3 + 4*(18*v15 + 7*v23)*v34^4 - 28*v34^5) + 
           v23*(48*v15^5 - v15^4*(113*v23 + 160*v34) + 
             2*v15^3*(4*v23^2 + 243*v23*v34 + 64*v34^2) + 
             2*v15^2*(38*v23^3 - 83*v23^2*v34 - 364*v23*v34^2 + 64*v34^3) + 
             v15*(-18*v23^4 - 112*v23^3*v34 + 331*v23^2*v34^2 + 250*v23*
                v34^3 - 160*v34^4) + v34*(39*v23^4 - 160*v23^3*v34 + 63*v23^2*
                v34^2 - 111*v23*v34^3 + 48*v34^4))*v45 + 
           (v15*(-27*v15^4 + 116*v15^3*v23 + 73*v15^2*v23^2 - 189*v15*v23^3 + 
               28*v23^4) + (31*v15^4 - 376*v15^3*v23 - 107*v15^2*v23^2 + 268*
                v15*v23^3 - 66*v23^4)*v34 + (26*v15^3 + 648*v15^2*v23 - 216*
                v15*v23^2 + 79*v23^3)*v34^2 - 2*(53*v15^2 + 188*v15*v23 + 3*
                v23^2)*v34^3 + (97*v15 + 116*v23)*v34^4 - 21*v34^5)*v45^2 + 
           (-71*v15^4 + v15^3*(-33*v23 + 172*v34) + v15^2*(168*v23^2 + 101*
                v23*v34 - 246*v34^2) + v34*(37*v23^3 + 82*v23^2*v34 - 33*v23*
                v34^2 - 35*v34^3) + v15*(-26*v23^3 - 304*v23^2*v34 + 101*v23*
                v34^2 + 180*v34^3))*v45^3 + 
           (v15*(-5*v15^2 - 76*v15*v23 + 15*v23^2) + (7*v15^2 + 176*v15*v23 + 
               v23^2)*v34 - 19*(v15 + 4*v23)*v34^2 + 17*v34^3)*v45^4 + 
           2*(9*v15^2 + v34*(-2*v23 + 7*v34) - 2*v15*(v23 + 8*v34))*v45^5) - 
         v12^5*(16*v15^3 - 52*v23^3 - 6*v23*v34*(v34 - 3*v45) + 
           v34^2*(3*v34 - 2*v45) + v15^2*(-59*v23 + 10*v34 + 16*v45) + 
           v23^2*(-55*v34 + 26*v45) + v15*(95*v23^2 + 2*v34*(v34 + 4*v45) - 
             3*v23*(v34 + 13*v45))) + v12^4*(25*v15^4 + 96*v23^4 + 
           7*v23^3*v34 - 110*v23^2*v34^2 - 43*v23*v34^3 + 3*v34^4 + 
           (-129*v23^3 - 85*v23^2*v34 + 76*v23*v34^2 + 11*v34^3)*v45 + 
           2*(19*v23 - 5*v34)*(v23 + v34)*v45^2 + v15^3*(-44*v23 - 52*v34 + 
             67*v45) + v15^2*(72*v23^2 - 169*v23*v34 + 50*v34^2 - 
             160*v23*v45 - 22*v34*v45 + 38*v45^2) - 
           v15*(149*v23^3 - 3*v23^2*(97*v34 + 76*v45) + 
             v34*(8*v34^2 + 27*v34*v45 + 15*v45^2) + v23*(-133*v34^2 + 112*
                v34*v45 + 66*v45^2))) + v12^3*(-7*v15^5 + 52*v23^5 + 
           v15^4*(28*v23 - 25*v34 - 79*v45) - v23^4*(149*v34 + 129*v45) + 
           v15^3*(57*v23^2 - 16*v23*v34 + 42*v34^2 + 63*v23*v45 + 
             130*v34*v45 - 89*v45^2) + v23*v34*(v34 + 2*v45)*
            (48*v34^2 - 88*v34*v45 - 13*v45^2) + v23^3*(-137*v34^2 + 
             138*v34*v45 + 100*v45^2) + v23^2*(5*v34^3 + 311*v34^2*v45 + 
             31*v34*v45^2 - 22*v45^3) - v34^2*(v34^3 + 25*v34^2*v45 + 
             2*v34*v45^2 - 16*v45^3) + v15*(7*v23^4 + 658*v23^3*v34 - 
             3*v23^2*v34^2 - 200*v23*v34^3 + 5*v34^4 + 
             2*(69*v23^3 - 415*v23^2*v34 - 83*v23*v34^2 + 63*v34^3)*v45 + 
             (-153*v23^2 + 268*v23*v34 + 48*v34^2)*v45^2 + (37*v23 + 16*v34)*
              v45^3) + v15^2*(-137*v23^3 - 30*v34^3 - 176*v34^2*v45 + 
             59*v34*v45^2 - 22*v45^3 + v23^2*(-417*v34 + 29*v45) + 
             v23*(260*v34^2 + 331*v34*v45 + 79*v45^2)))) + 
       4*mTsq^3*(v12^6 + v23^6 - 19*v23^5*v34 + 17*v23^4*v34^2 + 
         68*v23^3*v34^3 - 24*v23*v34^5 + v12^5*(-19*v15 + 24*v23 + 26*v34 - 
           3*v45) + 8*v15^4*(3*v23 - 2*v45)*(4*v23 + 3*v34 - v45) - 
         3*v23^5*v45 + 32*v23^4*v34*v45 - 3*v23^3*v34^2*v45 - 
         98*v23^2*v34^3*v45 - 24*v23*v34^4*v45 + 16*v34^5*v45 + 
         2*v23^4*v45^2 - 23*v23^3*v34*v45^2 - 10*v23^2*v34^2*v45^2 + 
         48*v23*v34^3*v45^2 + 16*v34^4*v45^2 + 12*v23^2*v34*v45^3 + 
         16*v23*v34^2*v45^3 + 8*v15^5*(-3*v23 + 2*v45) + 
         v12^4*(17*v15^2 + 111*v23^2 + 137*v23*v34 + v34^2 - 
           2*v15*(59*v23 + 9*v34 - 16*v45) - 35*v23*v45 - 43*v34*v45 + 
           2*v45^2) - 2*v15^3*(50*v23^3 + v23^2*(144*v34 - 37*v45) - 
           16*v34*(v34 - 2*v45)*v45 + 8*v23*(3*v34^2 - 18*v34*v45 + v45^2)) + 
         v15*(26*v23^5 - 16*v34^3*v45*(3*v34 + 4*v45) - 
           v23^4*(18*v34 + 43*v45) + 8*v23*v34*(9*v34 + 2*v45)*
            (v34^2 + 2*v34*v45 - 2*v45^2) + v23^3*(-236*v34^2 - 50*v34*v45 + 
             27*v45^2) + v23^2*(-96*v34^3 + 270*v34^2*v45 + 52*v34*v45^2 - 
             12*v45^3)) + v15^2*(v23^4 + 32*v34^2*v45*(v34 + 3*v45) + 
           6*v23^2*(v34 - v45)*(48*v34 + 7*v45) + v23^3*(268*v34 + 53*v45) + 
           16*v23*(-3*v34^3 - 21*v34^2*v45 + 5*v34*v45^2 + v45^3)) + 
         v12^3*(68*v15^3 + 176*v23^3 + v23^2*(92*v34 - 94*v45) - 
           v15^2*(116*v23 + 236*v34 + 3*v45) + v23*(-244*v34^2 - 
             103*v34*v45 + 16*v45^2) + v34*(-100*v34^2 + 53*v34*v45 + 
             27*v45^2) + v15*(-118*v23^2 + 268*v34^2 - 50*v34*v45 - 
             23*v45^2 + 5*v23*(72*v34 + 23*v45))) + 
         v12^2*(111*v23^4 + 2*v15^3*(90*v23 - 48*v34 - 49*v45) - 
           2*v23^3*(59*v34 + 47*v45) + v15^2*(-378*v23^2 - 348*v23*v34 + 
             288*v34^2 + 195*v23*v45 + 270*v34*v45 - 10*v45^2) + 
           v23^2*(-378*v34^2 + 39*v34*v45 + 44*v45^2) + 
           v23*(12*v34^3 + 315*v34^2*v45 + 47*v34*v45^2 - 8*v45^3) + 
           2*v34*(48*v34^3 + 37*v34^2*v45 - 21*v34*v45^2 - 6*v45^3) + 
           v15*(92*v23^3 - 288*v34^3 - 246*v34^2*v45 + 52*v34*v45^2 + 
             12*v45^3 + v23^2*(756*v34 + 39*v45) + v23*(156*v34^2 - 510*v34*
                v45 - 67*v45^2))) + v12*(-24*v15^5 + 24*v23^5 + 
           24*v15^4*(4*v23 + 3*v34 - v45) - v23^4*(118*v34 + 35*v45) + 
           4*v23*v34^2*(24*v34^2 - 30*v34*v45 - 37*v45^2) - 
           8*v34^2*(3*v34 - v45)*(v34^2 + 4*v34*v45 + 2*v45^2) + 
           v23^3*(-116*v34^2 + 115*v34*v45 + 16*v45^2) + 
           v23^2*(180*v34^3 + 195*v34^2*v45 - 67*v34*v45^2 - 8*v45^3) + 
           4*v15^3*(3*v23^2 - 12*v34^2 + 40*v34*v45 + 12*v45^2 - 
             6*v23*(16*v34 + 5*v45)) + v15*(137*v23^4 + 
             v23^3*(360*v34 - 103*v45) + 8*v23*v34*(-48*v34^2 + 15*v34*v45 + 
               37*v45^2) + v23^2*(-348*v34^2 - 510*v34*v45 + 47*v45^2) + 
             8*v34*(9*v34^3 + 36*v34^2*v45 + 10*v34*v45^2 - 4*v45^3)) + 
           v15^2*(-244*v23^3 + 3*v23^2*(52*v34 + 105*v45) + 
             4*v23*(144*v34^2 + 30*v34*v45 - 37*v45^2) - 
             16*(3*v34^3 + 21*v34^2*v45 + 7*v34*v45^2 - v45^3))))) + 
     qsq*mTsq*(v12*v23*(v12 + v23 - v45)*(v12^2*(v15 - v23)^2 + 
         (v23*v34 + (v15 - v34)*v45)^2 + 2*v12*(v15*v23*v34 - v15^2*v45 + 
           v15*(v23 + v34)*v45 + v23*v34*(-v23 + v45)))*
        (v34*(v23 - v45)*(v34 + v45) - v15^2*(2*v34 + v45) + 
         v15*(2*(v23 - v34)*v34 + (v23 - 4*v34)*v45 - v45^2) + 
         v12*(v15^2 + v34*(-v23 + v45) + v15*(-v23 + 2*v34 + v45))) + 
       mTsq*(v12^6*(4*(v15 - v23)^2*v23 - (v15 - v23)*(7*v15 + 2*v23)*v34 + 
           (v15 + v23)*v34^2) + v15^5*(v23 - 2*v45)*(v23 - v45)^2*v45 + 
         v12^3*(v23*((v15 - v23)^2*(-12*v15^3 + 5*v15^2*v23 + 14*v15*v23^2 + 
               4*v23^3) + (v15 - v23)*(21*v15^3 - 29*v15^2*v23 - 79*v15*
                v23^2 + 43*v23^3)*v34 + (-22*v15^3 + 120*v15^2*v23 - 50*v15*
                v23^2 + 3*v23^3)*v34^2 - 2*(2*v15^2 + 37*v15*v23 + 4*v23^2)*
              v34^3 + (2*v15 + 29*v23)*v34^4 - v34^5) + 
           (5*v15^5 - 15*v23^5 + 80*v23^4*v34 + 13*v23^3*v34^2 + 
             21*v23^2*v34^3 - 26*v23*v34^4 + v34^5 + v15^4*(-28*v23 + 29*
                v34) + v15^3*(5*v23^2 + 36*v23*v34 - 82*v34^2) + 
             v15^2*(13*v23^3 + 57*v23^2*v34 - 110*v23*v34^2 + 66*v34^3) + 
             v15*(20*v23^4 - 176*v23^3*v34 + 29*v23^2*v34^2 + 88*v23*v34^3 - 
               19*v34^4))*v45 + (35*v15^4 + 17*v23^4 - 44*v23^3*v34 - 
             39*v23^2*v34^2 + v23*v34^3 + 3*v34^4 - 6*v15^3*(7*v23 + 19*
                v34) + v15^2*(25*v23^2 + 99*v23*v34 + 126*v34^2) - 
             v15*(44*v23^3 - 51*v23^2*v34 + 82*v23*v34^2 + 50*v34^3))*v45^2 + 
           2*(15*v15^3 - 3*v23^3 + 8*v23*v34^2 - 4*v34^3 - 
             2*v15^2*(5*v23 + 14*v34) + v15*(8*v23^2 - 11*v23*v34 + 17*
                v34^2))*v45^3) + v15^2*v34*(v23 - v45)*
          (v23^3*(v23^2 + 21*v23*v34 + 22*v34^2) - 6*v23^2*(v23 + v34)*
            (v23 + 10*v34)*v45 + 2*v23*(-4*v23^2 + 30*v23*v34 + 15*v34^2)*
            v45^2 + 2*(13*v23 - 2*v34)*(v23 - v34)*v45^3 + 
           12*(-v23 + v34)*v45^4) + 
         v12^2*(v23^2*(-(v15*(v15 - v23)^2*(10*v15^2 - 9*v15*v23 - 
                2*v23^2)) + (v15 - v23)*(28*v15^3 - 46*v15^2*v23 - v15*
                v23^2 + 8*v23^3)*v34 + (-30*v15^3 + 120*v15^2*v23 - 101*v15*
                v23^2 + 38*v23^3)*v34^2 - 2*(15*v15^2 + 25*v15*v23 - 4*v23^2)*
              v34^3 + (28*v15 + 29*v23)*v34^4 - 10*v34^5) + 
           v23*(v15*(v15 - v23)*(28*v15^3 - 35*v15^2*v23 - 14*v15*v23^2 + 5*
                v23^3) + (-54*v15^4 + 106*v15^3*v23 + 29*v15^2*v23^2 - 78*v15*
                v23^3 + 33*v23^4)*v34 - (8*v15^3 + 154*v15^2*v23 - 57*v15*
                v23^2 + 67*v23^3)*v34^2 + (88*v15^2 + 106*v15*v23 + 5*v23^2)*
              v34^3 - (68*v15 + 63*v23)*v34^4 + 14*v34^5)*v45 - 
           (3*v15*(3*v15^4 - 18*v15^3*v23 + 2*v15^2*v23^2 + 13*v15*v23^3 - 
               v23^4) + (16*v15^4 + 106*v15^3*v23 + 26*v15^2*v23^2 - 51*v15*
                v23^3 + 41*v23^4)*v34 - (90*v15^3 + 120*v15^2*v23 - 26*v15*
                v23^2 + 25*v23^3)*v34^2 + 2*(v15 + v23)*(50*v15 + 3*v23)*
              v34^3 - (39*v15 + 38*v23)*v34^4 + 4*v34^5)*v45^2 + 
           (-27*v15^4 + v15^3*(17*v23 + 84*v34) + v15^2*(14*v23^2 - 81*v23*
                v34 - 90*v34^2) + v15*v34*(-8*v23^2 + 79*v23*v34 + 36*
                v34^2) + v34*(16*v23^3 + 14*v23^2*v34 - 15*v23*v34^2 - 3*
                v34^3))*v45^3 - (v15 - v34)*(18*v15^2 + v15*(v23 - 28*v34) + 
             v34*(-9*v23 + 10*v34))*v45^4) + 
         v15^4*(v23^4*v34 - v23^3*(2*v23 + 19*v34)*v45 + 
           3*v23^2*(v23 + 13*v34)*v45^2 - v23*(3*v23 + 29*v34)*v45^3 + 
           3*(v23 + 2*v34)*v45^4 - 2*v45^5) + 
         v15^3*(-2*v23^4*v34*(v23 + 7*v34) + v23^3*(v23^2 + 26*v23*v34 + 
             66*v34^2)*v45 + v23^2*(v23^2 - 50*v23*v34 - 100*v34^2)*v45^2 + 
           2*v23*(-4*v23^2 + 18*v23*v34 + 25*v34^2)*v45^3 + 
           2*(5*v23^2 - 10*v23*v34 - 2*v34^2)*v45^4 - 4*(v23 - 2*v34)*
            v45^5) + v12*(v23^3*(v15^2*(-v15 + v23)^3 + 
             v15*(2*v15^3 - 7*v15*v23^2 + 5*v23^3)*v34 - (v15 + v23)*
              (4*v15^2 - 3*v15*v23 - 4*v23^2)*v34^2 + 
             (-22*v15^2 + 20*v15*v23 - 19*v23^2)*v34^3 + (21*v15 + v23)*
              v34^4 - 12*v34^5) + v23^2*(14*v15^5 - 24*v23^3*v34^2 + 
             46*v23^2*v34^3 - 28*v23*v34^4 + 28*v34^5 - 
             2*v15^4*(13*v23 + 34*v34) + v15^3*(9*v23^2 + 88*v23*v34 + 88*
                v34^2) + v15^2*(3*v23^3 + 13*v23^2*v34 - 110*v23*v34^2 - 8*
                v34^3) - 2*v15*v34*(11*v23^3 + 17*v23^2*v34 - 18*v23*v34^2 + 
               27*v34^3))*v45 + v23*(v15^2*(-21*v15^3 + 38*v15^2*v23 + v15*
                v23^2 - 13*v23^3) + v15*(63*v15^3 - 106*v15^2*v23 - 82*v15*
                v23^2 + 33*v23^3)*v34 + 3*(-14*v15^3 + 40*v15^2*v23 + 33*v15*
                v23^2 + 13*v23^3)*v34^2 - 2*(21*v15^2 + 53*v15*v23 + 21*
                v23^2)*v34^3 + 9*(7*v15 + 6*v23)*v34^4 - 21*v34^5)*v45^2 + 
           (v15^2*(7*v15^3 - 30*v15^2*v23 - 15*v15*v23^2 + 16*v23^3) + 
             v15*(-7*v15^3 + 72*v15^2*v23 + 79*v15*v23^2 - 22*v23^3)*v34 - 
             (26*v15^3 + 84*v15^2*v23 + 81*v15*v23^2 + 20*v23^3)*v34^2 + 
             (50*v15^2 + 72*v15*v23 + 17*v23^2)*v34^3 - (29*v15 + 30*v23)*
              v34^4 + 5*v34^5)*v45^3 + (v15 - v34)*(11*v15^3 + 
             v15^2*(2*v23 - 25*v34) + (v23 - 3*v34)*v34*(v23 + v34) + 
             v15*(-9*v23^2 + 17*v34^2))*v45^4 + 2*(2*v15 + v23 - 2*v34)*
            (v15 - v34)^2*v45^5) + v34^3*(v23 - v45)^3*(v34 + v45)*
          (6*v23^2 + 2*v34*v45 - v23*(v34 + 4*v45)) - v15*v34^2*(v23 - v45)^2*
          (7*v23^4 + 22*v23^3*v34 - 2*v34*v45^2*(3*v34 + 4*v45) + 
           2*v23^2*(6*v34^2 - 18*v34*v45 - 11*v45^2) + 
           v23*v45*(-5*v34^2 + 20*v34*v45 + 12*v45^2)) + 
         v12^5*(6*v15^4 + 18*v23^4 + 3*v23^3*(2*v34 - 5*v45) + 
           5*v23^2*v34*(v34 - v45) + v34^3*v45 + 3*v23*v34^2*(-v34 + v45) + 
           v15^3*(-19*v23 - 22*v34 + 6*v45) + v15^2*(38*v23^2 + 
             v23*(7*v34 - 24*v45) + 7*v34*(3*v34 + 2*v45)) - 
           v15*(43*v23^3 + v34^2*(2*v34 + 7*v45) - 3*v23^2*(3*v34 + 11*v45) + 
             v23*v34*(7*v34 + 22*v45))) + v12^4*(-v15^5 + 18*v23^5 + 
           v15^4*(v23 - 12*v34 - 23*v45) + v34^3*v45*(-2*v34 + v45) - 
           v23^4*(29*v34 + 36*v45) + v15^3*(8*v23^2 + 20*v23*v34 + 22*v34^2 + 
             46*v23*v45 + 80*v34*v45 - 22*v45^2) + v23*v34^2*
            (3*v34^2 + 9*v34*v45 - 13*v45^2) + v23^2*v34*(-26*v34^2 + 
             19*v34*v45 + 3*v45^2) + v23^3*(-19*v34^2 + 20*v34*v45 + 
             17*v45^2) + v15*(-29*v23^4 + v23*v34*v45*(13*v34 + 33*v45) + 
             2*v23^3*(61*v34 + 40*v45) + v23^2*(45*v34^2 - 78*v34*v45 - 41*
                v45^2) + v34^2*(v34^2 + 26*v34*v45 - 2*v45^2)) + 
           v15^2*(3*v23^3 - v23^2*(101*v34 + 67*v45) - 
             v23*(v34^2 + 34*v34*v45 - 39*v45^2) + v34*(-14*v34^2 - 87*v34*
                v45 + 15*v45^2)))) + 
       mTsq^2*(v12^6*(12*v15^2 - 16*v15*v23 + 4*v23^2 - 13*v15*v34 + 
           v23*v34 - 2*v34^2) + v23^3*(2*v15^2*(v15 - v23)^3 - 
           v15*(v15 - v23)*(2*v15^2 - 13*v23^2)*v34 + 
           2*(6*v15^3 - 2*v15^2*v23 - 13*v15*v23^2 + 6*v23^3)*v34^2 - 
           (44*v15^2 - 26*v15*v23 + v23^2)*v34^3 + 2*(25*v15 - 9*v23)*v34^4 - 
           18*v34^5) + v23^2*(-(v15^2*(v15 - v23)*(12*v15^2 - 28*v15*v23 + 
              5*v23^2)) + v15*(-8*v15^3 + 16*v15^2*v23 - 38*v15*v23^2 + 
             29*v23^3)*v34 + (80*v15^3 - 180*v15^2*v23 + 95*v15*v23^2 - 
             24*v23^3)*v34^2 - 4*(14*v15^2 - 34*v15*v23 + 5*v23^2)*v34^3 - 
           12*(3*v15 + v23)*v34^4 + 32*v34^5)*v45 + 
         v23*(8*v15^5 + v15^4*(-50*v23 + 8*v34) + 
           v15^3*(65*v23^2 + 32*v23*v34 - 48*v34^2) + 
           v15^2*(-18*v23^3 - 103*v23^2*v34 + 132*v23*v34^2 + 16*v34^3) - 
           v34^2*(10*v23^3 + 9*v23^2*v34 - 46*v23*v34^2 + 24*v34^3) + 
           v15*v34*(20*v23^3 + 47*v23^2*v34 - 160*v23*v34^2 + 40*v34^3))*
          v45^2 + 2*(v15 - v34)*(4*v15^4 + 2*v15^3*(v23 - 4*v34) + 
           10*v15^2*v23*(-3*v23 + v34) - v34*(19*v23^3 + 24*v23^2*v34 - 
             14*v23*v34^2 + 4*v34^3) + v15*(15*v23^3 + 54*v23^2*v34 - 
             26*v23*v34^2 + 8*v34^3))*v45^3 + 4*(v15 - v34)^2*
          (2*v15^2 + 5*v15*v23 - 4*v23^2 - 4*v15*v34 - 5*v23*v34 + 2*v34^2)*
          v45^4 + v12^3*(2*(-9*v15^5 - 13*v23^5 + 25*v23^4*v34 + 
             162*v23^3*v34^2 - 2*v23^2*v34^3 - 55*v23*v34^4 + v34^5 + 
             v15^4*(29*v23 + 25*v34) - v15^3*(105*v23^2 + 28*v23*v34 + 22*
                v34^2) + 2*v15^2*(81*v23^3 + 97*v23^2*v34 - 43*v23*v34^2 + 3*
                v34^3) - v15*(64*v23^4 + 252*v23^3*v34 + 127*v23^2*v34^2 - 
               140*v23*v34^3 + v34^4)) + (-12*v15^4 + 59*v23^4 + 
             3*v23^3*v34 - 403*v23^2*v34^2 - 163*v23*v34^3 + 40*v34^4 + 
             v15^3*(147*v23 + 136*v34) - v15^2*(221*v23^2 + 573*v23*v34 + 180*
                v34^2) + v15*(3*v23^3 + 508*v23^2*v34 + 589*v23*v34^2 + 16*
                v34^3))*v45 + (-9*v15^3 - 76*v23^3 - 113*v23^2*v34 + 
             4*v23*v34^2 + 65*v34^3 + v15^2*(20*v23 + 47*v34) + 
             v15*(73*v23^2 + 8*v23*v34 - 103*v34^2))*v45^2 + 
           2*(19*v15^2 - 26*v15*v23 + 14*v23^2 - 34*v15*v34 + 12*v23*v34 + 
             15*v34^2)*v45^3) + 
         v12*(v23^2*(v15*(v15 - v23)^2*(30*v15^2 - 50*v15*v23 + v23^2) - 
             2*(39*v15^4 - 140*v15^3*v23 + 133*v15^2*v23^2 - 38*v15*v23^3 + 8*
                v23^4)*v34 + (36*v15^3 - 172*v15^2*v23 + 97*v15*v23^2 + 8*
                v23^3)*v34^2 - 2*(-30*v15^2 + 28*v15*v23 + v23^2)*v34^3 + 
             2*(-33*v15 + 29*v23)*v34^4 + 18*v34^5) - 
           v23*(20*v15^5 - 4*v15^4*(33*v23 + 19*v34) + 
             v15^3*(163*v23^2 + 504*v23*v34 + 56*v34^2) - 
             v15^2*(53*v23^3 + 589*v23^2*v34 + 516*v23*v34^2 - 56*v34^3) + 
             v15*(6*v23^4 + 185*v23^3*v34 + 573*v23^2*v34^2 + 64*v23*v34^3 - 
               76*v34^4) + v34*(-23*v23^4 - 46*v23^3*v34 - 147*v23^2*v34^2 + 
               80*v23*v34^3 + 20*v34^4))*v45 + 
           (-24*v15^5 + v15^4*(44*v23 + 40*v34) + v15^3*(v23^2 + 64*v23*v34 + 
               16*v34^2) + v15^2*(4*v23^3 - 311*v23^2*v34 - 216*v23*v34^2 - 
               48*v34^3) + v34*(33*v23^4 + 20*v23^3*v34 - 153*v23^2*v34^2 + 
               44*v23*v34^3 + 8*v34^4) + v15*(-9*v23^4 + 8*v23^3*v34 + 463*
                v23^2*v34^2 + 64*v23*v34^3 + 8*v34^4))*v45^2 + 
           2*(-14*v15^4 + 2*v15^3*(7*v23 + 20*v34) - v15^2*(23*v23^2 + 14*v23*
                v34 + 36*v34^2) + v34*(-26*v23^3 - 43*v23^2*v34 + 14*v23*
                v34^2 + 2*v34^3) + 2*v15*(6*v23^3 + 33*v23^2*v34 - 7*v23*
                v34^2 + 4*v34^3))*v45^3 - 4*(5*v15 - 3*v23 - 5*v34)*
            (v15 - v34)*(v15 - v23 - v34)*v45^4) + 
         v12^2*(v23*(18*v15^5 + 4*v23^5 + 19*v23^4*v34 + 38*v23^3*v34^2 - 
             210*v23^2*v34^3 - 68*v23*v34^4 + 30*v34^5 - 
             2*v15^4*(34*v23 + 33*v34) - 4*v15^3*(v23^2 - 89*v23*v34 - 15*
                v34^2) + 2*v15^2*(76*v23^3 - 127*v23^2*v34 - 288*v23*v34^2 + 
               18*v34^3) + v15*(-102*v23^4 - 83*v23^3*v34 + 388*v23^2*v34^2 + 
               356*v23*v34^3 - 78*v34^4)) + (32*v15^5 - 3*v23^5 - 
             101*v23^4*v34 - 221*v23^3*v34^2 + 277*v23^2*v34^3 + 
             132*v23*v34^4 - 12*v34^5 - 4*v15^4*(20*v23 + 9*v34) + 
             v15^3*(277*v23^2 - 64*v23*v34 - 56*v34^2) + 
             v15^2*(-403*v23^3 - 281*v23^2*v34 + 516*v23*v34^2 + 80*v34^3) + 
             v15*(161*v23^4 + 508*v23^3*v34 - 281*v23^2*v34^2 - 504*v23*
                v34^3 - 8*v34^4))*v45 + (46*v15^4 - 153*v15^3*v23 + 
             260*v15^2*v23^2 - 113*v15*v23^3 - 22*v23^4 + 
             (-160*v15^3 + 463*v15^2*v23 - 568*v15*v23^2 + 73*v23^3)*v34 + 
             (132*v15^2 - 311*v15*v23 + 260*v23^2)*v34^2 + (32*v15 + v23)*
              v34^3 - 50*v34^4)*v45^2 + 2*(24*v15^3 + 14*v23^3 + 
             10*v23^2*v34 - 23*v23*v34^2 - 30*v34^3 - 
             v15^2*(43*v23 + 78*v34) + 2*v15*(5*v23^2 + 33*v23*v34 + 42*
                v34^2))*v45^3 - 4*(4*v15^2 - 3*v15*v23 + 2*v23^2 - 
             8*v15*v34 + 3*v23*v34 + 4*v34^2)*v45^4) - 
         v12^5*(v15^3 + 26*v23^3 + 3*v23^2*(34*v34 + v45) + 
           2*v23*v34*(26*v34 + 3*v45) - v34^2*(6*v34 + 5*v45) + 
           v15^2*(-8*v23 + 26*v34 + 24*v45) - v15*(19*v23^2 + 76*v23*v34 + 
             13*v34^2 + 23*v23*v45 + 29*v34*v45)) + 
         v12^4*(-18*v15^4 - 68*v23^4 - 2*v15^3*(v23 - 13*v34 + 10*v45) + 
           v23^3*(-128*v34 + 59*v45) + v23^2*(152*v34^2 + 161*v34*v45 - 
             22*v45^2) + v15^2*(38*v23^2 + 97*v23*v34 - 4*v34^2 + 
             46*v23*v45 + 95*v34*v45 - 10*v45^2) + 
           v23*v34*(131*v34^2 + 53*v34*v45 - 9*v45^2) - 
           3*v34^2*(2*v34^2 + 11*v34*v45 + 6*v45^2) + 
           v15*(50*v23^3 - v23^2*(83*v34 + 101*v45) + 
             2*v34*(v34^2 - 19*v34*v45 + 10*v45^2) + v23*(-266*v34^2 - 185*
                v34*v45 + 33*v45^2)))) + 4*mTsq^3*
        (v12^6*(2*v15 - 2*v23 - 3*v34) + v12^5*(-8*v15^2 - 18*v23^2 - 
           34*v23*v34 - 10*v34^2 + 2*v15*(13*v23 + 9*v34 - 4*v45) + 
           7*v23*v45 + 9*v34*v45) + v12^3*(4*(2*v15^4 - 11*v23^4 + 
             2*v23^3*v34 + 37*v23^2*v34^2 + 9*v23*v34^3 - 10*v34^4 + 
             v15^3*(-19*v23 + 4*v34) + v15^2*(26*v23^2 + 47*v23*v34 - 24*
                v34^2) + v15*(v23 + v34)*(2*v23^2 - 65*v23*v34 + 28*v34^2)) + 
           (29*v15^3 + 18*v23^3 - 19*v23^2*v34 - 94*v23*v34^2 - 37*v34^3 - 
             v15^2*(46*v23 + 95*v34) + v15*(-11*v23^2 + 140*v23*v34 + 103*
                v34^2))*v45 + 2*(2*v15^2 + 7*v15*v23 - 7*v23^2 - 6*v15*v34 - 
             5*v23*v34 + 4*v34^2)*v45^2) + 
         v12*(2*v23*(12*v15^5 - v23^5 + 13*v23^4*v34 + 3*v23^3*v34^2 - 
             38*v23^2*v34^3 - 12*v23*v34^4 + 12*v34^5 - 
             36*v15^4*(v23 + v34) + 6*v15^3*(3*v23^2 + 20*v23*v34 + 4*
                v34^2) + 2*v15^2*(12*v23^3 - 37*v23^2*v34 - 72*v23*v34^2 + 12*
                v34^3) + v15*(-17*v23^4 - 27*v23^3*v34 + 94*v23^2*v34^2 + 72*
                v23*v34^3 - 36*v34^4)) + (-4*v15^5 + 7*v23^5 - 26*v23^4*v34 - 
             46*v23^3*v34^2 + 29*v23^2*v34^3 + 20*v23*v34^4 - 12*v34^5 + 
             4*v15^4*(5*v23 + v34) + v15^3*(43*v23^2 - 80*v23*v34 + 24*
                v34^2) - v15^2*(94*v23^3 + 57*v23^2*v34 - 120*v23*v34^2 + 56*
                v34^3) + v15*(23*v23^4 + 140*v23^3*v34 - 15*v23^2*v34^2 - 80*
                v23*v34^3 + 44*v34^4))*v45 - 
           2*(4*v15^4 + 2*v15^3*(v23 - 8*v34) - 2*v15^2*(8*v23^2 + v23*v34 - 
               12*v34^2) + (v23^2 - 3*v23*v34 - 2*v34^2)*(3*v23^2 + 2*v23*
                v34 - 2*v34^2) + v15*(5*v23^3 + 30*v23^2*v34 - 2*v23*v34^2 - 
               16*v34^3))*v45^2 + 4*(v15 - v34)*(v15 - 3*v23 - v34)*
            (v15 - v23 - v34)*v45^3) + 
         v23*(v23*(v15*(2*v15 - 3*v23)*(v15 - v23)^2*(6*v15 + v23) + 
             (-36*v15^4 + 112*v15^3*v23 - 97*v15^2*v23^2 + 18*v15*v23^3 + 2*
                v23^4)*v34 + (24*v15^3 - 96*v15^2*v23 + 71*v15*v23^2 - 8*
                v23^3)*v34^2 + (24*v15^2 + 16*v15*v23 - 15*v23^2)*v34^3 + 
             4*(-9*v15 + 2*v23)*v34^4 + 12*v34^5) + 
           (-12*v15^5 + v15^4*(46*v23 + 44*v34) - v15^3*(37*v23^2 + 152*v23*
                v34 + 56*v34^2) + v15*(v23 + v34)*(9*v23^3 - 3*v23^2*v34 - 92*
                v23*v34^2 + 4*v34^3) + v15^2*(-7*v23^3 + 103*v23^2*v34 + 180*
                v23*v34^2 + 24*v34^3) + v34*(-8*v23^4 + v23^3*v34 + 29*v23^2*
                v34^2 + 14*v23*v34^3 - 4*v34^4))*v45 - (v15 - v34)*
            (8*v15^3 + 7*v23^3 + 4*v23^2*v34 - 12*v23*v34^2 - 8*v34^3 - 
             8*v15^2*(v23 + 3*v34) + 4*v15*(-2*v23^2 + 5*v23*v34 + 6*v34^2))*
            v45^2 + 4*(v15 - v34)^2*(-v15 + v23 + v34)*v45^3) + 
         v12^4*(-15*v15^3 - 44*v23^3 - 52*v23^2*v34 + 48*v23*v34^2 + 
           41*v34^3 + (4*v23 - v34)*(5*v23 + 7*v34)*v45 - 
           (6*v23 + 7*v34)*v45^2 + v15^2*(6*v23 + 71*v34 + v45) + 
           v15*(53*v23^2 - 54*v23*v34 - 97*v34^2 - 26*v23*v45 + 6*v34*v45 + 
             7*v45^2)) + v12^2*(12*v15^5 - 18*v23^5 + 53*v23^4*v34 + 
           104*v23^3*v34^2 - 66*v23^2*v34^3 - 72*v23*v34^4 + 12*v34^5 - 
           2*v15^4*(12*v23 + 18*v34 - 7*v45) + (20*v23^4 - 11*v23^3*v34 - 
             54*v23^2*v34^2 + 43*v23*v34^3 + 46*v34^4)*v45 + 
           2*(-7*v23^3 + 2*v23^2*v34 + 16*v23*v34^2 + 4*v34^3)*v45^2 + 
           4*(v23 + v34)*(2*v23 + v34)*v45^3 + v15^3*(-66*v23^2 + 
             144*v23*v34 + 24*v34^2 + 29*v23*v45 - 88*v34*v45 - 12*v45^2) + 
           v15^2*(148*v23^3 + 6*v23^2*(11*v34 - 9*v45) + 
             v23*(-288*v34^2 - 15*v34*v45 + 28*v45^2) + 
             4*(6*v34^3 + 45*v34^2*v45 + 8*v34*v45^2 + v45^3)) - 
           v15*(52*v23^4 + v23^3*(252*v34 + 19*v45) - 
             2*v23^2*(33*v34^2 + 54*v34*v45 + 2*v45^2) + 
             4*v34*(9*v34^3 + 38*v34^2*v45 + 7*v34*v45^2 + 2*v45^3) + 
             3*v23*(-80*v34^3 + 19*v34^2*v45 + 20*v34*v45^2 + 4*v45^3))))) - 
     qsq^4*(4*mTsq^4*(41*v12^4 + 32*v15^4 + 41*v23^4 - 130*v23^3*v34 - 
         104*v23^2*v34^2 + 96*v23*v34^3 + 32*v34^4 + 
         2*v12^3*(-65*v15 + 138*v23 + 75*v34 - 24*v45) + 
         4*(-12*v23^3 + 36*v23^2*v34 + 45*v23*v34^2 - 10*v34^3)*v45 + 
         4*(v23^2 - 11*v23*v34 - 20*v34^2)*v45^2 + 8*v23*v45^3 - 
         8*v15^3*(2*v23 + 16*v34 + 5*v45) + 4*v15^2*(-46*v23^2 + 32*v23*v34 + 
           48*v34^2 + 65*v23*v45 + 10*v34*v45 - 20*v45^2) + 
         2*v15*(75*v23^3 + 144*v23^2*v34 - 104*v23*v34^2 - 64*v34^3 - 
           4*(23*v23^2 + 55*v23*v34 - 5*v34^2)*v45 + 10*(3*v23 + 8*v34)*
            v45^2) + 2*v12*(48*v15^3 - 216*v15^2*v23 + 85*v15*v23^2 + 
           138*v23^3 - 104*v15^2*v34 + 432*v15*v23*v34 - 95*v23^2*v34 + 
           64*v15*v34^2 - 216*v23*v34^2 - 8*v34^3 + 
           2*(-63*v23^2 + 5*(9*v15 - 13*v34)*(v15 - v34))*v45 + 
           2*(-11*v15 + 8*v23 + 15*v34)*v45^2 + 4*v45^3) - 
         2*v12^2*(52*v15^2 + 95*v15*v23 - 243*v23^2 - 85*v23*v34 + 92*v34^2 + 
           126*v23*v45 + 92*v34*v45 - 2*v45^2 - 72*v15*(2*v34 + v45))) + 
       mTsq^3*(-7*v12^5 + 16*v15^5 - 7*v23^5 + 68*v23^4*v34 + 
         26*v23^3*v34^2 - 340*v23^2*v34^3 + 72*v23*v34^4 + 16*v34^5 + 
         (13*v23^4 + 41*v23^3*v34 - 358*v23^2*v34^2 + 592*v23*v34^3 - 
           16*v34^4)*v45 - 2*(7*v23^3 + 54*v23^2*v34 - 292*v23*v34^2 + 
           152*v34^3)*v45^2 + 4*(5*v23^2 + 11*v23*v34 - 68*v34^2)*v45^3 - 
         8*(v23 - 2*v34)*v45^4 + v12^4*(68*v15 + 2*v23 - 154*v34 + 13*v45) + 
         4*v15^3*(-75*v23^2 + 152*v23*v34 + 32*v34^2 + 136*v23*v45 - 
           144*v34*v45 - 76*v45^2) + 
         v12*(2*(36*v15^4 + 40*v15^3*(-9*v23 + 4*v34) + 
             v15^2*(547*v23^2 + 344*v23*v34 - 512*v34^2) + 
             (v23 - v34)*(v23^3 + 41*v23^2*v34 + 348*v23*v34^2 - 12*v34^3) + 
             v15*(-188*v23^3 - 598*v23^2*v34 + 344*v23*v34^2 + 304*v34^3)) + 
           (592*v15^3 - 14*v23^3 + 329*v23^2*v34 - 1460*v23*v34^2 + 
             544*v34^3 - 292*v15^2*(5*v23 + 4*v34) + v15*(695*v23^2 + 2504*
                v23*v34 + 32*v34^2))*v45 + 2*(292*v15^2 - 23*v23^2 - 
             184*v23*v34 + 372*v34^2 - 8*v15*(23*v23 + 82*v34))*v45^2 + 
           4*(11*v15 + 12*v23 + v34)*v45^3 - 8*v45^4) + 
         8*v15^4*(3*v23 - 2*(9*v34 + v45)) + v12^3*(26*v15^2 + 117*v23^2 - 
           376*v23*v34 + 426*v34^2 - 14*v23*v45 + 295*v34*v45 - 14*v45^2 + 
           v15*(80*v23 - 84*v34 + 41*v45)) - v12^2*(340*v15^3 - 117*v23^3 + 
           178*v23^2*v34 - 1094*v23*v34^2 + 300*v34^3 + (26*v23 - 41*v34)*
            (3*v23 - 22*v34)*v45 + 2*(23*v23 + 78*v34)*v45^2 - 20*v45^3 + 
           v15^2*(-614*v23 - 940*v34 + 358*v45) + 
           v15*(178*v23^2 + 1196*v23*v34 + 428*v34^2 - 329*v23*v45 - 
             844*v34*v45 + 108*v45^2)) + 2*v15^2*(213*v23^3 - 
           v23^2*(214*v34 + 451*v45) + 4*v23*(-128*v34^2 + 4*v34*v45 + 
             93*v45^2) + 8*(8*v34^3 + 74*v34^2*v45 + 21*v34*v45^2 - 
             17*v45^3)) + v15*(-154*v23^4 + v23^3*(-84*v34 + 295*v45) + 
           4*v23^2*(235*v34^2 + 211*v34*v45 - 39*v45^2) + 
           4*v23*(80*v34^3 - 292*v34^2*v45 - 328*v34*v45^2 + v45^3) - 
           16*(9*v34^4 + 36*v34^3*v45 - 21*v34^2*v45^2 - 40*v34*v45^3 - 
             v45^4))) - v15*v34*(v12^5*(2*v23 - v45) + 
         v12^4*(-3*v15^2 + 16*v23^2 + v15*(-10*v23 + v34) + 
           3*v45*(v34 + 2*v45) - v23*(4*v34 + 23*v45)) + 
         v12^3*(28*v23^3 - 27*v23^2*(v34 + 3*v45) + 
           v15^2*(7*v23 + v34 + 8*v45) - v15*(34*v23^2 - 23*v23*v34 + v34^2 - 
             53*v23*v45 + 13*v34*v45 + 4*v45^2) - 2*v45*(v34^2 + 9*v34*v45 + 
             7*v45^2) + 2*v23*(v34^2 + 23*v34*v45 + 34*v45^2)) - 
         (v23 - v45)*(v15^2*(-7*v23*v45*(v34 + v45) + v45^2*(2*v34 + v45) + 
             v23^2*(v34 + 2*v45)) + (v23 - v45)^2*(v23^2*v45 + 
             3*v23*(v34 - v45)*(v34 + v45) + v45*(v34^2 + 4*v34*v45 + 2*
                v45^2)) - v15*(v23 - v45)*(v23*(v34 - 12*v45)*(v34 + v45) + 
             v23^2*(v34 + 3*v45) + 2*v45*(v34^2 + 4*v34*v45 + 2*v45^2))) + 
         v12^2*(16*v23^4 - v23^3*(34*v34 + 81*v45) + 
           v45^2*(9*v34^2 + 31*v34*v45 + 16*v45^2) - 2*v23*v45*
            (10*v34^2 + 51*v34*v45 + 42*v45^2) + 
           v23^2*(11*v34^2 + 104*v34*v45 + 132*v45^2) + 
           v15^2*(11*v23^2 - 6*v45^2 - 10*v23*(v34 + 2*v45)) + 
           v15*(-27*v23^3 + 8*v23^2*(6*v34 + 13*v45) + 
             v45*(8*v34^2 + 31*v34*v45 + 12*v45^2) - 2*v23*(5*v34^2 + 44*v34*
                v45 + 47*v45^2))) + v12*(v15^2*(2*v23^3 - 3*v34*v45^2 - 
             10*v23^2*(v34 + 2*v45) + 3*v23*v45*(6*v34 + 7*v45)) + 
           (v23 - v45)*(2*v23^4 - v23^3*(10*v34 + 21*v45) + 
             v45^2*(8*v34^2 + 20*v34*v45 + 9*v45^2) - 
             v23*v45*(13*v34^2 + 51*v34*v45 + 37*v45^2) + 
             v23^2*(7*v34^2 + 43*v34*v45 + 47*v45^2)) + 
           v15*(-4*v23^4 + 23*v23^3*(v34 + 2*v45) - 3*v45^2*(3*v34^2 + 9*v34*
                v45 + 4*v45^2) - 2*v23^2*(5*v34^2 + 44*v34*v45 + 51*v45^2) + 
             v23*v45*(18*v34^2 + 90*v34*v45 + 71*v45^2)))) - 
       mTsq^2*(v12^6 + v23*(-11*v15^5 + v23^5 - 24*v23^4*v34 + 
           71*v23^3*v34^2 - 88*v23^2*v34^3 + 83*v23*v34^4 - 13*v34^5 + 
           v15^4*(47*v23 + 15*v34) - 2*v15^3*(21*v23^2 + 74*v23*v34 - 
             9*v34^2) + v15^2*(-17*v23^3 + 124*v23^2*v34 + 78*v23*v34^2 + 
             78*v34^3) + v15*(22*v23^4 + 59*v23^3*v34 - 70*v23^2*v34^2 - 
             156*v23*v34^3 - 23*v34^4)) + v12^5*(-24*v15 + 42*v23 + 22*v34 - 
           5*v45) + (14*v15^5 - 5*v23^5 + 98*v23^4*v34 - 184*v23^3*v34^2 + 
           177*v23^2*v34^3 - 165*v23*v34^4 + 14*v34^5 + 
           7*v15^4*(-15*v23 + 2*v34) + 4*v15^3*(9*v23^2 + 71*v23*v34 - 
             15*v34^2) + v15^2*(163*v23^3 - 353*v23^2*v34 - 34*v23*v34^2 - 
             60*v34^3) + 2*v15*(-39*v23^4 - 55*v23^3*v34 + 130*v23*v34^3 + 
             7*v34^4))*v45 + (92*v15^4 + 9*v23^4 - 128*v23^3*v34 + 
           83*v23^2*v34^2 - 165*v23*v34^3 + 92*v34^4 - 
           v15^3*(59*v23 + 104*v34) + v15^2*(-249*v23^2 + 277*v23*v34 - 
             136*v34^2) + v15*(103*v23^3 + 134*v23^2*v34 + 203*v23*v34^2 - 
             104*v34^3))*v45^2 + (78*v15^3 - 7*v23^3 + 
           v15^2*(113*v23 - 150*v34) + 65*v23^2*v34 + 29*v23*v34^2 + 
           78*v34^3 - 2*v15*(23*v23^2 + 41*v23*v34 + 75*v34^2))*v45^3 - 
         (8*v15^2 + 5*v15*v23 - 2*v23^2 + 24*v15*v34 + 19*v23*v34 + 8*v34^2)*
          v45^4 + 4*(v15 + v34)*v45^5 + v12^4*(71*v15^2 + 261*v23^2 - 
           17*v34^2 + 4*v23*(47*v34 - 34*v45) - 78*v34*v45 + 9*v45^2 + 
           v15*(-250*v23 + 59*v34 + 98*v45)) - v12^3*(88*v15^3 - 456*v23^3 + 
           42*v34^3 - 163*v34^2*v45 - 103*v34*v45^2 + 7*v45^3 + 
           2*v15^2*(-50*v23 + 35*v34 + 92*v45) + v23^2*(-97*v34 + 540*v45) + 
           v23*(304*v34^2 + 313*v34*v45 - 153*v45^2) + 
           v15*(369*v23^2 - 720*v23*v34 - 124*v34^2 - 523*v23*v45 + 
             110*v34*v45 + 128*v45^2)) + v12^2*(83*v15^4 + 261*v23^4 + 
           47*v34^4 - 3*v15^3*(18*v23 + 52*v34 - 59*v45) + 36*v34^3*v45 - 
           249*v34^2*v45^2 - 46*v34*v45^3 + 2*v45^4 - 
           9*v23^3*(41*v34 + 60*v45) + v15^2*(-350*v23^2 - 356*v23*v34 + 
             78*v34^2 + 107*v23*v45 + 83*v45^2) + 
           v23^2*(-350*v34^2 + 220*v34*v45 + 346*v45^2) + 
           v23*(-16*v34^3 + 654*v34^2*v45 + 111*v34*v45^2 - 67*v45^3) + 
           v15*(97*v23^3 - 148*v34^3 - 353*v34^2*v45 + 134*v34*v45^2 + 
             65*v45^3 + 2*v23^2*(801*v34 + 110*v45) + 
             2*v23*(51*v34^2 - 801*v34*v45 - 149*v45^2))) + 
         v12*(-13*v15^5 + 42*v23^5 + v15^4*(106*v23 - 23*v34 - 165*v45) - 
           2*v23^4*(125*v34 + 68*v45) + v15^3*(-16*v23^2 - 304*v23*v34 + 
             78*v34^2 + 79*v23*v45 + 260*v34*v45 - 165*v45^2) + 
           v23^3*(100*v34^2 + 523*v34*v45 + 153*v45^2) - 
           v23^2*(54*v34^3 - 107*v34^2*v45 + 298*v34*v45^2 + 67*v45^3) - 
           v34*(11*v34^4 + 105*v34^3*v45 + 59*v34^2*v45^2 - 113*v34*v45^3 + 
             5*v45^4) + v23*(106*v34^4 + 79*v34^3*v45 - 320*v34^2*v45^2 + 
             49*v34*v45^3 + 8*v45^4) + v15^2*(-304*v23^3 + 18*v34^3 - 
             34*v34^2*v45 + 203*v34*v45^2 + 29*v45^3 + 
             6*v23^2*(17*v34 + 109*v45) + v23*(268*v34^2 - 43*v34*v45 - 320*
                v45^2)) + v15*(188*v23^4 + 15*v34^4 + 
             v23^3*(720*v34 - 313*v45) + 284*v34^3*v45 + 277*v34^2*v45^2 - 
             82*v34*v45^3 - 19*v45^4 + v23^2*(-356*v34^2 - 1602*v34*v45 + 111*
                v45^2) + v23*(-304*v34^3 - 43*v34^2*v45 + 1016*v34*v45^2 + 49*
                v45^3)))) + mTsq*(v12^6*v34 - 
         v15^2*(v23^2*(3*v23^3 - 28*v23^2*v34 - 28*v23*v34^2 - 24*v34^3) + 
           v23*(-33*v23^3 + 47*v23^2*v34 + 201*v23*v34^2 + 6*v34^3)*v45 + 
           (95*v23^3 + 74*v23^2*v34 - 310*v23*v34^2 + 16*v34^3)*v45^2 - 
           2*(61*v23^2 + 62*v23*v34 - 66*v34^2)*v45^3 + 4*(19*v23 + 7*v34)*
            v45^4 - 19*v45^5) + 
         v12*(v23*(v15*(v15 - v23)^2*v23*(-17*v15 + 26*v23) + 
             2*(22*v15^4 - 79*v15^3*v23 + 57*v15^2*v23^2 + v15*v23^3 + 2*
                v23^4)*v34 - (20*v15^3 - 162*v15^2*v23 + 4*v15*v23^2 + 61*
                v23^3)*v34^2 - 2*(10*v15^2 + 84*v15*v23 - 55*v23^2)*v34^3 + 
             4*(11*v15 - 8*v23)*v34^4) + (v15^4*(61*v23 - 42*v34) + 
             v15^3*(-279*v23^2 + 296*v23*v34 - 6*v34^2) + 
             2*v15^2*(166*v23^3 - 5*v23^2*v34 - 231*v23*v34^2 + 29*v34^3) + 
             v23*v34*(-43*v23^3 + 307*v23^2*v34 - 340*v23*v34^2 + 61*v34^3) - 
             2*v15*(54*v23^4 + 100*v23^3*v34 - 15*v23^2*v34^2 - 148*v23*
                v34^3 + 21*v34^4))*v45 - (36*v15^4 + v15^3*(-346*v23 + 218*
                v34) + v15^2*(521*v23^2 + 162*v23*v34 - 310*v34^2) + 
             v34*(-105*v23^3 + 506*v23^2*v34 - 346*v23*v34^2 + 30*v34^3) + 
             3*v15*(-56*v23^3 - 179*v23^2*v34 + 54*v23*v34^2 + 42*v34^3))*
            v45^2 + (-129*v15^3 + v15^2*(337*v23 + 45*v34) + 
             v34*(-98*v23^2 + 337*v23*v34 - 116*v34^2) - 
             2*v15*(59*v23^2 + 247*v23*v34 - 62*v34^2))*v45^3 + 
           2*(-39*v15^2 + 17*v15*v23 + 73*v15*v34 + 17*v23*v34 - 38*v34^2)*
            v45^4 - 2*(v15 + v34)*v45^5) + 
         v15*(v23^2*(v23^4 - 4*v23^3*v34 + 9*v23^2*v34^2 - 88*v23*v34^3 + 
             18*v34^4) - v23*(6*v23^4 + 5*v23^3*v34 + 47*v23^2*v34^2 - 
             232*v23*v34^3 + 42*v34^4)*v45 + (14*v23^4 + 82*v23^3*v34 + 
             19*v23^2*v34^2 - 218*v23*v34^3 + 24*v34^4)*v45^2 + 
           (-16*v23^3 - 181*v23^2*v34 + 45*v23*v34^2 + 72*v34^3)*v45^3 + 
           (9*v23^2 + 146*v23*v34 - 28*v34^2)*v45^4 - 2*(v23 + 19*v34)*
            v45^5) - v12^5*(2*v15^2 + v15*(-4*v23 + 4*v34 + v45) + 
           v34*(-26*v23 + 3*v34 + 6*v45)) + 
         v15^4*(-v23^3 - 6*v23*v45*(7*v34 + 5*v45) + 
           2*v45^2*(12*v34 + 7*v45) + v23^2*(14*v34 + 15*v45)) + 
         v12^4*(12*v15^3 + v15^2*(-61*v23 + 9*v34 + 24*v45) + 
           v15*(52*v23^2 + 2*v23*v34 + 28*v34^2 - 43*v23*v45 - 5*v34*v45 + 
             5*v45^2) + v34*(110*v23^2 - 69*v23*v34 + 3*v34^2 - 108*v23*v45 + 
             33*v34*v45 + 14*v45^2)) + v15^3*(3*v23^4 - 8*(v34 - 5*v45)*v45^2*
            (2*v34 + v45) - 2*v23^3*(19*v34 + 21*v45) - 
           2*v23*v45*(-29*v34^2 + 63*v34*v45 + 58*v45^2) + 
           v23^2*(-16*v34^2 + 118*v34*v45 + 115*v45^2)) - 
         v34*(v23 - v45)^2*(v23^3*(2*v34 + v45) - v23^2*(6*v34 + v45)*
            (2*v34 + 3*v45) - v34*v45*(14*v34^2 + 40*v34*v45 + 19*v45^2) + 
           v23*(8*v34^3 + 49*v34^2*v45 + 40*v34*v45^2 + 2*v45^3)) + 
         v12^3*(-8*v15^4 + v15^3*(110*v23 - 88*v34 - 73*v45) - 
           v15^2*(237*v23^2 + 4*v23*v34 - 28*v34^2 - 307*v23*v45 + 
             47*v34*v45 + 82*v45^2) - v34*(-136*v23^3 + v34^3 + 
             42*v34^2*v45 + 95*v34*v45^2 + 16*v45^3 + 
             v23^2*(243*v34 + 307*v45) - 4*v23*(15*v34^2 + 83*v34*v45 + 42*
                v45^2)) + v15*(136*v23^3 - 38*v34^3 + 
             v23^2*(94*v34 - 232*v45) - 47*v34^2*v45 + 82*v34*v45^2 - 
             9*v45^3 + v23*(114*v34^2 - 200*v34*v45 + 105*v45^2))) + 
         v12^2*(v15^4*(-32*v23 + 18*v34 + 30*v45) + 
           v15^3*(165*v23^2 + 24*v34^2 + 232*v34*v45 + 150*v45^2 - 
             4*v23*(42*v34 + 85*v45)) + v15^2*(-243*v23^3 - 16*v34^3 - 
             201*v34^2*v45 + 19*v34*v45^2 + 119*v45^3 + 
             v23^2*(53*v34 + 639*v45) + 2*v23*(81*v34^2 + 15*v34*v45 - 253*
                v45^2)) + v15*(110*v23^4 + 14*v34^4 + 
             v23^3*(94*v34 - 307*v45) + 118*v34^3*v45 - 74*v34^2*v45^2 - 
             181*v34*v45^3 + 7*v45^4 + v23^2*(53*v34^2 - 424*v34*v45 + 289*
                v45^2) - v23*(158*v34^3 + 10*v34^2*v45 - 537*v34*v45^2 + 98*
                v45^3)) + v34*(52*v23^4 - v23^3*(237*v34 + 232*v45) + 
             v23^2*(165*v34^2 + 639*v34*v45 + 289*v45^2) + 
             v45*(15*v34^3 + 115*v34^2*v45 + 122*v34*v45^2 + 9*v45^3) - 
             v23*(17*v34^3 + 279*v34^2*v45 + 521*v34*v45^2 + 118*v45^3))))) - 
     qsq^3*(-(v15*v34*(-(v12^5*(v15 + v23)*(v15 - v23 + v45)) + 
          v23*(v23 - v45)^2*(v15 - v23 + v45)*(v34 + v45)*
           (v23*v34 + (v15 - v34)*v45) + v12^4*(v15^2*(v23 + v34 + 4*v45) + 
            (v23 - v45)*(4*v23^2 - 2*v23*v34 - 5*v23*v45 + v34*v45) + 
            v15*(-5*v23^2 + v23*v34 + 3*v23*v45 + 4*v45^2)) + 
          v12^3*(v15^2*(v23*(3*v23 - 2*v34) - 3*(v23 + v34)*v45 - 6*v45^2) + 
            (v23 - v45)*(4*v23^3 - v34*v45*(v34 + 3*v45) - v23^2*(7*v34 + 
                12*v45) + v23*(v34^2 + 11*v34*v45 + 9*v45^2)) - 
            v15*(7*v23^3 - v34^2*v45 + 6*v45^3 - 10*v23^2*(v34 + 2*v45) + 
              v23*(v34^2 + 12*v34*v45 + 9*v45^2))) + 
          v12*(-(v15^2*(3*v23*v45^2*(v34 + v45) + v45^3*(v34 + v45) + v23^3*
                (v34 + 2*v45) - v23^2*v45*(6*v34 + 7*v45))) - 
            (v23 - v45)^2*(v23^3*v45 - v34*v45^2*(v34 + v45) + 
              v23*v45*(v34 + v45)*(v34 + 2*v45) - v23^2*(v34^2 + 3*v34*v45 + 
                3*v45^2)) + v15*(v23 - v45)*(-(v34^2*v45^2) + v45^4 + 
              v23^3*(v34 + 3*v45) + 2*v23*v45*(v34 + v45)*(v34 + 3*v45) - 
              v23^2*(2*v34^2 + 11*v34*v45 + 11*v45^2))) + 
          v12^2*(v15^2*(v23^3 + 4*v23*v45*(v34 + v45) - 4*v23^2*(v34 + 
                2*v45) + v45^2*(3*v34 + 4*v45)) + (v23 - v45)*
             (v23^4 + v34*v45^2*(2*v34 + 3*v45) - v23^3*(5*v34 + 8*v45) - 
              v23*v45*(5*v34^2 + 14*v34*v45 + 7*v45^2) + v23^2*(3*v34^2 + 
                15*v34*v45 + 13*v45^2)) + v15*(-2*v23^4 - 2*v34^2*v45^2 + 
              4*v45^4 + v23*v45*(3*v34 + 2*v45)*(2*v34 + 5*v45) + 
              2*v23^3*(5*v34 + 9*v45) - v23^2*(4*v34^2 + 28*v34*v45 + 
                29*v45^2))))) + mTsq^2*(2*v12^6*(v15 - 2*v23 - v34) + 
         v23^2*(-2*v15*(v15 - v23)^2*(-4*v15^2 + 5*v15*v23 + v23^2) + 
           (-33*v15^4 + 96*v15^3*v23 - 57*v15^2*v23^2 - 10*v15*v23^3 + 
             2*v23^4)*v34 + (44*v15^3 - 122*v15^2*v23 + 49*v15*v23^2 - 
             24*v23^3)*v34^2 + 2*(-27*v15^2 + 46*v15*v23 + 27*v23^2)*v34^3 + 
           4*(5*v15 - 14*v23)*v34^4 + 15*v34^5) + 
         v23*(-27*v15^5 + 9*v15^4*(9*v23 + 11*v34) - 
           2*v15^3*(17*v23^2 + 190*v23*v34 + 43*v34^2) + 
           v15^2*(-32*v23^3 + 248*v23^2*v34 + 362*v23*v34^2 + 30*v34^3) + 
           v34*(-15*v23^4 + 107*v23^3*v34 - 137*v23^2*v34^2 + 149*v23*v34^3 - 
             33*v34^4) + v15*(10*v23^4 - 7*v23^3*v34 - 81*v23^2*v34^2 - 
             212*v23*v34^3 + 17*v34^4))*v45 + 
         (18*v15^5 - v15^4*(91*v23 + 22*v34) + v15^3*(-14*v23^2 + 
             356*v23*v34 + 4*v34^2) + v15^2*(111*v23^3 - 240*v23^2*v34 - 
             370*v23*v34^2 + 4*v34^3) + v15*(-21*v23^4 + 18*v23^3*v34 + 
             84*v23^2*v34^2 + 260*v23*v34^3 - 22*v34^4) + 
           v34*(33*v23^4 - 108*v23^3*v34 + 114*v23^2*v34^2 - 155*v23*v34^3 + 
             18*v34^4))*v45^2 + (60*v15^4 + v15^3*(9*v23 - 104*v34) + 
           v15^2*(-124*v23^2 + 53*v23*v34 + 88*v34^2) + 
           v15*(20*v23^3 + 94*v23^2*v34 - 13*v23*v34^2 - 104*v34^3) + 
           v34*(-27*v23^3 - 16*v23^2*v34 - 49*v23*v34^2 + 60*v34^3))*v45^3 + 
         (v15 - v34)*(18*v15^2 + 65*v15*v23 - 7*v23^2 - 57*v23*v34 - 
           18*v34^2)*v45^4 - 14*(v15 - v34)^2*v45^5 + 
         v12*(v23*(29*v15^5 - 4*v23^5 + 81*v23^4*v34 - 145*v23^3*v34^2 + 
             32*v23^2*v34^3 - 86*v23*v34^4 + 29*v34^5 - 
             v15^4*(96*v23 + 79*v34) + v15^3*(36*v23^2 + 412*v23*v34 + 50*
                v34^2) + v15^2*(103*v23^3 - 250*v23^2*v34 - 606*v23*v34^2 + 
               50*v34^3) + v15*(-68*v23^4 - 202*v23^3*v34 + 518*v23^2*v34^2 + 
               232*v23*v34^3 - 79*v34^4)) + (-33*v15^5 + 19*v23^5 - 
             256*v23^4*v34 + 173*v23^3*v34^2 + 7*v23^2*v34^3 + 
             178*v23*v34^4 - 27*v34^5 + v15^4*(178*v23 + 17*v34) + 
             2*v15^3*(50*v23^2 - 288*v23*v34 + 15*v34^2) + 
             v15^2*(-477*v23^3 + 68*v23^2*v34 + 956*v23*v34^2 - 86*v34^3) + 
             v15*(173*v23^4 + 828*v23^3*v34 - 715*v23^2*v34^2 - 576*v23*
                v34^3 + 99*v34^4))*v45 + (-155*v15^4 - 32*v23^4 + 
             250*v23^3*v34 + 184*v23^2*v34^2 - 34*v23*v34^3 - 91*v34^4 + 
             v15^3*(-34*v23 + 260*v34) + v15^2*(563*v23^2 + 218*v23*v34 - 370*
                v34^2) + v15*(-161*v23^3 - 1160*v23^2*v34 + 218*v23*v34^2 + 
               356*v34^3))*v45^2 + (-49*v15^3 + 23*v23^3 - 68*v23^2*v34 - 
             262*v23*v34^2 + 9*v34^3 - v15^2*(262*v23 + 13*v34) + 
             v15*(59*v23^2 + 704*v23*v34 + 53*v34^2))*v45^3 + 
           (57*v15^2 - 6*v23^2 - 4*v23*v34 + 65*v34^2 - 
             2*v15*(2*v23 + 61*v34))*v45^4) - v12^5*(24*v15^2 + 68*v23^2 + 
           68*v23*v34 + 6*v34^2 - 19*v23*v45 - 10*v34*v45 + 
           v15*(-81*v23 + 10*v34 + 15*v45)) + v12^4*(54*v15^3 - 224*v23^3 - 
           165*v23^2*v34 + 103*v23*v34^2 + 26*v34^3 + 
           (197*v23^2 + 173*v23*v34 - 32*v34^2)*v45 - (32*v23 + 21*v34)*
            v45^2 + v15^2*(-145*v23 + 49*v34 + 107*v45) + 
           v15*(298*v23^2 - 202*v23*v34 - 57*v34^2 - 256*v23*v45 - 
             7*v34*v45 + 33*v45^2)) + v12^3*(-56*v15^4 - 224*v23^4 + 
           134*v23^3*v34 + 391*v23^2*v34^2 + 36*v23*v34^3 - 26*v34^4 + 
           v15^3*(32*v23 + 92*v34 - 137*v45) + (390*v23^3 + 116*v23^2*v34 - 
             477*v23*v34^2 - 34*v34^3)*v45 + (-194*v23^2 - 161*v23*v34 + 
             111*v34^2)*v45^2 + (23*v23 + 20*v34)*v45^3 + 
           v15^2*(105*v23^2 + 518*v23*v34 - 122*v34^2 + 173*v23*v45 - 
             81*v34*v45 - 108*v45^2) + v15*(134*v23^3 + 96*v34^3 + 
             248*v34^2*v45 + 18*v34*v45^2 - 27*v45^3 - 
             4*v23^2*(287*v34 + 109*v45) + v23*(-250*v34^2 + 828*v34*v45 + 
               250*v45^2))) + v12^2*(15*v15^5 - 68*v23^5 + 298*v23^4*v34 + 
           105*v23^3*v34^2 - 88*v23^2*v34^3 - 96*v23*v34^4 + 8*v34^5 + 
           (197*v23^4 - 436*v23^3*v34 - 561*v23^2*v34^2 + 100*v23*v34^3 + 
             81*v34^4)*v45 + (-194*v23^3 + 79*v23^2*v34 + 563*v23*v34^2 - 
             14*v34^3)*v45^2 + (70*v23^2 + 59*v23*v34 - 124*v34^2)*v45^3 - 
           (6*v23 + 7*v34)*v45^4 + v15^4*(-86*v23 + 20*v34 + 149*v45) + 
           v15^3*(-88*v23^2 + 232*v23*v34 - 54*v34^2 + 7*v23*v45 - 
             212*v34*v45 + 114*v45^2) + v15^2*(391*v23^3 + 44*v34^3 + 
             v23^2*(400*v34 - 561*v45) + 362*v34^2*v45 + 84*v34*v45^2 - 
             16*v45^3 + v23*(-606*v34^2 - 715*v34*v45 + 184*v45^2)) + 
           v15*(-165*v23^4 - 33*v34^4 - 380*v34^3*v45 - 240*v34^2*v45^2 + 
             94*v34*v45^3 + 7*v45^4 + 4*v23^3*(-287*v34 + 29*v45) + 
             v23^2*(400*v34^2 + 2154*v34*v45 + 79*v45^2) + 
             4*v23*(103*v34^3 + 17*v34^2*v45 - 290*v34*v45^2 - 17*v45^3)))) + 
       4*mTsq^4*(10*v12^5 - 16*v15^5 + 10*v23^5 - 71*v23^4*v34 - 
         16*v23^3*v34^2 + 128*v23^2*v34^3 + 32*v23*v34^4 - 16*v34^5 + 
         v12^4*(-71*v15 + 114*v23 + 89*v34 - 15*v45) + 
         48*v15^4*(2*v23 + v34 - v45) + (-15*v23^4 + 97*v23^3*v34 + 
           62*v23^2*v34^2 - 148*v23*v34^3 - 48*v34^4)*v45 + 
         2*(v23^3 - 32*v23^2*v34 - 42*v23*v34^2 + 12*v34^3)*v45^2 + 
         12*v34*(v23 + 2*v34)*v45^3 - 4*v15^3*(24*v23^2 + 80*v23*v34 + 
           8*v34^2 - 5*v23*v45 - 48*v34*v45 - 6*v45^2) + 
         v12^2*(128*v15^3 + 324*v23^3 - 26*v23^2*v34 - 496*v23*v34^2 - 
           96*v34^3 - 16*v15^2*(23*v23 + 22*v34) + 
           v15*(-26*v23^2 + 864*v23*v34 + 320*v34^2) + 
           (62*v15^2 - 242*v23^2 + 63*v15*(3*v23 - 4*v34) - 157*v23*v34 + 
             190*v34^2)*v45 + 2*(-32*v15 + 19*(v23 + 2*v34))*v45^2) + 
         v12^3*(-16*v15^2 + 324*v23^2 - 80*v34^2 + 4*v23*(61*v34 - 31*v45) - 
           129*v34*v45 + 2*v45^2 + v15*(-236*v23 + 96*v34 + 97*v45)) - 
         2*v15^2*(40*v23^3 - 5*v23^2*(32*v34 + 19*v45) + 
           v23*(-192*v34^2 + 94*v34*v45 + 66*v45^2) + 
           4*(4*v34^3 + 36*v34^2*v45 + 3*v34*v45^2 - 3*v45^3)) + 
         v15*(89*v23^4 + 3*v23^3*(32*v34 - 43*v45) - 
           4*v23^2*(88*v34^2 + 63*v34*v45 - 19*v45^2) + 
           24*v34*(2*v34^3 + 8*v34^2*v45 - v34*v45^2 - 2*v45^3) - 
           4*v23*(48*v34^3 - 79*v34^2*v45 - 54*v34*v45^2 + 3*v45^3)) + 
         v12*(32*v15^4 + 114*v23^4 + 4*v15^3*(32*v23 - 48*v34 - 37*v45) - 
           4*v23^3*(59*v34 + 31*v45) + 4*v15^2*(-124*v23^2 - 32*v23*v34 + 
             96*v34^2 + 117*v23*v45 + 79*v34*v45 - 21*v45^2) + 
           4*v23*v34*(32*v34^2 + 117*v34*v45 - 3*v45^2) + 
           v23^2*(-368*v34^2 + 189*v34*v45 + 38*v45^2) + 
           4*v34*(24*v34^3 + 5*v34^2*v45 - 33*v34*v45^2 - 3*v45^3) + 
           v15*(244*v23^3 + v23^2*(864*v34 - 157*v45) - 
             4*v23*(32*v34^2 + 234*v34*v45 + 3*v45^2) - 
             4*(80*v34^3 + 47*v34^2*v45 - 54*v34*v45^2 - 3*v45^3)))) + 
       mTsq*(2*v12^6*v23*v34 + 2*v15^4*(v23 - v45)*(v23^2*(v34 + v45) + 
           3*v45^2*(2*v34 + v45) - v23*v45*(9*v34 + 5*v45)) + 
         v34^2*(v23 - v45)^3*(v23^2*(v34 + v45) + v45*(3*v34 + v45)*
            (2*v34 + 3*v45) - v23*(2*v34^2 + 9*v34*v45 + 5*v45^2)) - 
         v15^3*(4*v23^4*(v34 + v45) + 4*v23^3*(v34^2 - 8*v34*v45 - 6*v45^2) + 
           v45^3*(-12*v34^2 + 22*v34*v45 + 11*v45^2) - 2*v23*v45^2*
            (-31*v34^2 + 17*v34*v45 + 19*v45^2) + v23^2*v45*
            (-52*v34^2 + 41*v34*v45 + 47*v45^2)) + v15*v34*(v23 - v45)*
          (4*v23^4*v34 + (3*v34 - 2*v45)*v45^2*(4*v34^2 + 10*v34*v45 + 
             3*v45^2) + v23^3*(-41*v34^2 - 37*v34*v45 + 6*v45^2) + 
           3*v23^2*(2*v34^3 + 31*v34^2*v45 + 14*v34*v45^2 - 7*v45^3) + 
           v23*v45*(-18*v34^3 - 76*v34^2*v45 + 21*v45^3)) + 
         v15^2*(2*v23^5*(v34 + v45) + 2*v23^4*(v34 - 5*v45)*(v34 + v45) + 
           v23^2*v45*(-36*v34^3 + 172*v34^2*v45 + 101*v34*v45^2 - 23*v45^3) + 
           v45^3*(12*v34^3 + 56*v34^2*v45 + 11*v34*v45^2 - 3*v45^3) + 
           v23*v45^2*(2*v34^3 - 168*v34^2*v45 - 69*v34*v45^2 + 13*v45^3) + 
           v23^3*(24*v34^3 - 60*v34^2*v45 - 37*v34*v45^2 + 21*v45^3)) + 
         v12^5*(v15^3 + v15^2*(-7*v23 + 4*v34 + v45) + 
           v15*(6*v23^2 - 10*v23*v34 + 2*v34^2 - 3*v23*v45) + 
           v34*(23*v23^2 + 2*v34*v45 - 6*v23*(v34 + 2*v45))) - 
         v12^4*(2*v15^4 + v15^3*(-35*v23 + 41*v34 + 12*v45) + 
           v15^2*(71*v23^2 - 20*v23*v34 - 2*v34^2 - 63*v23*v45 + 41*v34*v45 + 
             8*v45^2) + v15*(-38*v23^3 + v23^2*(8*v34 + 50*v45) + 
             v23*(-54*v34^2 + 12*v34*v45 - 13*v45^2) + 
             2*v34*(2*v34^2 + 4*v34*v45 - 3*v45^2)) + 
           v34*(-54*v23^3 + 2*v34*v45*(2*v34 + 5*v45) + 
             v23^2*(63*v34 + 88*v45) - v23*(6*v34^2 + 61*v34*v45 + 27*
                v45^2))) + v12^3*(3*v15^4*(-7*v23 + 2*v34 + 4*v45) + 
           v15^3*(94*v23^2 + 24*v34^2 + 134*v34*v45 + 41*v45^2 - 
             3*v23*(26*v34 + 51*v45)) + v15^2*(-127*v23^3 - 4*v34^3 - 
             60*v34^2*v45 + 79*v34*v45^2 + 21*v45^3 + 
             v23^2*(40*v34 + 277*v45) + v23*(33*v34^2 - 66*v34*v45 - 161*
                v45^2)) + v15*(54*v23^4 + v23^3*(6*v34 - 131*v45) + 
             v23^2*(91*v34^2 - 61*v34*v45 + 97*v45^2) + 
             v34*(2*v34^3 + 32*v34^2*v45 - 37*v34*v45^2 - 27*v45^3) - 
             v23*(70*v34^3 + 52*v34^2*v45 - 111*v34*v45^2 + 20*v45^3)) + 
           v34*(38*v23^4 - v23^3*(127*v34 + 131*v45) + 
             v34*v45*(2*v34^2 + 24*v34*v45 + 21*v45^2) + 
             v23^2*(57*v34^2 + 266*v34*v45 + 121*v45^2) - 
             v23*(2*v34^3 + 78*v34^2*v45 + 158*v34*v45^2 + 29*v45^3))) + 
         v12*(v15*(2*v23^2*(v23^4 - 5*v23^3*v34 + 10*v23^2*v34^2 - 39*v23*
                v34^3 + 19*v34^4) - 2*v23*(6*v23^4 + 6*v23^3*v34 + 33*v23^2*
                v34^2 - 106*v23*v34^3 + 33*v34^4)*v45 + 
             (27*v23^4 + 111*v23^3*v34 + 3*v23^2*v34^2 - 164*v23*v34^3 + 30*
                v34^4)*v45^2 + (-29*v23^3 - 183*v23^2*v34 + 113*v23*v34^2 + 
               34*v34^3)*v45^3 + 3*(5*v23^2 + 40*v23*v34 - 23*v34^2)*v45^4 - 
             3*(v23 + 9*v34)*v45^5) + v15^4*(-2*v23^3 + 
             10*v45^2*(3*v34 + 2*v45) - 3*v23*v45*(22*v34 + 17*v45) + 
             v23^2*(26*v34 + 29*v45)) + v15^3*(6*v23^4 - 
             2*v23^3*(35*v34 + 39*v45) + 2*v45^2*(v34^2 + 49*v34*v45 + 21*
                v45^2) - 2*v23*v45*(-31*v34^2 + 82*v34*v45 + 79*v45^2) + 
             v23^2*(-20*v34^2 + 164*v34*v45 + 187*v45^2)) - 
           v34*(v23 - v45)*(v23^4*(7*v34 + 3*v45) - v23^3*(35*v34^2 + 56*v34*
                v45 + 10*v45^2) + v34*v45^2*(16*v34^2 + 38*v34*v45 + 13*
                v45^2) - v23*v45*(35*v34^3 + 120*v34^2*v45 + 70*v34*v45^2 + 3*
                v45^3) + v23^2*(21*v34^3 + 118*v34^2*v45 + 105*v34*v45^2 + 10*
                v45^3)) - v15^2*(6*v23^5 - v23^4*(54*v34 + 61*v45) + 
             v23^3*(-33*v34^2 + 52*v34*v45 + 158*v45^2) + 
             v23^2*(8*v34^3 + 261*v34^2*v45 + 115*v34*v45^2 - 172*v45^3) + 
             v45^2*(62*v34^3 + 168*v34^2*v45 + 11*v34*v45^2 - 14*v45^3) + 
             v23*v45*(-62*v34^3 - 378*v34^2*v45 - 113*v34*v45^2 + 83*
                v45^3))) - v12^2*(v15^4*(17*v23^2 + 24*v45*(v34 + v45) - 
             2*v23*(19*v34 + 28*v45)) + v15^3*(-57*v23^3 + 
             v23^2*(125*v34 + 232*v45) + v23*(8*v34^2 - 212*v34*v45 - 238*
                v45^2) + v45*(36*v34^2 + 169*v34*v45 + 61*v45^2)) + 
           v15^2*(63*v23^4 - 7*v23^3*(13*v34 + 38*v45) + 
             v23^2*(-90*v34^2 + 56*v34*v45 + 354*v45^2) + 
             v23*(20*v34^3 + 261*v34^2*v45 - 3*v34*v45^2 - 175*v45^3) + 
             v45*(-52*v34^3 - 172*v34^2*v45 + 42*v34*v45^2 + 25*v45^3)) + 
           v34*(-6*v23^5 + v23^4*(71*v34 + 50*v45) + v34*v45^2*
              (12*v34^2 + 47*v34*v45 + 23*v45^2) - v23^3*(94*v34^2 + 277*v34*
                v45 + 97*v45^2) - v23*v45*(29*v34^3 + 187*v34^2*v45 + 172*v34*
                v45^2 + 15*v45^3) + v23^2*(17*v34^3 + 232*v34^2*v45 + 354*v34*
                v45^2 + 69*v45^3)) + v15*(-23*v23^5 + 
             8*v23^4*(v34 + 11*v45) + v23^3*(-40*v34^2 + 61*v34*v45 - 121*
                v45^2) + v23^2*(125*v34 - 69*v45)*(v34^2 + v34*v45 - v45^2) + 
             v34*v45*(20*v34^3 + 41*v34^2*v45 - 101*v34*v45^2 - 42*v45^3) + 
             v23*(-26*v34^4 - 164*v34^3*v45 + 115*v34^2*v45^2 + 183*v34*
                v45^3 - 13*v45^4)))) + mTsq^3*(-2*v12^6 + 
         v23*(-2*(-2*v15 + v23)*(-v15 + v23)*(-v15^3 - 15*v15^2*v23 + 
             21*v15*v23^2 + v23^3) + (-148*v15^4 + 376*v15^3*v23 - 
             276*v15^2*v23^2 + 50*v15*v23^3 + 33*v23^4)*v34 + 
           4*(34*v15^3 - 147*v15^2*v23 + 125*v15*v23^2 - 13*v23^3)*v34^2 + 
           4*(46*v15^2 + 22*v15*v23 - 29*v23^2)*v34^3 + 2*(-102*v15 + 35*v23)*
            v34^4 + 28*v34^5) + v12^5*(33*v15 - 6*(v23 + 6*v34 - v45)) + 
         (-32*v15^5 + 6*v23^5 - 48*v15^4*(v23 - 4*v34) + 4*v23^4*v34 - 
           83*v23^3*v34^2 + 194*v23^2*v34^3 - 32*v23*v34^4 - 32*v34^5 + 
           2*v15^3*(201*v23^2 - 304*v23*v34 - 80*v34^2) + 
           v15^2*(-379*v23^3 + 30*v23^2*v34 + 1136*v23*v34^2 - 160*v34^3) + 
           v15*(63*v23^4 + 262*v23^3*v34 - 578*v23^2*v34^2 - 448*v23*v34^3 + 
             192*v34^4))*v45 + (-40*v15^4 - 4*v23^4 - 89*v23^3*v34 + 
           204*v23^2*v34^2 - 244*v23*v34^3 - 40*v34^4 + 
           v15^3*(-284*v23 + 448*v34) + 4*v15^2*(87*v23^2 + 41*v23*v34 - 
             204*v34^2) + v15*(17*v23^3 - 504*v23^2*v34 + 364*v23*v34^2 + 
             448*v34^3))*v45^2 + 4*(v15*(28*v15^2 - 54*v15*v23 - 13*v23^2) + 
           4*(-7*v15^2 + 28*v15*v23 + 3*v23^2)*v34 - 2*(14*v15 + 29*v23)*
            v34^2 + 28*v34^3)*v45^3 + 12*(8*v15 + v23 - 8*v34)*(v15 - v34)*
          v45^4 + v12^4*(-52*v15^2 + 108*v23^2 - 23*v23*v34 + 152*v34^2 - 
           4*v23*v45 + 63*v34*v45 - 4*v45^2 + v15*(48*v23 + 50*v34 + 
             4*v45)) + v12^3*(-116*v15^3 + 248*v23^3 + 
           2*v23^2*(52*v34 - 93*v45) + v15^2*(12*v23 + 500*v34 - 83*v45) + 
           v34*(-172*v34^2 - 379*v34*v45 + 17*v45^2) + 
           v23*(404*v34^2 + 83*v34*v45 + 24*v45^2) - 
           v15*(14*v23^2 + 312*v23*v34 + 276*v34^2 - 225*v23*v45 - 
             262*v34*v45 + 89*v45^2)) + v12^2*(70*v15^4 + 108*v23^4 - 
           2*v23^3*(7*v34 + 93*v45) + v15^3*(-340*v23 + 88*v34 + 194*v45) + 
           v23^2*(124*v34^2 + 185*v34*v45 + 80*v45^2) + 
           v15^2*(124*v23^2 + 596*v23*v34 - 588*v34^2 - 245*v23*v45 - 
             578*v34*v45 + 204*v45^2) + 2*v34*(27*v34^3 + 201*v34^2*v45 + 
             174*v34*v45^2 - 26*v45^3) - v23*(492*v34^3 + 573*v34^2*v45 + 
             107*v34*v45^2 + 8*v45^3) + v15*(4*(26*v23^3 - 69*v23^2*v34 + 75*
                v23*v34^2 + 94*v34^3) + (185*v23^2 + 762*v23*v34 + 30*v34^2)*
              v45 - (221*v23 + 504*v34)*v45^2 + 48*v45^3)) + 
         v12*(28*v15^5 - 6*v23^5 + 4*v15^4*(25*v23 - 51*v34 - 8*v45) + 
           v23^4*(48*v34 - 4*v45) + 4*v15^3*(-123*v23^2 + 92*v23*v34 + 
             46*v34^2 + 131*v23*v45 - 112*v34*v45 - 61*v45^2) + 
           3*v23^3*(4*v34^2 + 75*v34*v45 + 8*v45^2) - 
           v23^2*(340*v34^3 + 245*v34^2*v45 + 221*v34*v45^2 + 8*v45^3) + 
           4*v23*v34*(25*v34^3 + 131*v34^2*v45 + 122*v34*v45^2 + 21*v45^3) + 
           4*v34*(v34^4 - 12*v34^3*v45 - 71*v34^2*v45^2 - 54*v34*v45^3 + 
             3*v45^4) + v15^2*(404*v23^3 + v23^2*(300*v34 - 573*v45) + 
             v23*(-936*v34^2 - 572*v34*v45 + 488*v45^2) + 
             4*(34*v34^3 + 284*v34^2*v45 + 91*v34*v45^2 - 58*v45^3)) + 
           v15*(-23*v23^4 + v23^3*(-312*v34 + 83*v45) + 
             v23^2*(596*v34^2 + 762*v34*v45 - 107*v45^2) + 
             4*v23*(92*v34^3 - 143*v34^2*v45 - 228*v34*v45^2 + 21*v45^3) - 
             4*(37*v34^4 + 152*v34^3*v45 - 41*v34^2*v45^2 - 112*v34*v45^3 + 3*
                v45^4))))) - 
     qsq^5*(16*mTsq^4*(22*v12^3 + 4*v15^3 - 40*v15^2*v23 + 31*v15*v23^2 + 
         22*v23^3 - 4*v15^2*v34 + 72*v15*v23*v34 - 29*v23^2*v34 - 
         4*v15*v34^2 - 32*v23*v34^2 + 4*v34^3 + 
         v12^2*(-29*v15 + 90*v23 + 31*v34 - 22*v45) + 
         2*(13*v15^2 - 11*v23^2 + 8*v23*v34 + 13*v34^2 - 
           2*v15*(6*v23 + 13*v34))*v45 + (2*v15 + v23 + 2*v34)*v45^2 + 
         2*v45^3 + v12*(-32*v15^2 + 90*v23^2 - 40*v34^2 - 
           2*v15*(v23 - 36*v34 - 8*v45) - 24*v34*v45 + v45^2 - 
           2*v23*(v34 + 29*v45))) + v15*v34*(-v12^5 + 
         v12^3*(2*v15^2 - 66*v23^2 + 33*v23*v34 - v34^2 + 
           v15*(47*v23 - 13*v34 - 30*v45) + 123*v23*v45 - 28*v34*v45 - 
           50*v45^2) - (v23 - v45)^2*(v23*(v23^2 - 5*v23*v34 - 2*v34^2) - 
           4*(3*v23^2 - 5*v23*v34 + v34^2)*v45 + (25*v23 - 21*v34)*v45^2 - 
           14*v45^3) + v12*(v23*(v15^2*(-13*v23 + 15*v34) + 
             v23*(-20*v23^2 + 47*v23*v34 - 16*v34^2) + 
             3*v15*(11*v23^2 - 23*v23*v34 + 5*v34^2)) + 
           (v15^2*(33*v23 - 9*v34) - 3*v15*(53*v23^2 - 52*v23*v34 + 5*
                v34^2) + v23*(123*v23^2 - 167*v23*v34 + 33*v34^2))*v45 - 
           3*(2*v15^2 - 64*v15*v23 + 80*v23^2 + 27*v15*v34 - 64*v23*v34 + 
             6*v34^2)*v45^2 + (-62*v15 + 190*v23 - 73*v34)*v45^3 - 
           53*v45^4) + v15^2*(-v23^3 + 6*v23^2*(v34 + 2*v45) + 
           2*v45^2*(3*v34 + 2*v45) - 3*v23*v45*(5*v34 + 6*v45)) + 
         v12^4*(5*v15 + 2*(-10*v23 + v34 + 7*v45)) + v15*(v23 - v45)*
          (2*v23^3 - 13*v23^2*(v34 + 2*v45) - v45*(6*v34^2 + 32*v34*v45 + 
             21*v45^2) + v23*(3*v34^2 + 49*v34*v45 + 52*v45^2)) + 
         v12^2*(v15^2*(-16*v23 + 3*v34) + v23*(-66*v23^2 + 78*v23*v34 - 
             13*v34^2) + 3*(76*v23^2 - 53*v23*v34 + 4*v34^2)*v45 + 
           6*(-40*v23 + 13*v34)*v45^2 + 76*v45^3 + 
           v15*(78*v23^2 - 69*v23*v34 + 6*v34^2 - 167*v23*v45 + 62*v34*v45 + 
             66*v45^2))) - mTsq^3*(18*v12^4 - 16*v15^4 + 
         2*(9*v23^4 - 45*v23^3*v34 - 146*v23^2*v34^2 + 204*v23*v34^3 - 
           8*v34^4) + 8*v15^3*(43*v23 - 36*v34 - 46*v45) + 
         v12^3*(-90*v15 + 58*v23 + 362*v34 - 31*v45) - 
         (31*v23^3 + 78*v23^2*v34 - 808*v23*v34^2 + 368*v34^3)*v45 + 
         2*(v23 - 2*v34)*(23*v23 + 124*v34)*v45^2 - 4*(9*v23 + 2*v34)*v45^3 + 
         8*v45^4 + v12^2*(-292*v15^2 + 72*v23^2 + 638*v23*v34 - 724*v34^2 + 
           v15*(98*v23 + 488*v34 - 78*v45) - 121*v23*v45 - 626*v34*v45 + 
           46*v45^2) + 4*v15^2*(-181*v23^2 + 26*v23*(v34 + 11*v45) + 
           4*(38*v34^2 + 23*v34*v45 - 31*v45^2)) + 
         v12*(408*v15^3 + 58*v23^3 + v23^2*(98*v34 - 121*v45) - 
           8*v15^2*(149*v23 + 91*v34 - 101*v45) - 
           4*v23*(298*v34^2 + 180*v34*v45 - 31*v45^2) + 
           2*v15*(319*v23^2 + 808*v23*v34 + 52*v34^2 - 8*(45*v23 + 94*v34)*
              v45 + 78*v45^2) + 4*(86*v34^3 + 286*v34^2*v45 + 73*v34*v45^2 - 
             9*v45^3)) + 2*v15*(181*v23^3 + v23^2*(244*v34 - 313*v45) - 
           2*v23*(182*v34^2 + 376*v34*v45 - 73*v45^2) - 
           4*(36*v34^3 - 46*v34^2*v45 - 128*v34*v45^2 + v45^3))) + 
       mTsq^2*(-10*v12^5 + 4*v15^5 - 10*v23^5 + 75*v23^4*v34 - 
         92*v23^3*v34^2 + 116*v23^2*v34^3 - 70*v23*v34^4 + 4*v34^5 + 
         (35*v23^4 - 208*v23^3*v34 + 168*v23^2*v34^2 - 219*v23*v34^3 + 
           74*v34^4)*v45 + (-42*v23^3 + 182*v23^2*v34 - 97*v23*v34^2 + 
           138*v34^3)*v45^2 + (19*v23^2 - 72*v23*v34 + 36*v34^2)*v45^3 - 
         2*(v23 - 6*v34)*v45^4 + v12^4*(75*v15 - 150*v23 - 54*v34 + 35*v45) + 
         v15^4*(-46*v23 + 20*v34 + 74*v45) + v15^3*(54*v23^2 + 72*v23*v34 - 
           56*v34^2 - 125*v23*v45 - 64*v34*v45 + 138*v45^2) + 
         v12^2*(2*(58*v15^3 - 242*v23^3 + 92*v23^2*v34 + 102*v23*v34^2 + 
             27*v34^3 - v15^2*(9*v23 + 49*v34) + v15*(92*v23^2 - 408*v23*
                v34 - 56*v34^2)) + (168*v15^2 - 473*v15*v23 + 694*v23^2 + 
             158*v15*v34 + 39*v23*v34 - 156*v34^2)*v45 + 
           (182*v15 - 259*v23 - 87*v34)*v45^2 + 19*v45^3) + 
         v15*(-2*(27*v23^4 + 76*v23^3*v34 + 49*v23^2*v34^2 - 60*v23*v34^3 - 
             10*v34^4) + (130*v23^3 + 158*v23^2*v34 + 441*v23*v34^2 - 
             64*v34^3)*v45 + (-87*v23^2 + 146*v23*v34 - 346*v34^2)*v45^2 - 
           8*(v23 + 28*v34)*v45^3 + 12*v45^4) - v12^3*(92*v15^2 + 484*v23^2 + 
           157*v23*v34 - 50*v34^2 - 351*v23*v45 - 130*v34*v45 + 42*v45^2 + 
           8*v15*(-43*v23 + 19*v34 + 26*v45)) + v15^2*(50*v23^3 - 56*v34^3 - 
           340*v34^2*v45 - 346*v34*v45^2 + 36*v45^3 - 
           4*v23^2*(28*v34 + 39*v45) + v23*(164*v34^2 + 351*v34*v45 + 
             55*v45^2)) + v12*(-70*v15^4 - 150*v23^4 - 46*v34^4 + 
           3*v15^3*(42*v23 + 40*v34 - 73*v45) - 125*v34^3*v45 + 
           55*v34^2*v45^2 - 8*v34*v45^3 - 2*v45^4 + 
           v23^3*(344*v34 + 351*v45) - v23^2*(18*v34^2 + 473*v34*v45 + 
             259*v45^2) + v23*(126*v34^3 - 80*v34^2*v45 + 167*v34*v45^2 + 
             60*v45^3) + v15^2*(204*v23^2 + 164*v34^2 + 441*v34*v45 - 
             97*v45^2 - 10*v23*(15*v34 + 8*v45)) + 
           v15*(-157*v23^3 + 72*v34^3 + 351*v34^2*v45 + 146*v34*v45^2 - 
             72*v45^3 + v23^2*(-816*v34 + 39*v45) + v23*(-150*v34^2 + 708*v34*
                v45 + 167*v45^2)))) + mTsq*(v12^5*(v15 + 10*v34) + 
         v34*(v23 - v45)*(v23*(v23 - 2*v34)*(v23^2 - 16*v23*v34 + 6*v34^2) + 
           (-12*v23^3 + 93*v23^2*v34 - 109*v23*v34^2 + 16*v34^3)*v45 + 
           (25*v23^2 - 132*v23*v34 + 72*v34^2)*v45^2 + 3*(-5*v23 + 18*v34)*
            v45^3 + v45^4) + v15*(v23*(10*v23^4 - 2*v23^3*v34 + 
             8*v23^2*v34^2 - 121*v23*v34^3 + 18*v34^4) - 
           (45*v23^4 + 73*v23^3*v34 + 34*v23^2*v34^2 - 230*v23*v34^3 + 
             20*v34^4)*v45 + (76*v23^3 + 258*v23^2*v34 + 13*v23*v34^2 - 
             116*v34^3)*v45^2 + 2*(-29*v23^2 - 138*v23*v34 + v34^2)*v45^3 + 
           2*(9*v23 + 43*v34)*v45^4 - v45^5) - 
         2*v15^4*(3*v23^2 - 3*v23*(3*v34 + 4*v45) + 2*v45*(5*v34 + 4*v45)) - 
         v12^4*(18*v15^2 + v15*(-33*v23 + 2*v34 + 13*v45) + 
           v34*(-101*v23 + 26*v34 + 45*v45)) + 
         v12^3*(38*v15^3 + v15^2*(-185*v23 + 8*v34 + 111*v45) + 
           v15*(164*v23^2 + 90*v23*v34 + 60*v34^2 - 178*v23*v45 - 
             73*v34*v45 + 37*v45^2) + 2*v34*(115*v23^2 - 107*v23*v34 + 
             11*v34^2 - 157*v23*v45 + 71*v34*v45 + 38*v45^2)) + 
         v15^3*(22*v23^3 - v23^2*(73*v34 + 117*v45) - 
           4*v45*(v34^2 + 29*v34*v45 + 18*v45^2) + 
           2*v23*(-3*v34^2 + 79*v34*v45 + 83*v45^2)) + 
         v15^2*(-26*v23^4 + 2*v23^3*(30*v34 + 71*v45) + 
           v23^2*(58*v34^2 - 59*v34*v45 - 253*v45^2) + 
           2*v45*(-2*v34^3 + 52*v34^2*v45 + v34*v45^2 - 27*v45^3) + 
           v23*(18*v34^3 - 180*v34^2*v45 - 36*v34*v45^2 + 191*v45^3)) + 
         v12^2*(-12*v15^4 + v15^3*(163*v23 - 121*v34 - 147*v45) + 
           v15^2*(-377*v23^2 + 15*v23*v34 + 58*v34^2 + 605*v23*v45 - 
             34*v34*v45 - 225*v45^2) + v15*(230*v23^3 + 214*v23^2*v34 + 
             97*v23*v34^2 - 73*v34^3 - (460*v23^2 + 505*v23*v34 + 59*v34^2)*
              v45 + 6*(45*v23 + 43*v34)*v45^2 - 40*v45^3) - 
           v34*(-164*v23^3 + 6*v34^3 + 117*v34^2*v45 + 253*v34*v45^2 + 
             58*v45^3 + v23^2*(377*v34 + 460*v45) - v23*(137*v34^2 + 647*v34*
                v45 + 340*v45^2))) + v12*(v15^4*(-24*v23 + 18*v34 + 28*v45) + 
           v15^3*(137*v23^2 - 174*v23*v34 + 18*v34^2 - 329*v23*v45 + 
             230*v34*v45 + 181*v45^2) + v15^2*(-214*v23^3 - 6*v34^3 - 
             180*v34^2*v45 + 13*v34*v45^2 + 186*v45^3 + 
             v23^2*(97*v34 + 647*v45) + v23*(144*v34^2 - 16*v34*v45 - 611*
                v45^2)) - v34*(v23 - v45)*(-33*v23^3 + 24*v34^3 + 
             166*v34^2*v45 + 191*v34*v45^2 + 18*v45^3 + 
             5*v23^2*(37*v34 + 29*v45) - v23*(163*v34^2 + 420*v34*v45 + 125*
                v45^2)) + v15*(101*v23^4 + v23^3*(90*v34 - 314*v45) + 
             5*v23^2*(3*v34^2 - 101*v34*v45 + 68*v45^2) - 
             v23*(174*v34^3 + 16*v34^2*v45 - 702*v34*v45^2 + 143*v45^3) + 
             2*(9*v34^4 + 79*v34^3*v45 - 18*v34^2*v45^2 - 138*v34*v45^3 + 8*
                v45^4))))))/(qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*
     Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
       2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
       2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
         v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + 
       (v15 - v34)^2*v45^2 + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
         v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
         2*v12*(2*v15 - 2*v23 + v34 + v45) + 2*v15*(-v23 + v34 + 2*v45)) + 
       2*qsq*(v12^2*(-v15 + v23) - v15^2*v45 + 
         v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
           (2*mTsq + 2*v15 - v23 + v34)*v45) + 
         v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
           v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*(2*qsq^5*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)*
      (v15 - v23 - v34)*((v12 + v23)*(v12*(v15 - v23) + v23*v34) + 
       (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^4*(-(v15*v34*(-2*v12 + v15 - 2*v23 + v34 + 4*v45)) + 
       mTsq^2*(5*v12 + 2*v15 + 5*v23 + 2*(v34 + v45)) + 
       mTsq*(4*v15^2 - v12*(2*v15 + 5*v34) + v34*(-2*v23 + 4*v34 + v45) + 
         v15*(-5*(v23 + 2*v34) + v45))) + 
     qsq^3*(mTsq^2*(3*v12^2 - 7*v12*v15 - 10*v15^2 + 14*v12*v23 + 
         11*v15*v23 + 3*v23^2 + 11*v12*v34 + 20*v15*v34 - 7*v23*v34 - 
         10*v34^2 + 2*(v12 + v23)*v45) + 
       v15*v34*(-(v12*(v15 - 2*v23 + 2*v45)) - v23*(v34 + 2*v45) + 
         v45*(v15 + v34 + 2*v45)) + mTsq*(-2*v15^3 - 3*v12^2*v34 + 
         v15^2*(5*v23 + 4*v34 - 6*v45) + v12*(5*v15^2 - 6*v15*v23 - 
           9*v15*v34 - 6*v23*v34 + 5*v34^2 + 2*(v15 + v34)*v45) + 
         v34*(5*v23*v34 - 2*v34^2 + 2*v23*v45 - 6*v34*v45 + v45^2) + 
         v15*(-3*v23^2 - 9*v23*v34 + 4*v34^2 + 2*(v23 + 9*v34)*v45 + 
           v45^2))) - qsq^2*mTsq*
      (-(v12^2*(v15^2 - 4*v23*v34 + v15*(-v23 + v34))) - 
       v23*v34*(-2*v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 5*v34)) - 
       (v15 - v34)*(3*v15^2 - 4*v15*v23 + 6*v23*v34 - 3*v34^2)*v45 - 
       5*(v15 - v34)^2*v45^2 + v12*(3*v15^3 + 2*v15*(2*v23^2 + 4*v23*v34 + 
           v34^2) - 5*v15*(v23 + 2*v34)*v45 + v15^2*(-7*v23 - 5*v34 + 
           6*v45) + v34*(v23^2 - 7*v23*v34 - 5*v23*v45 + 4*v34*v45)) + 
       mTsq*(-6*v15^3 + v12^2*(9*v15 - 2*(5*v23 + 6*v34)) + 
         v15^2*(17*v23 + 6*v34 - 6*v45) + v12*(5*v15^2 - 10*v23^2 + 
           3*v23*v34 + 17*v34^2 + v15*(3*v23 - 22*v34 - 3*v45) + 3*v34*v45) + 
         v34*(9*v23^2 + v23*(5*v34 - 3*v45) - 6*v34*(v34 + v45)) + 
         v15*(-12*v23^2 + 6*v34*(v34 + 2*v45) + v23*(-22*v34 + 3*v45)))) - 
     qsq*mTsq*(v12^2*(v15*(v15 - v23)^2 + v23*(-v15 + v23)*v34 + 
         v15*(v15 - v23)*v45 - (v15 + v23)*v34*v45) + 
       (v23*v34 + (v15 - v34)*v45)*(v15^2*v45 + (v23 - v45)*
          (-(v15*v45) + v34*(v34 + v45))) + mTsq*(v12^3*(v15 - v23 - 2*v34) + 
         v23*(-v15^3 + 3*v15^2*v23 - 2*v15*v23^2 - 5*v15^2*v34 + 
           2*v15*v23*v34 + v23^2*v34 + 13*v15*v34^2 - 5*v23*v34^2 - 7*v34^3 + 
           (v15 - v34)*(-4*v15 + 3*v23 + 4*v34)*v45) + 
         v12^2*(-5*v15^2 - 8*v23^2 + v15*(13*v23 + 2*v34 - 3*v45) + 
           2*v23*(-4*v34 + v45) + 3*v34*(v34 + v45)) - 
         v12*(7*v15^3 + v23^3 - 16*v23*v34^2 + v15*(8*v23^2 + 32*v23*v34 + 
             v34*(5*v34 - 8*v45)) - v23^2*(13*v34 + 2*v45) + 
           v15^2*(-16*v23 - 13*v34 + 4*v45) + v34^2*(v34 + 4*v45))) + 
       v12*(-2*v15^3*v45 - v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) + 
         v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45)) + 
         v15*(-(v23^2*(v34 + v45)) + v34*v45*(v34 + 3*v45) + 
           v23*(v34^2 + v45^2)))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^4*(mTsq^2*(v12 + 4*v15 - v23 - 4*v34) + v15*(v15 - v34)*v34 + 
      mTsq*(-2*v15^2 + v34*(-v12 + 2*v34 - v45) + v15*(v23 + v45))) + 
    qsq^3*(8*mTsq^3*(-v12 - 2*v15 + v23 + 2*v34) + 
      v15*v34*(v12*v15 - v23*v34 + (-v15 + v34)*v45) + 
      mTsq^2*(v12^2 + 8*v15^2 - v23^2 - 9*v23*v34 - 8*v34^2 + 
        v12*(9*v15 + v34) + 8*v34*v45 - v15*(v23 + 8*v45)) + 
      mTsq*(2*v15^3 - v12^2*v34 + v12*(-3*v15^2 + 2*v15*v23 - 3*v15*v34 - 
          2*v23*v34 + 3*v34^2) + v15^2*(-3*v23 - 10*v34 + 2*v45) + 
        v15*(v23^2 + 3*v23*v34 + 10*v34^2 - v45^2) + 
        v34*(3*v23*v34 - 2*v34^2 - 2*v34*v45 + v45^2))) + 
    qsq^2*mTsq*(-12*mTsq^2*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34) - 
      v12^2*(v15^2 + 2*v23*v34 + v15*(-v23 + v34)) + 
      v23*v34*(-2*v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 7*v34)) + 
      (-3*v15^3 + v34^2*(-4*v23 + 3*v34) + v15^2*(2*v23 + 9*v34) - 
        v15*v34*(2*v23 + 9*v34))*v45 + 3*(-v15 + v34)*(v15 + v34)*v45^2 + 
      v12*(3*v15^3 + v15^2*(-5*v23 - 7*v34 + 4*v45) + 
        v34*(-v23^2 + 5*v23*v34 + 3*v23*v45 - 2*v34*v45) + 
        v15*(2*v23^2 - 3*v23*v45 + 2*v34*(v34 + v45))) + 
      mTsq*(-12*v15^3 + v12^2*(5*v15 + 8*v34) + 3*v15^2*(7*v23 + 12*v34) + 
        3*v12*((v15 - v34)*(v15 + v23 + 7*v34) + (-3*v15 + v34)*v45) + 
        v34*(-5*v23^2 - 3*v23*v34 + 12*v34^2 + 9*v23*v45 - 6*v45^2) - 
        v15*(8*v23^2 + 36*v34^2 - 6*v45^2 + 3*v23*(6*v34 + v45)))) + 
    mTsq^2*(-(v12^3*(v15 - v23)*(v15 - v23 + v34)) - 
      4*mTsq*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34)*(v12 + v15 - v34)*
       (-v15 + v23 + v34) + (v23*v34 + (v15 - v34)*v45)*
       (v23*(-v15^2 + v15*(v23 - 2*v34) + v34*(v23 + 3*v34)) - 
        2*(v15 - v34)^2*v45) + 
      v12*(v23*(-(v15*(v15 - v23)^2) - (5*v15 - 2*v23)*(v15 - v23)*v34 + 
          (5*v15 - 7*v23)*v34^2 + v34^3) + (5*v15*(v15 - v23)^2 + 
          (-9*v15^2 + v23^2)*v34 + (3*v15 + 10*v23)*v34^2 + v34^3)*v45 + 
        2*v23*(-v15 + v34)*v45^2) + 
      v12^2*(-3*v15^3 + v23*(v23^2 + 5*v23*v34 - 2*v34^2) - 
        v34*(5*v23 + v34)*v45 + v15^2*(7*v23 + 2*v34 + v45) + 
        v15*(-5*v23^2 + v34^2 - v23*(7*v34 + v45)))) + 
    qsq*mTsq*(-4*mTsq^2*(v12 + 2*v15 - v23 - 2*v34)*(v12^2 - 2*v15^2 + 
        2*v15*v23 + v23^2 + 4*v15*v34 - 2*v23*v34 - 2*v34^2 + 
        2*v12*(-v15 + 2*v23 + v34)) + 
      v12^2*((v15 - v23)*(v15^2 - v15*v23 + v23*v34) + v15*(v15 - v23)*v45 + 
        (v15 + v23)*v34*v45) - (v23*v34 + (v15 - v34)*v45)*
       (-(v15^2*v45) + (v23 - v45)*(v34^2 + (v15 + v34)*v45)) + 
      v12*(-2*v15^3*v45 - v15*(v34 + v45)*(v23^2 + v23*(v34 - v45) + 
          v34*v45) + v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) + 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45))) + 
      mTsq*(v12^3*(v15 - v23 + 2*v34) + 
        v23*(-(v15*(3*v15 - 2*v23)*(v15 - v23)) - 
          (-11*v15^2 + 4*v15*v23 + v23^2)*v34 + 3*(-7*v15 + v23)*v34^2 + 
          13*v34^3) + (8*v15^3 - 4*v15^2*(v23 + 6*v34) + 
          v34*(5*v23^2 + 4*v23*v34 - 8*v34^2) + v15*(v23^2 + 24*v34^2))*v45 + 
        2*v23*(v15 - v34)*v45^2 + v12*(-13*v15^3 + 22*v15^2*v23 - 
          10*v15*v23^2 + v23^3 + 21*v15^2*v34 - 3*v23^2*v34 - 11*v15*v34^2 - 
          22*v23*v34^2 + 3*v34^3 - 4*(v15 - v34)*(v15 - v23 + v34)*v45 + 
          2*(v15 - v34)*v45^2) - v12^2*(3*v15^2 + 
          v34*(-10*v23 + 5*v34 + v45) + v15*(-3*v23 - 4*v34 + 5*v45)))))/
   (2*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^6*(4*mTsq^2*(-v15 + v34) + v15*v34*(v12 - v15 - v23 + v34) + 
      mTsq*(-(v12*v15) + 2*v15^2 - v15*v45 + v34*(v23 - 2*v34 + v45))) + 
    qsq^5*(16*mTsq^3*(v15 - v34) + mTsq^2*(-5*v12*v15 - 8*v15^2 - 
        11*v15*v23 + 11*v12*v34 + 5*v23*v34 + 8*v34^2 + 8*v15*v45 - 
        8*v34*v45) + v15*v34*(v12^2 - v23*(v23 - 3*v34) + 
        (v15 + 2*v23 - v34)*v45 - v12*(3*v15 + 2*v45)) + 
      mTsq*(-(v12^2*v15) - 2*v15^3 + v15^2*(3*v23 + 10*v34 - 2*v45) + 
        v34*(v23^2 - 7*v23*v34 + 2*v34^2 + 2*v34*v45 - v45^2) + 
        v15*(7*v23*v34 - 10*v34^2 - 2*v23*v45 + v45^2) + 
        v12*(7*v15^2 - v15*(4*v23 + 7*v34) + v34*(4*v23 - 3*v34 + 2*v45)))) + 
    qsq^4*(40*mTsq^3*(v12 + v23)*(v15 - v34) + 
      v15*v34*(-(v12^2*(2*v15 + v45)) + v23*(-(v15*v34) + 
          (v23 - v45)*(2*v34 + v45)) + v12*(v23*v34 + v45^2 + 
          v15*(-v23 + v34 + 2*v45))) + 
      mTsq^2*(12*v15^3 + v12^2*(-4*v15 + 13*v34) - v15^2*(11*v23 + 36*v34) + 
        v15*(-13*v23^2 - 2*v23*v34 + 36*v34^2 + 19*v23*v45 - 6*v45^2) + 
        v34*(4*v23^2 + 29*v23*v34 - 12*v34^2 - 9*v23*v45 + 6*v45^2) + 
        v12*(-29*v15^2 + v34*(3*v23 + 11*v34 - 19*v45) + 
          v15*(-3*v23 + 2*v34 + 9*v45))) + 
      mTsq*(v23*(-v15^3 + 2*v15*(5*v23 - 13*v34)*v34 + 6*v34^2*(-v23 + v34) + 
          v15^2*(v23 + 3*v34)) - (-3*v15^3 + v15^2*(2*v23 + 9*v34) + 
          v15*(v23^2 + 18*v23*v34 - 9*v34^2) + v34*(v23^2 - 8*v23*v34 + 
            3*v34^2))*v45 + (v15 - v34)*(3*v15 + v23 + 3*v34)*v45^2 + 
        v12^2*(6*v15^2 + v15*(-4*v23 - 10*v34 + v45) + 
          v34*(6*v23 - v34 + v45)) + v12*(-6*v15^3 + 
          v15^2*(13*v23 + 26*v34 - 8*v45) + v34*(4*v23^2 - 13*v23*v34 + 
            v34^2 - 2*v23*v45 + 2*v34*v45 - v45^2) + 
          v15*(-3*(2*v23^2 + v34^2) + 2*(v23 + 9*v34)*v45 + v45^2)))) + 
    qsq^3*(8*mTsq^3*(v15 - v34)*(5*v12^2 - 2*v15^2 + 5*v23^2 - v23*v34 - 
        2*v34^2 + v12*(-v15 + 10*v23 + v34) + v15*(v23 + 4*v34)) + 
      v12*v15*v23*v34*(v23*(-v15 + v23) + v12*(-v12 + v34) + 
        (2*v12 + v15 - 2*v23 - v34)*v45) + mTsq^2*(-4*v12^3*(v15 - 2*v34) + 
        v23*(7*v15^3 - 39*v15^2*v34 + v34*(4*v23^2 + 26*v23*v34 - 33*v34^2) + 
          v15*(-8*v23^2 - 6*v23*v34 + 65*v34^2)) - 
        2*(4*v15^3 + 6*v15^2*(v23 - 2*v34) + v34*(v23^2 + 10*v23*v34 - 
            4*v34^2) + v15*(-7*v23^2 - 16*v23*v34 + 12*v34^2))*v45 + 
        8*v23*(-v15 + v34)*v45^2 + v12*(v15 - v34)*(33*v15^2 - 54*v15*v23 + 
          6*v23^2 - 32*v15*v34 - 54*v23*v34 + 7*v34^2 + 
          4*(5*v15 + 4*v23 - 3*v34)*v45 - 8*v45^2) + 
        2*v12^2*(-13*v15^2 + v15*(3*(v23 + v34) + v45) - 
          v34*(3*v23 + 7*v45))) + 
      mTsq*(v12^3*(v15^2 - 2*v15*v34 + 4*v23*v34) - 
        v15^3*(2*v23*(v34 - v45) + v45^2) + v15^2*(v23*v34*(v23 + 12*v34) - 
          v23*(v23 + v34)*v45 + (3*v23 + v34)*v45^2 - v45^3) - 
        v34^2*(v23 - v45)*(v23^2 - 5*v23*(v34 + v45) + v45*(v34 + v45)) - 
        v15*v34*(-2*v23^3 + v34*v45^2 + v23^2*(23*v34 + 15*v45) + 
          v23*(2*v34^2 - 19*v34*v45 - 9*v45^2)) + 
        v12^2*(-5*v15^3 + v15^2*(11*v23 + 23*v34 - 6*v45) - 
          v15*(6*v23^2 + 12*v23*v34 + v34^2 - 4*v23*v45 - 15*v34*v45) + 
          v34*(6*v23^2 + v34*v45 - 4*v23*(2*v34 + v45))) + 
        v12*(2*v15^3*(-2*v23 + v34 + 3*v45) + v15^2*(8*v23^2 + 3*v23*v34 - 
            12*v34^2 - 11*v23*v45 - 19*v34*v45 + 6*v45^2) + 
          v34*(-(v34*v45*(2*v34 + 3*v45)) - v23^2*(11*v34 + 4*v45) + 
            v23*v34*(4*v34 + 11*v45)) + v15*(-4*v23^3 - 3*v23*v34^2 + 
            4*v23^2*(3*v34 + v45) + v34*(2*v34^2 + v34*v45 - 9*v45^2))))) + 
    qsq^2*(4*mTsq^3*(v12 + v23)*(v15 - v34)*(5*v12^2 - 3*v12*v15 - 6*v15^2 + 
        10*v12*v23 + 3*v15*v23 + 5*v23^2 + 3*(v12 + 4*v15 - v23)*v34 - 
        6*v34^2) + v12*v15*(v12 - v23)*v23*v34*(v12 - v34 - v45)*
       (v15 - v23 + v45) + mTsq^2*(-(v12^4*(v15 - 2*v34)) + 
        v23*(-v15^4 + 2*v15^2*(v23 - 19*v34)*(v23 + v34) + 
          v15^3*(v23 + 20*v34) + v34*(v23^3 + 3*v23^2*v34 - 30*v23*v34^2 - 
            v34^3) + v15*(-2*v23^3 + 5*v23^2*v34 + 65*v23*v34^2 + 
            20*v34^3)) + v23*(v15^3 + v15^2*(-13*v23 + 19*v34) + 
          v15*(3*v23^2 + 32*v23*v34 - 41*v34^2) + 
          v34*(-v23^2 - 19*v23*v34 + 21*v34^2))*v45 + 
        2*(v15 - v34)*(v15^2 + 4*v15*v23 - v23^2 - 2*(v15 + 2*v23)*v34 + 
          v34^2)*v45^2 - v12^3*(3*v15^2 + v15*(3*v23 + 5*v34 - v45) + 
          v34*(5*v23 + 2*v34 + 3*v45)) + v12^2*(30*v15^3 + 
          v15^2*(-56*v23 - 65*v34 + 19*v45) + v15*(21*v23^2 + 39*v23*v34 + 
            36*v34^2 - v23*v45 - 32*v34*v45 - 2*v45^2) - 
          v34*(21*v23^2 - 23*v23*v34 + v34^2 + 5*v23*v45 - 13*v34*v45 - 
            2*v45^2)) + v12*(v15^4 + v15^3*(17*v23 - 20*v34 - 21*v45) + 
          v15^2*(-23*v23^2 + 5*v23*v34 + 38*v34^2 + 18*v23*v45 + 41*v34*v45 - 
            8*v45^2) + v15*(5*v23^3 - 39*v23^2*v34 - 5*v23*v34^2 - 20*v34^3 + 
            (5*v23^2 - 19*v34^2)*v45 - 8*(v23 - 2*v34)*v45^2) + 
          v34*(3*v23^3 + 56*v23^2*v34 - 17*v23*v34^2 + v34^3 + 
            (v23^2 - 18*v23*v34 - v34^2)*v45 + 8*(v23 - v34)*v45^2))) + 
      mTsq*(v12^4*v23*v34 + v12*(-(v23^2*(v15*(v15 - v23)^2 + 
             2*v15*(v15 - v23)*v34 + (5*v15 + v23)*v34^2 - 3*v34^3)) + 
          v23*(5*v15^3 + (6*v23 - 5*v34)*v34^2 - v15^2*(7*v23 + 11*v34) + 
            v15*(2*v23^2 + 3*v23*v34 + 11*v34^2))*v45 - 
          (v15 - v34)*(v15^2 - 6*v15*v23 + v23^2 - 6*v23*v34 + v34^2)*v45^2 + 
          (-v15^2 + v34^2)*v45^3) - v12^3*(v15^3 + v15*v34*(2*v23 - 3*v45) + 
          v15^2*(-v23 - 4*v34 + v45) + 2*v23*v34*(-2*v23 + v34 + v45)) + 
        v23*(-(v15^3*v45^2) + v34^2*(v23 - v45)^2*(v34 + v45) - 
          v15*v34*(v23 - v45)*(4*v23*v34 + 3*v23*v45 - v34*v45) + 
          v15^2*(4*v23*v34^2 + 3*v23*v34*v45 + (v23 + v34)*v45^2 - v45^3)) + 
        v12^2*(v15^3*(-3*v23 + 2*v45) + v15^2*(7*v23^2 + 5*v23*v34 - 
            4*v34^2 - 6*v23*v45 - 5*v34*v45 + 2*v45^2) + 
          v34*(v23*v34*(-7*v23 + v34) + v23*(-5*v23 + 7*v34)*v45 + 
            (v23 - v34)*v45^2) - v15*(4*v23^3 - 5*v23^2*v45 + 
            3*v34*v45*(v34 + v45) + v23*(-2*v34^2 + 3*v34*v45 + v45^2))))) + 
    qsq*mTsq*(4*mTsq^2*(v15 - v34)*(v12^4 + 3*v12^3*(-v15 + 2*v23 + v34) + 
        v23*(-v15 + v23 + v34)*(-2*v15^2 + v23^2 - 4*v23*v34 - 2*v34^2 + 
          4*v15*(v23 + v34)) + 3*v12^2*(-2*v15^2 + 2*v23^2 - v23*v34 - 
          2*v34^2 + v15*(v23 + 4*v34)) + v12*(-2*v15^3 + 6*v23^3 + 
          6*v15^2*v34 + 3*v23^2*v34 + 2*v34^3 - 3*v15*(v23^2 + 2*v34^2))) + 
      mTsq*(v12^4*(v15^2 - v23*v34 - v15*(v23 + 3*v34)) + 
        v12^2*(17*v15^3*v23 - 31*v15^2*v23^2 + 14*v15*v23^3 - 8*v15^3*v34 - 
          6*v15^2*v23*v34 - 2*v23^3*v34 + 16*v15^2*v34^2 - 11*v15*v23*v34^2 + 
          31*v23^2*v34^2 - 8*v15*v34^3 - (v15 - v34)*(9*v15^2 - 17*v15*v23 + 
            8*v23^2 - 4*v15*v34 - 9*v23*v34 - 5*v34^2)*v45 - 
          4*(v15 - v34)^2*v45^2) + 
        v12*(v23^2*(v15*v23*(-v15 + v23) + (11*v15^2 - 16*v15*v23 + v23^2)*
             v34 + 3*(2*v15 + 3*v23)*v34^2 - 17*v34^3) + 
          v23*(-12*v15^3 + 9*v15^2*(v23 + 4*v34) + 
            v34*(-2*v23^2 - 17*v23*v34 + 12*v34^2) - 
            2*v15*(v23^2 - 4*v23*v34 + 18*v34^2))*v45 + 2*(v15 - v34)^3*
           v45^2) + v23*(v23*v34*(8*v15^3 - v23*v34*(v23 + 7*v34) - 
            v15^2*(11*v23 + 16*v34) + v15*(3*v23^2 + 18*v23*v34 + 8*v34^2)) + 
          v23*(v15 - v34)*(5*v15^2 + 3*(v23 - 3*v34)*v34 + 
            v15*(-5*v23 + 4*v34))*v45 + 2*(v15 - v34)^2*(v15 + 2*v23 - v34)*
           v45^2) + v12^3*(7*v15^3 + 3*v15^2*(-3*v23 - 6*v34 + v45) + 
          v15*(2*v23^2 + v34*(11*v34 - 8*v45) + 2*v23*(8*v34 + v45)) + 
          v34*(-14*v23^2 + 5*v34*v45 + v23*(v34 + 2*v45)))) + 
      v12*v23*(v12^3*(-v15 + v23)*v34 - v34^2*(v23 - v45)*v45*(v34 + v45) + 
        v15*v34*(v23*(v23^2 + 4*v23*v34 + 2*v34^2) + 3*v23^2*v45 - 
          (3*v23 + v34)*v45^2) - v15^2*(v23*v34*(3*v23 + 4*v34) + 
          v23*(v23 + 2*v34)*v45 - (2*v23 + v34)*v45^2 + v45^3) + 
        v12^2*v34*(-4*v15^2 + v15*(4*v23 + 3*v34 - 3*v45) + v34*v45 - 
          2*v23*(v34 + v45)) + v15^3*(-v45^2 + v23*(2*v34 + v45)) + 
        v12*(v15^3*(-v23 - 2*v34 + v45) + v15^2*(2*v23^2 + 6*v23*v34 + 
            4*v34^2 - 3*v23*v45 + v45^2) - v15*(v23^3 + 4*v23^2*v34 + 
            6*v23*v34^2 + 2*v34^3 - 2*(v23^2 + v34^2)*v45 + 
            (v23 - 3*v34)*v45^2) + v34*(-(v34*v45*(v34 + 2*v45)) + 
            v23*(v34^2 + 3*v34*v45 + v45^2))))) + 
    mTsq^2*(4*mTsq*(v12 + v23)*(v15 - v34)*(v12 + v15 - v34)*
       (-v15 + v23 + v34)*(v12^2 + v12*(v15 - v34) + 
        v23*(-v15 + v23 + v34)) + v12*v23*(v12^3*(3*v15 - 3*v23 - v34)*v34 + 
        v23*(v15^4 + v34^3*(-v23 + v34) - 2*v15^3*(v23 + 2*v34) + 
          v15^2*(v23 + v34)*(v23 + 6*v34) - v15*v34*(3*v23^2 + 4*v23*v34 + 
            4*v34^2)) + v23*(v15 - v34)*(v15^2 - v15*(v23 - 4*v34) - 
          v34*(v23 + 5*v34))*v45 + 2*(v15 - v34)^3*v45^2 + 
        v12^2*(v15^3 - v15^2*(2*v23 - 4*v34 + v45) + 
          v15*(v23^2 - 3*v23*v34 - 7*v34^2 + v23*v45) + 
          v34*(-v23^2 + 7*v23*v34 + 2*v34^2 + 5*v23*v45 + v34*v45)) + 
        v12*(-v15^4 + v15^3*(5*v23 + 4*v34 - 5*v45) + 
          v15^2*(-7*v23^2 - 7*v23*v34 - 6*v34^2 + 10*v23*v45 + 9*v34*v45) + 
          v15*(3*v23^3 + v23^2*(3*v34 - 5*v45) + v34^2*(4*v34 - 3*v45) + 
            v23*(7*v34^2 + 2*v45^2)) - v34*(v23^2*(-2*v34 + v45) + 
            v34^2*(v34 + v45) + v23*(5*v34^2 + 10*v34*v45 + 2*v45^2))))))/
   (2*qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(qsq + v12)*(qsq + v23)*
    (qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (Sqrt[qsq - 4*mTsq]*(mTsq^2*v12*v23*(v12 + v15 - v34)*(v15 - v23 - v34)*
      ((v12 + v23)*(-v15^2 + (v12 - v34)*v34 + v15*(v23 + 2*v34)) + 
       (v12 + 2*v15 - v23 - 2*v34)*(v15 - v34)*v45) + 
     qsq^6*(2*mTsq^2*(v15 + v34) + v15*v34*(-v12 + v15 - v23 + v34 - 
         2*v45) + mTsq*(v12*v15 - 6*v15*v34 + v23*v34 + (v15 + v34)*v45)) - 
     qsq^5*(mTsq^2*(6*v15^2 + v12*(v15 - 9*v34) - 3*v15*(3*v23 + 4*v34) + 
         v34*(v23 + 6*v34)) + v15*v34*(v12^2 - 2*v15*v23 + v23^2 + 
         v12*(-3*v15 + 6*v23 - 2*v34) + 2*v15*v34 - 3*v23*v34 - 
         (v15 + v34)*v45 - 4*v45^2) + mTsq*(-(v12^2*v15) + 
         v12*(v15^2 + v15*(-4*v23 + 9*v34) + v34*(-4*v23 + v34 - 2*v45)) + 
         v15^2*(v23 - 2*v34 + 6*v45) + v34*(-v23^2 + v23*v34 + 6*v34*v45 + 
           v45^2) + v15*((9*v23 - 2*v34)*v34 - 2*(v23 + 7*v34)*v45 + 
           v45^2))) - qsq^4*(mTsq^2*(6*v12^2*v15 + 5*v12*v15^2 - 6*v15^3 - 
         3*v12*v15*v23 + 17*v15^2*v23 - 13*v15*v23^2 - 13*v12^2*v34 - 
         22*v12*v15*v34 + 6*v15^2*v34 - 3*v12*v23*v34 - 22*v15*v23*v34 + 
         6*v23^2*v34 + 17*v12*v34^2 + 6*v15*v34^2 + 5*v23*v34^2 - 6*v34^3 - 
         (7*v12 + 10*v15 - 7*v23 - 10*v34)*(v15 - v34)*v45) + 
       v15*v34*(-(v12^2*(2*v15 - 6*v23 + v45)) - 
         v12*(7*v15*v23 - 6*v23^2 - 3*v15*v34 + 7*v23*v34 + 10*v23*v45 - 
           2*v34*v45 + v45^2) - (v23 - v45)*(2*v45*(v34 + v45) + 
           v23*(2*v34 + v45)) + v15*(2*v45*(v34 + v45) + 
           v23*(3*v34 + 2*v45))) + mTsq*(-(v15^3*(v23 - 4*v34 + 3*v45)) + 
         v34*v45*(v23^2 + 8*v23*v34 - 3*v34^2 + v23*v45 - 7*v34*v45) + 
         v15^2*(v23^2 - 5*v23*v34 - 8*v34^2 + 6*v23*v45 + 3*v34*v45 - 
           7*v45^2) + v15*(2*v34*(2*v23^2 + v23*v34 + 2*v34^2) - 
           (v23^2 + 16*v23*v34 - 3*v34^2)*v45 + (v23 + 14*v34)*v45^2) + 
         v12^2*(v34*(-6*v23 + v34 - v45) + v15*(-4*v23 + 4*v34 + v45)) + 
         v12*(v15^2*(7*v23 + 2*v34 + 8*v45) + v15*(-6*v23^2 + 4*v23*v34 - 
             5*v34^2 + 2*(v23 - 8*v34)*v45 + v45^2) + 
           v34*(-4*v23^2 + 7*v23*v34 - v34^2 + 2*v23*v45 + 6*v34*v45 + 
             v45^2)))) + qsq^2*(v12*v15*v23*v34*(v12 + v23 - 2*v45)*
        (v12 - v34 - v45)*(v15 - v23 + v45) + 
       mTsq*(v12^4*v23*v34 + v12^2*(v23*(3*v15^3 + v34^2*(-7*v23 + v34) - 
             7*v15^2*(v23 + 3*v34) + 2*v15*(2*v23^2 + 11*v23*v34 + 7*
                v34^2)) - (-2*v15^3 + 5*v23*(v23 - v34)*v34 + 
             v15^2*(-2*v23 + v34) + v15*(5*v23^2 + 9*v23*v34 + v34^2))*v45 + 
           (2*v15^2 + v15*(v23 - 3*v34) + v34*(v23 + v34))*v45^2) + 
         v12*(v23*(v15*(v15 - v23)^2*v23 - 2*v15*(6*v15^2 - 7*v15*v23 + v23^
                2)*v34 + (24*v15^2 - 21*v15*v23 + v23^2)*v34^2 + 
             3*(-4*v15 + v23)*v34^3) + v23*(-(v15*(3*v15 - 2*v23)*(v15 - 
                v23)) + 3*v15*(v15 - 3*v23)*v34 + (3*v15 + 2*v23)*v34^2 - 
             3*v34^3)*v45 + (-v15^3 + v15^2*(-2*v23 + v34) + 
             v34*(v23^2 - 2*v23*v34 - v34^2) + v15*(v23^2 + 4*v23*v34 + v34^
                2))*v45^2 - (v15 - v34)^2*v45^3) - 
         v12^3*(v15^3 + v15*v34*(2*v23 - v45) + v15^2*(-v23 + v45) + 
           2*v23*v34*(-2*v23 + v34 + v45)) - v23*(v23*v34 + (v15 - v34)*v45)*
          (v15^2*v45 + (v23 - v45)*(-(v15*v45) + v34*(v34 + v45)))) + 
       mTsq^2*(-(v12^4*(v15 - 2*v34)) + 
         v23*(v15*(-v15 + v23)*(3*v15^2 - 4*v15*v23 + 2*v23^2) + 
           (12*v15^3 - 12*v15^2*v23 + 3*v15*v23^2 - v23^3)*v34 + 
           3*(-2*v15 + v23)*(3*v15 + v23)*v34^2 + 2*(6*v15 + v23)*v34^3 - 
           3*v34^4) - (v15 - v34)*(2*v15^3 + 3*v23^3 + v23^2*v34 - 
           5*v23*v34^2 - 2*v34^3 - v15^2*(5*v23 + 6*v34) + 
           v15*(-v23^2 + 10*v23*v34 + 6*v34^2))*v45 + 
         v12^3*(3*v15^2 - 5*v15*v23 + 3*v15*(v34 + v45) - 
           3*v34*(-v23 + 2*v34 + v45)) + v12^2*(2*v15^3 + 
           v15^2*(6*v23 + 3*v34 + v45) + v15*(-9*v23^2 + 9*v23*(v34 + v45) - 
             2*v34*(6*v34 + v45)) + v34*(-9*v23^2 + v34*(7*v34 + v45) - 
             3*v23*(5*v34 + 3*v45))) + v12*(-3*v15^4 + 
           3*v15*(v23^3 + 3*v23^2*v34 - 5*v23*v34^2 + 4*v34^3) + 
           v15^3*(15*v23 + 12*v34 - 5*v45) - v15*(9*v23^2 + 44*v23*v34 + 
             15*v34^2)*v45 + v15^2*(-3*(5*v23^2 + 5*v23*v34 + 6*v34^2) + 
             (22*v23 + 15*v34)*v45) + v34*(-5*v23^3 + 
             v34^2*(-3*v34 + 5*v45) + v23^2*(6*v34 + 9*v45) + 
             v23*v34*(15*v34 + 22*v45))))) + 
     qsq*mTsq*(mTsq*(v12^4*(v15 - v23)*(v15 - v34) - v23^2*(v15 - v34)*
          (-v15 + v23 + v34)*(v23*v34 + (v15 - v34)*v45) + 
         v12^2*(v23*(-3*v15*(v15 - 2*v23)*(v15 - v23) + 2*(v15 - v23)*
              (10*v15 + v23)*v34 + (-31*v15 + 9*v23)*v34^2 + 14*v34^3) - 
           (v15 - v34)^2*(v15 - 3*v23 - v34)*v45) + v12*v23*(v15 - v34)*
          (-6*v15^3 + v23^3 + 6*v34^3 + 2*v15^2*(7*v23 + 9*v34) + 
           3*v23*v34*(v34 - v45) - v23^2*(v34 + 2*v45) - 
           v15*(9*v23^2 + 17*v23*v34 + 18*v34^2 - 3*v23*v45)) + 
         v12^3*(v15^3 + v15^2*(v23 - 2*v34 - v45) - 
           v34*(6*v23^2 + 9*v23*v34 + 2*v23*v45 + v34*v45) + 
           v15*(-2*v23^2 + 8*v23*v34 + v34^2 + 2*(v23 + v34)*v45))) + 
       v12*v23*(v12^3*(-v15 + v23)*v34 - v15*v23*v34*(2*v15^2 - 3*v15*v23 + 
           v23^2 - 4*v15*v34 + 4*v23*v34 + 2*v34^2) + 
         (v15^2*v23*(-v15 + v23) + v15*(4*v15^2 - 6*v15*v23 + v23^2)*v34 + 
           8*v15*(-v15 + v23)*v34^2 + (4*v15 - v23)*v34^3)*v45 + 
         (v15 - v34)*(v15^2 - 2*v15*v23 + (v23 - v34)*v34)*v45^2 + 
         (v15 - v34)^2*v45^3 + v12^2*v34*(-4*v15^2 + v34*v45 - 
           2*v23*(v34 + v45) + v15*(4*v23 + 3*v34 + v45)) + 
         v12*(v15^3*(v23 - 2*v34 - v45) - v15^2*(2*v23^2 + 2*v23*v34 - 
             4*v34^2 - 3*v23*v45 - 8*v34*v45 + v45^2) + 
           v15*(v23^3 + 4*v23^2*v34 - 2*v23*v34^2 - 2*v34^3 - 
             2*(v23^2 + 6*v23*v34 + 3*v34^2)*v45 + (v23 + 3*v34)*v45^2) + 
           v34*(-(v34*v45*(v34 + 2*v45)) + v23*(v34^2 + 3*v34*v45 + v45^
                2))))) - qsq^3*(v12*v15*v23*v34*
        (v12^2 - (v15 - v23)*(v23 - 6*v34) + (7*v15 - 8*v23 + 7*v34)*v45 + 
         8*v45^2 - v12*(6*v15 - 6*v23 + v34 + 8*v45)) + 
       mTsq^2*(2*v15^4 - 11*v15^3*v23 + 16*v15^2*v23^2 - 8*v15*v23^3 + 
         4*v12^3*(v15 - 2*v34) - 8*v15^3*v34 + 13*v15^2*v23*v34 - 
         12*v15*v23^2*v34 + 4*v23^3*v34 + 12*v15^2*v34^2 + 7*v15*v23*v34^2 - 
         4*v23^2*v34^2 - 8*v15*v34^3 - 9*v23*v34^3 + 2*v34^4 + 
         2*v23*(v15 - v34)*(-7*v15 + 5*v23 + 7*v34)*v45 + 
         v12*(-9*v15^3 + 16*v15^2*v23 - 6*v15*v23^2 + 7*v15^2*v34 - 
           32*v15*v23*v34 + 10*v23^2*v34 + 13*v15*v34^2 + 16*v23*v34^2 - 
           11*v34^3 - 14*(v15 - v34)^2*v45) - 
         2*v12^2*(2*v15^2 + v34*(3*v23 - 8*v34 - 5*v45) + 
           v15*(-5*v23 + 6*v34 + 5*v45))) + 
       mTsq*(-(v12^3*(v15^2 - 2*v15*v34 + 4*v23*v34)) + 
         v23*v34*(v15*(-2*v15 + v23)*(-3*v15 + 2*v23) - (-4*v15 + v23)*
            (-3*v15 + v23)*v34 + (6*v15 + v23)*v34^2) + 
         (4*v15^3*v34 + 4*v23*(v23 - v34)*v34^2 + v15^2*(v23^2 - 5*v23*v34 - 
             8*v34^2) + v15*v34*(-3*v23^2 + 9*v23*v34 + 4*v34^2))*v45 + 
         (v15 - v34)*(3*v15^2 - 5*v15*v23 + 6*v23*v34 - 3*v34^2)*v45^2 + 
         3*(v15 - v34)^2*v45^3 + v12^2*(v15^3 + v15^2*(5*v23 + 7*v34 + 
             4*v45) + v34*(-6*v23^2 + 8*v23*v34 + 4*v23*v45 + v34*v45) - 
           v15*(6*v23^2 + 8*v23*v34 + 7*v34^2 - 4*v23*v45 + 3*v34*v45)) + 
         v12*(v15^3*(-4*v23 + 6*v34 - 4*v45) + v34*(v23*(5*v23 - 4*v34)*v34 + 
             v23*(4*v23 + v34)*v45 - 5*v34*v45^2) + 
           v15^2*(8*v23^2 - 12*v34^2 + 9*v34*v45 - 6*v45^2 + 
             v23*(3*v34 + v45)) + v15*(-4*v23^3 + 3*v23*v34*(v34 - 2*v45) + 
             4*v23^2*(-2*v34 + v45) + v34*(6*v34^2 - 5*v34*v45 + 11*
                v45^2)))))))/(2*qsq^(5/2)*(qsq + v12)*(qsq + v23)*
    (qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (mTsq^2*v12*v23*(v12 + v15 - v34)*(v15 - v23 - v34)*
     ((v12 + v23)*(-v15^2 + (v12 - v34)*v34 + v15*(v23 + 2*v34)) + 
      (v12 + 2*v15 - v23 - 2*v34)*(v15 - v34)*v45) + 
    qsq^6*(2*mTsq^2*(v15 + v34) + v15*v34*(-v12 + v15 - v23 + v34 - 2*v45) + 
      mTsq*(v12*v15 - 6*v15*v34 + v23*v34 + (v15 + v34)*v45)) - 
    qsq^5*(mTsq^2*(6*v15^2 + v12*(v15 - 9*v34) - 3*v15*(3*v23 + 4*v34) + 
        v34*(v23 + 6*v34)) + v15*v34*(v12^2 - 2*v15*v23 + v23^2 + 
        v12*(-3*v15 + 6*v23 - 2*v34) + 2*v15*v34 - 3*v23*v34 - 
        (v15 + v34)*v45 - 4*v45^2) + mTsq*(-(v12^2*v15) + 
        v12*(v15^2 + v15*(-4*v23 + 9*v34) + v34*(-4*v23 + v34 - 2*v45)) + 
        v15^2*(v23 - 2*v34 + 6*v45) + v34*(-v23^2 + v23*v34 + 6*v34*v45 + 
          v45^2) + v15*((9*v23 - 2*v34)*v34 - 2*(v23 + 7*v34)*v45 + 
          v45^2))) - qsq^4*(mTsq^2*(6*v12^2*v15 + 5*v12*v15^2 - 6*v15^3 - 
        3*v12*v15*v23 + 17*v15^2*v23 - 13*v15*v23^2 - 13*v12^2*v34 - 
        22*v12*v15*v34 + 6*v15^2*v34 - 3*v12*v23*v34 - 22*v15*v23*v34 + 
        6*v23^2*v34 + 17*v12*v34^2 + 6*v15*v34^2 + 5*v23*v34^2 - 6*v34^3 - 
        (7*v12 + 10*v15 - 7*v23 - 10*v34)*(v15 - v34)*v45) + 
      v15*v34*(-(v12^2*(2*v15 - 6*v23 + v45)) - 
        v12*(7*v15*v23 - 6*v23^2 - 3*v15*v34 + 7*v23*v34 + 10*v23*v45 - 
          2*v34*v45 + v45^2) - (v23 - v45)*(2*v45*(v34 + v45) + 
          v23*(2*v34 + v45)) + v15*(2*v45*(v34 + v45) + 
          v23*(3*v34 + 2*v45))) + mTsq*(-(v15^3*(v23 - 4*v34 + 3*v45)) + 
        v34*v45*(v23^2 + 8*v23*v34 - 3*v34^2 + v23*v45 - 7*v34*v45) + 
        v15^2*(v23^2 - 5*v23*v34 - 8*v34^2 + 6*v23*v45 + 3*v34*v45 - 
          7*v45^2) + v15*(2*v34*(2*v23^2 + v23*v34 + 2*v34^2) - 
          (v23^2 + 16*v23*v34 - 3*v34^2)*v45 + (v23 + 14*v34)*v45^2) + 
        v12^2*(v34*(-6*v23 + v34 - v45) + v15*(-4*v23 + 4*v34 + v45)) + 
        v12*(v15^2*(7*v23 + 2*v34 + 8*v45) + v15*(-6*v23^2 + 4*v23*v34 - 
            5*v34^2 + 2*(v23 - 8*v34)*v45 + v45^2) + 
          v34*(-4*v23^2 + 7*v23*v34 - v34^2 + 2*v23*v45 + 6*v34*v45 + 
            v45^2)))) + qsq^2*(v12*v15*v23*v34*(v12 + v23 - 2*v45)*
       (v12 - v34 - v45)*(v15 - v23 + v45) + 
      mTsq*(v12^4*v23*v34 + v12^2*(v23*(3*v15^3 + v34^2*(-7*v23 + v34) - 
            7*v15^2*(v23 + 3*v34) + 2*v15*(2*v23^2 + 11*v23*v34 + 7*v34^2)) - 
          (-2*v15^3 + 5*v23*(v23 - v34)*v34 + v15^2*(-2*v23 + v34) + 
            v15*(5*v23^2 + 9*v23*v34 + v34^2))*v45 + 
          (2*v15^2 + v15*(v23 - 3*v34) + v34*(v23 + v34))*v45^2) + 
        v12*(v23*(v15*(v15 - v23)^2*v23 - 2*v15*(6*v15^2 - 7*v15*v23 + v23^2)*
             v34 + (24*v15^2 - 21*v15*v23 + v23^2)*v34^2 + 3*(-4*v15 + v23)*
             v34^3) + v23*(-(v15*(3*v15 - 2*v23)*(v15 - v23)) + 
            3*v15*(v15 - 3*v23)*v34 + (3*v15 + 2*v23)*v34^2 - 3*v34^3)*v45 + 
          (-v15^3 + v15^2*(-2*v23 + v34) + v34*(v23^2 - 2*v23*v34 - v34^2) + 
            v15*(v23^2 + 4*v23*v34 + v34^2))*v45^2 - (v15 - v34)^2*v45^3) - 
        v12^3*(v15^3 + v15*v34*(2*v23 - v45) + v15^2*(-v23 + v45) + 
          2*v23*v34*(-2*v23 + v34 + v45)) - v23*(v23*v34 + (v15 - v34)*v45)*
         (v15^2*v45 + (v23 - v45)*(-(v15*v45) + v34*(v34 + v45)))) + 
      mTsq^2*(-(v12^4*(v15 - 2*v34)) + 
        v23*(v15*(-v15 + v23)*(3*v15^2 - 4*v15*v23 + 2*v23^2) + 
          (12*v15^3 - 12*v15^2*v23 + 3*v15*v23^2 - v23^3)*v34 + 
          3*(-2*v15 + v23)*(3*v15 + v23)*v34^2 + 2*(6*v15 + v23)*v34^3 - 
          3*v34^4) - (v15 - v34)*(2*v15^3 + 3*v23^3 + v23^2*v34 - 
          5*v23*v34^2 - 2*v34^3 - v15^2*(5*v23 + 6*v34) + 
          v15*(-v23^2 + 10*v23*v34 + 6*v34^2))*v45 + 
        v12^3*(3*v15^2 - 5*v15*v23 + 3*v15*(v34 + v45) - 
          3*v34*(-v23 + 2*v34 + v45)) + v12^2*(2*v15^3 + 
          v15^2*(6*v23 + 3*v34 + v45) + v15*(-9*v23^2 + 9*v23*(v34 + v45) - 
            2*v34*(6*v34 + v45)) + v34*(-9*v23^2 + v34*(7*v34 + v45) - 
            3*v23*(5*v34 + 3*v45))) + v12*(-3*v15^4 + 
          3*v15*(v23^3 + 3*v23^2*v34 - 5*v23*v34^2 + 4*v34^3) + 
          v15^3*(15*v23 + 12*v34 - 5*v45) - v15*(9*v23^2 + 44*v23*v34 + 
            15*v34^2)*v45 + v15^2*(-3*(5*v23^2 + 5*v23*v34 + 6*v34^2) + 
            (22*v23 + 15*v34)*v45) + v34*(-5*v23^3 + v34^2*(-3*v34 + 5*v45) + 
            v23^2*(6*v34 + 9*v45) + v23*v34*(15*v34 + 22*v45))))) + 
    qsq*mTsq*(mTsq*(v12^4*(v15 - v23)*(v15 - v34) - v23^2*(v15 - v34)*
         (-v15 + v23 + v34)*(v23*v34 + (v15 - v34)*v45) + 
        v12^2*(v23*(-3*v15*(v15 - 2*v23)*(v15 - v23) + 2*(v15 - v23)*
             (10*v15 + v23)*v34 + (-31*v15 + 9*v23)*v34^2 + 14*v34^3) - 
          (v15 - v34)^2*(v15 - 3*v23 - v34)*v45) + v12*v23*(v15 - v34)*
         (-6*v15^3 + v23^3 + 6*v34^3 + 2*v15^2*(7*v23 + 9*v34) + 
          3*v23*v34*(v34 - v45) - v23^2*(v34 + 2*v45) - 
          v15*(9*v23^2 + 17*v23*v34 + 18*v34^2 - 3*v23*v45)) + 
        v12^3*(v15^3 + v15^2*(v23 - 2*v34 - v45) - 
          v34*(6*v23^2 + 9*v23*v34 + 2*v23*v45 + v34*v45) + 
          v15*(-2*v23^2 + 8*v23*v34 + v34^2 + 2*(v23 + v34)*v45))) + 
      v12*v23*(v12^3*(-v15 + v23)*v34 - v15*v23*v34*(2*v15^2 - 3*v15*v23 + 
          v23^2 - 4*v15*v34 + 4*v23*v34 + 2*v34^2) + 
        (v15^2*v23*(-v15 + v23) + v15*(4*v15^2 - 6*v15*v23 + v23^2)*v34 + 
          8*v15*(-v15 + v23)*v34^2 + (4*v15 - v23)*v34^3)*v45 + 
        (v15 - v34)*(v15^2 - 2*v15*v23 + (v23 - v34)*v34)*v45^2 + 
        (v15 - v34)^2*v45^3 + v12^2*v34*(-4*v15^2 + v34*v45 - 
          2*v23*(v34 + v45) + v15*(4*v23 + 3*v34 + v45)) + 
        v12*(v15^3*(v23 - 2*v34 - v45) - v15^2*(2*v23^2 + 2*v23*v34 - 
            4*v34^2 - 3*v23*v45 - 8*v34*v45 + v45^2) + 
          v15*(v23^3 + 4*v23^2*v34 - 2*v23*v34^2 - 2*v34^3 - 
            2*(v23^2 + 6*v23*v34 + 3*v34^2)*v45 + (v23 + 3*v34)*v45^2) + 
          v34*(-(v34*v45*(v34 + 2*v45)) + v23*(v34^2 + 3*v34*v45 + 
              v45^2))))) - 
    qsq^3*(v12*v15*v23*v34*(v12^2 - (v15 - v23)*(v23 - 6*v34) + 
        (7*v15 - 8*v23 + 7*v34)*v45 + 8*v45^2 - 
        v12*(6*v15 - 6*v23 + v34 + 8*v45)) + 
      mTsq^2*(2*v15^4 - 11*v15^3*v23 + 16*v15^2*v23^2 - 8*v15*v23^3 + 
        4*v12^3*(v15 - 2*v34) - 8*v15^3*v34 + 13*v15^2*v23*v34 - 
        12*v15*v23^2*v34 + 4*v23^3*v34 + 12*v15^2*v34^2 + 7*v15*v23*v34^2 - 
        4*v23^2*v34^2 - 8*v15*v34^3 - 9*v23*v34^3 + 2*v34^4 + 
        2*v23*(v15 - v34)*(-7*v15 + 5*v23 + 7*v34)*v45 + 
        v12*(-9*v15^3 + 16*v15^2*v23 - 6*v15*v23^2 + 7*v15^2*v34 - 
          32*v15*v23*v34 + 10*v23^2*v34 + 13*v15*v34^2 + 16*v23*v34^2 - 
          11*v34^3 - 14*(v15 - v34)^2*v45) - 
        2*v12^2*(2*v15^2 + v34*(3*v23 - 8*v34 - 5*v45) + 
          v15*(-5*v23 + 6*v34 + 5*v45))) + 
      mTsq*(-(v12^3*(v15^2 - 2*v15*v34 + 4*v23*v34)) + 
        v23*v34*(v15*(-2*v15 + v23)*(-3*v15 + 2*v23) - (-4*v15 + v23)*
           (-3*v15 + v23)*v34 + (6*v15 + v23)*v34^2) + 
        (4*v15^3*v34 + 4*v23*(v23 - v34)*v34^2 + v15^2*(v23^2 - 5*v23*v34 - 
            8*v34^2) + v15*v34*(-3*v23^2 + 9*v23*v34 + 4*v34^2))*v45 + 
        (v15 - v34)*(3*v15^2 - 5*v15*v23 + 6*v23*v34 - 3*v34^2)*v45^2 + 
        3*(v15 - v34)^2*v45^3 + v12^2*(v15^3 + v15^2*(5*v23 + 7*v34 + 
            4*v45) + v34*(-6*v23^2 + 8*v23*v34 + 4*v23*v45 + v34*v45) - 
          v15*(6*v23^2 + 8*v23*v34 + 7*v34^2 - 4*v23*v45 + 3*v34*v45)) + 
        v12*(v15^3*(-4*v23 + 6*v34 - 4*v45) + v34*(v23*(5*v23 - 4*v34)*v34 + 
            v23*(4*v23 + v34)*v45 - 5*v34*v45^2) + 
          v15^2*(8*v23^2 - 12*v34^2 + 9*v34*v45 - 6*v45^2 + 
            v23*(3*v34 + v45)) + v15*(-4*v23^3 + 3*v23*v34*(v34 - 2*v45) + 
            4*v23^2*(-2*v34 + v45) + v34*(6*v34^2 - 5*v34*v45 + 
              11*v45^2))))))/(4*qsq^2*(qsq + v12)*(qsq + v23)*
    (qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^6*(4*mTsq^2*(-v15 + v34) + v15*v34*(v12 - v15 - v23 + v34) + 
      mTsq*(-(v12*v15) + 2*v15^2 - v15*v45 + v34*(v23 - 2*v34 + v45))) + 
    qsq^5*(16*mTsq^3*(v15 - v34) + mTsq^2*(-5*v12*v15 - 8*v15^2 - 
        11*v15*v23 + 11*v12*v34 + 5*v23*v34 + 8*v34^2 + 8*v15*v45 - 
        8*v34*v45) + v15*v34*(v12^2 - v23*(v23 - 3*v34) + 
        (v15 + 2*v23 - v34)*v45 - v12*(3*v15 + 2*v45)) + 
      mTsq*(-(v12^2*v15) - 2*v15^3 + v15^2*(3*v23 + 10*v34 - 2*v45) + 
        v34*(v23^2 - 7*v23*v34 + 2*v34^2 + 2*v34*v45 - v45^2) + 
        v15*(7*v23*v34 - 10*v34^2 - 2*v23*v45 + v45^2) + 
        v12*(7*v15^2 - v15*(4*v23 + 7*v34) + v34*(4*v23 - 3*v34 + 2*v45)))) + 
    qsq^4*(40*mTsq^3*(v12 + v23)*(v15 - v34) + 
      v15*v34*(-(v12^2*(2*v15 + v45)) + v23*(-(v15*v34) + 
          (v23 - v45)*(2*v34 + v45)) + v12*(v23*v34 + v45^2 + 
          v15*(-v23 + v34 + 2*v45))) + 
      mTsq^2*(12*v15^3 + v12^2*(-4*v15 + 13*v34) - v15^2*(11*v23 + 36*v34) + 
        v15*(-13*v23^2 - 2*v23*v34 + 36*v34^2 + 19*v23*v45 - 6*v45^2) + 
        v34*(4*v23^2 + 29*v23*v34 - 12*v34^2 - 9*v23*v45 + 6*v45^2) + 
        v12*(-29*v15^2 + v34*(3*v23 + 11*v34 - 19*v45) + 
          v15*(-3*v23 + 2*v34 + 9*v45))) + 
      mTsq*(v23*(-v15^3 + 2*v15*(5*v23 - 13*v34)*v34 + 6*v34^2*(-v23 + v34) + 
          v15^2*(v23 + 3*v34)) - (-3*v15^3 + v15^2*(2*v23 + 9*v34) + 
          v15*(v23^2 + 18*v23*v34 - 9*v34^2) + v34*(v23^2 - 8*v23*v34 + 
            3*v34^2))*v45 + (v15 - v34)*(3*v15 + v23 + 3*v34)*v45^2 + 
        v12^2*(6*v15^2 + v15*(-4*v23 - 10*v34 + v45) + 
          v34*(6*v23 - v34 + v45)) + v12*(-6*v15^3 + 
          v15^2*(13*v23 + 26*v34 - 8*v45) + v34*(4*v23^2 - 13*v23*v34 + 
            v34^2 - 2*v23*v45 + 2*v34*v45 - v45^2) + 
          v15*(-3*(2*v23^2 + v34^2) + 2*(v23 + 9*v34)*v45 + v45^2)))) + 
    qsq^3*(8*mTsq^3*(v15 - v34)*(5*v12^2 - 2*v15^2 + 5*v23^2 - v23*v34 - 
        2*v34^2 + v12*(-v15 + 10*v23 + v34) + v15*(v23 + 4*v34)) + 
      v12*v15*v23*v34*(v23*(-v15 + v23) + v12*(-v12 + v34) + 
        (2*v12 + v15 - 2*v23 - v34)*v45) + mTsq^2*(-4*v12^3*(v15 - 2*v34) + 
        v23*(7*v15^3 - 39*v15^2*v34 + v34*(4*v23^2 + 26*v23*v34 - 33*v34^2) + 
          v15*(-8*v23^2 - 6*v23*v34 + 65*v34^2)) - 
        2*(4*v15^3 + 6*v15^2*(v23 - 2*v34) + v34*(v23^2 + 10*v23*v34 - 
            4*v34^2) + v15*(-7*v23^2 - 16*v23*v34 + 12*v34^2))*v45 + 
        8*v23*(-v15 + v34)*v45^2 + v12*(v15 - v34)*(33*v15^2 - 54*v15*v23 + 
          6*v23^2 - 32*v15*v34 - 54*v23*v34 + 7*v34^2 + 
          4*(5*v15 + 4*v23 - 3*v34)*v45 - 8*v45^2) + 
        2*v12^2*(-13*v15^2 + v15*(3*(v23 + v34) + v45) - 
          v34*(3*v23 + 7*v45))) + 
      mTsq*(v12^3*(v15^2 - 2*v15*v34 + 4*v23*v34) - 
        v15^3*(2*v23*(v34 - v45) + v45^2) + v15^2*(v23*v34*(v23 + 12*v34) - 
          v23*(v23 + v34)*v45 + (3*v23 + v34)*v45^2 - v45^3) - 
        v34^2*(v23 - v45)*(v23^2 - 5*v23*(v34 + v45) + v45*(v34 + v45)) - 
        v15*v34*(-2*v23^3 + v34*v45^2 + v23^2*(23*v34 + 15*v45) + 
          v23*(2*v34^2 - 19*v34*v45 - 9*v45^2)) + 
        v12^2*(-5*v15^3 + v15^2*(11*v23 + 23*v34 - 6*v45) - 
          v15*(6*v23^2 + 12*v23*v34 + v34^2 - 4*v23*v45 - 15*v34*v45) + 
          v34*(6*v23^2 + v34*v45 - 4*v23*(2*v34 + v45))) + 
        v12*(2*v15^3*(-2*v23 + v34 + 3*v45) + v15^2*(8*v23^2 + 3*v23*v34 - 
            12*v34^2 - 11*v23*v45 - 19*v34*v45 + 6*v45^2) + 
          v34*(-(v34*v45*(2*v34 + 3*v45)) - v23^2*(11*v34 + 4*v45) + 
            v23*v34*(4*v34 + 11*v45)) + v15*(-4*v23^3 - 3*v23*v34^2 + 
            4*v23^2*(3*v34 + v45) + v34*(2*v34^2 + v34*v45 - 9*v45^2))))) + 
    qsq^2*(4*mTsq^3*(v12 + v23)*(v15 - v34)*(5*v12^2 - 3*v12*v15 - 6*v15^2 + 
        10*v12*v23 + 3*v15*v23 + 5*v23^2 + 3*(v12 + 4*v15 - v23)*v34 - 
        6*v34^2) + v12*v15*(v12 - v23)*v23*v34*(v12 - v34 - v45)*
       (v15 - v23 + v45) + mTsq^2*(-(v12^4*(v15 - 2*v34)) + 
        v23*(-v15^4 + 2*v15^2*(v23 - 19*v34)*(v23 + v34) + 
          v15^3*(v23 + 20*v34) + v34*(v23^3 + 3*v23^2*v34 - 30*v23*v34^2 - 
            v34^3) + v15*(-2*v23^3 + 5*v23^2*v34 + 65*v23*v34^2 + 
            20*v34^3)) + v23*(v15^3 + v15^2*(-13*v23 + 19*v34) + 
          v15*(3*v23^2 + 32*v23*v34 - 41*v34^2) + 
          v34*(-v23^2 - 19*v23*v34 + 21*v34^2))*v45 + 
        2*(v15 - v34)*(v15^2 + 4*v15*v23 - v23^2 - 2*(v15 + 2*v23)*v34 + 
          v34^2)*v45^2 - v12^3*(3*v15^2 + v15*(3*v23 + 5*v34 - v45) + 
          v34*(5*v23 + 2*v34 + 3*v45)) + v12^2*(30*v15^3 + 
          v15^2*(-56*v23 - 65*v34 + 19*v45) + v15*(21*v23^2 + 39*v23*v34 + 
            36*v34^2 - v23*v45 - 32*v34*v45 - 2*v45^2) - 
          v34*(21*v23^2 - 23*v23*v34 + v34^2 + 5*v23*v45 - 13*v34*v45 - 
            2*v45^2)) + v12*(v15^4 + v15^3*(17*v23 - 20*v34 - 21*v45) + 
          v15^2*(-23*v23^2 + 5*v23*v34 + 38*v34^2 + 18*v23*v45 + 41*v34*v45 - 
            8*v45^2) + v15*(5*v23^3 - 39*v23^2*v34 - 5*v23*v34^2 - 20*v34^3 + 
            (5*v23^2 - 19*v34^2)*v45 - 8*(v23 - 2*v34)*v45^2) + 
          v34*(3*v23^3 + 56*v23^2*v34 - 17*v23*v34^2 + v34^3 + 
            (v23^2 - 18*v23*v34 - v34^2)*v45 + 8*(v23 - v34)*v45^2))) + 
      mTsq*(v12^4*v23*v34 + v12*(-(v23^2*(v15*(v15 - v23)^2 + 
             2*v15*(v15 - v23)*v34 + (5*v15 + v23)*v34^2 - 3*v34^3)) + 
          v23*(5*v15^3 + (6*v23 - 5*v34)*v34^2 - v15^2*(7*v23 + 11*v34) + 
            v15*(2*v23^2 + 3*v23*v34 + 11*v34^2))*v45 - 
          (v15 - v34)*(v15^2 - 6*v15*v23 + v23^2 - 6*v23*v34 + v34^2)*v45^2 + 
          (-v15^2 + v34^2)*v45^3) - v12^3*(v15^3 + v15*v34*(2*v23 - 3*v45) + 
          v15^2*(-v23 - 4*v34 + v45) + 2*v23*v34*(-2*v23 + v34 + v45)) + 
        v23*(-(v15^3*v45^2) + v34^2*(v23 - v45)^2*(v34 + v45) - 
          v15*v34*(v23 - v45)*(4*v23*v34 + 3*v23*v45 - v34*v45) + 
          v15^2*(4*v23*v34^2 + 3*v23*v34*v45 + (v23 + v34)*v45^2 - v45^3)) + 
        v12^2*(v15^3*(-3*v23 + 2*v45) + v15^2*(7*v23^2 + 5*v23*v34 - 
            4*v34^2 - 6*v23*v45 - 5*v34*v45 + 2*v45^2) + 
          v34*(v23*v34*(-7*v23 + v34) + v23*(-5*v23 + 7*v34)*v45 + 
            (v23 - v34)*v45^2) - v15*(4*v23^3 - 5*v23^2*v45 + 
            3*v34*v45*(v34 + v45) + v23*(-2*v34^2 + 3*v34*v45 + v45^2))))) + 
    qsq*mTsq*(4*mTsq^2*(v15 - v34)*(v12^4 + 3*v12^3*(-v15 + 2*v23 + v34) + 
        v23*(-v15 + v23 + v34)*(-2*v15^2 + v23^2 - 4*v23*v34 - 2*v34^2 + 
          4*v15*(v23 + v34)) + 3*v12^2*(-2*v15^2 + 2*v23^2 - v23*v34 - 
          2*v34^2 + v15*(v23 + 4*v34)) + v12*(-2*v15^3 + 6*v23^3 + 
          6*v15^2*v34 + 3*v23^2*v34 + 2*v34^3 - 3*v15*(v23^2 + 2*v34^2))) + 
      mTsq*(v12^4*(v15^2 - v23*v34 - v15*(v23 + 3*v34)) + 
        v12^2*(17*v15^3*v23 - 31*v15^2*v23^2 + 14*v15*v23^3 - 8*v15^3*v34 - 
          6*v15^2*v23*v34 - 2*v23^3*v34 + 16*v15^2*v34^2 - 11*v15*v23*v34^2 + 
          31*v23^2*v34^2 - 8*v15*v34^3 - (v15 - v34)*(9*v15^2 - 17*v15*v23 + 
            8*v23^2 - 4*v15*v34 - 9*v23*v34 - 5*v34^2)*v45 - 
          4*(v15 - v34)^2*v45^2) + 
        v12*(v23^2*(v15*v23*(-v15 + v23) + (11*v15^2 - 16*v15*v23 + v23^2)*
             v34 + 3*(2*v15 + 3*v23)*v34^2 - 17*v34^3) + 
          v23*(-12*v15^3 + 9*v15^2*(v23 + 4*v34) + 
            v34*(-2*v23^2 - 17*v23*v34 + 12*v34^2) - 
            2*v15*(v23^2 - 4*v23*v34 + 18*v34^2))*v45 + 2*(v15 - v34)^3*
           v45^2) + v23*(v23*v34*(8*v15^3 - v23*v34*(v23 + 7*v34) - 
            v15^2*(11*v23 + 16*v34) + v15*(3*v23^2 + 18*v23*v34 + 8*v34^2)) + 
          v23*(v15 - v34)*(5*v15^2 + 3*(v23 - 3*v34)*v34 + 
            v15*(-5*v23 + 4*v34))*v45 + 2*(v15 - v34)^2*(v15 + 2*v23 - v34)*
           v45^2) + v12^3*(7*v15^3 + 3*v15^2*(-3*v23 - 6*v34 + v45) + 
          v15*(2*v23^2 + v34*(11*v34 - 8*v45) + 2*v23*(8*v34 + v45)) + 
          v34*(-14*v23^2 + 5*v34*v45 + v23*(v34 + 2*v45)))) + 
      v12*v23*(v12^3*(-v15 + v23)*v34 - v34^2*(v23 - v45)*v45*(v34 + v45) + 
        v15*v34*(v23*(v23^2 + 4*v23*v34 + 2*v34^2) + 3*v23^2*v45 - 
          (3*v23 + v34)*v45^2) - v15^2*(v23*v34*(3*v23 + 4*v34) + 
          v23*(v23 + 2*v34)*v45 - (2*v23 + v34)*v45^2 + v45^3) + 
        v12^2*v34*(-4*v15^2 + v15*(4*v23 + 3*v34 - 3*v45) + v34*v45 - 
          2*v23*(v34 + v45)) + v15^3*(-v45^2 + v23*(2*v34 + v45)) + 
        v12*(v15^3*(-v23 - 2*v34 + v45) + v15^2*(2*v23^2 + 6*v23*v34 + 
            4*v34^2 - 3*v23*v45 + v45^2) - v15*(v23^3 + 4*v23^2*v34 + 
            6*v23*v34^2 + 2*v34^3 - 2*(v23^2 + v34^2)*v45 + 
            (v23 - 3*v34)*v45^2) + v34*(-(v34*v45*(v34 + 2*v45)) + 
            v23*(v34^2 + 3*v34*v45 + v45^2))))) + 
    mTsq^2*(4*mTsq*(v12 + v23)*(v15 - v34)*(v12 + v15 - v34)*
       (-v15 + v23 + v34)*(v12^2 + v12*(v15 - v34) + 
        v23*(-v15 + v23 + v34)) + v12*v23*(v12^3*(3*v15 - 3*v23 - v34)*v34 + 
        v23*(v15^4 + v34^3*(-v23 + v34) - 2*v15^3*(v23 + 2*v34) + 
          v15^2*(v23 + v34)*(v23 + 6*v34) - v15*v34*(3*v23^2 + 4*v23*v34 + 
            4*v34^2)) + v23*(v15 - v34)*(v15^2 - v15*(v23 - 4*v34) - 
          v34*(v23 + 5*v34))*v45 + 2*(v15 - v34)^3*v45^2 + 
        v12^2*(v15^3 - v15^2*(2*v23 - 4*v34 + v45) + 
          v15*(v23^2 - 3*v23*v34 - 7*v34^2 + v23*v45) + 
          v34*(-v23^2 + 7*v23*v34 + 2*v34^2 + 5*v23*v45 + v34*v45)) + 
        v12*(-v15^4 + v15^3*(5*v23 + 4*v34 - 5*v45) + 
          v15^2*(-7*v23^2 - 7*v23*v34 - 6*v34^2 + 10*v23*v45 + 9*v34*v45) + 
          v15*(3*v23^3 + v23^2*(3*v34 - 5*v45) + v34^2*(4*v34 - 3*v45) + 
            v23*(7*v34^2 + 2*v45^2)) - v34*(v23^2*(-2*v34 + v45) + 
            v34^2*(v34 + v45) + v23*(5*v34^2 + 10*v34*v45 + 2*v45^2))))))/
   (4*qsq^2*(qsq + v12)*(qsq + v23)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(2*qsq^5*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)*
      (v15 - v23 - v34)*((v12 + v23)*(v12*(v15 - v23) + v23*v34) + 
       (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^4*(-(v15*v34*(-2*v12 + v15 - 2*v23 + v34 + 4*v45)) + 
       mTsq^2*(5*v12 + 2*v15 + 5*v23 + 2*(v34 + v45)) + 
       mTsq*(4*v15^2 - v12*(2*v15 + 5*v34) + v34*(-2*v23 + 4*v34 + v45) + 
         v15*(-5*(v23 + 2*v34) + v45))) + 
     qsq^3*(mTsq^2*(3*v12^2 - 7*v12*v15 - 10*v15^2 + 14*v12*v23 + 
         11*v15*v23 + 3*v23^2 + 11*v12*v34 + 20*v15*v34 - 7*v23*v34 - 
         10*v34^2 + 2*(v12 + v23)*v45) + 
       v15*v34*(-(v12*(v15 - 2*v23 + 2*v45)) - v23*(v34 + 2*v45) + 
         v45*(v15 + v34 + 2*v45)) + mTsq*(-2*v15^3 - 3*v12^2*v34 + 
         v15^2*(5*v23 + 4*v34 - 6*v45) + v12*(5*v15^2 - 6*v15*v23 - 
           9*v15*v34 - 6*v23*v34 + 5*v34^2 + 2*(v15 + v34)*v45) + 
         v34*(5*v23*v34 - 2*v34^2 + 2*v23*v45 - 6*v34*v45 + v45^2) + 
         v15*(-3*v23^2 - 9*v23*v34 + 4*v34^2 + 2*(v23 + 9*v34)*v45 + 
           v45^2))) - qsq^2*mTsq*
      (-(v12^2*(v15^2 - 4*v23*v34 + v15*(-v23 + v34))) - 
       v23*v34*(-2*v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 5*v34)) - 
       (v15 - v34)*(3*v15^2 - 4*v15*v23 + 6*v23*v34 - 3*v34^2)*v45 - 
       5*(v15 - v34)^2*v45^2 + v12*(3*v15^3 + 2*v15*(2*v23^2 + 4*v23*v34 + 
           v34^2) - 5*v15*(v23 + 2*v34)*v45 + v15^2*(-7*v23 - 5*v34 + 
           6*v45) + v34*(v23^2 - 7*v23*v34 - 5*v23*v45 + 4*v34*v45)) + 
       mTsq*(-6*v15^3 + v12^2*(9*v15 - 2*(5*v23 + 6*v34)) + 
         v15^2*(17*v23 + 6*v34 - 6*v45) + v12*(5*v15^2 - 10*v23^2 + 
           3*v23*v34 + 17*v34^2 + v15*(3*v23 - 22*v34 - 3*v45) + 3*v34*v45) + 
         v34*(9*v23^2 + v23*(5*v34 - 3*v45) - 6*v34*(v34 + v45)) + 
         v15*(-12*v23^2 + 6*v34*(v34 + 2*v45) + v23*(-22*v34 + 3*v45)))) - 
     qsq*mTsq*(v12^2*(v15*(v15 - v23)^2 + v23*(-v15 + v23)*v34 + 
         v15*(v15 - v23)*v45 - (v15 + v23)*v34*v45) + 
       (v23*v34 + (v15 - v34)*v45)*(v15^2*v45 + (v23 - v45)*
          (-(v15*v45) + v34*(v34 + v45))) + mTsq*(v12^3*(v15 - v23 - 2*v34) + 
         v23*(-v15^3 + 3*v15^2*v23 - 2*v15*v23^2 - 5*v15^2*v34 + 
           2*v15*v23*v34 + v23^2*v34 + 13*v15*v34^2 - 5*v23*v34^2 - 7*v34^3 + 
           (v15 - v34)*(-4*v15 + 3*v23 + 4*v34)*v45) + 
         v12^2*(-5*v15^2 - 8*v23^2 + v15*(13*v23 + 2*v34 - 3*v45) + 
           2*v23*(-4*v34 + v45) + 3*v34*(v34 + v45)) - 
         v12*(7*v15^3 + v23^3 - 16*v23*v34^2 + v15*(8*v23^2 + 32*v23*v34 + 
             v34*(5*v34 - 8*v45)) - v23^2*(13*v34 + 2*v45) + 
           v15^2*(-16*v23 - 13*v34 + 4*v45) + v34^2*(v34 + 4*v45))) + 
       v12*(-2*v15^3*v45 - v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) + 
         v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45)) + 
         v15*(-(v23^2*(v34 + v45)) + v34*v45*(v34 + 3*v45) + 
           v23*(v34^2 + v45^2)))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^4*(mTsq^2*(v12 + 4*v15 - v23 - 4*v34) + v15*(v15 - v34)*v34 + 
      mTsq*(-2*v15^2 + v34*(-v12 + 2*v34 - v45) + v15*(v23 + v45))) + 
    qsq^3*(8*mTsq^3*(-v12 - 2*v15 + v23 + 2*v34) + 
      v15*v34*(v12*v15 - v23*v34 + (-v15 + v34)*v45) + 
      mTsq^2*(v12^2 + 8*v15^2 - v23^2 - 9*v23*v34 - 8*v34^2 + 
        v12*(9*v15 + v34) + 8*v34*v45 - v15*(v23 + 8*v45)) + 
      mTsq*(2*v15^3 - v12^2*v34 + v12*(-3*v15^2 + 2*v15*v23 - 3*v15*v34 - 
          2*v23*v34 + 3*v34^2) + v15^2*(-3*v23 - 10*v34 + 2*v45) + 
        v15*(v23^2 + 3*v23*v34 + 10*v34^2 - v45^2) + 
        v34*(3*v23*v34 - 2*v34^2 - 2*v34*v45 + v45^2))) + 
    qsq^2*mTsq*(-12*mTsq^2*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34) - 
      v12^2*(v15^2 + 2*v23*v34 + v15*(-v23 + v34)) + 
      v23*v34*(-2*v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 7*v34)) + 
      (-3*v15^3 + v34^2*(-4*v23 + 3*v34) + v15^2*(2*v23 + 9*v34) - 
        v15*v34*(2*v23 + 9*v34))*v45 + 3*(-v15 + v34)*(v15 + v34)*v45^2 + 
      v12*(3*v15^3 + v15^2*(-5*v23 - 7*v34 + 4*v45) + 
        v34*(-v23^2 + 5*v23*v34 + 3*v23*v45 - 2*v34*v45) + 
        v15*(2*v23^2 - 3*v23*v45 + 2*v34*(v34 + v45))) + 
      mTsq*(-12*v15^3 + v12^2*(5*v15 + 8*v34) + 3*v15^2*(7*v23 + 12*v34) + 
        3*v12*((v15 - v34)*(v15 + v23 + 7*v34) + (-3*v15 + v34)*v45) + 
        v34*(-5*v23^2 - 3*v23*v34 + 12*v34^2 + 9*v23*v45 - 6*v45^2) - 
        v15*(8*v23^2 + 36*v34^2 - 6*v45^2 + 3*v23*(6*v34 + v45)))) + 
    mTsq^2*(-(v12^3*(v15 - v23)*(v15 - v23 + v34)) - 
      4*mTsq*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34)*(v12 + v15 - v34)*
       (-v15 + v23 + v34) + (v23*v34 + (v15 - v34)*v45)*
       (v23*(-v15^2 + v15*(v23 - 2*v34) + v34*(v23 + 3*v34)) - 
        2*(v15 - v34)^2*v45) + 
      v12*(v23*(-(v15*(v15 - v23)^2) - (5*v15 - 2*v23)*(v15 - v23)*v34 + 
          (5*v15 - 7*v23)*v34^2 + v34^3) + (5*v15*(v15 - v23)^2 + 
          (-9*v15^2 + v23^2)*v34 + (3*v15 + 10*v23)*v34^2 + v34^3)*v45 + 
        2*v23*(-v15 + v34)*v45^2) + 
      v12^2*(-3*v15^3 + v23*(v23^2 + 5*v23*v34 - 2*v34^2) - 
        v34*(5*v23 + v34)*v45 + v15^2*(7*v23 + 2*v34 + v45) + 
        v15*(-5*v23^2 + v34^2 - v23*(7*v34 + v45)))) + 
    qsq*mTsq*(-4*mTsq^2*(v12 + 2*v15 - v23 - 2*v34)*(v12^2 - 2*v15^2 + 
        2*v15*v23 + v23^2 + 4*v15*v34 - 2*v23*v34 - 2*v34^2 + 
        2*v12*(-v15 + 2*v23 + v34)) + 
      v12^2*((v15 - v23)*(v15^2 - v15*v23 + v23*v34) + v15*(v15 - v23)*v45 + 
        (v15 + v23)*v34*v45) - (v23*v34 + (v15 - v34)*v45)*
       (-(v15^2*v45) + (v23 - v45)*(v34^2 + (v15 + v34)*v45)) + 
      v12*(-2*v15^3*v45 - v15*(v34 + v45)*(v23^2 + v23*(v34 - v45) + 
          v34*v45) + v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) + 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45))) + 
      mTsq*(v12^3*(v15 - v23 + 2*v34) + 
        v23*(-(v15*(3*v15 - 2*v23)*(v15 - v23)) - 
          (-11*v15^2 + 4*v15*v23 + v23^2)*v34 + 3*(-7*v15 + v23)*v34^2 + 
          13*v34^3) + (8*v15^3 - 4*v15^2*(v23 + 6*v34) + 
          v34*(5*v23^2 + 4*v23*v34 - 8*v34^2) + v15*(v23^2 + 24*v34^2))*v45 + 
        2*v23*(v15 - v34)*v45^2 + v12*(-13*v15^3 + 22*v15^2*v23 - 
          10*v15*v23^2 + v23^3 + 21*v15^2*v34 - 3*v23^2*v34 - 11*v15*v34^2 - 
          22*v23*v34^2 + 3*v34^3 - 4*(v15 - v34)*(v15 - v23 + v34)*v45 + 
          2*(v15 - v34)*v45^2) - v12^2*(3*v15^2 + 
          v34*(-10*v23 + 5*v34 + v45) + v15*(-3*v23 - 4*v34 + 5*v45)))))/
   (4*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*qsq^5*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)*
     (v15 - v23 - v34)*((v12 + v23)*(v12*(v15 - v23) + v23*v34) + 
      (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
    qsq^4*(-(v15*v34*(-2*v12 + v15 - 2*v23 + v34 + 4*v45)) + 
      mTsq^2*(5*v12 + 2*v15 + 5*v23 + 2*(v34 + v45)) + 
      mTsq*(4*v15^2 - v12*(2*v15 + 5*v34) + v34*(-2*v23 + 4*v34 + v45) + 
        v15*(-5*(v23 + 2*v34) + v45))) + 
    qsq^3*(mTsq^2*(3*v12^2 - 7*v12*v15 - 10*v15^2 + 14*v12*v23 + 
        11*v15*v23 + 3*v23^2 + 11*v12*v34 + 20*v15*v34 - 7*v23*v34 - 
        10*v34^2 + 2*(v12 + v23)*v45) + 
      v15*v34*(-(v12*(v15 - 2*v23 + 2*v45)) - v23*(v34 + 2*v45) + 
        v45*(v15 + v34 + 2*v45)) + mTsq*(-2*v15^3 - 3*v12^2*v34 + 
        v15^2*(5*v23 + 4*v34 - 6*v45) + v12*(5*v15^2 - 6*v15*v23 - 
          9*v15*v34 - 6*v23*v34 + 5*v34^2 + 2*(v15 + v34)*v45) + 
        v34*(5*v23*v34 - 2*v34^2 + 2*v23*v45 - 6*v34*v45 + v45^2) + 
        v15*(-3*v23^2 - 9*v23*v34 + 4*v34^2 + 2*(v23 + 9*v34)*v45 + 
          v45^2))) + qsq^2*mTsq*
     (v12^2*(v15^2 - 4*v23*v34 + v15*(-v23 + v34)) + 
      v23*v34*(-2*v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 5*v34)) + 
      (v15 - v34)*(3*v15^2 - 4*v15*v23 + 6*v23*v34 - 3*v34^2)*v45 + 
      5*(v15 - v34)^2*v45^2 - v12*(3*v15^3 + 2*v15*(2*v23^2 + 4*v23*v34 + 
          v34^2) - 5*v15*(v23 + 2*v34)*v45 + v15^2*(-7*v23 - 5*v34 + 6*v45) + 
        v34*(v23^2 - 7*v23*v34 - 5*v23*v45 + 4*v34*v45)) + 
      mTsq*(6*v15^3 + v12^2*(-9*v15 + 10*v23 + 12*v34) + 
        v15^2*(-17*v23 - 6*v34 + 6*v45) - v12*(5*v15^2 - 10*v23^2 + 
          3*v23*v34 + 17*v34^2 + v15*(3*v23 - 22*v34 - 3*v45) + 3*v34*v45) + 
        v15*(12*v23^2 + v23*(22*v34 - 3*v45) - 6*v34*(v34 + 2*v45)) + 
        v34*(-9*v23^2 + 6*v34*(v34 + v45) + v23*(-5*v34 + 3*v45)))) - 
    qsq*mTsq*(v12^2*(v15*(v15 - v23)^2 + v23*(-v15 + v23)*v34 + 
        v15*(v15 - v23)*v45 - (v15 + v23)*v34*v45) + 
      (v23*v34 + (v15 - v34)*v45)*(v15^2*v45 + (v23 - v45)*
         (-(v15*v45) + v34*(v34 + v45))) + mTsq*(v12^3*(v15 - v23 - 2*v34) + 
        v23*(-v15^3 + 3*v15^2*v23 - 2*v15*v23^2 - 5*v15^2*v34 + 
          2*v15*v23*v34 + v23^2*v34 + 13*v15*v34^2 - 5*v23*v34^2 - 7*v34^3 + 
          (v15 - v34)*(-4*v15 + 3*v23 + 4*v34)*v45) + 
        v12^2*(-5*v15^2 - 8*v23^2 + v15*(13*v23 + 2*v34 - 3*v45) + 
          2*v23*(-4*v34 + v45) + 3*v34*(v34 + v45)) - 
        v12*(7*v15^3 + v23^3 - 16*v23*v34^2 + v15*(8*v23^2 + 32*v23*v34 + 
            v34*(5*v34 - 8*v45)) - v23^2*(13*v34 + 2*v45) + 
          v15^2*(-16*v23 - 13*v34 + 4*v45) + v34^2*(v34 + 4*v45))) + 
      v12*(-2*v15^3*v45 - v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) + 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45)) + 
        v15*(-(v23^2*(v34 + v45)) + v34*v45*(v34 + 3*v45) + 
          v23*(v34^2 + v45^2)))))/
   (4*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (qsq^4*(v15*v34*(-v15 + v34) + mTsq^2*(-v12 - 4*v15 + v23 + 4*v34) + 
      mTsq*(2*v15^2 - v15*(v23 + v45) + v34*(v12 - 2*v34 + v45))) + 
    mTsq^2*(v12^3*(v15 - v23)*(v15 - v23 + v34) + 4*mTsq*(v12 + v23)*
       (v12 + 2*v15 - v23 - 2*v34)*(v12 + v15 - v34)*(-v15 + v23 + v34) + 
      (v23*v34 + (v15 - v34)*v45)*(v23*(v15^2 - v15*(v23 - 2*v34) - 
          v34*(v23 + 3*v34)) + 2*(v15 - v34)^2*v45) + 
      v12*(v23*(v15*(v15 - v23)^2 + (5*v15 - 2*v23)*(v15 - v23)*v34 + 
          (-5*v15 + 7*v23)*v34^2 - v34^3) - (5*v15*(v15 - v23)^2 + 
          (-9*v15^2 + v23^2)*v34 + (3*v15 + 10*v23)*v34^2 + v34^3)*v45 + 
        2*v23*(v15 - v34)*v45^2) + 
      v12^2*(3*v15^3 - v23*(v23^2 + 5*v23*v34 - 2*v34^2) + 
        v34*(5*v23 + v34)*v45 - v15^2*(7*v23 + 2*v34 + v45) + 
        v15*(5*v23^2 + 7*v23*v34 - v34^2 + v23*v45))) + 
    qsq^3*(8*mTsq^3*(v12 + 2*v15 - v23 - 2*v34) + 
      v15*v34*(-(v12*v15) + v23*v34 + (v15 - v34)*v45) + 
      mTsq^2*(-v12^2 - 8*v15^2 + v23^2 + 9*v23*v34 + 8*v34^2 - 
        v12*(9*v15 + v34) - 8*v34*v45 + v15*(v23 + 8*v45)) + 
      mTsq*(-2*v15^3 + v12^2*v34 + v12*(3*v15^2 - 2*v15*v23 + 3*v15*v34 + 
          2*v23*v34 - 3*v34^2) + v15^2*(3*v23 + 10*v34 - 2*v45) - 
        v15*(v23^2 + 3*v23*v34 + 10*v34^2 - v45^2) + 
        v34*(-3*v23*v34 + 2*v34^2 + 2*v34*v45 - v45^2))) + 
    qsq*mTsq*(4*mTsq^2*(v12 + 2*v15 - v23 - 2*v34)*(v12^2 - 2*v15^2 + 
        2*v15*v23 + v23^2 + 4*v15*v34 - 2*v23*v34 - 2*v34^2 + 
        2*v12*(-v15 + 2*v23 + v34)) + 
      v12^2*(-((v15 - v23)*(v15^2 - v15*v23 + v23*v34)) - 
        (v15*(v15 - v23) + (v15 + v23)*v34)*v45) + 
      (v23*v34 + (v15 - v34)*v45)*(-(v15^2*v45) + (v23 - v45)*
         (v34^2 + (v15 + v34)*v45)) + 
      v12*(2*v15^3*v45 + v15*(v34 + v45)*(v23^2 + v23*(v34 - v45) + 
          v34*v45) - v34*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45)) - 
        v15^2*((v34 - 2*v45)*v45 + v23*(v34 + 3*v45))) + 
      mTsq*(v12^3*(-v15 + v23 - 2*v34) + 
        v23*(v15*(3*v15 - 2*v23)*(v15 - v23) + (-11*v15^2 + 4*v15*v23 + 
            v23^2)*v34 - 3*(-7*v15 + v23)*v34^2 - 13*v34^3) - 
        (8*v15^3 - 4*v15^2*(v23 + 6*v34) + v34*(5*v23^2 + 4*v23*v34 - 
            8*v34^2) + v15*(v23^2 + 24*v34^2))*v45 + 2*v23*(-v15 + v34)*
         v45^2 + v12*(13*v15^3 - 22*v15^2*v23 + 10*v15*v23^2 - v23^3 - 
          21*v15^2*v34 + 3*v23^2*v34 + 11*v15*v34^2 + 22*v23*v34^2 - 
          3*v34^3 + 4*(v15 - v34)*(v15 - v23 + v34)*v45 + 
          2*(-v15 + v34)*v45^2) + v12^2*(3*v15^2 + 
          v34*(-10*v23 + 5*v34 + v45) + v15*(-3*v23 - 4*v34 + 5*v45)))) + 
    qsq^2*mTsq*(12*mTsq^2*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34) + 
      v12^2*(v15^2 + 2*v23*v34 + v15*(-v23 + v34)) - 
      v23*v34*(-2*v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 7*v34)) + 
      (3*v15^3 + (4*v23 - 3*v34)*v34^2 - v15^2*(2*v23 + 9*v34) + 
        v15*v34*(2*v23 + 9*v34))*v45 + 3*(v15 - v34)*(v15 + v34)*v45^2 + 
      v12*(-3*v15^3 - 2*v15*(v23^2 + v34^2) + v15^2*(5*v23 + 7*v34 - 4*v45) + 
        v15*(3*v23 - 2*v34)*v45 + v34*(v23^2 - 5*v23*v34 - 3*v23*v45 + 
          2*v34*v45)) + mTsq*(12*v15^3 - 3*v12*(v15 - v34)*
         (v15 + v23 + 7*v34) - v12^2*(5*v15 + 8*v34) - 
        3*v15^2*(7*v23 + 12*v34) + 3*v12*(3*v15 - v34)*v45 + 
        v15*(8*v23^2 + 36*v34^2 - 6*v45^2 + 3*v23*(6*v34 + v45)) + 
        v34*(5*v23^2 + 3*v23*(v34 - 3*v45) + 6*(-2*v34^2 + v45^2)))))/
   (4*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv12_0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-qsq^5 - 2*mTsq^2*(v12 + v23)^3 - 
    qsq^3*(16*mTsq^2 - 2*mTsq*(5*v12 + 7*v23 - 6*v45) + 
      (2*v12 + v23 - 3*v45)*(v23 - v45)) + 
    qsq^4*(8*mTsq - v12 - 2*v23 + 3*v45) + 
    qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + (3*v12 + v23 - 2*v45)*
       (v23*(v12 + v23) + (v12 - 3*v23)*v45)) + 
    qsq^2*(-24*mTsq^2*(v12 + v23) - (v12 - v45)*(v23 - v45)^2 + 
      mTsq*(3*v12^2 + 14*v12*v23 + 7*v23^2 - 4*(v12 + 5*v23)*v45 + 4*v45^2)))/
   (2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*((qsq - 4*mTsq)*(qsq^4 - qsq*mTsq*(v12^2 + 6*v12*v23 + 
        v23*(5*v23 - 8*v45)) + qsq^2*((2*v12 + v23 - 3*v45)*(v23 - v45) - 
        4*mTsq*(v12 + 2*v23 - v45)) + qsq^3*(-4*mTsq + v12 + 2*v23 - 
        3*v45) + qsq*(v12 - v45)*(v23 - v45)^2 - mTsq*(v12 + v23)*
       (v23*(v23 - 3*v45) + v12*(v23 + v45))))/
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq*(-qsq^4 + qsq^2*(-((2*v12 + v23 - 3*v45)*(v23 - v45)) + 
       4*mTsq*(v12 + 2*v23 - v45)) + qsq^3*(4*mTsq - v12 - 2*v23 + 3*v45) + 
     mTsq*(v12 + v23)*(v23*(v23 - 3*v45) + v12*(v23 + v45)) + 
     qsq*(-((v12 - v45)*(v23 - v45)^2) + mTsq*(v12^2 + 6*v12*v23 + 5*v23^2 - 
         8*v23*v45))))/(2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-qsq^5 - 2*mTsq^2*(v12 + v23)^3 - 
    qsq^3*(16*mTsq^2 - 2*mTsq*(5*v12 + 7*v23 - 6*v45) + 
      (2*v12 + v23 - 3*v45)*(v23 - v45)) + 
    qsq^4*(8*mTsq - v12 - 2*v23 + 3*v45) + 
    qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + (3*v12 + v23 - 2*v45)*
       (v23*(v12 + v23) + (v12 - 3*v23)*v45)) + 
    qsq^2*(-24*mTsq^2*(v12 + v23) - (v12 - v45)*(v23 - v45)^2 + 
      mTsq*(3*v12^2 + 14*v12*v23 + 7*v23^2 - 4*(v12 + 5*v23)*v45 + 4*v45^2)))/
   (2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv12_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(4*qsq^4 + 4*qsq^3*(4*mTsq + 2*v12 + 3*v23 - 3*v45) + 
     2*qsq^2*(3*(v12 + v23)*(4*mTsq + v12 + 2*v23) - 
       4*(4*mTsq + 2*v12 + 3*v23)*v45 + 6*v45^2) + 
     qsq*((v12 + v23)^2*(12*mTsq + 2*v12 + 5*v23) - 
       2*(v12 + v23)*(12*mTsq + 3*v12 + 7*v23)*v45 + 
       4*(4*mTsq + 2*v12 + 3*v23)*v45^2 - 4*v45^3) + 
     (v12 + v23)*(2*mTsq*((v12 + v23)^2 - 4*v23*v45) + 
       v23*(2*v12^2 + v12*v23 + v23^2 - 3*(v12 + v23)*v45 + 2*v45^2)))/
    (qsq*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  -1/4*((qsq - 4*mTsq)*((2*qsq + v12 + v23)*(2*qsq^2*(4*mTsq + v12) + 
        (v12 + v23)*((2*v12 - v23)*v23 + 2*mTsq*(v12 + v23)) + 
        qsq*(2*v12^2 + 3*v12*v23 - v23^2 + 8*mTsq*(v12 + v23))) - 
      (8*qsq^2*(2*mTsq + v12) + (3*v12 - v23)*v23*(v12 + v23) + 
        qsq*(6*v12^2 + 8*v12*v23 - 2*v23^2 + 8*mTsq*(v12 + v23)))*v45 + 
      4*qsq*v12*v45^2))/(qsq^2*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[-4*qsq*mTsq + v23^2]*((v12 - v23)*(qsq + v23) + 
     (2*qsq + 8*mTsq + v12 + 3*v23)*v45 - 2*v45^2))/
   (2*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  ((qsq - 4*mTsq)*Sqrt[-4*qsq*mTsq + v23^2]*
    ((qsq + v23)*(2*qsq + v12 + v23) + (-2*qsq + v12 - v23)*v45))/
   (2*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^5 + v12^3*(v12 - v23)*v23 - 
     4*mTsq^2*(v12 + v23)^3 + qsq^4*(4*v12 + 6*v23 - 6*v45) + 
     mTsq*v12*((v12 - 5*v23)*(v12 + v23)^2 + 2*(v12^2 + 3*v23^2)*v45) - 
     qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(v12 + 2*v23) + 
       2*(5*v12 + 6*v23)*v45 - 6*v45^2 + 8*mTsq*(v12 + v23 + v45)) - 
     qsq^2*(-2*v12^3 + 48*mTsq^2*(v12 + v23) - 3*v12^2*(v23 - 2*v45) - 
       2*(v23 - v45)^3 + v12*(-7*v23^2 + 14*v23*v45 - 8*v45^2) + 
       2*mTsq*(3*v12^2 + 16*v12*v23 + 5*v23^2 + 6*v12*v45 - 2*v23*v45 - 
         4*v45^2)) + qsq*(8*mTsq^2*(-3*(v12 + v23)^2 + 2*(-v12 + v23)*v45) + 
       v12*(v12^3 + v12^2*(v23 - 2*v45) + 3*v12*v45*(-v23 + v45) + 
         (v23 - v45)*(2*v23^2 - 3*v23*v45 + 2*v45^2)) + 
       2*mTsq*(v12^3 - v23*(v23 - 2*v45)*(2*v23 - v45) - 
         3*v12^2*(4*v23 + v45) + v12*(-11*v23^2 + 2*v23*v45 + 6*v45^2)))))/
   (2*qsq*(qsq + v12)*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/2*((qsq - 4*mTsq)*Sqrt[-4*qsq*mTsq + v12^2]*
     (2*qsq^5 - mTsq*v12*(v12 + v23)^3 + 
      qsq^3*(-3*v12^2 + v12*(7*v23 - 4*v45) + 
        4*mTsq*(-3*v12 + v23 - 2*v45) + 6*(v23 - v45)^2) + 
      2*qsq^4*(v12 + 3*v23 - 3*v45) - v12^3*v23*(v12 + v23 - 2*v45) + 
      qsq*(-(v12*(v12^3 + 5*v12^2*v23 - 2*v23^3 + 4*mTsq*(v12 + v23)*
            (2*v12 + v23))) + (2*mTsq*(v12 - v23)*(3*v12 + v23) + 
          v12*(4*v12^2 + 3*v12*v23 - 5*v23^2))*v45 + 3*v12*(-v12 + v23)*
         v45^2) + qsq^2*(-4*v12^3 - 3*v12^2*(v23 - 2*v45) + 
        2*(v23 - v45)^3 + v12*(7*v23^2 - 10*v23*v45 + 2*v45^2) + 
        2*mTsq*(-9*v12^2 + v23^2 - 6*v23*v45 + 4*v45^2 + 
          2*v12*(-2*v23 + v45)))))/(qsq^2*(qsq + v12)*(4*qsq*mTsq - v12^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(2*qsq^6 + qsq^5*(8*mTsq + 7*(v12 + v23) - 6*v45) + 
     v12^3*v23^2*(v12 + 3*v23 - 2*v45) - 4*mTsq^2*(v12 + v23)*
      (v12^2 - 4*v12*v23 - v23^2)*v45 + qsq^4*(9*v12^2 + 23*v12*v23 + 
       8*v23^2 + 8*mTsq*(3*v12 + 2*v23 - v45) - 15*(v12 + v23)*v45 + 
       6*v45^2) + qsq^3*(5*v12^3 + 27*v12^2*v23 + 25*v12*v23^2 + 3*v23^3 + 
       32*mTsq^2*v45 - 2*(3*v12 + v23)*(2*v12 + 5*v23)*v45 + 
       9*(v12 + v23)*v45^2 - 2*v45^3 + 8*mTsq*(3*v12^2 + 6*v12*v23 + v23^2 - 
         2*v12*v45 + v23*v45 - v45^2)) + mTsq*v12*v23*
      (v12^3 + v12^2*(5*v23 - 4*v45) + 3*v12*v23*(v23 + 4*v45) - 
       v23*(v23^2 - 8*v23*v45 + 8*v45^2)) + 
     qsq^2*(v12^4 + v12^3*(13*v23 - 3*v45) - v23*(v23 - v45)^2*v45 + 
       32*mTsq^2*(v12 + 2*v23 - v45)*v45 + 3*v12^2*(9*v23^2 - 8*v23*v45 + 
         v45^2) + v12*(9*v23^3 - 20*v23^2*v45 + 11*v23*v45^2 - v45^3) + 
       mTsq*(9*v12^3 + 45*v12^2*v23 + 27*v12*v23^2 - v23^3 - 
         12*(v12 - 2*v23)*(v12 + v23)*v45 - 4*(3*v12 + 7*v23)*v45^2 + 
         8*v45^3)) + qsq*(-16*mTsq^2*v45*(-2*v23*(2*v12 + v23) + 
         (v12 + v23)*v45) + v12*v23*(v12*(v12 + v23)*(2*v12 + 9*v23) - 
         (5*v12^2 + 12*v12*v23 + v23^2)*v45 + (3*v12 + v23)*v45^2) + 
       mTsq*(v12^4 + v12^3*(14*v23 - 3*v45) + 3*v12^2*v23*(8*v23 - v45) + 
         v12*(2*v23 - v45)*(v23^2 + 20*v23*v45 - 4*v45^2) - 
         v23*(v23 - 2*v45)*(v23^2 - 5*v23*v45 + 2*v45^2))))/
    (qsq*(qsq + v12)*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
     Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  -1/2*((qsq - 4*mTsq)*(qsq^5*(8*mTsq + v12 + v23 + 2*v45) + 
      qsq^4*((v12 + v23)*(20*mTsq + 3*v12 + 2*v23) - 8*mTsq*v45 + 
        3*(v12 + v23)*v45 - 6*v45^2) + 
      qsq^2*((v12 + v23)*(v12^2*(7*mTsq + v12) + 2*v12*(13*mTsq + 3*v12)*
           v23 + (7*mTsq + 3*v12)*v23^2) + 
        (-v12^3 + 2*v12*v23*(-10*mTsq + v23) + v23^2*(-4*mTsq + v23))*v45 - 
        (3*v12^2 + 11*v12*v23 + 4*v23^2 + 8*mTsq*(v12 + v23))*v45^2 + 
        (8*mTsq + 5*(v12 + v23))*v45^3 - 2*v45^4) + v12*v23*(v12 + v23)*
       (v12^2*v23 + mTsq*((v12 + v23)^2 + 2*(v12 - v23)*v45)) + 
      qsq^3*(3*v12^3 + 9*v12^2*v23 + 7*v12*v23^2 + v23^3 + 
        2*v23*(2*v12 + v23)*v45 - 9*(v12 + v23)*v45^2 + 6*v45^3 + 
        2*mTsq*(9*v12^2 + 22*v12*v23 + 9*v23^2 - 6*(v12 + v23)*v45 - 
          4*v45^2)) + qsq*(mTsq*((v12 + v23)^2*(v12^2 + 8*v12*v23 + v23^2) + 
          (v12 + v23)*(3*v12^2 - 6*v12*v23 - v23^2)*v45 - 
          2*(3*v12^2 + v23^2)*v45^2) + v12*v23*
         (v12*(v12 + v23)*(2*v12 + 3*v23) + (-v12^2 + v23^2)*v45 - 
          3*(v12 + v23)*v45^2 + 2*v45^3))))/(qsq^2*(qsq + v12)*
     Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
     Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq^2*(2*qsq^4 + qsq^3*(-8*mTsq + v12 + 5*v23 - 2*v45) - 
     qsq^2*(v12^2 - 4*v12*v23 - 3*v23^2 + 2*(v12 + v23)*v45 + 2*v45^2 + 
       4*mTsq*(v12 + 5*v23 + 2*v45)) + mTsq*(3*v12^3 - v23^2*(v23 - 2*v45) + 
       v12*v23*(-7*v23 + 4*v45) - v12^2*(3*v23 + 14*v45)) + 
     qsq*(-((v23 - v45)*(v12^2 + v12*(-3*v23 + v45) + v45*(-v23 + 2*v45))) + 
       2*mTsq*(3*v12^2 + v23*(-5*v23 + 4*v45) - 2*v12*(5*v23 + 6*v45)))))/
   (4*(qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq^2*(qsq^3 - 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12^2 - 6*v12*v23 + v23^2) + qsq^2*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq*(v12 - v45)*(v23 - v45))*(2*qsq + v12 + v23 - 2*v45))/
   (2*(qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 
  (qsq^2*(-((qsq + v23)*(qsq^3 + qsq*v12*(-8*mTsq + v12) + 
        2*qsq^2*(-2*mTsq + v12) - mTsq*(3*v12 - v23)*(v12 + v23))) + 
     (4*qsq^3 + 4*qsq^2*(-2*mTsq + v12 + v23) - 
       2*mTsq*(v12^2 + 4*v12*v23 - v23^2) + 
       qsq*((v12 + v23)^2 - 4*mTsq*(3*v12 + v23)))*v45 - 
     qsq*(5*qsq + 2*v12 + 3*v23)*v45^2 + 2*qsq*v45^3))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq^2*(qsq^3 + qsq*(-8*mTsq*v23 + (v23 - v45)^2) - 
     2*qsq^2*(2*mTsq - v23 + v45) + mTsq*(v12^2 - 2*v12*(v23 + 2*v45) + 
       v23*(-3*v23 + 4*v45))))/(2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (-3*qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^8 + 
     qsq^7*(-8*mTsq + 8*v12 + 6*v23 - 10*v45) + 
     qsq^6*(-32*mTsq^2 + 11*v12^2 + 23*v12*v23 + 6*v23^2 - 
       8*mTsq*(5*v12 + 4*v23 - 2*v45) - 34*v12*v45 - 24*v23*v45 + 20*v45^2) + 
     mTsq*(4*mTsq^2*(v12 + v23)^5 + mTsq*v12*(v12 + v23)^2*
        ((v12 + v23)^2*(v12 + 3*v23) - 2*(3*v12^2 + v23^2)*v45) + 
       v12^3*(v12 - v23)*v23*((v12 + v23)^2 - 8*(v12 + v23)*v45 + 8*v45^2)) + 
     qsq^5*(128*mTsq^3 + 5*v12^3 + v12^2*(31*v23 - 38*v45) - 
       48*mTsq^2*(v12 + v23 - 2*v45) - 4*mTsq*(17*v12^2 + 32*v12*v23 + 
         11*v23^2 - 3*(7*v12 + 5*v23)*v45) + 2*(v23 - v45)*
        (v23^2 - 8*v23*v45 + 10*v45^2) + v12*(22*v23^2 - 76*v23*v45 + 
         56*v45^2)) + qsq^4*(-v12^4 + 320*mTsq^3*(v12 + v23) + 
       v12^3*(15*v23 - 13*v45) - 2*(2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
       16*mTsq^2*(v12^2 - v12*v23 + 14*v12*v45 + 8*v23*v45 - 4*v45^2) + 
       v12^2*(29*v23^2 - 79*v23*v45 + 48*v45^2) + 
       v12*(7*v23^3 - 52*v23^2*v45 + 90*v23*v45^2 - 44*v45^3) - 
       4*mTsq*(12*v12^3 + 45*v12^2*v23 + 37*v12*v23^2 + 6*v23^3 - 
         (29*v12^2 + 62*v12*v23 + 13*v23^2)*v45 + (11*v12 + 5*v23)*v45^2 + 
         4*v45^3)) + qsq*(-(v12^3*(v12 - v23)*v23*(v12 - v45)*(v23 - v45)) + 
       8*mTsq^3*(v12 + v23)^2*(5*(v12 + v23)^2 + 2*(v12 - v23)*v45) + 
       2*mTsq^2*((v12 + v23)^2*(6*v12^3 + 15*v12^2*v23 + 14*v12*v23^2 + 
           v23^3) - (v12 + v23)*(21*v12^3 - 25*v12^2*v23 + 7*v12*v23^2 + 
           5*v23^3)*v45 + 4*(v12^3 - 9*v12^2*v23 - v12*v23^2 + v23^3)*
          v45^2) + mTsq*v12*(v12*(v12 + v23)*(v12^3 + 3*v12^2*v23 - 
           13*v12*v23^2 - 7*v23^3) + (-9*v12^4 - 19*v12^3*v23 + 
           75*v12^2*v23^2 + 39*v12*v23^3 - 6*v23^4)*v45 + 
         2*(9*v12^3 - 13*v12^2*v23 - 33*v12*v23^2 + 5*v23^3)*v45^2 - 
         4*(2*v12^2 - 7*v12*v23 + v23^2)*v45^3)) + 
     qsq^3*(-v12^5 - v12^4*(v23 - 2*v45) + v12^3*(15*v23 - 11*v45)*
        (v23 - v45) - 2*v12*(5*v23 - 4*v45)*(v23 - 2*v45)*(v23 - v45)*v45 + 
       2*(v23 - v45)^3*v45^2 + 64*mTsq^3*(5*(v12 + v23)^2 + 
         (v12 - v23)*v45) + v12^2*(v23 - v45)*(9*v23^2 - 39*v23*v45 + 
         26*v45^2) + 4*mTsq^2*(17*v12^3 + 29*v12^2*v23 + 27*v12*v23^2 + 
         7*v23^3 + 4*(7*v12^2 + 22*v12*v23 - v23^2)*v45 - 
         8*(5*v12 + v23)*v45^2) + 2*mTsq*(-5*v12^4 + 
         v12^3*(-53*v23 + 16*v45) + v12^2*(-85*v23^2 + 156*v23*v45 - 
           26*v45^2) - 2*(v23 - v45)*(v23^3 - v23*v45^2 + 2*v45^3) - 
         v12*(35*v23^3 - 98*v23^2*v45 + 72*v23*v45^2 + 2*v45^3))) + 
     qsq^2*(32*mTsq^3*(5*(v12 + v23)^3 + 2*(v12 - v23)*(v12 + v23)*v45) + 
       2*mTsq^2*(23*v12^4 + 68*v12^3*v23 + 90*v12^2*v23^2 + 52*v12*v23^3 + 
         7*v23^4 + 2*(-13*v12^3 + 59*v12^2*v23 + 13*v12*v23^2 - 11*v23^3)*
          v45 + 16*(-2*v12^2 - 5*v12*v23 + v23^2)*v45^2 + 
         8*(v12 - v23)*v45^3) + v12*(-(v12*(7*v23 - 5*v45)*(v23 - v45)^2*
           v45) + (3*v23 - 2*v45)*(v23 - v45)^2*v45^2 + 
         v12^4*(-2*v23 + v45) + v12^3*(v23^2 + 2*v23*v45 - v45^2) + 
         v12^2*(5*v23^3 - 14*v23^2*v45 + 11*v23*v45^2 - 3*v45^3)) + 
       mTsq*(3*v12^5 - 4*v23*(v23 - v45)^3*v45 - v12^4*(19*v23 + 24*v45) + 
         v12^3*(-77*v23^2 + 108*v23*v45 + 16*v45^2) + 
         v12^2*(-65*v23^3 + 228*v23^2*v45 - 168*v23*v45^2 + 4*v45^3) + 
         v12*(-10*v23^4 + 28*v23^3*v45 - 52*v23^2*v45^2 + 24*v23*v45^3 + 
           4*v45^4)))))/(2*(qsq + v12)*(4*qsq*mTsq - v12^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(-qsq^3 + 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12 + v23)^2 - qsq*(v23 - v45)^2 + 
     2*qsq^2*(2*mTsq - v23 + v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
    2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^4*(v12 - v23 - 2*v45) + 
     qsq^3*((v12 - v23)*(-4*mTsq + v12 + 2*v23) - (5*v12 + 3*v23)*v45 + 
       6*v45^2) + mTsq*(-((v12 - v23)*v23*(v12 + v23)^2) + 
       (v12 + v23)*(-v12^2 + 12*v12*v23 - 3*v23^2 + 8*mTsq*(v12 + v23))*v45 + 
       2*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     qsq^2*(32*mTsq^2*v45 - (v23 - v45)*(-2*v12^2 + v12*v23 + v23^2 + 
         7*v12*v45 + 3*v23*v45 - 6*v45^2) - 4*mTsq*(v12^2 + v12*v23 - 
         2*v23^2 - 5*v12*v45 + v23*v45 - 2*v45^2)) + 
     qsq*(32*mTsq^2*(v12 + v23)*v45 + (v23 - v45)^2*(v12*(v12 - v23) - 
         (3*v12 + v23)*v45 + 2*v45^2) + mTsq*(-v12^3 - 5*v12^2*v23 + 
         v12*v23^2 + 5*v23^3 + 2*(3*v12^2 + 18*v12*v23 - 5*v23^2)*v45 + 
         8*(-v12 + v23)*v45^2 - 8*v45^3))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(v12 - v23)*
     (qsq^3 + 4*qsq*mTsq*(v12 + v23) + mTsq*(v12 + v23)^2 + 
      qsq^2*(4*mTsq + v12 + v23 - 2*v45) + qsq*(v12 - v45)*(v23 - v45)))/
    ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(2*qsq^4 - mTsq*(v12 + v23)^3 + 
     qsq^3*(-8*mTsq + 3*(v12 + v23) - 4*v45) + 
     qsq^2*(v12^2 + 4*v12*v23 + v23^2 - 12*mTsq*(v12 + v23) - 
       2*(3*v12 + v23)*v45 + 2*v45^2) + qsq*(-6*mTsq*(v12 + v23)^2 + 
       (v23 - v45)*(v12^2 + v12*v23 - 3*v12*v45 + v23*v45))))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^5 + qsq^4*(6*v12 + 4*v23 - 6*v45) - 
     qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(2*v12 + v23) + 
       2*(6*v12 + 5*v23)*v45 - 6*v45^2 + 4*mTsq*(3*v12 + v23 + 2*v45)) + 
     mTsq*(v12 + v23)*(-4*mTsq*(v12 + v23)^2 + 
       v23*(-5*v12^2 - 4*v12*v23 + v23^2 + 6*v12*v45 - 2*v23*v45)) + 
     qsq^2*(2*v12^3 + v23^3 - 48*mTsq^2*(v12 + v23) + 
       v12^2*(7*v23 - 6*v45) + 2*v12*(v23 - 3*v45)*(2*v23 - v45) - 
       6*v23^2*v45 + 8*v23*v45^2 - 2*v45^3 - 2*mTsq*(7*v12^2 + 16*v12*v23 + 
         v23^2 - 4*v12*v45 + 8*v23*v45 - 4*v45^2)) + 
     qsq*(-24*mTsq^2*(v12 + v23)^2 + v23*(v12 - v45)*(2*v12^2 + v12*v23 + 
         v23^2 - 3*(v12 + v23)*v45 + 2*v45^2) + 
       2*mTsq*(-2*v12^3 - 13*v12^2*v23 - 10*v12*v23^2 + v23^3 + 
         (5*v12 - 3*v23)*(v12 + v23)*v45 - 2*(v12 - 3*v23)*v45^2))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^5 + qsq^4*(-6*v12 - 4*v23 + 6*v45) + 
     mTsq*(v12 + v23)*((v12 + v23)*((5*v12 - v23)*v23 + 4*mTsq*(v12 + v23)) + 
       2*v23*(-3*v12 + v23)*v45) + qsq^3*(32*mTsq^2 - 
       3*(v12 + v23)*(2*v12 + v23) + 2*(6*v12 + 5*v23)*v45 - 6*v45^2 + 
       4*mTsq*(3*v12 + v23 + 2*v45)) + qsq^2*(-2*v12^3 - v23^3 + 
       48*mTsq^2*(v12 + v23) - 2*v12*(v23 - 3*v45)*(2*v23 - v45) + 
       6*v23^2*v45 - 8*v23*v45^2 + 2*v45^3 + v12^2*(-7*v23 + 6*v45) + 
       2*mTsq*(7*v12^2 + 16*v12*v23 + v23^2 - 4*v12*v45 + 8*v23*v45 - 
         4*v45^2)) + qsq*(24*mTsq^2*(v12 + v23)^2 - 
       v23*(v12 - v45)*(2*v12^2 + v12*v23 + v23^2 - 3*(v12 + v23)*v45 + 
         2*v45^2) + 2*mTsq*(2*v12^3 + 13*v12^2*v23 + 10*v12*v23^2 - v23^3 - 
         (5*v12 - 3*v23)*(v12 + v23)*v45 + 2*(v12 - 3*v23)*v45^2))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-2*qsq^2*(qsq^3 - 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12^2 - 6*v12*v23 + v23^2) + qsq^2*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq*(v12 - v45)*(v23 - v45))*(2*qsq + v12 + v23 - 2*v45))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^7 + 2*qsq^6*(3*v12 + 4*v23 - 5*v45) + 
     qsq^5*(-32*mTsq^2 + 6*v12^2 + 21*v12*v23 + 13*v23^2 - 
       4*mTsq*(3*v12 + v23) - 6*(4*v12 + 5*v23)*v45 + 20*v45^2) - 
     2*qsq^4*(-v12^3 - 5*v23^3 + 8*mTsq^2*(3*v12 + 7*v23 - 4*v45) + 
       17*v23^2*v45 - 20*v23*v45^2 + 10*v45^3 + 9*v12^2*(-v23 + v45) + 
       mTsq*(9*v12^2 + 24*v12*v23 + 7*v23^2 - 8*(v12 + 2*v23)*v45) - 
       3*v12*(5*v23^2 - 10*v23*v45 + 6*v45^2)) + 
     qsq^3*(v23*(5*v12^3 + 21*v12^2*v23 + 21*v12*v23^2 + 3*v23^3) - 
       128*mTsq^3*v45 - 4*(v12^3 + 9*v12^2*v23 + 14*v12*v23^2 + 4*v23^3)*
        v45 + 6*(3*v12^2 + 9*v12*v23 + 4*v23^2)*v45^2 - 
       4*(6*v12 + 5*v23)*v45^3 + 10*v45^4 - 8*mTsq^2*(v12^2 + 22*v12*v23 + 
         17*v23^2 + 6*v12*v45 - 22*v23*v45 + 8*v45^2) - 
       2*mTsq*(v12^3 + 34*v12^2*v23 + 37*v12*v23^2 + 8*v23^3 + 
         (5*v12^2 - 44*v12*v23 - 37*v23^2)*v45 - 4*(v12 - 9*v23)*v45^2)) + 
     qsq^2*(-192*mTsq^3*(v12 + v23)*v45 + 4*mTsq^2*(5*v12^3 - 21*v12^2*v23 - 
         45*v12*v23^2 - 19*v23^3 - 2*(v12 - v23)*(17*v12 + 21*v23)*v45 + 
         4*(5*v12 - 9*v23)*v45^2 + 8*v45^3) + 
       mTsq*(6*v12^4 - 21*v12^3*v23 - 87*v12^2*v23^2 - 51*v12*v23^3 - 
         7*v23^4 - 2*(v12 + v23)*(18*v12^2 - 31*v12*v23 - 29*v23^2)*v45 + 
         2*(25*v12^2 - 32*v12*v23 - 49*v23^2)*v45^2 - 16*(v12 - 4*v23)*
          v45^3) + 2*(v23 - v45)*(v12*v23*(2*v12^2 + 6*v12*v23 + 3*v23^2) - 
         (v12^3 + 6*v12^2*v23 + 8*v12*v23^2 + v23^3)*v45 + 
         3*v12*(v12 + v23)*v45^2 + (-3*v12 + v23)*v45^3 + v45^4)) + 
     mTsq*(v12 + v23)*(-16*mTsq^2*(v12 + v23)^2*v45 + 
       2*mTsq*((v12 + v23)^2*(v12^2 - 2*v12*v23 - v23^2) - 
         2*(2*v12 - v23)*(v12 + v23)*(v12 + 3*v23)*v45 + 
         2*(v12^2 + 8*v12*v23 - v23^2)*v45^2) - v23*(v12 - v45)*
        (-2*v12^3 + v23*(v23 - 2*v45)*(v23 - v45) + 3*v12^2*(v23 + 3*v45) + 
         v12*(6*v23^2 - 2*v23*v45 - 6*v45^2))) + 
     qsq*(-96*mTsq^3*(v12 + v23)^2*v45 + 
       4*mTsq^2*((v12 + v23)^2*(3*v12^2 - 8*v12*v23 - 5*v23^2) - 
         2*(v12 + v23)*(8*v12^2 + 9*v12*v23 - 9*v23^2)*v45 + 
         4*(5*v12 - 3*v23)*(v12 + v23)*v45^2 - 4*(v12 - 3*v23)*v45^3) + 
       v23*(v12 - v45)*(v23 - v45)^2*(v12^2 + (v23 - 2*v45)*v45 + 
         v12*(3*v23 + v45)) + mTsq*(2*v12^5 + v12^4*(5*v23 - 14*v45) + 
         v12^3*(-28*v23^2 - 30*v23*v45 + 30*v45^2) + 
         v12^2*(-44*v23^3 + 32*v23^2*v45 + 24*v23*v45^2 - 22*v45^3) + 
         v12*(-14*v23^4 + 70*v23^3*v45 - 50*v23^2*v45^2 + 24*v23*v45^3 + 
           4*v45^4) - v23*(v23^4 - 14*v23^3*v45 + 36*v23^2*v45^2 - 
           38*v23*v45^3 + 20*v45^4)))))/
   (2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^7 - 2*qsq^6*(3*v12 + 4*v23 - 5*v45) + 
     qsq^5*(32*mTsq^2 - 6*v12^2 - 13*v23^2 + 4*mTsq*(3*v12 + v23) + 
       30*v23*v45 - 20*v45^2 + 3*v12*(-7*v23 + 8*v45)) + 
     2*qsq^4*(-v12^3 - 5*v23^3 + 8*mTsq^2*(3*v12 + 7*v23 - 4*v45) + 
       17*v23^2*v45 - 20*v23*v45^2 + 10*v45^3 + 9*v12^2*(-v23 + v45) + 
       mTsq*(9*v12^2 + 24*v12*v23 + 7*v23^2 - 8*(v12 + 2*v23)*v45) - 
       3*v12*(5*v23^2 - 10*v23*v45 + 6*v45^2)) + 
     qsq^3*(-(v23*(5*v12^3 + 21*v12^2*v23 + 21*v12*v23^2 + 3*v23^3)) + 
       128*mTsq^3*v45 + 4*(v12^3 + 9*v12^2*v23 + 14*v12*v23^2 + 4*v23^3)*
        v45 - 6*(3*v12^2 + 9*v12*v23 + 4*v23^2)*v45^2 + 
       4*(6*v12 + 5*v23)*v45^3 - 10*v45^4 + 8*mTsq^2*(v12^2 + 22*v12*v23 + 
         17*v23^2 + 6*v12*v45 - 22*v23*v45 + 8*v45^2) + 
       2*mTsq*(v12^3 + 34*v12^2*v23 + 37*v12*v23^2 + 8*v23^3 + 
         (5*v12^2 - 44*v12*v23 - 37*v23^2)*v45 - 4*(v12 - 9*v23)*v45^2)) + 
     qsq^2*(192*mTsq^3*(v12 + v23)*v45 - 4*mTsq^2*(5*v12^3 - 21*v12^2*v23 - 
         45*v12*v23^2 - 19*v23^3 - 2*(v12 - v23)*(17*v12 + 21*v23)*v45 + 
         4*(5*v12 - 9*v23)*v45^2 + 8*v45^3) + 
       mTsq*(-6*v12^4 + 21*v12^3*v23 + 87*v12^2*v23^2 + 51*v12*v23^3 + 
         7*v23^4 + 2*(v12 + v23)*(18*v12^2 - 31*v12*v23 - 29*v23^2)*v45 + 
         2*(-25*v12^2 + 32*v12*v23 + 49*v23^2)*v45^2 + 16*(v12 - 4*v23)*
          v45^3) - 2*(v23 - v45)*(v12*v23*(2*v12^2 + 6*v12*v23 + 3*v23^2) - 
         (v12^3 + 6*v12^2*v23 + 8*v12*v23^2 + v23^3)*v45 + 
         3*v12*(v12 + v23)*v45^2 + (-3*v12 + v23)*v45^3 + v45^4)) + 
     mTsq*(v12 + v23)*(-2*mTsq*(v12 + v23)^2*(v12^2 - 2*v12*v23 - v23^2) + 
       16*mTsq^2*(v12 + v23)^2*v45 + 4*mTsq*(2*v12 - v23)*(v12 + v23)*
        (v12 + 3*v23)*v45 - 4*mTsq*(v12^2 + 8*v12*v23 - v23^2)*v45^2 + 
       v23*(v12 - v45)*(-2*v12^3 + v23*(v23 - 2*v45)*(v23 - v45) + 
         3*v12^2*(v23 + 3*v45) + v12*(6*v23^2 - 2*v23*v45 - 6*v45^2))) + 
     qsq*(96*mTsq^3*(v12 + v23)^2*v45 + 4*mTsq^2*
        (-((v12 + v23)^2*(3*v12^2 - 8*v12*v23 - 5*v23^2)) + 
         2*(v12 + v23)*(8*v12^2 + 9*v12*v23 - 9*v23^2)*v45 - 
         4*(5*v12 - 3*v23)*(v12 + v23)*v45^2 + 4*(v12 - 3*v23)*v45^3) - 
       v23*(v12 - v45)*(v23 - v45)^2*(v12^2 + (v23 - 2*v45)*v45 + 
         v12*(3*v23 + v45)) + mTsq*(-2*v12^5 + v12^4*(-5*v23 + 14*v45) + 
         v12^3*(28*v23^2 + 30*v23*v45 - 30*v45^2) + 
         v12^2*(44*v23^3 - 32*v23^2*v45 - 24*v23*v45^2 + 22*v45^3) + 
         2*v12*(7*v23^4 - 35*v23^3*v45 + 25*v23^2*v45^2 - 12*v23*v45^3 - 
           2*v45^4) + v23*(v23^4 - 14*v23^3*v45 + 36*v23^2*v45^2 - 
           38*v23*v45^3 + 20*v45^4)))))/
   (2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq^2*(qsq^3 - 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12^2 - 6*v12*v23 + v23^2) + qsq^2*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq*(v12 - v45)*(v23 - v45))*(2*qsq + v12 + v23 - 2*v45))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*(4*qsq^7 + 4*qsq^6*(3*v12 + 4*v23 - 5*v45) - 
     2*qsq^5*(32*mTsq^2 + 12*mTsq*v12 - 6*v12^2 + 4*mTsq*v23 - 21*v12*v23 - 
       13*v23^2 + 8*(mTsq + 3*v12 + 4*v23)*v45 - 20*v45^2) + 
     mTsq*(v12 + v23)*((v12 + v23)^2*(2*mTsq*(v12 - 3*v23)*(v12 + v23) + 
         v23*(2*v12^2 - 7*v12*v23 + v23^2)) - (v12 + v23)*
        (8*mTsq*(v12 - 2*v23)*(v12 + v23) + v23*(11*v12^2 - 26*v12*v23 + 
           3*v23^2))*v45 + 2*v23*(5*v12^2 - 10*v12*v23 + v23^2)*v45^2) + 
     qsq^4*(4*v12^3 + 37*v12^2*v23 + 58*v12*v23^2 + 21*v23^3 - 
       32*mTsq^2*(3*v12 + 7*v23 - 4*v45) - 4*(9*v12^2 + 32*v12*v23 + 
         20*v23^2)*v45 + 24*(3*v12 + 4*v23)*v45^2 - 40*v45^3 - 
       8*mTsq*(4*v12^2 + 13*v12*v23 + 3*v23^2 - 3*v12*v45 + v23*v45 - 
         6*v45^2)) + qsq^3*(v23*(v12 + v23)*(11*v12^2 + 31*v12*v23 + 
         8*v23^2) - 32*mTsq^2*(v12 + 9*v23 - 2*v45)*(v12 + v23 - v45) - 
       (8*v12^3 + 79*v12^2*v23 + 126*v12*v23^2 + 47*v23^3)*v45 + 
       12*(3*v12^2 + 11*v12*v23 + 7*v23^2)*v45^2 - 16*(3*v12 + 4*v23)*v45^3 + 
       20*v45^4 + 2*mTsq*(-3*v12^3 - 61*v12^2*v23 - 85*v12*v23^2 - 11*v23^3 + 
         2*(v12^2 + 40*v12*v23 + 7*v23^2)*v45 + 4*(3*v12 + 5*v23)*v45^2 - 
         24*v45^3)) + qsq*(v23*(v12 + v23)*(3*v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45)^2 + 4*mTsq^2*(v12 + v23)*
        ((3*v12 - 13*v23)*(v12 + v23)^2 - 10*(v12 - 3*v23)*(v12 + v23)*v45 + 
         4*(v12 - 3*v23)*v45^2) + 
       mTsq*((v12 + v23)^2*(2*v12^3 + v12^2*v23 - 46*v12*v23^2 + 3*v23^3) - 
         2*(v12 + v23)*(7*v12^3 + 3*v12^2*v23 - 63*v12*v23^2 + v23^3)*v45 + 
         2*(13*v12^3 - 7*v12^2*v23 - 37*v12*v23^2 - v23^3)*v45^2 - 
         4*(v12 - v23)*(3*v12 - v23)*v45^3)) + 
     qsq^2*(16*mTsq^2*((v12 - 11*v23)*(v12 + v23)^2 - 2*(v12 - 10*v23)*
          (v12 + v23)*v45 - 8*v23*v45^2) + (v23 - v45)*
        (v23*(v12 + v23)^2*(10*v12 + v23) - (v12 + v23)*
          (4*v12^2 + 31*v12*v23 + 11*v23^2)*v45 + 
         4*(3*v12^2 + 9*v12*v23 + 5*v23^2)*v45^2 - 12*(v12 + v23)*v45^3 + 
         4*v45^4) + 2*mTsq*(3*v12^4 - 17*v12^3*v23 - 81*v12^2*v23^2 - 
         63*v12*v23^3 - 2*v23^4 - 2*(9*v12 + v23)*(v12^2 - 3*v12*v23 - 
           6*v23^2)*v45 + 4*v12*(5*v12 - 9*v23)*v45^2 - 
         12*(v12 + v23)*v45^3 + 8*v45^4))))/
   (Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(qsq^4*(-v12 + v23 + 2*v45) + 
     qsq^3*((4*mTsq - v12 - 2*v23)*(v12 - v23) + (5*v12 + 3*v23)*v45 - 
       6*v45^2) + mTsq*((v12 - v23)*v23*(v12 + v23)^2 + 
       (v12 + v23)*(v12^2 - 12*v12*v23 + 3*v23^2 - 8*mTsq*(v12 + v23))*v45 - 
       2*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     qsq^2*(-32*mTsq^2*v45 + (v23 - v45)*(-2*v12^2 + v12*v23 + v23^2 + 
         7*v12*v45 + 3*v23*v45 - 6*v45^2) + 4*mTsq*(v12^2 + v12*v23 - 
         2*v23^2 - 5*v12*v45 + v23*v45 - 2*v45^2)) + 
     qsq*(-32*mTsq^2*(v12 + v23)*v45 + (v23 - v45)^2*
        (-v12^2 + (v23 - 2*v45)*v45 + v12*(v23 + 3*v45)) + 
       mTsq*(v12^3 - 5*v23^3 + v12^2*(5*v23 - 6*v45) + 10*v23^2*v45 - 
         8*v23*v45^2 + 8*v45^3 - v12*(v23^2 + 36*v23*v45 - 8*v45^2)))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^8 + 
     qsq^7*(-8*mTsq + 8*v12 + 6*v23 - 10*v45) + 
     qsq^6*(-32*mTsq^2 + 11*v12^2 + 23*v12*v23 + 6*v23^2 - 
       8*mTsq*(5*v12 + 4*v23 - 2*v45) - 34*v12*v45 - 24*v23*v45 + 20*v45^2) + 
     mTsq*(4*mTsq^2*(v12 + v23)^5 + mTsq*v12*(v12 + v23)^2*
        ((v12 + v23)^2*(v12 + 3*v23) - 2*(3*v12^2 + v23^2)*v45) + 
       v12^3*(v12 - v23)*v23*((v12 + v23)^2 - 8*(v12 + v23)*v45 + 8*v45^2)) + 
     qsq^5*(128*mTsq^3 + 5*v12^3 + v12^2*(31*v23 - 38*v45) - 
       48*mTsq^2*(v12 + v23 - 2*v45) - 4*mTsq*(17*v12^2 + 32*v12*v23 + 
         11*v23^2 - 3*(7*v12 + 5*v23)*v45) + 2*(v23 - v45)*
        (v23^2 - 8*v23*v45 + 10*v45^2) + v12*(22*v23^2 - 76*v23*v45 + 
         56*v45^2)) + qsq^4*(-v12^4 + 320*mTsq^3*(v12 + v23) + 
       v12^3*(15*v23 - 13*v45) - 2*(2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
       16*mTsq^2*(v12^2 - v12*v23 + 14*v12*v45 + 8*v23*v45 - 4*v45^2) + 
       v12^2*(29*v23^2 - 79*v23*v45 + 48*v45^2) + 
       v12*(7*v23^3 - 52*v23^2*v45 + 90*v23*v45^2 - 44*v45^3) - 
       4*mTsq*(12*v12^3 + 45*v12^2*v23 + 37*v12*v23^2 + 6*v23^3 - 
         (29*v12^2 + 62*v12*v23 + 13*v23^2)*v45 + (11*v12 + 5*v23)*v45^2 + 
         4*v45^3)) + qsq*(-(v12^3*(v12 - v23)*v23*(v12 - v45)*(v23 - v45)) + 
       8*mTsq^3*(v12 + v23)^2*(5*(v12 + v23)^2 + 2*(v12 - v23)*v45) + 
       2*mTsq^2*((v12 + v23)^2*(6*v12^3 + 15*v12^2*v23 + 14*v12*v23^2 + 
           v23^3) - (v12 + v23)*(21*v12^3 - 25*v12^2*v23 + 7*v12*v23^2 + 
           5*v23^3)*v45 + 4*(v12^3 - 9*v12^2*v23 - v12*v23^2 + v23^3)*
          v45^2) + mTsq*v12*(v12*(v12 + v23)*(v12^3 + 3*v12^2*v23 - 
           13*v12*v23^2 - 7*v23^3) + (-9*v12^4 - 19*v12^3*v23 + 
           75*v12^2*v23^2 + 39*v12*v23^3 - 6*v23^4)*v45 + 
         2*(9*v12^3 - 13*v12^2*v23 - 33*v12*v23^2 + 5*v23^3)*v45^2 - 
         4*(2*v12^2 - 7*v12*v23 + v23^2)*v45^3)) + 
     qsq^3*(-v12^5 - v12^4*(v23 - 2*v45) + v12^3*(15*v23 - 11*v45)*
        (v23 - v45) - 2*v12*(5*v23 - 4*v45)*(v23 - 2*v45)*(v23 - v45)*v45 + 
       2*(v23 - v45)^3*v45^2 + 64*mTsq^3*(5*(v12 + v23)^2 + 
         (v12 - v23)*v45) + v12^2*(v23 - v45)*(9*v23^2 - 39*v23*v45 + 
         26*v45^2) + 4*mTsq^2*(17*v12^3 + 29*v12^2*v23 + 27*v12*v23^2 + 
         7*v23^3 + 4*(7*v12^2 + 22*v12*v23 - v23^2)*v45 - 
         8*(5*v12 + v23)*v45^2) + 2*mTsq*(-5*v12^4 + 
         v12^3*(-53*v23 + 16*v45) + v12^2*(-85*v23^2 + 156*v23*v45 - 
           26*v45^2) - 2*(v23 - v45)*(v23^3 - v23*v45^2 + 2*v45^3) - 
         v12*(35*v23^3 - 98*v23^2*v45 + 72*v23*v45^2 + 2*v45^3))) + 
     qsq^2*(32*mTsq^3*(5*(v12 + v23)^3 + 2*(v12 - v23)*(v12 + v23)*v45) + 
       2*mTsq^2*(23*v12^4 + 68*v12^3*v23 + 90*v12^2*v23^2 + 52*v12*v23^3 + 
         7*v23^4 + 2*(-13*v12^3 + 59*v12^2*v23 + 13*v12*v23^2 - 11*v23^3)*
          v45 + 16*(-2*v12^2 - 5*v12*v23 + v23^2)*v45^2 + 
         8*(v12 - v23)*v45^3) + v12*(-(v12*(7*v23 - 5*v45)*(v23 - v45)^2*
           v45) + (3*v23 - 2*v45)*(v23 - v45)^2*v45^2 + 
         v12^4*(-2*v23 + v45) + v12^3*(v23^2 + 2*v23*v45 - v45^2) + 
         v12^2*(5*v23^3 - 14*v23^2*v45 + 11*v23*v45^2 - 3*v45^3)) + 
       mTsq*(3*v12^5 - 4*v23*(v23 - v45)^3*v45 - v12^4*(19*v23 + 24*v45) + 
         v12^3*(-77*v23^2 + 108*v23*v45 + 16*v45^2) + 
         v12^2*(-65*v23^3 + 228*v23^2*v45 - 168*v23*v45^2 + 4*v45^3) + 
         v12*(-10*v23^4 + 28*v23^3*v45 - 52*v23^2*v45^2 + 24*v23*v45^3 + 
           4*v45^4)))))/((qsq + v12)*(4*qsq*mTsq - v12^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (2*qsq^7 + qsq^6*(7*(v12 + v23) - 8*v45) - 
     qsq^5*(32*mTsq^2 - 9*v12^2 - 21*v12*v23 - 10*v23^2 + 24*v12*v45 + 
       20*v23*v45 - 12*v45^2 + 4*mTsq*(3*v12 + v23 + 2*v45)) - 
     qsq^4*(-5*v12^3 - 23*v12^2*v23 - 25*v12*v23^2 - 7*v23^3 + 
       32*mTsq^2*(2*v12 + 3*v23 - v45) + (25*v12^2 + 51*v12*v23 + 18*v23^2)*
        v45 - 6*(5*v12 + 3*v23)*v45^2 + 8*v45^3 + 
       2*mTsq*(11*v12^2 + 24*v12*v23 + 5*v23^2 + 2*(v12 + v23)*v45 - 
         8*v45^2)) + qsq^3*(v12^4 + v12^3*(11*v23 - 10*v45) + 
       v12^2*(21*v23 - 23*v45)*(v23 - v45) - 8*mTsq^2*(5*v12^2 + 22*v12*v23 + 
         13*v23^2 - 6*(v12 + v23)*v45) + v12*(v23 - v45)*
        (15*v23^2 - 23*v23*v45 + 16*v45^2) + 
       2*mTsq*(-5*v12^3 - 38*v12^2*v23 - 33*v12*v23^2 - 4*v23^3 + 
         2*(v12^2 + 5*v12*v23 + 2*v23^2)*v45 + 2*(7*v12 + v23)*v45^2 - 
         4*v45^3) + 2*(v23 - v45)*(v23^3 - 2*v23^2*v45 + v23*v45^2 - 
         v45^3)) + qsq^2*(v12^4*(2*v23 - v45) - v23*(v23 - v45)^2*v45^2 - 
       4*mTsq^2*(v12 + v23)*(v12^2 + 26*v12*v23 + 13*v23^2 - 
         6*(v12 + v23)*v45) + v12*(v23 - v45)^2*(4*v23^2 - 3*v23*v45 + 
         3*v45^2) + v12^3*(7*v23^2 - 14*v23*v45 + 5*v45^2) + 
       v12^2*(9*v23^3 - 24*v23^2*v45 + 23*v23*v45^2 - 7*v45^3) + 
       mTsq*(v12^4 - 35*v12^3*v23 - 87*v12^2*v23^2 - 37*v12*v23^3 - 2*v23^4 + 
         2*(-3*v12^3 + 21*v12^2*v23 + 9*v12*v23^2 + 5*v23^3)*v45 + 
         2*(5*v12^2 + 6*v12*v23 - 3*v23^2)*v45^2 + 4*(-3*v12 + v23)*v45^3)) + 
     qsq*(v12^2*v23*(v23 - v45)*(v12^2 + v12*v23 + 2*v23^2 - 
         3*(v12 + v23)*v45 + 2*v45^2) + 
       mTsq*(v12*(v12 + v23)*(v12^3 - 3*v12^2*v23 - 31*v12*v23^2 - 7*v23^3) - 
         (v12 + v23)*(5*v12^3 - 16*v12^2*v23 - 7*v12*v23^2 - 2*v23^3)*v45 + 
         2*(v12 - v23)*(2*v12^2 - v12*v23 + v23^2)*v45^2) + 
       4*mTsq^2*(v12 + v23)^2*(v12^2 + v12*(-8*v23 + v45) + 
         v23*(-3*v23 + v45))) + mTsq*(v12 + v23)*
      (mTsq*(v12 + v23)^2*(v12^2 - 4*v12*v23 - v23^2) + 
       v12^2*v23*(v12^2 - 2*v12*(2*v23 + v45) + v23*(-5*v23 + 6*v45)))))/
   (2*(qsq + v12)*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (4*mTsq^2*(v12 - v23)*(v12 + v23)^3*(mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45)) + 4*qsq^8*v45 + 
    qsq^5*(2*(v12 - v23)*(64*mTsq^3 + (v12 - v23)*v23*(v12 + v23) + 
        8*mTsq^2*(v12 + 3*v23) - mTsq*(v12 + v23)*(17*v12 + 23*v23)) + 
      (256*mTsq^3 + 4*v12^3 + 25*v12^2*v23 + 34*v12*v23^2 + v23^3 - 
        32*mTsq^2*(v12 + 3*v23) - 8*mTsq*(2*v12^2 + 23*v12*v23 + 19*v23^2))*
       v45 + 4*(48*mTsq^2 + 26*mTsq*v12 - 9*v12^2 + 38*mTsq*v23 - 
        24*v12*v23 - 9*v23^2)*v45^2 + 72*(v12 + v23)*v45^3 - 40*v45^4) + 
    qsq^4*((v12 - v23)*(320*mTsq^3*(v12 + v23) + (v12 - v23)*v23*
         (v12^2 + 4*v12*v23 + v23^2) + 8*mTsq^2*(5*v12^2 + 22*v12*v23 + 
          13*v23^2) - 2*mTsq*(2*v12 + v23)*(7*v12^2 + 18*v12*v23 + 
          15*v23^2)) + (512*mTsq^3*(v12 + v23) + 
        32*mTsq^2*(4*v12^2 - v12*v23 + v23^2) + 
        4*mTsq*(9*v12^3 - 23*v12^2*v23 - 73*v12*v23^2 - 25*v23^3) + 
        v23*(3*v12^3 + 26*v12^2*v23 + 11*v12*v23^2 - 4*v23^3))*v45 + 
      (-8*v12^3 - 53*v12^2*v23 - 62*v12*v23^2 - 5*v23^3 + 
        32*mTsq^2*(7*v12 + 9*v23) + 4*mTsq*(11*v12^2 + 96*v12*v23 + 
          37*v23^2))*v45^2 + 4*(-32*mTsq^2 + 9*v12^2 + 24*v12*v23 + 9*v23^2 - 
        2*mTsq*(7*v12 + 9*v23))*v45^3 - 16*(2*mTsq + 3*(v12 + v23))*v45^4 + 
      20*v45^5) - 4*qsq^7*(2*mTsq*(v12 - v23 + 2*v45) + 
      v45*(-3*(v12 + v23) + 5*v45)) + qsq^6*((v12 - v23)^2*v23 - 
      64*mTsq^2*v45 + 4*(3*v12^2 + 8*v12*v23 + 3*v23^2)*v45 - 
      48*(v12 + v23)*v45^2 + 40*v45^3 - 8*mTsq*(3*v12^2 + v12*v23 - 4*v23^2 + 
        5*v12*v45 + 11*v23*v45 - 4*v45^2)) + 
    qsq*mTsq*(8*mTsq^2*(v12 + v23)^4*(5*v12 - 5*v23 + 2*v45) + 
      2*mTsq*(v12 + v23)*((v12 - v23)*(v12 + v23)^2*(v12^2 + 17*v12*v23 + 
          2*v23^2) - 2*(v12 + v23)*(v12^3 - 4*v12^2*v23 - v12*v23^2 - 
          4*v23^3)*v45 - 2*(v12^3 + 9*v12^2*v23 - 5*v12*v23^2 + 3*v23^3)*
         v45^2) - v12*(v12 - v23)*v23*((v12 + v23)^2*(2*v12^2 + v12*v23 + 
          v23^2) - (v12 + v23)*(7*v12^2 + 16*v12*v23 - 3*v23^2)*v45 + 
        8*(2*v12^2 + 3*v12*v23 - v23^2)*v45^2 + 4*(-3*v12 + v23)*v45^3)) + 
    qsq^3*(64*mTsq^3*(v12 + v23)^2*(5*v12 - 5*v23 + 6*v45) + 
      4*mTsq^2*(9*v12^4 + 50*v12^3*v23 + 12*v12^2*v23^2 - 50*v12*v23^3 - 
        21*v23^4 + 2*(13*v12^3 + 31*v12^2*v23 + 3*v12*v23^2 + 17*v23^3)*v45 - 
        24*v12*(v12 - 5*v23)*v45^2 - 32*(v12 + v23)*v45^3) + 
      (v23 - v45)*(2*v12*(v12 - v23)^2*v23*(v12 + v23) - 
        v23^2*(-11*v12^2 + 2*v12*v23 + v23^2)*v45 - 
        (v12 + v23)*(4*v12^2 + 11*v12*v23 - v23^2)*v45^2 + 
        4*(3*v12^2 + 5*v12*v23 + v23^2)*v45^3 - 4*(3*v12 + 2*v23)*v45^4 + 
        4*v45^5) + mTsq*(-12*v12^5 - 41*v12^4*v23 - 22*v12^3*v23^2 + 
        24*v12^2*v23^3 + 42*v12*v23^4 + 9*v23^5 + 
        2*(19*v12^4 + 18*v12^3*v23 - 68*v12^2*v23^2 - 98*v12*v23^3 - 7*v23^4)*
         v45 + 2*(-25*v12^3 + 99*v12^2*v23 + 177*v12*v23^2 + 5*v23^3)*v45^2 + 
        8*(v12^2 - 31*v12*v23 - 2*v23^2)*v45^3 + 16*v45^5)) + 
    qsq^2*(v12*(v12 - v23)^2*v23*(v12 - v45)*(v23 - v45)^2 + 
      32*mTsq^3*(v12 + v23)^3*(5*v12 - 5*v23 + 4*v45) + 
      2*mTsq^2*((v12 - v23)*(v12 + v23)^2*(7*v12^2 + 58*v12*v23 + 15*v23^2) + 
        2*(v12 + v23)*(3*v12^3 + 35*v12^2*v23 - 3*v12*v23^2 + 21*v23^3)*v45 - 
        4*(v12 - v23)*(11*v12^2 + 10*v12*v23 - 9*v23^2)*v45^2 + 
        16*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
      mTsq*(-2*v12^6 - 13*v12^4*(v23 - 2*v45)*(v23 - v45) + 
        5*v12^5*(-3*v23 + 2*v45) + v23^2*(v23 - v45)*(v23^3 + 4*v23^2*v45 - 
          16*v23*v45^2 + 12*v45^3) + v12^3*(4*v23^3 + 20*v23^2*v45 - 
          26*v23*v45^2 + 32*v45^3) + 2*v12^2*(7*v23^4 - 53*v23^3*v45 + 
          75*v23^2*v45^2 - 38*v23*v45^3 - 6*v45^4) + 
        v12*v23*(11*v23^4 - 30*v23^3*v45 + 82*v23^2*v45^2 - 112*v23*v45^3 + 
          56*v45^4))))/(4*(qsq + v12)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  ((qsq - 4*mTsq)*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
    (qsq^4*(4*mTsq + v23) + mTsq*(v12 + v23)*
      (-((v12 + v23)*((2*v12 - v23)*v23 + 2*mTsq*(v12 + v23))) + 
       (3*v12 - v23)*v23*v45) + qsq^3*(-16*mTsq^2 + 
       v23*(v12 + 2*v23 - 3*v45) - 2*mTsq*(v12 - 5*v23 + 4*v45)) + 
     qsq^2*(-24*mTsq^2*(v12 + v23) + v23*(2*v12 + v23 - 3*v45)*(v23 - v45) + 
       2*mTsq*(-3*v12^2 - 2*v12*v23 + 5*v23^2 + 2*v12*v45 - 8*v23*v45 + 
         2*v45^2)) - qsq*(12*mTsq^2*(v12 + v23)^2 - 
       v23*(v12 - v45)*(v23 - v45)^2 + 
       mTsq*(2*v12^3 + v12^2*(9*v23 - 6*v45) + v23*(-5*v23^2 + 6*v23*v45 - 
           6*v45^2) + 2*v12*(v23^2 + v45^2)))))/
   (4*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(-4*qsq^4 + qsq^3*(16*mTsq - 5*v12 - 7*v23 + 10*v45) + 
     qsq^2*(-v12^2 - 8*v12*v23 - 3*v23^2 + 4*mTsq*(5*v12 + 7*v23 - 2*v45) + 
       10*(v12 + v23)*v45 - 8*v45^2) + 
     mTsq*(-3*v12^3 + v12*v23*(11*v23 - 20*v45) - v23^2*(v23 - 2*v45) + 
       v12^2*(9*v23 + 10*v45)) + qsq*(8*mTsq*v23*(5*v12 + v23 - 2*v45) + 
       (v23 - v45)*(-(v12*(v12 + 3*v23)) + (5*v12 + v23)*v45 - 2*v45^2))))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq^2*(4*qsq^4 - 8*qsq*mTsq*(v12 + v23)*(2*v12 + v23) - 
     mTsq*(v12 + v23)^2*(3*v12 + v23) + qsq^3*(-16*mTsq + 5*v12 + 7*v23 - 
       8*v45) + qsq*(v23 - v45)*(v12^2 + 3*v12*v23 - 5*v12*v45 + v23*v45) + 
     qsq^2*(v12^2 + 8*v12*v23 + 3*v23^2 - 4*mTsq*(7*v12 + 5*v23) - 
       10*v12*v45 - 6*v23*v45 + 4*v45^2)))/(4*(qsq + v12)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-3*qsq^2*(v12 - v23)*(qsq^3 + 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12 + v23)^2 + qsq^2*(4*mTsq + v12 + v23 - 2*v45) + 
     qsq*(v12 - v45)*(v23 - v45)))/(2*(qsq + v12)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 
  (qsq^2*(qsq^4 - mTsq*v23*(v12 + v23)^2 - qsq*mTsq*(v12 + v23)*
      (v12 + 5*v23) + qsq^3*(-4*mTsq + 2*v12 + v23 - 2*v45) + 
     qsq*(v23 - v45)*(v12^2 - 2*v12*v45 + v23*v45) + 
     qsq^2*((-4*mTsq + v12)*(v12 + 2*v23) - 4*v12*v45 + v45^2)))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq^2*(qsq^3 - mTsq*(v12 + v23)^2 + 
     qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
     2*qsq^2*(2*mTsq - v23 + v45)))/(2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^8 + mTsq*v12*(v12 + v23)^2*
      (mTsq*(v12 + v23)^3 + v12^2*v23*(v12 + v23 - 2*v45)) + 
     qsq^7*(-8*mTsq + 6*(v12 + v23) - 10*v45) + 
     qsq^3*(-((v12 + v23)*(v12^2*(v12^2 + 6*v12*v23 - 3*v23^2) - 
          2*mTsq*(v12 + v23)*(2*v12^2 - 15*v12*v23 - 2*v23^2) - 
          4*mTsq^2*(17*v12^2 + 14*v12*v23 + 9*v23^2))) + 
       2*(3*v12^4 + 6*v12*(mTsq + v12)*(8*mTsq + v12)*v23 + 
         2*(28*mTsq - 3*v12)*v12*v23^2 + (2*mTsq - 3*v12)*v23^3)*v45 - 
       (32*mTsq^2*(v12 + v23) + (v12 + v23)*(7*v12^2 - 18*v12*v23 - 
           2*v23^2) + 4*mTsq*(v12^2 + 20*v12*v23 + v23^2))*v45^2 - 
       2*(v12^2 + 10*v12*v23 + 3*v23^2 + 2*mTsq*(v12 + v23))*v45^3 + 
       2*(4*mTsq + 3*(v12 + v23))*v45^4 - 2*v45^5) + 
     qsq^6*(5*v12^2 + 17*v12*v23 + 6*v23^2 - 24*(v12 + v23)*v45 + 20*v45^2 + 
       4*mTsq*(-7*(v12 + v23) + 4*v45)) + 
     qsq^5*(-v12^3 - 4*mTsq*(9*v12^2 + 20*v12*v23 + 9*v23^2) + 
       v12^2*(13*v23 - 14*v45) + 4*v12*(4*v23 - 9*v45)*(v23 - v45) + 
       52*mTsq*(v12 + v23)*v45 + 16*mTsq^2*(v12 + v23 + 2*v45) + 
       2*(v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2)) + 
     qsq*(-(v12^3*v23*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45)) + 
       2*mTsq^2*((v12 + v23)^3*(5*v12^2 + 4*v12*v23 + v23^2) - 
         (v12^2 - v23^2)^2*v45) + mTsq*v12*
        (v12*(v12 + v23)^2*(v12^2 + 6*v12*v23 - v23^2) - 
         (3*v12 - v23)*(v12 + v23)*(v12^2 + 3*v12*v23 - 2*v23^2)*v45 + 
         2*v23*(v12^2 - 6*v12*v23 + v23^2)*v45^2)) + 
     qsq^4*(-3*v12^4 - 2*(2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
       v12^3*(-3*v23 + 5*v45) + 8*mTsq^2*(7*v12^2 + 8*v12*v23 + 5*v23^2 + 
         6*(v12 + v23)*v45 - 4*v45^2) + v12*(5*v23 - 4*v45)*
        (v23^2 - 6*v23*v45 + 6*v45^2) + v12^2*(11*v23^2 - 25*v23*v45 + 
         12*v45^2) - 4*mTsq*(4*v12^3 + 20*v12^2*v23 + 21*v12*v23^2 + 
         5*v23^3 - (11*v12^2 + 36*v12*v23 + 11*v23^2)*v45 + 
         5*(v12 + v23)*v45^2 + 4*v45^3)) + 
     qsq^2*(2*mTsq^2*((v12 + v23)^2*(19*v12^2 + 14*v12*v23 + 7*v23^2) - 
         2*(v12 - 3*v23)*(3*v12 - v23)*(v12 + v23)*v45 + 
         4*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
       mTsq*(v12*(v12 + v23)*(5*v12^3 + 8*v12^2*v23 - 11*v12*v23^2 - 
           6*v23^3) - 4*(3*v12^4 - 3*v12^3*v23 - 16*v12^2*v23^2 - 
           5*v12*v23^3 + v23^4)*v45 + 4*(v12 + v23)*(2*v12^2 - 11*v12*v23 + 
           2*v23^2)*v45^2 - 4*(v12^2 - 4*v12*v23 + v23^2)*v45^3) + 
       v12*(-(v12^2*v23*(2*v12^2 + 5*v12*v23 + v23^2)) + 
         v12*(v12 + v23)*(v12^2 + 9*v12*v23 - v23^2)*v45 - 
         (3*v12 - v23)*(v12^2 + 4*v12*v23 + v23^2)*v45^2 + 
         (3*v12 - 2*v23)*(v12 + v23)*v45^3 + (-v12 + v23)*v45^4))))/
   (2*(qsq + v12)*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -((qsq^(5/2)*(qsq^3 + qsq*(-8*mTsq*v23 + (v23 - v45)^2) - 
      2*qsq^2*(2*mTsq - v23 + v45) + mTsq*(v12^2 - 2*v12*(v23 + 2*v45) + 
        v23*(-3*v23 + 4*v45))))/(Sqrt[qsq - 4*mTsq]*
     (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
        2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^5 + 
     qsq^4*(-8*mTsq + 3*v12 + 5*v23 - 6*v45) + 
     qsq^3*(v12^2 + 7*v12*v23 + 4*v23^2 - 4*mTsq*(3*v12 + 5*v23 - 2*v45) - 
       7*v12*v45 - 9*v23*v45 + 6*v45^2) - mTsq*(v12 + v23)^2*
      (v23*(v23 - v45) + v12*(v23 + v45)) + 
     qsq^2*(-6*mTsq*(v12 + v23)*(v12 + 3*v23) - 4*mTsq*(v12 - 5*v23)*v45 + 
       (v23 - v45)*(2*v12^2 + 5*v12*v23 + v23^2 - (5*v12 + v23)*v45 + 
         2*v45^2)) + qsq*((v23 - v45)^2*(v12^2 + v12*v23 - v12*v45 + 
         v23*v45) + mTsq*(-((v12 + v23)^2*(v12 + 7*v23)) - 
         2*(3*v12 - 5*v23)*(v12 + v23)*v45 + 8*(v12 - v23)*v45^2))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(5/2)*(qsq^3 - 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12^2 - 6*v12*v23 + v23^2) + qsq^2*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq*(v12 - v45)*(v23 - v45))*(2*qsq + v12 + v23 - 2*v45))/
   (2*Sqrt[qsq - 4*mTsq]*(qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (qsq^(5/2)*((v12 - v23)*(-qsq^3 + qsq^2*(4*mTsq - v12 - v23) - 
       qsq*v12*v23 + 4*qsq*mTsq*(v12 + v23) + mTsq*(v12 + v23)^2) + 
     (2*qsq^3 - 2*mTsq*(3*v12 - v23)*(v12 + v23) + 
       2*qsq^2*(-4*mTsq + v12 + v23) + qsq*(-16*mTsq*v12 + v12^2 + v23^2))*
      v45 - qsq*(4*qsq + v12 + 3*v23)*v45^2 + 2*qsq*v45^3))/
   (Sqrt[qsq - 4*mTsq]*(qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^5 + mTsq*v23*(v12 + v23)^3 + 
     qsq^4*(8*mTsq - 6*v12 - 2*v23 + 6*v45) + 
     qsq^3*(-6*v12^2 - 7*v12*v23 + v23^2 + 8*mTsq*(v12 + 3*v23 - v45) + 
       4*(3*v12 + v23)*v45 - 6*v45^2) + qsq^2*(2*mTsq*v12^2 - 2*v12^3 + 
       24*mTsq*v12*v23 - 7*v12^2*v23 + 22*mTsq*v23^2 + v23^3 + 
       2*(3*v12^2 + 5*v12*v23 - v23*(8*mTsq + v23))*v45 - 
       2*(3*v12 + v23)*v45^2 + 2*v45^3) + 
     qsq*(2*mTsq*(v12 + v23)*(4*v23*(v12 + v23) + (v12 - 3*v23)*v45) + 
       v23*(v12 - v45)*(-2*v12^2 - v12*v23 + v23^2 + 3*v12*v45 - v23*v45))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^5 - mTsq*v23*(v12 + v23)^3 + 2*qsq^4*(-4*mTsq + 3*v12 + v23 - 
       3*v45) - qsq^3*(-6*v12^2 - 7*v12*v23 + v23^2 + 
       8*mTsq*(v12 + 3*v23 - v45) + 4*(3*v12 + v23)*v45 - 6*v45^2) - 
     qsq^2*(2*mTsq*v12^2 - 2*v12^3 + 24*mTsq*v12*v23 - 7*v12^2*v23 + 
       22*mTsq*v23^2 + v23^3 + 2*(3*v12^2 + 5*v12*v23 - v23*(8*mTsq + v23))*
        v45 - 2*(3*v12 + v23)*v45^2 + 2*v45^3) + 
     qsq*(-2*mTsq*(v12 + v23)*(4*v23*(v12 + v23) + (v12 - 3*v23)*v45) + 
       v23*(v12 - v45)*(2*v12^2 + v12*(v23 - 3*v45) + v23*(-v23 + v45)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq^2*(v12 - v23)*(qsq^3 + 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12 + v23)^2 + qsq^2*(4*mTsq + v12 + v23 - 2*v45) + 
     qsq*(v12 - v45)*(v23 - v45)))/((qsq + v12)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^7 + 2*qsq^6*(4*mTsq + 3*v12 + 5*v23 - 5*v45) + 
     mTsq*(v12 + v23)^3*(-2*mTsq*(v12 + v23)^2 - v23*(v12 - v45)*
        (2*v12 + v23 - v45) + 4*mTsq*v23*v45) + 
     qsq^5*(-64*mTsq^2 + 6*v12^2 + 16*mTsq*v23 + 27*v12*v23 + 17*v23^2 - 
       8*(4*mTsq + 3*v12 + 5*v23)*v45 + 20*v45^2) + 
     qsq^3*(v23*(7*v12^3 + 33*v12^2*v23 + 27*v12*v23^2 + 3*v23^3) - 
       2*(2*v12^3 + 27*v12^2*v23 + 46*v12*v23^2 + 11*v23^3)*v45 + 
       6*(3*v12^2 + 15*v12*v23 + 8*v23^2)*v45^2 - 8*(3*v12 + 5*v23)*v45^3 + 
       10*v45^4 - 32*mTsq^2*(5*(v12 + v23)^2 - 2*(2*v12 + 3*v23)*v45 + 
         v45^2) - 2*mTsq*(17*v12^3 + 41*v12^2*v23 + 19*v12*v23^2 + 3*v23^3 + 
         (-17*v12^2 + 4*v12*v23 - 3*v23^2)*v45 - 8*(2*v12 + 3*v23)*v45^2 + 
         16*v45^3)) + qsq*(v23*(v12 - v45)*(v23 - v45)^2*
        (3*v12^2 + 3*v12*v23 - 3*v12*v45 + v23*v45) + 
       4*mTsq^2*(v12 + v23)*(-5*(v12 + v23)^3 + 2*(v12 + v23)*(v12 + 5*v23)*
          v45 + 2*(v12 - 3*v23)*v45^2) + 
       mTsq*(-((v12 + v23)^2*(2*v12^3 + 17*v12^2*v23 + 8*v12*v23^2 + 
            v23^3)) + 2*(v12 + v23)*(3*v12^3 + 10*v12^2*v23 + 14*v12*v23^2 + 
           5*v23^3)*v45 - 2*(v12^3 - 3*v12^2*v23 + 11*v12*v23^2 + 7*v23^3)*
          v45^2 - 2*(v12 - v23)*(v12 + 5*v23)*v45^3)) + 
     qsq^2*(8*mTsq^2*(-10*(v12 + v23)^3 + (v12 + v23)*(7*v12 + 17*v23)*v45 - 
         8*v23*v45^2) + 2*(v23 - v45)*(v12*v23*(4*v12^2 + 9*v12*v23 + 
           3*v23^2) - (v12^3 + 15*v12^2*v23 + 14*v12*v23^2 + v23^3)*v45 + 
         3*(v12^2 + 5*v12*v23 + v23^2)*v45^2 - (3*v12 + 4*v23)*v45^3 + 
         v45^4) + mTsq*(-14*v12^4 - 69*v12^3*v23 - 81*v12^2*v23^2 - 
         31*v12*v23^3 - 5*v23^4 + 4*(v12 + v23)*(7*v12^2 + 6*v12*v23 + 
           7*v23^2)*v45 - 2*(v12^2 - 16*v12*v23 + 11*v23^2)*v45^2 - 
         16*(v12 + v23)*v45^3 + 8*v45^4)) - 
     2*qsq^4*(-v12^3 - 12*v12^2*v23 - 21*v12*v23^2 - 6*v23^3 + 
       16*mTsq^2*(5*(v12 + v23) - 3*v45) + (9*v12^2 + 42*v12*v23 + 25*v23^2)*
        v45 - 6*(3*v12 + 5*v23)*v45^2 + 10*v45^3 + 
       mTsq*(15*v12^2 + 8*v12*(v23 + v45) - 3*(v23^2 - 8*v23*v45 + 
           8*v45^2)))))/(2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + 
     v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^7 - 2*qsq^6*(4*mTsq + 3*v12 + 5*v23 - 5*v45) + 
     qsq^5*(64*mTsq^2 - 6*v12^2 - 16*mTsq*v23 - 27*v12*v23 - 17*v23^2 + 
       8*(4*mTsq + 3*v12 + 5*v23)*v45 - 20*v45^2) + 
     mTsq*(v12 + v23)^3*(v23*(v12 - v45)*(2*v12 + v23 - v45) + 
       2*mTsq*((v12 + v23)^2 - 2*v23*v45)) + 
     qsq*(-(v23*(v12 - v45)*(v23 - v45)^2*(3*v12^2 + 3*v12*v23 - 3*v12*v45 + 
          v23*v45)) + 4*mTsq^2*(v12 + v23)*(5*(v12 + v23)^3 - 
         2*(v12 + v23)*(v12 + 5*v23)*v45 - 2*(v12 - 3*v23)*v45^2) + 
       mTsq*((v12 + v23)^2*(2*v12^3 + 17*v12^2*v23 + 8*v12*v23^2 + v23^3) - 
         2*(v12 + v23)*(3*v12^3 + 10*v12^2*v23 + 14*v12*v23^2 + 5*v23^3)*
          v45 + 2*(v12^3 - 3*v12^2*v23 + 11*v12*v23^2 + 7*v23^3)*v45^2 + 
         2*(v12 - v23)*(v12 + 5*v23)*v45^3)) + 
     qsq^2*(8*mTsq^2*(10*(v12 + v23)^3 - (v12 + v23)*(7*v12 + 17*v23)*v45 + 
         8*v23*v45^2) + mTsq*(14*v12^4 + 69*v12^3*v23 + 81*v12^2*v23^2 + 
         31*v12*v23^3 + 5*v23^4 - 4*(v12 + v23)*(7*v12^2 + 6*v12*v23 + 
           7*v23^2)*v45 + 2*(v12^2 - 16*v12*v23 + 11*v23^2)*v45^2 + 
         16*(v12 + v23)*v45^3 - 8*v45^4) + 2*(v23 - v45)*
        (-(v12*v23*(4*v12^2 + 9*v12*v23 + 3*v23^2)) + 
         (v12^3 + 15*v12^2*v23 + 14*v12*v23^2 + v23^3)*v45 - 
         3*(v12^2 + 5*v12*v23 + v23^2)*v45^2 + (3*v12 + 4*v23)*v45^3 - 
         v45^4)) + qsq^3*(-(v23*(7*v12^3 + 33*v12^2*v23 + 27*v12*v23^2 + 
          3*v23^3)) + 2*(2*v12^3 + 27*v12^2*v23 + 46*v12*v23^2 + 11*v23^3)*
        v45 - 6*(3*v12^2 + 15*v12*v23 + 8*v23^2)*v45^2 + 
       8*(3*v12 + 5*v23)*v45^3 - 10*v45^4 + 32*mTsq^2*(5*(v12 + v23)^2 - 
         2*(2*v12 + 3*v23)*v45 + v45^2) + mTsq*(34*v12^3 + 6*v23^3 + 
         v12^2*(82*v23 - 34*v45) - 6*v23^2*v45 - 48*v23*v45^2 + 32*v45^3 + 
         v12*(38*v23^2 + 8*v23*v45 - 32*v45^2))) + 
     2*qsq^4*(-v12^3 - 12*v12^2*v23 - 21*v12*v23^2 - 6*v23^3 + 
       16*mTsq^2*(5*(v12 + v23) - 3*v45) + (9*v12^2 + 42*v12*v23 + 25*v23^2)*
        v45 - 6*(3*v12 + 5*v23)*v45^2 + 10*v45^3 + 
       mTsq*(15*v12^2 + 8*v12*(v23 + v45) - 3*(v23^2 - 8*v23*v45 + 
           8*v45^2)))))/(2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + 
     v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-2*qsq^2*(v12 - v23)*(qsq^3 + 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12 + v23)^2 + qsq^2*(4*mTsq + v12 + v23 - 2*v45) + 
     qsq*(v12 - v45)*(v23 - v45)))/((qsq + v12)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^4*(4*mTsq + v23) + mTsq*(v12 + v23)*
      (-((v12 + v23)*((2*v12 - v23)*v23 + 2*mTsq*(v12 + v23))) + 
       (3*v12 - v23)*v23*v45) + qsq^3*(-16*mTsq^2 + 
       v23*(v12 + 2*v23 - 3*v45) - 2*mTsq*(v12 - 5*v23 + 4*v45)) + 
     qsq^2*(-24*mTsq^2*(v12 + v23) + v23*(2*v12 + v23 - 3*v45)*(v23 - v45) + 
       2*mTsq*(-3*v12^2 - 2*v12*v23 + 5*v23^2 + 2*v12*v45 - 8*v23*v45 + 
         2*v45^2)) - qsq*(12*mTsq^2*(v12 + v23)^2 - 
       v23*(v12 - v45)*(v23 - v45)^2 + 
       mTsq*(2*v12^3 + v12^2*(9*v23 - 6*v45) + v23*(-5*v23^2 + 6*v23*v45 - 
           6*v45^2) + 2*v12*(v23^2 + v45^2)))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^5 + 
     qsq^4*(-8*mTsq + 3*v12 + 5*v23 - 6*v45) + 
     qsq^3*(v12^2 + 7*v12*v23 + 4*v23^2 - 4*mTsq*(3*v12 + 5*v23 - 2*v45) - 
       7*v12*v45 - 9*v23*v45 + 6*v45^2) - mTsq*(v12 + v23)^2*
      (v23*(v23 - v45) + v12*(v23 + v45)) + 
     qsq^2*(-6*mTsq*(v12 + v23)*(v12 + 3*v23) - 4*mTsq*(v12 - 5*v23)*v45 + 
       (v23 - v45)*(2*v12^2 + 5*v12*v23 + v23^2 - (5*v12 + v23)*v45 + 
         2*v45^2)) + qsq*((v23 - v45)^2*(v12^2 + v12*v23 - v12*v45 + 
         v23*v45) + mTsq*(-((v12 + v23)^2*(v12 + 7*v23)) - 
         2*(3*v12 - 5*v23)*(v12 + v23)*v45 + 8*(v12 - v23)*v45^2))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -((qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^8 + mTsq*v12*(v12 + v23)^2*
       (mTsq*(v12 + v23)^3 + v12^2*v23*(v12 + v23 - 2*v45)) + 
      qsq^7*(-8*mTsq + 6*(v12 + v23) - 10*v45) + 
      qsq^3*(-((v12 + v23)*(v12^2*(v12^2 + 6*v12*v23 - 3*v23^2) - 
           2*mTsq*(v12 + v23)*(2*v12^2 - 15*v12*v23 - 2*v23^2) - 
           4*mTsq^2*(17*v12^2 + 14*v12*v23 + 9*v23^2))) + 
        2*(3*v12^4 + 6*v12*(mTsq + v12)*(8*mTsq + v12)*v23 + 
          2*(28*mTsq - 3*v12)*v12*v23^2 + (2*mTsq - 3*v12)*v23^3)*v45 - 
        (32*mTsq^2*(v12 + v23) + (v12 + v23)*(7*v12^2 - 18*v12*v23 - 
            2*v23^2) + 4*mTsq*(v12^2 + 20*v12*v23 + v23^2))*v45^2 - 
        2*(v12^2 + 10*v12*v23 + 3*v23^2 + 2*mTsq*(v12 + v23))*v45^3 + 
        2*(4*mTsq + 3*(v12 + v23))*v45^4 - 2*v45^5) + 
      qsq^6*(5*v12^2 + 17*v12*v23 + 6*v23^2 - 24*(v12 + v23)*v45 + 
        20*v45^2 + 4*mTsq*(-7*(v12 + v23) + 4*v45)) + 
      qsq^5*(-v12^3 - 4*mTsq*(9*v12^2 + 20*v12*v23 + 9*v23^2) + 
        v12^2*(13*v23 - 14*v45) + 4*v12*(4*v23 - 9*v45)*(v23 - v45) + 
        52*mTsq*(v12 + v23)*v45 + 16*mTsq^2*(v12 + v23 + 2*v45) + 
        2*(v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2)) + 
      qsq*(-(v12^3*v23*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45)) + 
        2*mTsq^2*((v12 + v23)^3*(5*v12^2 + 4*v12*v23 + v23^2) - 
          (v12^2 - v23^2)^2*v45) + mTsq*v12*(v12*(v12 + v23)^2*
           (v12^2 + 6*v12*v23 - v23^2) - (3*v12 - v23)*(v12 + v23)*
           (v12^2 + 3*v12*v23 - 2*v23^2)*v45 + 2*v23*(v12^2 - 6*v12*v23 + 
            v23^2)*v45^2)) + qsq^4*(-3*v12^4 - 2*(2*v23 - 5*v45)*
         (v23 - v45)^2*v45 + v12^3*(-3*v23 + 5*v45) + 
        8*mTsq^2*(7*v12^2 + 8*v12*v23 + 5*v23^2 + 6*(v12 + v23)*v45 - 
          4*v45^2) + v12*(5*v23 - 4*v45)*(v23^2 - 6*v23*v45 + 6*v45^2) + 
        v12^2*(11*v23^2 - 25*v23*v45 + 12*v45^2) - 
        4*mTsq*(4*v12^3 + 20*v12^2*v23 + 21*v12*v23^2 + 5*v23^3 - 
          (11*v12^2 + 36*v12*v23 + 11*v23^2)*v45 + 5*(v12 + v23)*v45^2 + 
          4*v45^3)) + qsq^2*
       (2*mTsq^2*((v12 + v23)^2*(19*v12^2 + 14*v12*v23 + 7*v23^2) - 
          2*(v12 - 3*v23)*(3*v12 - v23)*(v12 + v23)*v45 + 
          4*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
        mTsq*(v12*(v12 + v23)*(5*v12^3 + 8*v12^2*v23 - 11*v12*v23^2 - 
            6*v23^3) - 4*(3*v12^4 - 3*v12^3*v23 - 16*v12^2*v23^2 - 
            5*v12*v23^3 + v23^4)*v45 + 4*(v12 + v23)*(2*v12^2 - 11*v12*v23 + 
            2*v23^2)*v45^2 - 4*(v12^2 - 4*v12*v23 + v23^2)*v45^3) + 
        v12*(-(v12^2*v23*(2*v12^2 + 5*v12*v23 + v23^2)) + 
          v12*(v12 + v23)*(v12^2 + 9*v12*v23 - v23^2)*v45 - 
          (3*v12 - v23)*(v12^2 + 4*v12*v23 + v23^2)*v45^2 + 
          (3*v12 - 2*v23)*(v12 + v23)*v45^3 + (-v12 + v23)*v45^4))))/
    ((qsq + v12)*(4*qsq*mTsq - v12^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2))))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
     (qsq^6*(-8*mTsq + v12 - 3*v23 - 2*v45) + 
      qsq^5*(32*mTsq^2 + 3*v12^2 - 5*v12*v23 - 8*v23^2 - 
        8*mTsq*(v12 + 3*v23 - 3*v45) - 8*v12*v45 + 4*v23*v45 + 8*v45^2) + 
      mTsq*(v12 + v23)^3*(v12^2*v23 + mTsq*((v12 + v23)^2 + 
          2*(v12 - v23)*v45)) + qsq^3*(v12^4 + v12^3*(5*v23 - 6*v45) - 
        v12*(v23 - v45)*(15*v23^2 - 7*v23*v45 - 16*v45^2) - 
        2*(v23 - 2*v45)*(v23 - v45)*(v23^2 - 2*v45^2) + 
        16*mTsq^2*(5*(v12 + v23)^2 + 2*(v12 - v23)*v45 - 2*v45^2) + 
        v12^2*(-9*v23^2 - 6*v23*v45 + 13*v45^2) + 
        4*mTsq*(4*v12^3 + 5*v12^2*v23 - 6*v12*v23^2 - 3*v23^3 + 
          (3*v12^2 + 26*v12*v23 + 7*v23^2)*v45 - 2*(5*v12 + 3*v23)*v45^2 - 
          2*v45^3)) + qsq^2*(v12^4*(2*v23 - v45) + (v23 - 2*v45)*
         (v23 - v45)^2*v45^2 - v12*(v23 - v45)^2*(4*v23^2 - 3*v23*v45 - 
          5*v45^2) + v12^3*(v23^2 - 6*v23*v45 + 3*v45^2) + 
        8*mTsq^2*(5*(v12 + v23)^3 + 5*(v12 - v23)*(v12 + v23)*v45 - 
          8*v12*v45^2) + v12^2*(-9*v23^3 + 10*v23^2*v45 + 5*v23*v45^2 - 
          5*v45^3) + mTsq*(7*v12^4 + 29*v12^3*v23 + 15*v12^2*v23^2 - 
          9*v12*v23^3 - 2*v23^4 - 2*(v12 + v23)*(3*v12^2 - 28*v12*v23 + 
            v23^2)*v45 - 2*(7*v12^2 + 38*v12*v23 - 5*v23^2)*v45^2 + 
          8*(v12 - v23)*v45^3 + 8*v45^4)) + 
      qsq*(2*mTsq^2*(v12 + v23)*(5*(v12 + v23)^3 + 8*(v12 - v23)*(v12 + v23)*
           v45 + 4*(-3*v12 + v23)*v45^2) + 
        mTsq*(v12*(v12 + v23)^2*(v12^2 + 8*v12*v23 - v23^2) - 
          (v12 + v23)*(3*v12^3 - 10*v12^2*v23 - 7*v12*v23^2 + 2*v23^3)*v45 + 
          2*(v12^3 - 15*v12^2*v23 - 5*v12*v23^2 + 3*v23^3)*v45^2 + 
          4*(3*v12 - v23)*v23*v45^3) + v12^2*v23*(v23 - v45)*
         (v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45))) + 
      qsq^4*(3*v12^3 - 7*v23^3 + 80*mTsq^2*(v12 + v23) + 
        v12^2*(v23 - 11*v45) + 12*v23^2*v45 + 6*v23*v45^2 - 12*v45^3 + 
        v12*(-17*v23^2 + 3*v23*v45 + 18*v45^2) + 
        2*mTsq*(5*v12^2 - 13*v23^2 + 28*v23*v45 - 8*v45^2 + 
          4*v12*(-3*v23 + 5*v45)))))/((qsq + v12)*
     Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*(-(qsq^4*(4*mTsq + v23)) + 
     mTsq*(v12 + v23)*((v12 + v23)*((2*v12 - v23)*v23 + 2*mTsq*(v12 + v23)) + 
       v23*(-3*v12 + v23)*v45) + qsq^3*(16*mTsq^2 - 
       v23*(v12 + 2*v23 - 3*v45) + 2*mTsq*(v12 - 5*v23 + 4*v45)) + 
     qsq^2*(24*mTsq^2*(v12 + v23) - v23*(2*v12 + v23 - 3*v45)*(v23 - v45) + 
       2*mTsq*(3*v12^2 + 2*v12*v23 - 5*v23^2 - 2*v12*v45 + 8*v23*v45 - 
         2*v45^2)) + qsq*(12*mTsq^2*(v12 + v23)^2 - 
       v23*(v12 - v45)*(v23 - v45)^2 + 
       mTsq*(2*v12^3 + v12^2*(9*v23 - 6*v45) + v23*(-5*v23^2 + 6*v23*v45 - 
           6*v45^2) + 2*v12*(v23^2 + v45^2)))))/
   (4*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/4*(4*mTsq^2*(v12 + v23)^3*(mTsq*(v12 + v23)^3 + 
       v12^2*v23*(v12 + v23 - 2*v45)) + 4*qsq^8*(4*mTsq + v23 - v45) - 
     4*qsq^7*(32*mTsq^2 - 8*mTsq*(v12 + v23) - (3*(v12 + v23) - 5*v45)*
        (v23 - v45) + 12*mTsq*v45) + 
     qsq^5*(2*(384*mTsq^3*(v12 + v23) + v23*(v12 + v23)*
          (3*v12^2 + 14*v12*v23 + 3*v23^2) - 8*mTsq^2*(17*v12^2 + 
           50*v12*v23 + 29*v23^2) - mTsq*(13*v12^3 + 23*v12^2*v23 + 
           35*v12*v23^2 + 9*v23^3)) + (-256*mTsq^3 - 4*v12^3 - 75*v12^2*v23 - 
         142*v12*v23^2 - 43*v23^3 + 32*mTsq^2*(19*v12 + 23*v23) + 
         8*mTsq*(10*v12^2 + 9*v12*v23 + 5*v23^2))*v45 + 
       4*(-80*mTsq^2 + 9*v12^2 - 2*mTsq*(v12 - 5*v23) + 46*v12*v23 + 
         27*v23^2)*v45^2 - 8*(8*mTsq + 9*v12 + 14*v23)*v45^3 + 40*v45^4) + 
     qsq^6*(256*mTsq^3 + v23*(13*v12^2 + 34*v12*v23 + 13*v23^2) - 
       64*mTsq^2*(5*v12 + 6*v23 - 5*v45) - 12*(v12^2 + 7*v12*v23 + 5*v23^2)*
        v45 + 8*(6*v12 + 11*v23)*v45^2 - 40*v45^3 + 
       8*mTsq*(v12^2 + 4*v12*v23 + v23^2 - 5*v12*v45 - 7*v23*v45 + 
         8*v45^2)) + qsq^4*(v23*(v12^4 + 14*v12^3*v23 + 30*v12^2*v23^2 + 
         14*v12*v23^3 + v23^4) + 64*mTsq^3*(v12 + v23)*
        (15*(v12 + v23) - 8*v45) - v23*(25*v12^3 + 110*v12^2*v23 + 
         89*v12*v23^2 + 12*v23^3)*v45 + (8*v12^3 + 119*v12^2*v23 + 
         194*v12*v23^2 + 47*v23^3)*v45^2 - 12*(3*v12^2 + 14*v12*v23 + 
         7*v23^2)*v45^3 + 4*(12*v12 + 17*v23)*v45^4 - 20*v45^5 - 
       8*mTsq^2*(9*v12^3 + 57*v12^2*v23 + 99*v12*v23^2 + 35*v23^3 - 
         4*(8*v12^2 + 41*v12*v23 + 17*v23^2)*v45 + 4*(15*v12 + 17*v23)*
          v45^2 - 16*v45^3) + 2*mTsq*(-14*v12^4 - 41*v12^3*v23 - 
         81*v12^2*v23^2 - 59*v12*v23^3 - 5*v23^4 + 
         2*(29*v12^3 + 71*v12^2*v23 + 79*v12*v23^2 + 13*v23^3)*v45 - 
         2*(33*v12^2 + 52*v12*v23 + 11*v23^2)*v45^2 + 4*(v12 - 5*v23)*v45^3 + 
         24*v45^4)) + qsq^3*(128*mTsq^3*(v12 + v23)^2*
        (5*(v12 + v23) - 3*v45) + 4*mTsq^2*(5*v12^4 + 14*v12^3*v23 - 
         64*v12^2*v23^2 - 94*v12*v23^3 - 21*v23^4 + 
         2*(-11*v12^3 + 59*v12^2*v23 + 115*v12*v23^2 + 13*v23^3)*v45 - 
         8*(2*v12^2 + 29*v12*v23 + 5*v23^2)*v45^2 + 32*(v12 + v23)*v45^3) + 
       mTsq*(-12*v12^5 - 49*v12^4*v23 - 110*v12^3*v23^2 - 160*v12^2*v23^3 - 
         54*v12*v23^4 + v23^5 + 2*(27*v12^4 + 102*v12^3*v23 + 
           212*v12^2*v23^2 + 114*v12*v23^3 + v23^4)*v45 - 
         2*(37*v12^3 + 157*v12^2*v23 + 163*v12*v23^2 - 5*v23^3)*v45^2 + 
         8*(5*v12^2 + 17*v12*v23 - 2*v23^2)*v45^3 + 8*(v12 + 3*v23)*v45^4 - 
         16*v45^5) + (v23 - v45)*(2*v12*v23*(v12 + v23)*(v12^2 + 4*v12*v23 + 
           v23^2) - v23*(20*v12^3 + 45*v12^2*v23 + 18*v12*v23^2 + v23^3)*
          v45 + (4*v12^3 + 53*v12^2*v23 + 50*v12*v23^2 + 5*v23^3)*v45^2 - 
         12*(v12^2 + 4*v12*v23 + v23^2)*v45^3 + 12*(v12 + v23)*v45^4 - 
         4*v45^5)) + qsq*mTsq*(16*mTsq^2*(v12 + v23)^4*
        (3*(v12 + v23) - v45) + 2*mTsq*(v12 + v23)*
        (v12*(v12 + v23)^2*(v12^2 + 18*v12*v23 - 3*v23^2) - 
         6*(v12 + v23)*(v12^3 + 5*v12^2*v23 - 3*v12*v23^2 + v23^3)*v45 + 
         2*(v12 - 3*v23)*(v12^2 + 4*v12*v23 - v23^2)*v45^2) - 
       v12*v23*(v12 + v23 - 2*v45)*(2*v12^4 + v12^3*(v23 - 3*v45) - 
         v23^2*(v23 - 2*v45)*(v23 - v45) + v12^2*(7*v23^2 - 11*v23*v45 + 
           2*v45^2) + v12*v23*(7*v23^2 - 21*v23*v45 + 16*v45^2))) + 
     qsq^2*(16*mTsq^3*(v12 + v23)^3*(15*(v12 + v23) - 8*v45) + 
       v12*v23*(v12 + v23 - 2*v45)^2*(v12 - v45)*(v23 - v45)^2 + 
       2*mTsq^2*((v12 + v23)^2*(7*v12^3 + 53*v12^2*v23 - 31*v12*v23^2 - 
           5*v23^3) - 2*(v12 + v23)*(19*v12^3 + 15*v12^2*v23 - 67*v12*v23^2 + 
           9*v23^3)*v45 + 4*(7*v12^3 - 29*v12^2*v23 - 47*v12*v23^2 + 5*v23^3)*
          v45^2 - 16*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
       mTsq*(-2*v12^6 + 5*v12^5*(-3*v23 + 2*v45) + 
         v12^4*(-29*v23^2 + 55*v23*v45 - 10*v45^2) - 
         2*v12^3*v23*(34*v23^2 - 82*v23*v45 + 49*v45^2) + 
         v23^2*(v23 - v45)*(v23^3 - 4*v23^2*v45 + 16*v23*v45^2 - 12*v45^3) + 
         v12*v23*(-5*v23^4 + 34*v23^3*v45 - 86*v23^2*v45^2 + 96*v23*v45^3 - 
           32*v45^4) + v12^2*(-58*v23^4 + 222*v23^3*v45 - 274*v23^2*v45^2 + 
           92*v23*v45^3 + 4*v45^4))))/((qsq + v12)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(-2*qsq^4 + mTsq*(3*v12 - v23)*(v12 + v23)^2 + 
     qsq^3*(8*mTsq - v12 - 5*v23 + 4*v45) + 
     qsq^2*(v12^2 - 4*v12*v23 - 3*v23^2 + 4*mTsq*(5*v12 + v23) + 2*v12*v45 + 
       6*v23*v45 - 2*v45^2) + qsq*(2*mTsq*(7*v12 - v23)*(v12 + v23) + 
       (v23 - v45)*(v12*(v12 - 3*v23) + (v12 + v23)*v45))))/
   ((qsq + v12)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(4*qsq + 3*v12 + v23 - 2*v45)/(qsq*(qsq + v12)), 
  -1/4*((qsq - 4*mTsq)*(2*qsq + 3*v12 - v23))/(qsq^2*(qsq + v12)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*((2*qsq^2 + 4*mTsq*(v12 + v23) + v23*(3*v12 + v23 - 2*v45) + 
      2*qsq*(4*mTsq + v12 + 2*v23 - v45))*
     Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45])/
    (qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  ((qsq - 4*mTsq)*(2*qsq^2 + v23*(v12 + v23) + 2*qsq*(v12 + v23 - v45))*
    Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45])/
   (4*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^4 + qsq^3*(8*mTsq + 6*v12 + 4*v23 - 6*v45) + 
      16*mTsq^2*(v12 + v23)*v45 + qsq^2*(6*v12^2 + 11*v12*v23 + v23^2 + 
        4*mTsq*(5*v12 + v23 - 2*v45) - 6*(2*v12 + v23)*v45 + 6*v45^2) + 
      2*mTsq*(v12^3 + 3*v12^2*v23 + v12*v23^2 - v23^3 + 
        2*v23*(3*v12 + v23)*v45 - 2*(v12 + 3*v23)*v45^2) - 
      v23*(v12 - v45)*(-2*v12^2 + (v23 - 2*v45)*(v23 - v45) + 
        v12*(-3*v23 + v45)) + qsq*(2*v12^3 - v23^3 + v12^2*(9*v23 - 6*v45) + 
        2*v12*(2*v23 - 3*v45)*(v23 - v45) + 32*mTsq^2*v45 + 2*v23^2*v45 - 
        2*v45^3 + 4*mTsq*(3*v12^2 + 4*v12*v23 - v23^2 - 2*v12*v45 + 
          4*v23*v45))))/(qsq*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + 
      v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  -1/4*((qsq - 4*mTsq)*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^4 + 2*qsq^3*(8*mTsq + 3*(v12 + v23 - v45)) + 
      qsq^2*(6*v12^2 + 13*v12*v23 + 5*v23^2 + 24*mTsq*(v12 + v23 - v45) - 
        12*(v12 + v23)*v45 + 6*v45^2) + 
      qsq*((v12 + v23)*(2*v12^2 + 7*v12*v23 + v23^2 + 12*mTsq*(v12 + v23)) - 
        2*(3*v12^2 + 7*v12*v23 + 3*v23^2 + 8*mTsq*(v12 + v23))*v45 + 
        2*(4*mTsq + 3*(v12 + v23))*v45^2 - 2*v45^3) + 
      (v12 + v23)*(v23*(v12 - v45)*(2*v12 + v23 - v45) + 
        2*mTsq*((v12 + v23)^2 - 2*v23*v45))))/
    (qsq^2*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-(qsq^9*(2*mTsq - v15)*(mTsq - v34)) + 
    qsq^8*(-8*mTsq^3 + v15*v34*(-4*v12 + 2*v15 - 4*v23 + 3*v34 + 5*v45) + 
      mTsq^2*(-9*v12 + 10*v15 - 11*v23 + 10*v34 + 6*v45) + 
      mTsq*(4*v12*v15 - 3*v15^2 + 5*v15*v23 + 9*v12*v34 - 9*v15*v34 + 
        9*v23*v34 - 6*v34^2 - 3*(v15 + 3*v34)*v45)) + 
    qsq^7*(8*mTsq^3*(-4*v12 + 3*v15 - 4*v23 + v34 + v45) - 
      v15*v34*(6*v12^2 + v15^2 + 5*v23^2 - 14*v23*v34 + 2*v34^2 - 
        16*v23*v45 + 15*v34*v45 + 10*v45^2 + v15*(-6*v23 + 5*v34 + 9*v45) - 
        v12*(8*v15 - 16*v23 + 7*v34 + 16*v45)) - 
      mTsq^2*(16*v12^2 + 20*v15^2 + 24*v23^2 - 40*v23*v34 + 20*v34^2 - 
        27*v23*v45 + 24*v34*v45 + 6*v45^2 - v12*(42*v15 - 48*v23 + 34*v34 + 
          21*v45) + 8*v15*(-5*v23 + 3*(v34 + v45))) + 
      mTsq*(3*v15^3 + 2*v12^2*(3*v15 + 8*v34) + 
        2*v15^2*(-6*v23 + 8*v34 + 5*v45) + v15*(9*v23^2 - 32*v23*v34 + 
          15*v34^2 - 11*v23*v45 + 30*v34*v45 + 2*v45^2) + 
        v34*(15*v23^2 - 28*v23*v34 + 6*v34^2 - 34*v23*v45 + 26*v34*v45 + 
          16*v45^2) - v12*(12*v15^2 + v15*(-20*v23 + 32*v34 + 10*v45) + 
          v34*(-39*v23 + 20*v34 + 32*v45)))) + 
    qsq^6*(-32*mTsq^4*v45 + 4*mTsq^3*(-12*v12^2 - 8*v15^2 - 12*v23^2 + 
        13*v23*v34 + 4*v34^2 + v15*(21*v23 - 4*v34 - 6*v45) + 
        2*(v23 + v34)*v45 + 2*v45^2 + v12*(21*v15 - 32*v23 + v34 + 6*v45)) + 
      v15*v34*(-4*v12^3 - v23*(v23^2 - 24*v23*v34 + 10*v34^2) + 
        2*(v23 - 4*v34)*(7*v23 - v34)*v45 + 6*(-4*v23 + 5*v34)*v45^2 + 
        10*v45^3 + 2*v15^2*(-v23 + v34 + 2*v45) + 
        v12^2*(12*v15 - 23*v23 + 5*v34 + 18*v45) + 
        v15*(4*v23^2 - 17*v23*v34 + 2*v34^2 - 19*v23*v45 + 20*v34*v45 + 
          16*v45^2) - v12*(4*v15^2 + 22*v23^2 - 31*v23*v34 + 2*v34^2 - 
          51*v23*v45 + 28*v34*v45 + 24*v45^2 + v15*(-24*v23 + 13*v34 + 
            28*v45))) + mTsq^2*(-14*v12^3 + 20*v15^3 - 26*v23^3 + 
        71*v23^2*v34 - 62*v23*v34^2 + 20*v34^3 + 46*v23^2*v45 - 
        70*v23*v34*v45 + 66*v34^2*v45 - 21*v23*v45^2 + 8*v34*v45^2 + 
        2*v45^3 + v12^2*(64*v15 - 82*v23 + 40*v34 + 27*v45) + 
        v15^2*(-58*v23 + 28*v34 + 38*v45) + v15*(59*v23^2 - 96*v23*v34 + 
          12*v34^2 - 64*v23*v45 + 48*v34*v45 + 16*v45^2) - 
        v12*(78*v15^2 + 102*v23^2 - 127*v23*v34 + 50*v34^2 - 91*v23*v45 + 
          58*v34*v45 + 15*v45^2 + v15*(-171*v23 + 56*v34 + 92*v45))) + 
      mTsq*(-v15^4 + 2*v12^3*(2*v15 + 7*v34) + 
        v15^3*(9*v23 - 13*v34 - 11*v45) - v15^2*(15*v23^2 - 47*v23*v34 + 
          13*v34^2 - 28*v23*v45 + 41*v34*v45 + 12*v45^2) + 
        v15*(6*v23^3 - 49*v23^2*v34 + 39*v23*v34^2 - 11*v34^3 + 
          (-11*v23^2 + 76*v23*v34 - 55*v34^2)*v45 + 2*(v23 - 15*v34)*v45^2 + 
          2*v45^3) - v12^2*(18*v15^2 + 6*v34*(-11*v23 + 4*v34 + 7*v45) + 
          v15*(-29*v23 + 41*v34 + 12*v45)) + 
        v12*(12*v15^3 + v15^2*(-48*v23 + 49*v34 + 32*v45) + 
          v15*(38*v23^2 - 105*v23*v34 + 42*v34^2 - 38*v23*v45 + 90*v34*v45 + 
            6*v45^2) + v34*(63*v23^2 - 89*v23*v34 + 13*v34^2 - 115*v23*v45 + 
            70*v34*v45 + 42*v45^2)) - v34*(-11*v23^3 + 2*v34^3 + 
          25*v34^2*v45 + 44*v34*v45^2 + 14*v45^3 + v23^2*(49*v34 + 46*v45) - 
          v23*(29*v34^2 + 100*v34*v45 + 49*v45^2)))) + 
    mTsq^2*(v15 - v23 - v34)*(-4*mTsq^2*(v12 + v23)*(v12 + v15 - v34)*
       (-v15 + v23 + v34)*(v12^2 + 4*v15^2 - v23^2 + 
        v12*(6*v15 - 4*v23 - 6*v34) + 2*v23*v34 + 4*v34^2 - 
        2*v15*(v23 + 4*v34))*v45 + 
      mTsq*(v12^5*(v15 - v23)*(v15 - v23 - v34) + 
        v23*(-(v23^2*(-v15 + v23 + v34)*(-2*v15^3 - 5*v15*v34*(v23 + 2*v34) + 
             2*v15^2*(v23 + 4*v34) + v34^2*(v23 + 4*v34))) + 
          v23*(v15 - v34)*(4*v15^3 - v34*(v23 + 3*v34)*(3*v23 + 4*v34) - 
            v15^2*(9*v23 + 20*v34) + v15*(5*v23^2 + 22*v23*v34 + 28*v34^2))*
           v45 - 2*(v15 - v34)^2*(-2*v15 + v23 + 2*v34)*(-3*v15 + 2*v23 + 
            3*v34)*v45^2) + v12^2*(-(v23*(-v15 + v23 + v34)*
            (6*v15^3 + 2*v15*v34*(4*v23 + 3*v34) - v15^2*(7*v23 + 12*v34) + 
             v23*(v23^2 + 10*v23*v34 - 13*v34^2))) + 
          v23*(41*v15^3 + 8*v23^3 + 5*v23^2*v34 - 44*v23*v34^2 - 53*v34^3 - 
            v15^2*(62*v23 + 135*v34) + v15*(13*v23^2 + 106*v23*v34 + 
              147*v34^2))*v45 - 2*(v15 + 2*v23 - v34)*(5*v15^2 + 2*v23^2 + 
            6*v23*v34 + 5*v34^2 - 2*v15*(3*v23 + 5*v34))*v45^2) + 
        v12*(-(v23^2*(-v15 + v23 + v34)*(v15*(2*v15 - 5*v23)*(v15 - v23) + 
             2*(5*v15 - v23)*v23*v34 - (6*v15 + 11*v23)*v34^2 + 4*v34^3)) + 
          v23*(v15*(v15 - v23)*(12*v15^2 + 7*v15*v23 - 17*v23^2) + 
            (-56*v15^3 + 3*v15^2*v23 + 54*v15*v23^2 - 11*v23^3)*v34 + 
            3*(32*v15^2 + 3*v15*v23 - 10*v23^2)*v34^2 - (72*v15 + 7*v23)*
             v34^3 + 20*v34^4)*v45 - 2*(v15 - v34)*(2*v15^3 + 7*v23^3 + 
            2*v15^2*(7*v23 - 3*v34) + 20*v23^2*v34 + 14*v23*v34^2 - 2*v34^3 + 
            v15*(-20*v23^2 - 28*v23*v34 + 6*v34^2))*v45^2) + 
        v12^3*(2*v15^4 + v23*(v23 + v34)*(3*v23^2 - 14*v23*v34 + v34^2) + 
          (12*v23^3 + 43*v23^2*v34 + 38*v23*v34^2 - v34^3)*v45 - 
          2*v34*(v23 + 2*v34)*v45^2 + v15^3*(v23 - 6*v34 + 5*v45) - 
          v15^2*(5*v23^2 + 9*v23*v34 - 6*v34^2 - 16*v23*v45 + 11*v34*v45 + 
            4*v45^2) + v15*(-v23^3 + 26*v23^2*v34 + 7*v23*v34^2 - 2*v34^3 + 
            (-33*v23^2 - 54*v23*v34 + 7*v34^2)*v45 + 2*(v23 + 4*v34)*
             v45^2)) + v12^4*(v15^3 + 5*v23^3 + v23^2*(3*v34 - 4*v45) + 
          v34^2*v45 + v15^2*(3*v23 - 4*v34 + v45) - v23*v34*(2*v34 + 5*v45) + 
          v15*(-9*v23^2 + v34*(3*v34 - 2*v45) + v23*(v34 + 3*v45)))) - 
      v23*(-(v12^5*(v15 - v23)*(v15 - v23 - v34)) - (v15 - v34)^2*
         (v15 - v23 - v34)*(v23 - 2*v45)*(v23 - v45)*
         (v23*v34 + (v15 - v34)*v45) + v12^2*(v23*(-v15 + v23 + v34)*
           (3*v15^3 + v23*(v23 - 9*v34)*v34 - 6*v15^2*(v23 + v34) + 
            3*v15*(v23^2 + 3*v23*v34 + v34^2)) + 
          (v15*(v15 - v23)*(3*v15^2 - 8*v15*v23 + 7*v23^2) - 
            (9*v15^3 - 36*v15^2*v23 + 18*v15*v23^2 + 5*v23^3)*v34 + 
            (9*v15^2 - 43*v15*v23 + 7*v23^2)*v34^2 - 3*(v15 - 6*v23)*v34^3)*
           v45 + (9*v15^3 - 9*v15^2*(v23 + 3*v34) + 
            v34*(4*v23^2 + 3*v23*v34 - 9*v34^2) + v15*(4*v23^2 + 6*v23*v34 + 
              27*v34^2))*v45^2 - 2*(v15 - v34)^2*v45^3) + 
        v12*(v23^2*(-v15 + v23 + v34)*(-v15^3 + v34^2*(-2*v23 + 3*v34) + 
            v15^2*(v23 + 5*v34) - v15*v34*(v23 + 7*v34)) + 
          v23*v34*(6*v15^3 + 3*v15^2*(v23 - 6*v34) + 
            v34*(9*v23^2 + 5*v23*v34 - 6*v34^2) + v15*(-7*v23^2 - 8*v23*v34 + 
              18*v34^2))*v45 + (v15 - v34)*(v15^3 + v15^2*(6*v23 - 5*v34) + 
            v34*(11*v23^2 + 12*v23*v34 - 3*v34^2) + 
            v15*(-5*v23^2 - 18*v23*v34 + 7*v34^2))*v45^2 - 
          2*(3*v15 - 2*v23 - 3*v34)*(v15 - v34)^2*v45^3) - 
        v12^4*(v15^3 + 3*v23^3 + v23^2*(v34 - 2*v45) + 
          v15^2*(v23 - 4*v34 - v45) + v34^2*v45 - v23*v34*(2*v34 + 3*v45) + 
          v15*(-5*v23^2 + 3*v34^2 + 3*v23*(v34 + v45))) + 
        v12^3*(-2*v15^4 + 2*v15^3*(v23 + 3*v34 - v45) + 
          v15^2*(2*v23^2 - 6*v34^2 + 3*v34*v45 + 2*v45^2 + 
            v23*(v34 + 4*v45)) + v34*(9*v23^3 + 2*v23^2*(4*v34 - 5*v45) + 
            v34*v45*(v34 + 4*v45) - v23*v34*(v34 + 15*v45)) - 
          v15*(2*v23^3 + v23*v34*(2*v34 - 13*v45) + 2*v23^2*(8*v34 + v45) + 
            2*v34*(-v34^2 + v34*v45 + 3*v45^2))))) - 
    qsq^5*(32*mTsq^4*(2*(v12 - v15 + 2*v23 + v34) - v45)*v45 + 
      mTsq^3*(33*v12^3 - 32*v15^3 + 31*v23^3 - 112*v23^2*v34 - 32*v23*v34^2 + 
        16*v34^3 + v12^2*(-124*v15 + 189*v23 + 32*v34 - 28*v45) + 
        16*v15^2*(7*v23 + v34 - v45) + 4*(8*v23^2 + 5*v23*v34 + 8*v34^2)*
         v45 + 4*(-11*v23 + 16*v34)*v45^2 + 8*v45^3 + 
        4*v15*(-31*v23^2 + 12*v23*v34 + 11*v23*v45 - 4*v34*v45) + 
        v12*(80*v15^2 + 195*v23^2 - 88*v23*v34 - 64*v34^2 - 
          4*(7*v23 + 3*v34)*v45 - 20*v45^2 + v15*(-256*v23 + 48*v34 + 
            60*v45))) + v15*v34*(v12^4 + 2*(v15 - v23)*v23^3 - 
        2*(v15 - 3*v23)*(2*v15 - 3*v23)*v23*v34 + v23*(-8*v15 + 19*v23)*
         v34^2 + (v15^2*(-4*v23 + 6*v34) + v23*(v23^2 + 79*v23*v34 - 
            32*v34^2) + v15*(4*v23^2 - 51*v23*v34 + 6*v34^2))*v45 + 
        (6*v15^2 - 19*v15*v23 + 12*v23^2 + 30*v15*v34 - 92*v23*v34 + 
          12*v34^2)*v45^2 + 2*(7*v15 - 8*v23 + 15*v34)*v45^3 + 5*v45^4 - 
        v12^3*(8*v15 - 14*v23 + v34 + 8*v45) + 
        v12^2*(6*v15^2 + 32*v23^2 + 3*v45*(5*v34 + 6*v45) - 
          2*v23*(10*v34 + 27*v45) + v15*(-34*v23 + 11*v34 + 30*v45)) + 
        v12*(10*v23^3 - 51*v23^2*(v34 + v45) - 2*v45*(3*v34^2 + 21*v34*v45 + 
            8*v45^2) - v15*(20*v23^2 - 41*v23*v34 + 2*v34^2 - 59*v23*v45 + 
            39*v34*v45 + 36*v45^2) + v23*(9*v34^2 + 99*v34*v45 + 57*v45^2) + 
          2*v15^2*(4*v23 - 3*(v34 + 2*v45)))) + 
      mTsq^2*(6*v12^4 + 10*v15^4 + 14*v23^4 - 73*v23^3*v34 + 76*v23^2*v34^2 - 
        56*v23*v34^3 + 10*v34^4 + (-36*v23^3 + 93*v23^2*v34 - 144*v23*v34^2 + 
          82*v34^3)*v45 + 2*(13*v23^2 + 2*v23*v34 + 35*v34^2)*v45^2 - 
        5*(v23 + 4*v34)*v45^3 - v12^3*(47*v15 - 68*v23 + 17*v34 + 15*v45) + 
        v15^3*(-44*v23 + 24*v34 + 34*v45) + 2*v15^2*(29*v23^2 - 52*v23*v34 - 
          10*v34^2 - 22*v23*v45 + 23*v34*v45 + 7*v45^2) + 
        v12^2*(102*v15^2 + 168*v23^2 + 40*v34^2 + 42*v34*v45 + 12*v45^2 - 
          7*v23*(19*v34 + 16*v45) + v15*(-254*v23 + 54*v34 + 114*v45)) + 
        v15*(-38*v23^3 + v23^2*(158*v34 + 45*v45) - 
          4*v23*(5*v34^2 + 48*v34*v45 + 5*v45^2) + 
          2*(4*v34^3 - 9*v34^2*v45 + 6*v34*v45^2 + 2*v45^3)) - 
        v12*(72*v15^3 - 108*v23^3 + 36*v34^3 + 144*v34^2*v45 - 4*v34*v45^2 + 
          3*v45^3 + v23^2*(211*v34 + 149*v45) - 
          v23*(136*v34^2 + 155*v34*v45 + 50*v45^2) + 
          v15*(263*v23^2 - 196*v23*v34 + 40*v34^2 - 275*v23*v45 + 
            56*v34*v45 + 64*v45^2) + 4*v15^2*(-59*v23 + 7*(v34 + 5*v45)))) - 
      mTsq*(v12^4*(v15 + 6*v34) + v15^4*(-2*v23 + 4*(v34 + v45)) - 
        2*v12^3*(6*v15^2 + v15*(-9*v23 + 13*v34 + 3*v45) + 
          3*v34*(-9*v23 + 2*v34 + 4*v45)) + 
        v15^3*(6*v23^2 - v23*(32*v34 + 21*v45) + 
          4*(v34^2 + 8*v34*v45 + 4*v45^2)) + v15^2*(-3*v23^3 + 4*v34^3 + 
          24*v34^2*v45 + 28*v34*v45^2 + 6*v45^3 + 5*v23^2*(13*v34 + 3*v45) - 
          v23*(16*v34^2 + 86*v34*v45 + 17*v45^2)) + 
        v12^2*(18*v15^3 + v15^2*(-69*v23 + 46*v34 + 36*v45) + 
          v15*(55*v23^2 - 119*v23*v34 + 46*v34^2 - 45*v23*v45 + 87*v34*v45 + 
            6*v45^2) + 2*v34*(51*v23^2 - 50*v23*v34 + 4*v34^2 - 71*v23*v45 + 
            32*v34*v45 + 18*v45^2)) - v15*(v23^4 - 4*v34^4 + 
          v23^3*(46*v34 - 3*v45) - 44*v34^3*v45 - 70*v34^2*v45^2 + 3*v45^4 + 
          v23^2*(-26*v34^2 - 87*v34*v45 + 9*v45^2) + 
          v23*(28*v34^3 + 85*v34^2*v45 + 36*v34*v45^2 - 10*v45^3)) + 
        v34*(3*v23^4 - 13*v23^3*(3*v34 + 2*v45) + 
          v23^2*(53*v34^2 + 138*v34*v45 + 51*v45^2) + 
          2*v45*(4*v34^3 + 21*v34^2*v45 + 18*v34*v45^2 + 3*v45^3) - 
          v23*(10*v34^3 + 98*v34^2*v45 + 133*v34*v45^2 + 33*v45^3)) - 
        v12*(4*v15^4 + v15^3*(-36*v23 + 38*v34 + 34*v45) + 
          v15^2*(66*v23^2 - 129*v23*v34 + 22*v34^2 - 92*v23*v45 + 
            92*v34*v45 + 30*v45^2) + v34*(-45*v23^3 + 149*v23^2*v34 - 
            59*v23*v34^2 + 2*v34^3 + 4*(37*v23^2 - 63*v23*v34 + 11*v34^2)*
             v45 + 30*(-4*v23 + 3*v34)*v45^2 + 24*v45^3) + 
          v15*(-32*v23^3 + 22*v34^3 + 120*v34^2*v45 + 78*v34*v45^2 - 
            2*v45^3 + v23^2*(139*v34 + 47*v45) - v23*(108*v34^2 + 
              215*v34*v45 + 12*v45^2))))) + 
    qsq*mTsq*(4*mTsq^3*(v15 - v23 - v34)*v45*(-2*v12^4 + 2*v12^2*v15^2 + 
        20*v12*v15^3 + 8*v15^4 - 43*v12^2*v15*v23 - 56*v12*v15^2*v23 + 
        29*v12^2*v23^2 + 13*v12*v15*v23^2 - 10*v15^2*v23^2 + 15*v12*v23^3 + 
        11*v15*v23^3 + v23^4 - 4*v12^2*v15*v34 - 60*v12*v15^2*v34 + 
        43*v12^2*v23*v34 + 112*v12*v15*v23*v34 + 36*v15^2*v23*v34 - 
        13*v12*v23^2*v34 + 20*v15*v23^2*v34 - 11*v23^3*v34 + 2*v12^2*v34^2 + 
        60*v12*v15*v34^2 + 48*v15^2*v34^2 - 56*v12*v23*v34^2 - 
        36*v15*v23*v34^2 - 10*v23^2*v34^2 - 20*v12*v34^3 - 32*v15*v34^3 + 
        12*v23*v34^3 + 8*v34^4 - 4*v15^3*(3*v23 + 8*v34) + 
        v12^3*(-13*v15 + 5*v23 + 13*v34) - 4*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34)*v45) + 
      mTsq*(v12^5*((v15 - 4*v23)*(v15 - v23)^2 - (v15 - 5*v23)*(v15 - v23)*
           v34 + (v15 - 2*v23)*v34^2) + v23^3*(v15^2*(-v15 + v23)^3 + 
          v15*(6*v15^3 - 13*v15^2*v23 + 6*v15*v23^2 + v23^3)*v34 - 
          2*(7*v15^3 - 10*v15^2*v23 + v15*v23^2 + v23^3)*v34^2 + 
          (20*v15^2 - 20*v15*v23 + 3*v23^2)*v34^3 + (-17*v15 + 8*v23)*v34^4 + 
          6*v34^5) - v23^2*(-(v15^2*(v15 - 3*v23)*(v15 - v23)*
            (2*v15 - v23)) + v15*(16*v15^3 - 40*v15^2*v23 + 19*v15*v23^2 + 
            3*v23^3)*v34 - 2*(18*v15^3 - 27*v15^2*v23 + 2*v15*v23^2 + 
            4*v23^3)*v34^2 + (48*v15^2 - 36*v15*v23 + 5*v23^2)*v34^3 + 
          (-42*v15 + 13*v23)*v34^4 + 16*v34^5)*v45 + v23*(v15 - v34)*
         (2*v15*(3*v15 - 2*v23)*(v15 - v23)*v23 + 
          (-12*v15^3 + 8*v15^2*v23 - 5*v15*v23^2 + 8*v23^3)*v34 + 
          (12*v15^2 - 22*v15*v23 - 3*v23^2)*v34^2 + 4*(3*v15 + 2*v23)*v34^3 - 
          12*v34^4)*v45^2 - (v15 - v34)*(2*v15^4 + v15^3*(5*v23 - 4*v34) + 
          v15^2*v23*(-13*v23 + 5*v34) - (v23 - v34)*v34*
           (2*v23^2 + 13*v23*v34 - 2*v34^2) + v15*(6*v23^3 + 24*v23^2*v34 - 
            25*v23*v34^2 + 4*v34^3))*v45^3 - 2*(v15 - v34)^2*
         (v15^2 + 5*v15*v23 - 2*v23^2 - 2*v15*v34 - 5*v23*v34 + v34^2)*
         v45^4 + v12^2*(v23*(v15*(9*v15 - 10*v23)*(v15 - v23)^3 + 
            (-v15 + v23)*(24*v15^3 - 47*v15^2*v23 + 31*v23^3)*v34 + 
            (30*v15^3 - 75*v15^2*v23 + 45*v15*v23^2 + 8*v23^3)*v34^2 + 
            (-24*v15^2 + 55*v15*v23 - 27*v23^2)*v34^3 + (9*v15 - 26*v23)*
             v34^4) - (6*v15^5 - 2*v15^4*(11*v23 + 12*v34) + 
            3*v15^3*(15*v23^2 + 4*v23*v34 + 12*v34^2) + 
            v15^2*(-53*v23^3 + 38*v23^2*v34 + 20*v23*v34^2 - 24*v34^3) + 
            v23*(-v23^4 + 56*v23^3*v34 + 66*v23^2*v34^2 + 41*v23*v34^3 - 
              34*v34^4) + v15*(25*v23^4 - 84*v23^3*v34 - 94*v23^2*v34^2 + 
              24*v23*v34^3 + 6*v34^4))*v45 + (2*v15^4 - v23^4 + 
            10*v15^3*(v23 - v34) - 2*v23^3*v34 + 11*v23^2*v34^2 + 
            53*v23*v34^3 - 8*v34^4 - v15^2*(v23 - v34)*(25*v23 + 6*v34) + 
            2*v15*(9*v23^3 - v23^2*v34 - 41*v23*v34^2 + 5*v34^3))*v45^2 + 
          (4*v15^3 + v15^2*(3*v23 - 16*v34) + v34*(11*v23^2 + 7*v23*v34 - 
              8*v34^2) + v15*(-9*v23^2 - 10*v23*v34 + 20*v34^2))*v45^3) + 
        v12*(v23^2*(v15*(v15 - v23)^2*(4*v15^2 - 5*v15*v23 + 4*v23^2) - 
            (v15 - v23)*(4*v15^3 - 3*v15^2*v23 + 9*v15*v23^2 + 2*v23^3)*v34 + 
            (-8*v15^3 + 3*v15^2*v23 + 36*v15*v23^2 - 22*v23^3)*v34^2 + 
            (20*v15^2 + v15*v23 - 25*v23^2)*v34^3 - 2*(10*v15 + 3*v23)*
             v34^4 + 8*v34^5) - v23*(v15*(v15 - v23)^2*(10*v15^2 - 
              16*v15*v23 + 9*v23^2) + 2*(-27*v15^4 + 69*v15^3*v23 - 
              65*v15^2*v23^2 + 17*v15*v23^3 + 5*v23^4)*v34 + 
            (108*v15^3 - 222*v15^2*v23 + 168*v15*v23^2 - 43*v23^3)*v34^2 + 
            (-84*v15^2 + 178*v15*v23 - 67*v23^2)*v34^3 + 2*(5*v15 - 29*v23)*
             v34^4 + 10*v34^5)*v45 + (6*v15^5 - 2*v15^4*(4*v23 + 15*v34) + 
            v15^3*(13*v23^2 + 40*v23*v34 + 52*v34^2) - 
            v15^2*(19*v23^3 + 19*v23^2*v34 + 120*v23*v34^2 + 36*v34^3) + 
            v34*(3*v23^4 - 15*v23^3*v34 - 13*v23^2*v34^2 - 64*v23*v34^3 + 
              2*v34^4) + v15*(10*v23^4 + 4*v23^3*v34 + 19*v23^2*v34^2 + 
              152*v23*v34^3 + 6*v34^4))*v45^2 + 
          (v15^4 + v15^3*(13*v23 - 16*v34) + v15^2*(-5*v23^2 - 53*v23*v34 + 
              42*v34^2) + v15*(-11*v23^3 + 2*v23^2*v34 + 67*v23*v34^2 - 
              40*v34^3) + v34*(13*v23^3 + 3*v23^2*v34 - 27*v23*v34^2 + 
              13*v34^3))*v45^3 - 2*(2*v15 + 3*v23 - 2*v34)*(v15 - v34)*
           (v15 - v23 - v34)*v45^4) + v12^4*(-18*v23^4 - v34^3*v45 + 
          v23*v34^2*(4*v34 + 7*v45) + v23^3*(-17*v34 + 9*v45) + 
          v23^2*v34*(-2*v34 + 11*v45) + v15^3*(6*v23 - 2*(v34 + 2*v45)) + 
          v15^2*(-30*v23^2 + 5*v23*(v34 + 3*v45) + v34*(3*v34 + 8*v45)) + 
          v15*(42*v23^3 + 2*v23^2*(7*v34 - 10*v45) - 3*v34^2*(v34 + v45) - 
            v23*v34*(7*v34 + 15*v45))) + v12^3*(2*v15^5 - 12*v23^5 - 
          v15^4*(11*v23 + 4*v34 + v45) + v34^3*v45*(v34 + 5*v45) + 
          v23^4*(27*v34 + 14*v45) + v23^2*v34*(25*v34^2 - 16*v34*v45 - 
            7*v45^2) + v23^3*(48*v34^2 - 3*v34*v45 - 3*v45^2) + 
          v15^3*(21*v23^2 + 9*v23*v34 + 4*v34^2 - 22*v23*v45 + 14*v34*v45 + 
            3*v45^2) - 2*v23*v34^2*(v34^2 + 16*v34*v45 + 4*v45^2) + 
          v15^2*(-29*v23^3 + v23^2*(37*v34 + 61*v45) + 
            v23*(5*v34^2 + 19*v34*v45 - 12*v45^2) - 
            v34*(4*v34^2 + 20*v34*v45 + 5*v45^2)) + 
          v15*(29*v23^4 - v23^3*(69*v34 + 52*v45) + 
            v34^2*(2*v34^2 + 6*v34*v45 - 3*v45^2) + 
            v23^2*(-61*v34^2 - 24*v34*v45 + 14*v45^2) + 
            v23*v34*(-9*v34^2 + 17*v34*v45 + 18*v45^2)))) - 
      mTsq^2*(v12^5*(3*v15 - 3*v23 - v34)*(v15 - v23 - v34) - 
        v23^2*(-v15 + v23 + v34)*(4*v15^4 - 9*v15^3*v23 + 5*v15*v23^3 - 
          (28*v15^3 - 51*v15^2*v23 + 13*v15*v23^2 + 2*v23^3)*v34 + 
          (60*v15^2 - 59*v15*v23 - 7*v23^2)*v34^2 + (-52*v15 + 17*v23)*
           v34^3 + 16*v34^4) + 2*v23*
         (-(v15*(v15 - v23)*(8*v15^3 - 17*v15^2*v23 + 2*v15*v23^2 + 
             8*v23^3)) + (v15 - v23)*(36*v15^3 - 50*v15^2*v23 - 
            12*v15*v23^2 + 5*v23^3)*v34 - (80*v15^3 - 128*v15^2*v23 + 
            25*v15*v23^2 + 11*v23^3)*v34^2 + 2*(52*v15^2 - 49*v15*v23 + 
            3*v23^2)*v34^3 + (-72*v15 + 31*v23)*v34^4 + 20*v34^5)*v45 - 
        2*(v15 - v34)*(11*v23^4 + 15*v23^3*v34 + 9*v23^2*v34^2 - 
          2*v23*v34^3 - 8*v34^4 + 2*v15^3*(5*v23 + 4*v34) - 
          v15^2*(v23 + 2*v34)*(5*v23 + 12*v34) - v15*(3*v23 - 4*v34)*
           (5*v23^2 + 8*v23*v34 + 6*v34^2))*v45^2 - 4*(v15 - v34)*
         (v15 - v23 - v34)*(2*v15^2 + 3*v15*v23 + 2*v23^2 - 4*v15*v34 - 
          3*v23*v34 + 2*v34^2)*v45^3 + 
        v12*(-(v23*(-v15 + v23 + v34)*(-16*v15^4 + 2*v23^4 + 10*v23^3*v34 - 
             69*v23^2*v34^2 - 43*v23*v34^3 + 8*v34^4 + 
             5*v15^3*(11*v23 + 8*v34) - 3*v15^2*(23*v23^2 + 35*v23*v34 + 8*
                v34^2) + v15*(28*v23^3 + 74*v23^2*v34 + 93*v23*v34^2 - 8*
                v34^3))) + (8*v15^5 + 15*v23^5 - 24*v23^4*v34 - 
            193*v23^3*v34^2 - 266*v23^2*v34^3 - 104*v23*v34^4 + 16*v34^5 - 
            16*v15^4*(5*v23 + 3*v34) + 8*v15^3*(32*v23^2 + 41*v23*v34 + 
              10*v34^2) - v15^2*(285*v23^3 + 734*v23^2*v34 + 520*v23*v34^2 + 
              32*v34^3) + v15*(86*v23^4 + 466*v23^3*v34 + 744*v23^2*v34^2 + 
              376*v23*v34^3 - 24*v34^4))*v45 + 2*(10*v15^4 - 10*v23^4 + 
            14*v23^3*v34 + 53*v23^2*v34^2 + 60*v23*v34^3 + 34*v34^4 - 
            4*v15^3*(15*v23 + 16*v34) + 3*v15^2*(23*v23^2 + 60*v23*v34 + 
              44*v34^2) - 2*v15*(6*v23^3 + 61*v23^2*v34 + 90*v23*v34^2 + 
              56*v34^3))*v45^2 + 4*(3*v15 + v23 - 3*v34)*(v15 + v23 - v34)*
           (-v15 + v23 + v34)*v45^3) + v12^4*(-7*v15^3 + 25*v23^3 + 
          v23*v34*(7*v34 - 12*v45) + v23^2*(34*v34 - 11*v45) + 
          v15^2*(39*v23 + 8*v34 - v45) - v34^2*(2*v34 + 3*v45) + 
          v15*(-57*v23^2 + v34^2 + 6*v23*(-7*v34 + 2*v45))) + 
        v12^3*(-3*v15^4 + 35*v23^4 - 68*v23^2*v34^2 - 32*v23*v34^3 + v34^4 + 
          (17*v23^3 + 80*v23^2*v34 + 89*v23*v34^2 + 34*v34^3)*v45 - 
          2*v34*(2*v23 + v34)*v45^2 + 4*v15^3*(v23 + 6*v34 + 2*v45) + 
          2*v15*(-36*v23^3 + v23*v34*(58*v34 - 53*v45) + 
            v23^2*(32*v34 - 27*v45) + 2*v34*(4*v34^2 - 8*v34*v45 + v45^2)) + 
          v15^2*(36*v23^2 + v23*(-88*v34 + 29*v45) - 
            2*(19*v34^2 + 5*v34*v45 + v45^2))) - 
        v12^2*(12*v15^5 - v23*(v23 + v34)*(3*v23^3 - 87*v23^2*v34 - 
            17*v23*v34^2 + 29*v34^3) + (-67*v23^4 - 198*v23^3*v34 - 
            161*v23^2*v34^2 + 4*v23*v34^3 + 46*v34^4)*v45 + 
          2*(22*v23^3 + 47*v23^2*v34 + 43*v23*v34^2 + 21*v34^3)*v45^2 - 
          4*v23*(v23 + v34)*v45^3 + v15^4*(-41*v23 - 48*v34 + 10*v45) + 
          2*v15^3*(21*v23^2 + 52*v23*v34 + 36*v34^2 - 31*v23*v45 - 
            10*v34*v45 - 7*v45^2) + v15^2*(-12*v23^3 - 48*v34^3 + 
            56*v34^2*v45 + 70*v34*v45^2 + 3*v23^2*(8*v34 + v45) + 
            2*v23*(-57*v34^2 + 50*v34*v45 + 43*v45^2)) + 
          2*v15*(v23^4 + v23^3*(-82*v34 + 58*v45) + 
            v23^2*(-27*v34^2 + 77*v34*v45 - 55*v45^2) + 
            v34^2*(6*v34^2 - 46*v34*v45 - 49*v45^2) + 
            v23*(40*v34^3 - 21*v34^2*v45 - 86*v34*v45^2 + 2*v45^3)))) + 
      v23*(v12^5*(v15 - v23)^2*v34 + (v23 - 2*v45)*(v23 - v45)*
         (v23*v34 + (v15 - v34)*v45)*
         (v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 4*v15*(-v15 + v23)*v34 + 
            (2*v15 - v23)*v34^2) + (v15 - v34)^2*(v15 - v23 + v34)*v45 + 
          (v15 - v34)^2*v45^2) + v12^2*(v23*(v15*(v15 - v23)^3*v23 + 
            2*v15*(3*v15 - 5*v23)*(v15 - v23)^2*v34 - (v15 - v23)*
             (12*v15^2 - 20*v15*v23 - v23^2)*v34^2 + 
            (6*v15^2 - 17*v15*v23 + 9*v23^2)*v34^3) + 
          (v15*(v15 - v23)^2*v23*(v15 + 3*v23) - v15*(v15 - v23)*
             (6*v15^2 - 22*v15*v23 + 19*v23^2)*v34 + 
            (12*v15^3 - 59*v15^2*v23 + 38*v15*v23^2 + 13*v23^3)*v34^2 + 
            (-6*v15^2 + 34*v15*v23 - 23*v23^2)*v34^3)*v45 + 
          (v15^4 - v15^3*(2*v23 + 19*v34) + v23*v34*(v23^2 - 22*v23*v34 + 
              19*v34^2) + v15^2*(4*v23^2 + 25*v23*v34 + 35*v34^2) - 
            v15*(3*v23^3 + 9*v23^2*v34 + 30*v23*v34^2 + 17*v34^3))*v45^2 + 
          (v15*(v15 - v23)^2 - (5*v15^2 + 2*v15*v23 + v23^2)*v34 + 
            (9*v15 + 10*v23)*v34^2 - 5*v34^3)*v45^3) - 
        v12^4*(v15 - v23)*(v15^3 + v15^2*(-2*v23 - 3*v34 + v45) + 
          v15*(v23^2 + 4*v34^2 - (v23 + v34)*v45) + 
          v34*(3*v23^2 + 2*v34*v45 - 2*v23*(v34 + 2*v45))) + 
        v12^3*(2*v15^4*(-v23 + 2*v34 + v45) + v34*(v23 - v45)*
           (v23*v34*(-9*v23 + v34) - (4*v23^2 - 9*v23*v34 + v34^2)*v45) + 
          v15^3*(6*v23^2 - 3*v23*v34 - 8*v34^2 - 7*v23*v45 + v34*v45 + 
            2*v45^2) + v15^2*(-6*v23^3 + v23^2*(-6*v34 + 8*v45) + 
            v34*(4*v34^2 - 5*v34*v45 - 5*v45^2) + v23*(3*v34^2 + 7*v34*v45 - 
              3*v45^2)) + v15*(2*v23^4 + v23^3*(5*v34 - 3*v45) + 
            4*v34^2*v45*(v34 + v45) + v23^2*(14*v34^2 - 4*v34*v45 + v45^2) + 
            v23*v34*(-4*v34^2 - 18*v34*v45 + 3*v45^2))) + 
        v12*(v15*v34*(v23 - v45)*(v23*v34*(v23 + 2*v34)*(4*v23 + 3*v34) + 
            (v23 + 3*v34)*(7*v23^2 - 2*v34^2)*v45 - 
            (7*v23^2 + 37*v23*v34 + 5*v34^2)*v45^2 + 16*v34*v45^3) - 
          2*v15^4*(-2*v23*v45^2 + v23^2*(v34 + v45) + v45^2*(v34 + 2*v45)) + 
          v34^2*(v23 - v45)^2*(v23^2*(2*v34 + v45) + 3*v34*v45*
             (v34 + 2*v45) - v23*(3*v34 + v45)*(v34 + 3*v45)) + 
          v15^3*(4*v23^3*(v34 + v45) + v23^2*(10*v34^2 + 10*v34*v45 - 
              11*v45^2) + v45^2*(10*v34^2 + 19*v34*v45 - 4*v45^2) + 
            v23*v45*(-12*v34^2 - 25*v34*v45 + 11*v45^2)) + 
          v15^2*(-2*v23^4*(v34 + v45) + v23^3*(-14*v34^2 - 17*v34*v45 + 
              7*v45^2) + v34*v45^2*(-14*v34^2 - 23*v34*v45 + 14*v45^2) + 
            3*v23*v45*(8*v34^3 + 11*v34^2*v45 - 14*v34*v45^2 + v45^3) - 
            v23^2*(14*v34^3 + 2*v34^2*v45 - 45*v34*v45^2 + 8*v45^3))))) - 
    qsq^4*(16*mTsq^4*v45*(2*(v12^2 - 6*v12*v15 - v15^2 + 8*v12*v23 - 
          4*v15*v23 + 6*v23^2 + 2*(3*v12 + v15 + 2*v23)*v34 - v34^2) - 
        (3*v12 - 2*v15 + 5*v23 + 2*v34)*v45) + 
      mTsq^3*(10*v12^4 + 24*v15^4 + 5*v23^4 - 104*v23^3*v34 + 
        16*v23^2*v34^2 + 72*v23*v34^3 + 8*v34^4 - 8*v15^3*(13*v23 + 6*v34) + 
        v12^3*(-90*v15 + 125*v23 + 44*v34 - 15*v45) + 
        (63*v23^3 + 58*v23^2*v34 + 68*v23*v34^2 + 16*v34^3)*v45 - 
        4*(19*v23^2 - 33*v23*v34 + 12*v34^2)*v45^2 + 4*(5*v23 - 16*v34)*
         v45^3 + 4*v15^2*(44*v23^2 + 22*v23*v34 + 8*v34^2 - 19*v23*v45 + 
          12*v34*v45 - 4*v45^2) + v12^2*(96*v15^2 + 285*v23^2 + 28*v23*v34 - 
          64*v34^2 - 47*v23*v45 - 6*v34*v45 - 12*v45^2 + 
          v15*(-350*v23 + 16*v34 + 58*v45)) + v12*(-56*v15^3 + 135*v23^3 + 
          8*v34^3 + 4*v15^2*(52*v23 - 2*v34 - 13*v45) + 60*v34^2*v45 + 
          60*v34*v45^2 + 12*v45^3 + v23^2*(-248*v34 + 79*v45) - 
          12*v23*(16*v34^2 - 9*v34*v45 + 8*v45^2) + 
          v15*(-290*v23^2 + 208*v23*v34 + 56*v34^2 + 44*v23*v45 + 8*v34*v45 + 
            28*v45^2)) - 2*v15*(55*v23^3 - v23^2*(8*v34 + 29*v45) + 
          v23*(28*v34^2 + 4*v34*v45 + 6*v45^2) + 8*(v34^3 + 4*v34^2*v45 - 
            2*v34*v45^2 - v45^3))) - v15*v34*(v12^4*(2*v15 - 3*v23 + v45) + 
        v15^2*(v23^2*(v23 + v34) - 3*v23*(v23 + 2*v34)*v45 + 6*v34*v45^2 + 
          4*v45^3) + v12*(v23*(7*v15*v34*(-6*v23 + v34) + 
            v15^2*(-2*v23 + 11*v34) + v23*(2*v23^2 + 37*v23*v34 - 
              15*v34^2)) + (12*v15^2*(v23 - v34) + 
            v15*(-26*v23^2 + 87*v23*v34 - 4*v34^2) + 
            v23*(12*v23^2 - 121*v23*v34 + 21*v34^2))*v45 - 
          3*(4*v15^2 - 14*v15*v23 + 12*v23^2 + 13*v15*v34 - 37*v23*v34 + 
            2*v34^2)*v45^2 + (-20*v15 + 25*v23 - 28*v34)*v45^3 - 4*v45^4) + 
        (v23 - v45)*(v23^2*(v23^2 + 5*v23*v34 - 17*v34^2) - 
          4*v23*(v23^2 + 10*v23*v34 - 7*v34^2)*v45 + 
          (v23^2 + 53*v23*v34 - 8*v34^2)*v45^2 + 3*(v23 - 5*v34)*v45^3 - 
          v45^4) - v12^3*(4*v15^2 - 20*v15*v23 + 18*v23^2 + 
          2*v45*(v34 + 2*v45) + 3*v15*(v34 + 4*v45) - 3*v23*(v34 + 7*v45)) + 
        v15*(-2*v23^4 + 2*v45^2*(3*v34 + v45)*(v34 + 3*v45) + 
          v23^3*(-5*v34 + 9*v45) + v23^2*(11*v34^2 + 36*v34*v45 - 9*v45^2) - 
          3*v23*v45*(6*v34^2 + 17*v34*v45 + v45^2)) + 
        v12^2*(6*v23^2*(-3*v23 + 5*v34) + 9*v23*(6*v23 - 5*v34)*v45 + 
          3*(-13*v23 + 5*v34)*v45^2 + 6*v45^3 + v15*(30*v23^2 - 30*v23*v34 - 
            58*v23*v45 + 22*v34*v45 + 24*v45^2) + 
          v15^2*(-11*v23 + 6*(v34 + 2*v45)))) + 
      mTsq^2*(v12^5 - 2*v15^5 + 3*v23^5 - 44*v23^4*v34 + 57*v23^3*v34^2 - 
        46*v23^2*v34^3 + 31*v23*v34^4 - 2*v34^5 - 
        2*(6*v23^4 - 39*v23^3*v34 + 52*v23^2*v34^2 - 88*v23*v34^3 + 20*v34^4)*
         v45 + (13*v23^3 + 21*v23^2*v34 + 88*v23*v34^2 - 114*v34^3)*v45^2 - 
        2*(2*v23^2 + 31*v23*v34 + 9*v34^2)*v45^3 + 18*v34*v45^4 - 
        3*v12^4*(6*v15 - 9*v23 + v45) + 2*v15^3*(-18*v23^2 + 24*v23*v34 + 
          6*v34^2 + 9*v23*v45 - 10*v34*v45 - 5*v45^2) + 
        v15^2*(25*v23^3 - 118*v23^2*v34 - 10*v23*v34^2 + 12*v34^3 + 
          26*v23^2*v45 + 208*v23*v34*v45 + 76*v34^2*v45 - 52*v23*v45^2 - 
          30*v34*v45^2 + 10*v45^3) + 
        v15*(-2*(5*v23^4 - 59*v23^3*v34 + 24*v23^2*v34^2 + 12*v23*v34^3 + 
            5*v34^4) - 2*(2*v23^3 + 146*v23^2*v34 + 69*v23*v34^2 + 14*v34^3)*
           v45 + (7*v23^2 + 132*v23*v34 + 106*v34^2)*v45^2 + 
          4*(3*v23 + 4*v34)*v45^3 - 6*v45^4) + 
        v15^4*(19*v23 - 10*(v34 + 2*v45)) + v12^3*(59*v15^2 + 132*v23^2 - 
          41*v23*v34 + 13*v34^2 - 59*v23*v45 + 6*v34*v45 + 3*v45^2 + 
          4*v15*(-44*v23 + 7*v34 + 14*v45)) - v12^2*(82*v15^3 - 172*v23^3 + 
          197*v23^2*v34 - 81*v23*v34^2 + 24*v34^3 + 
          (175*v23^2 - 92*v23*v34 + 109*v34^2)*v45 - 2*(19*v23 + 9*v34)*
           v45^2 + v45^3 + v15^2*(-297*v23 - 12*v34 + 155*v45) + 
          v15*(379*v23^2 - 142*v23*v34 + 58*v34^2 - 346*v23*v45 - 
            14*v34*v45 + 60*v45^2)) + v12*(33*v15^4 + 57*v23^4 - 
          208*v23^3*v34 + 129*v23^2*v34^2 - 90*v23*v34^3 + 13*v34^4 + 
          (-111*v23^3 + 194*v23^2*v34 - 267*v23*v34^2 + 142*v34^3)*v45 + 
          (58*v23^2 + 51*v23*v34 + 124*v34^2)*v45^2 - (7*v23 + 46*v34)*
           v45^3 + 2*v15^3*(-81*v23 + 12*v34 + 50*v45) + 
          v15^2*(259*v23^2 - 134*v23*v34 - 54*v34^2 - 259*v23*v45 + 
            34*v34*v45 + 80*v45^2) - v15*(187*v23^3 - 
            8*v23^2*(39*v34 + 34*v45) + v23*(14*v34^2 + 222*v34*v45 + 
              133*v45^2) + 4*(-12*v34^3 + 7*v34^2*v45 + 9*v34*v45^2 - 
              5*v45^3)))) + mTsq*(-(v12^5*v34) + 
        v23*(3*v15*(v15 - v23)^2*v23^2 + 2*v15*(-4*v15^3 + 16*v15^2*v23 - 
            25*v15*v23^2 + 14*v23^3)*v34 + (-4*v15^3 + 9*v15^2*v23 + 
            13*v23^3)*v34^2 + (2*v15 - 5*v23)*(2*v15 + 9*v23)*v34^3 + 
          (-16*v15 + 19*v23)*v34^4) + (-4*v15^4*(v23 - 3*v34) - 
          4*v15^3*v34*(15*v23 + v34) + v23*v34*(5*v23^3 - 81*v23^2*v34 + 
            137*v23*v34^2 - 32*v34^3) + 2*v15^2*(8*v23^3 + 57*v23^2*v34 + 
            10*v23*v34^2 + 6*v34^3) - v15*(10*v23^4 + 73*v23^3*v34 + 
            17*v23^2*v34^2 + 80*v23*v34^3 - 12*v34^4))*v45 + 
        (6*v15^4 + v15^3*(-13*v23 + 30*v34) - v15^2*(15*v23^2 + 40*v23*v34 + 
            2*v34^2) + 2*v34*(-10*v23^3 + 67*v23^2*v34 - 64*v23*v34^2 + 
            6*v34^3) + v15*(16*v23^3 + 26*v23^2*v34 - 27*v23*v34^2 + 
            58*v34^3))*v45^2 + (3*v15*(v15 - v23)*(4*v15 + 5*v23) - 
          2*(v15^2 - 14*v15*v23 - 12*v23^2)*v34 + (30*v15 - 79*v23)*v34^2 + 
          36*v34^3)*v45^3 + (v15*(v15 + 7*v23) - 5*(3*v15 + 2*v23)*v34 + 
          14*v34^2)*v45^4 + (-v15 + v34)*v45^5 + 
        v12^4*(3*v15^2 + v15*(-4*v23 + 10*v34 + v45) + 
          v34*(-21*v23 + 2*v34 + 5*v45)) - 
        v12^3*(12*v15^3 + 2*v15^2*(-21*v23 + 7*v34 + 8*v45) + 
          v15*(32*v23^2 - 65*v23*v34 + 27*v34^2 - 21*v23*v45 + 36*v34*v45 + 
            2*v45^2) + v34*(78*v23^2 - 45*v23*v34 + v34^2 - 75*v23*v45 + 
            22*v34*v45 + 10*v45^2)) + v12^2*(6*v15^4 + 
          v15^3*(-51*v23 + 33*v34 + 36*v45) + v15^2*(96*v23^2 + 10*v34^2 + 
            51*v34*v45 + 24*v45^2 - 4*v23*(24*v34 + 25*v45)) + 
          v15*(-50*v23^3 + 3*v23^2*(41*v34 + 20*v45) - 
            v23*(116*v34^2 + 177*v34*v45 + 15*v45^2) + 
            v34*(19*v34^2 + 92*v34*v45 + 51*v45^2)) + 
          v34*(-70*v23^3 + v23^2*(157*v34 + 171*v45) + 
            v45*(21*v34^2 + 56*v34*v45 + 10*v45^2) - 
            v23*(33*v34^2 + 210*v34*v45 + 95*v45^2))) + 
        v12*(v15^3*(-30*v23^2 + 85*v23*v34 + 66*v23*v45 - 58*v34*v45 - 
            36*v45^2) + v15*(-8*v23^4 + 109*v23^3*v34 - 67*v23^2*v34^2 + 
            63*v23*v34^3 - 4*v34^4 + (13*v23^3 - 210*v23^2*v34 + 
              177*v23*v34^2 - 74*v34^3)*v45 + (4*v23^2 + 115*v23*v34 - 
              108*v34^2)*v45^2 - 2*(5*v23 + 7*v34)*v45^3 + 2*v45^4) + 
          4*v15^4*(2*v23 - 3*(v34 + v45)) + v15^2*(30*v23^3 - 
            8*v23^2*(20*v34 + 9*v45) + v23*(3*v34^2 + 173*v34*v45 + 
              50*v45^2) - 2*(4*v34^3 + 7*v34^2*v45 + 16*v34*v45^2 + 
              6*v45^3)) + v34*(-12*v23^4 + v23^3*(113*v34 + 79*v45) - 
            v23^2*(101*v34^2 + 323*v34*v45 + 115*v45^2) - 
            v45*(6*v34^3 + 56*v34^2*v45 + 50*v34*v45^2 + 5*v45^3) + 
            v23*(9*v34^3 + 158*v34^2*v45 + 249*v34*v45^2 + 51*v45^3))))) + 
    qsq^3*(4*mTsq^4*v45*(v12^3 - 24*v15^3 + 6*v15*v23^2 - 33*v23^3 - 
        6*v23^2*v34 + 52*v23*v34^2 + 24*v34^3 + 
        v15^2*(52*v23 + 72*v34 - 8*v45) + 16*v23^2*v45 + 4*v23*v34*v45 - 
        8*v34^2*v45 - 4*v15*v23*(26*v34 + v45) + 8*v15*v34*(-9*v34 + 2*v45) + 
        v12^2*(38*v15 - 35*v23 - 38*v34 + 4*v45) + 
        v12*(-20*v15^2 - 93*v23^2 + 4*v15*(29*v23 + 10*v34 - 5*v45) + 
          20*v34*(-v34 + v45) + 4*v23*(-29*v34 + 7*v45))) - 
      mTsq^3*(v12^5 - 8*v15^5 - 3*v23^5 - 38*v23^4*v34 + 74*v23^3*v34^2 + 
        96*v23^2*v34^3 - 8*v34^5 + v12^4*(-29*v15 + 35*v23 + 18*v34 - 
          3*v45) + 8*v15^4*(6*v23 + 3*v34 - v45) + 
        2*(19*v23^4 + 4*v23^3*v34 - 23*v23^2*v34^2 - 46*v23*v34^3 - 28*v34^4)*
         v45 - 2*(26*v23^3 - 63*v23^2*v34 + 20*v23*v34^2 + 8*v34^3)*v45^2 + 
        4*(4*v23^2 - 27*v23*v34 + 12*v34^2)*v45^3 + 16*v34*v45^4 + 
        4*v15^3*(-30*v23^2 - 20*v23*v34 - 4*v34^2 + 17*v23*v45 + 12*v34*v45 + 
          8*v45^2) + v12^3*(74*v15^2 + 180*v23^2 + v23*(104*v34 - 37*v45) - 
          4*v15*(61*v23 + 12*v34 - 7*v45) - 2*v34*(5*v34 + 3*v45)) + 
        2*v15^2*(75*v23^3 + v23^2*(56*v34 - 93*v45) + 
          v23*(8*v34^2 - 74*v34*v45 + 20*v45^2) - 
          8*(v34^3 + 8*v34^2*v45 + 7*v34*v45^2 - v45^3)) + 
        v12*(48*v15^4 + 35*v23^4 - 4*v15^3*(44*v23 + 28*v34 - 7*v45) + 
          v23^3*(-264*v34 + 161*v45) + 2*v15^2*(127*v23^2 + 64*v23*v34 + 
            56*v34^2 - 62*v23*v45 + 10*v34*v45 - 12*v45^2) - 
          2*v23^2*(79*v34^2 - 137*v34*v45 + 76*v45^2) + 
          4*v34*(8*v34^3 + 15*v34^2*v45 - 10*v34*v45^2 - 9*v45^3) - 
          4*v15*(41*v23^3 - 52*v23^2*v34 + 12*v23*v34^2 + 20*v34^3 + 
            3*(4*v23^2 + 4*v23*v34 + 9*v34^2)*v45 - 2*(13*v23 + 2*v34)*
             v45^2 + 3*v45^3) + 4*v23*(24*v34^3 + 47*v34^2*v45 + 
            14*v34*v45^2 + 7*v45^3)) + v15*(-69*v23^4 + 
          v23^3*(-48*v34 + 98*v45) + v23^2*(-88*v34^2 + 200*v34*v45 - 
            66*v45^2) + 4*v23*(4*v34^3 + 43*v34^2*v45 - 4*v34*v45^2 + 
            15*v45^3) + 8*(3*v34^4 + 18*v34^3*v45 + 12*v34^2*v45^2 - 
            8*v34*v45^3 - 2*v45^4)) + v12^2*(-24*v15^3 + 200*v23^3 - 
          32*v34^3 + 2*v15^2*(81*v23 - 40*v34 - 21*v45) + 50*v34^2*v45 - 
          6*v34*v45^2 + 4*v45^3 + v23^2*(-100*v34 + 41*v45) - 
          2*v23*(113*v34^2 - 62*v34*v45 + 26*v45^2) + 
          2*v15*(-167*v23^2 + 68*v34^2 + 4*v34*v45 + 13*v45^2 + 
            v23*(104*v34 + v45)))) + 
      v15*v34*(v15*(v23 - v45)*(v23^2*v34*(v23 + 6*v34) + 
          v23*(3*v23^2 + 6*v23*v34 - 10*v34^2)*v45 + 
          2*(-4*v23^2 - 6*v23*v34 + v34^2)*v45^2 + (6*v23 + 5*v34)*v45^3 + 
          v45^4) - v12^4*(v15^2 + v23*(3*v23 - 2*v45) + v15*(-4*v23 + v45)) - 
        v15^2*(4*v23*v45^3 + v45^3*(2*v34 + v45) + v23^3*(v34 + 2*v45) - 
          2*v23^2*v45*(v34 + 3*v45)) - (v23 - v45)^2*(v23^3*v45 + 
          v34*v45^2*(2*v34 + 3*v45) - 4*v23*v34*v45*(3*v34 + 4*v45) + 
          v23^2*(7*v34^2 + 10*v34*v45 - v45^2)) + 
        v12^3*(-10*v23^3 + v34*v45^2 + 2*v15^2*(-3*v23 + v34 + 2*v45) + 
          3*v23^2*(v34 + 6*v45) - v23*v45*(4*v34 + 7*v45) + 
          v15*(16*v23^2 - 6*v23*v34 - 19*v23*v45 + 3*v34*v45 + 4*v45^2)) - 
        v12^2*((v23 - v45)*(2*v23^3 - 5*v34*v45^2 - 4*v23^2*(5*v34 + 4*v45) + 
            v23*v45*(25*v34 + 8*v45)) + v15^2*(4*v23^2 + 6*v45*(v34 + v45) - 
            v23*(9*v34 + 10*v45)) + v15*(-6*v23^3 + v45^2*(11*v34 + 6*v45) - 
            v23*v45*(38*v34 + 23*v45) + v23^2*(27*v34 + 29*v45))) + 
        v12*(2*v15^2*(v23^2*(v23 + 2*v34) - v23*(v23 + 5*v34)*v45 + 
            3*v34*v45^2 + 2*v45^3) + v15*(-4*v23^4 + 
            v23^3*(-13*v34 + 8*v45) + v23^2*(8*v34^2 + 54*v34*v45 - 
              2*v45^2) - v23*v45*(10*v34^2 + 51*v34*v45 + 3*v45^2) + 
            v45^2*(2*v34^2 + 13*v34*v45 + 4*v45^2)) + (v23 - v45)*
           (2*v23^4 + v23^3*(10*v34 - 3*v45) - v34*v45^2*(2*v34 + 7*v45) + 
            v23*v45*(13*v34^2 + 42*v34*v45 + 3*v45^2) - 
            v23^2*(11*v34^2 + 47*v34*v45 + 4*v45^2)))) + 
      mTsq^2*(v12^5*(3*v15 - 4*v23 - v34) + 
        v23*(v15*(v15 - 2*v23)*(v15 - v23)*(4*v15^2 - 2*v15*v23 + v23^2) + 
          v23*(-14*v15^3 + 35*v15^2*v23 - 27*v15*v23^2 + 13*v23^3)*v34 + 
          (16*v15^3 - 54*v15^2*v23 + 81*v15*v23^2 - 36*v23^3)*v34^2 + 
          (-40*v15^2 + 62*v15*v23 + 5*v23^2)*v34^3 + 4*(3*v15 - 7*v23)*
           v34^4 + 8*v34^5) + (-6*v15^5 + v23^5 - 36*v23^4*v34 + 
          55*v23^3*v34^2 - 89*v23^2*v34^3 + 93*v23*v34^4 - 6*v34^5 + 
          v15^3*(v23 + 2*v34)*(11*v23 + 2*v34) + v15^4*(17*v23 + 2*v34) - 
          v15^2*(31*v23^3 + 157*v23^2*v34 + 6*v23*v34^2 - 36*v34^3) + 
          v15*(7*v23^4 + 152*v23^3*v34 + 47*v23^2*v34^2 - 112*v23*v34^3 - 
            30*v34^4))*v45 - (12*v15^4 + v15^3*(58*v23 + 8*v34) - 
          2*v15^2*(48*v23^2 + 107*v23*v34 + 32*v34^2) + 
          v15*(7*v23^3 + 186*v23^2*v34 + 286*v23*v34^2 - 8*v34^3) + 
          2*(v23^4 + 4*v23^3*v34 + 8*v23^2*v34^2 - 85*v23*v34^3 + 26*v34^4))*
         v45^2 + (10*v15^3 + v23^3 + 57*v23^2*v34 - 12*v23*v34^2 - 70*v34^3 - 
          14*v15^2*(4*v23 + 3*v34) + v15*(-21*v23^2 + 72*v23*v34 + 
            118*v34^2))*v45^3 + 2*(5*v15*(v15 + 2*v23) - 
          2*(v15 + 8*v23)*v34 + 5*v34^2)*v45^4 + 4*(-v15 + v34)*v45^5 - 
        v12^4*(18*v15^2 + 48*v23^2 + 9*v23*v34 + 4*v34^2 - 11*v23*v45 - 
          2*v34*v45 + 2*v15*(-31*v23 + v34 + 5*v45)) + 
        v12^2*(-34*v15^4 - 88*v23^4 + 184*v23^3*v34 - 20*v23^2*v34^2 + 
          55*v23*v34^3 - 8*v34^4 + v15^3*(169*v23 + 26*v34 - 82*v45) + 
          (123*v23^3 - 98*v23^2*v34 + 160*v23*v34^2 - 82*v34^3)*v45 - 
          (41*v23^2 + 56*v23*v34 + 70*v34^2)*v45^2 + 2*(v23 + 10*v34)*v45^3 - 
          v15^2*(303*v23^2 + 7*v23*v34 + 6*v34^2 - 310*v23*v45 - 32*v34*v45 + 
            70*v45^2) + v15*(256*v23^3 - 199*v23^2*v34 + 47*v23*v34^2 - 
            26*v34^3 - (361*v23^2 + 30*v23*v34 + 16*v34^2)*v45 + 
            5*(27*v23 + 14*v34)*v45^2 - 10*v45^3)) + 
        v12^3*(35*v15^3 - 128*v23^3 + v15^2*(-155*v23 + v34 + 66*v45) + 
          v23^2*(40*v34 + 87*v45) + v23*(-12*v34^2 + v34*v45 - 9*v45^2) + 
          v34*(11*v34^2 + 36*v34*v45 - 7*v45^2) + 
          v15*(244*v23^2 + (17*v34 - 13*v45)*(v34 - v45) - 
            v23*(51*v34 + 160*v45))) + v12*(6*v15^5 - 12*v23^5 + 
          v23^4*(123*v34 + 34*v45) + v15^4*(-60*v23 + 18*v34 + 43*v45) - 
          v23^3*(68*v34^2 + 169*v34*v45 + 26*v45^2) - 
          v23*v34*(40*v34^3 + 271*v34^2*v45 + 148*v34*v45^2 - 103*v45^3) + 
          v23^2*(49*v34^3 + 109*v34^2*v45 - 67*v34*v45^2 + 5*v45^3) + 
          v34*(2*v34^4 + 47*v34^3*v45 + 148*v34^2*v45^2 + 28*v34*v45^3 - 
            18*v45^4) + v15^3*(141*v23^2 - 4*(v34 - v45)*(11*v34 + 9*v45) - 
            3*v23*(20*v34 + 37*v45)) + v15^2*(-137*v23^3 + 
            v23^2*(171*v34 + 127*v45) + v23*(116*v34^2 - 257*v34*v45 - 
              60*v45^2) + 2*(6*v34^3 - 65*v34^2*v45 + 18*v34*v45^2 + 
              8*v45^3)) + v15*(63*v23^4 + 6*v34^4 + 80*v34^3*v45 - 
            148*v34^2*v45^2 - 32*v34*v45^3 + 6*v45^4 - 
            v23^3*(241*v34 + 96*v45) + v23^2*(-25*v34^2 + 388*v34*v45 + 
              77*v45^2) - v23*(52*v34^3 - 303*v34^2*v45 + 48*v34*v45^2 + 
              41*v45^3)))) + mTsq*(v12^5*(-2*v15 + 3*v23)*v34 + 
        v15^4*(v23^2*(v23 + 2*v34) - 3*v23*(v23 + 4*v34)*v45 + 12*v34*v45^2 + 
          4*v45^3) + v15^3*(-3*v23^4 + v23^3*(-8*v34 + 14*v45) + 
          v23^2*(14*v34^2 + 50*v34*v45 - 19*v45^2) + 
          v23*v45*(4*v34^2 - 44*v34*v45 + 3*v45^2) + 
          v45^2*(-12*v34^2 + 16*v34*v45 + 5*v45^2)) - 
        v34*(v23 - v45)*(v23^4*v34 + 2*v34*v45^2*(4*v34^2 + 8*v34*v45 + 
            v45^2) - v23^3*(17*v34^2 + 17*v34*v45 + 2*v45^2) - 
          v23*v45*(28*v34^3 + 64*v34^2*v45 + 17*v34*v45^2 + v45^3) + 
          v23^2*(17*v34^3 + 64*v34^2*v45 + 33*v34*v45^2 + 3*v45^3)) + 
        v15^2*(3*v23^5 + v23^4*(14*v34 - 15*v45) + 4*v34*v45^2*
           (v34^2 - 6*v34*v45 - v45^2) + v23^3*(-25*v34^2 - 80*v34*v45 + 
            28*v45^2) + v23*v45*(20*v34^3 + 68*v34^2*v45 - 16*v34*v45^2 + 
            5*v45^3) - v23^2*(26*v34^3 + 16*v34^2*v45 - 90*v34*v45^2 + 
            21*v45^3)) + v15*(-v23^6 + 4*v23^5*(-2*v34 + v45) + 
          v23^4*(4*v34^2 + 36*v34*v45 - 7*v45^2) + v34*(2*v34 - v45)*v45^2*
           (6*v34^2 + 17*v34*v45 + 6*v45^2) + v23^3*(28*v34^3 + 
            52*v34^2*v45 - 32*v34*v45^2 + 7*v45^3) + 
          v23^2*(22*v34^4 - 6*v34^3*v45 - 109*v34^2*v45^2 - 13*v34*v45^3 - 
            4*v45^4) + v23*v45*(-36*v34^4 - 56*v34^3*v45 + 51*v34^2*v45^2 + 
            20*v34*v45^3 + v45^4)) + v12^4*(3*v15^3 + 
          v15*(6*v23^2 - 23*v23*v34 + 6*v34^2 - 3*v23*v45 + 7*v34*v45) + 
          v15^2*(-9*v23 + 2*(v34 + v45)) + v34*(27*v23^2 + 2*v34*v45 - 
            2*v23*(3*v34 + 7*v45))) - v12^3*(4*v15^4 + 
          v15^3*(-30*v23 + 6*v34 + 14*v45) + v15^2*(54*v23^2 + 9*v34^2 + 
            6*v34*v45 + 6*v45^2 - 4*v23*(3*v34 + 10*v45)) + 
          v15*(-28*v23^3 + v23^2*(47*v34 + 27*v45) + 
            2*v34*(2*v34^2 + 15*v34*v45 + 5*v45^2) - 
            v23*(68*v34^2 + 59*v34*v45 + 5*v45^2)) + 
          v34*(-50*v23^3 + 2*v34*v45*(v34 + 5*v45) + 
            v23^2*(63*v34 + 82*v45) - v23*(3*v34^2 + 62*v34*v45 + 
              24*v45^2))) + v12^2*(v15^3*(45*v23^2 - 61*v23*v34 - 12*v34^2 - 
            65*v23*v45 + 18*v34*v45 + 24*v45^2) + 
          v15^4*(-11*v23 + 12*(v34 + v45)) + v15^2*(-54*v23^3 + 12*v34^3 - 
            2*v34^2*v45 - 6*v34*v45^2 + 6*v45^3 + v23^2*(90*v34 + 87*v45) + 
            v23*(24*v34^2 - 60*v34*v45 - 41*v45^2)) + 
          v34*(18*v23^4 + 2*v34*v45^2*(9*v34 + 8*v45) - 
            3*v23^3*(37*v34 + 28*v45) - v23*v45*(65*v34^2 + 136*v34*v45 + 
              19*v45^2) + v23^2*(51*v34^2 + 241*v34*v45 + 82*v45^2)) + 
          v15*(20*v23^4 - 3*v23^3*(21*v34 + 10*v45) + 
            v34*v45*(38*v34^2 + 50*v34*v45 + 5*v45^2) + 
            v23^2*(75*v34^2 + 115*v34*v45 + 9*v45^2) + 
            v23*(-55*v34^3 - 143*v34^2*v45 - 61*v34*v45^2 + v45^3))) - 
        v12*(v15^3*(v23*v34*(85*v23 + 14*v34) + (21*v23^2 - 109*v23*v34 - 
              32*v34^2)*v45 + 2*(-16*v23 + 13*v34)*v45^2 + 18*v45^3) + 
          v15^2*(-2*v23*(3*v23^3 + 61*v23^2*v34 + 21*v23*v34^2 + v34^3) + 
            3*(2*v23^3 + 70*v23^2*v34 + 39*v23*v34^2 + 8*v34^3)*v45 - 
            (2*v23^2 + 57*v23*v34 + 42*v34^2)*v45^2 - 4*(v23 + 4*v34)*v45^3 + 
            2*v45^4) + 2*v15^4*(v23^2 + 6*v45*(2*v34 + v45) - 
            v23*(11*v34 + 6*v45)) + v34*(7*v23^4*(5*v34 + 2*v45) + 
            2*v34*v45^2*(3*v34 + v45)*(v34 + 5*v45) - 
            v23^3*(79*v34^2 + 171*v34*v45 + 40*v45^2) - 
            v23*v45*(21*v34^3 + 149*v34^2*v45 + 98*v34*v45^2 + 7*v45^3) + 
            v23^2*(15*v34^3 + 198*v34^2*v45 + 225*v34*v45^2 + 32*v45^3)) + 
          v15*(4*v23^5 + v23^4*(61*v34 - 13*v45) + 
            v23^3*(18*v34^2 - 147*v34*v45 + 20*v45^2) + 
            v23^2*(49*v34^3 - 45*v34^2*v45 + 79*v34*v45^2 - 15*v45^3) + 
            2*v34*v45*(4*v34^3 + 37*v34^2*v45 + 12*v34*v45^2 - 3*v45^3) - 
            v23*(14*v34^4 + 151*v34^3*v45 + 26*v34^2*v45^2 + 5*v34*v45^3 - 
              4*v45^4))))) + qsq^2*(v15*v23*v34*(v15 - v23 + v45)*
       (v12^4*(-v15 + v23) + (v23 - 2*v45)*(v23 - v45)*(v34 + v45)*
         (v23*v34 + (v15 - v34)*v45) + v12^3*(2*v23^2 + v34*v45 + 
          2*v15*(-v23 + v34 + v45) - v23*(v34 + 3*v45)) - 
        v12*v15*(-4*v23*v45^2 + v23^2*(v34 + 2*v45) + v45^2*(v34 + 4*v45)) + 
        v12*(v23 - v45)*(v23^2*v45 - 3*v34*v45*(v34 + 2*v45) + 
          v23*v34*(3*v34 + 7*v45)) + 
        v12^2*(-((v23 - v45)*(v23^2 + 5*v23*v34 + 2*v23*v45 - 5*v34*v45)) + 
          v15*(v23^2 + v45*(-3*v34 + v45) + v23*(3*v34 + v45)))) + 
      4*mTsq^4*v45*(v12^4 + v12^3*(5*v15 - v23 - 5*v34) + 
        v23*(-36*v15^3 - 10*v23^3 + 19*v23^2*v34 + 66*v23*v34^2 + 36*v34^3 + 
          6*v15^2*(11*v23 + 18*v34) - v15*(v23 + 6*v34)*(19*v23 + 18*v34)) + 
        4*(-v15 + v23 + v34)*(-2*v15^2 + 3*v15*v23 + v23^2 + 4*v15*v34 - 
          3*v23*v34 - 2*v34^2)*v45 + v12^2*(-42*v15^2 - 
          3*(17*v23^2 + 33*v23*v34 + 14*v34^2) + 
          v15*(99*v23 + 84*v34 - 8*v45) + 8*(v23 + v34)*v45) + 
        v12*(-36*v15^3 - 59*v23^3 - 75*v23^2*v34 + 24*v23*v34^2 + 36*v34^3 + 
          4*(v23 + v34)*(5*v23 + v34)*v45 + 4*v15^2*(6*v23 + 27*v34 + v45) + 
          v15*(75*v23^2 - 24*v23*(2*v34 + v45) - 4*v34*(27*v34 + 2*v45)))) + 
      mTsq^3*(v12^5*(3*v15 - 3*v23 - 2*v34) + v23*(4*v15^5 - 16*v15^4*v23 + 
          44*v15^3*v23^2 - 61*v15^2*v23^3 + 28*v15*v23^4 + v23^5 + 
          v15*(4*v15^3 - 32*v15^2*v23 + 4*v15*v23^2 + 31*v23^3)*v34 - 
          4*(14*v15^3 - 36*v15^2*v23 + 3*v15*v23^2 + 13*v23^3)*v34^2 + 
          4*(26*v15^2 - 32*v15*v23 - 9*v23^2)*v34^3 + 4*(-19*v15 + 8*v23)*
           v34^4 + 20*v34^5) + (-8*v15^5 - 7*v23^5 + 32*v23^4*v34 + 
          108*v23^3*v34^2 + 118*v23^2*v34^3 + 28*v23*v34^4 - 24*v34^5 + 
          12*v15^4*(v23 + 6*v34) - 2*v15^3*(33*v23^2 + 64*v23*v34 + 
            72*v34^2) + 2*v15^2*(72*v23^3 + 121*v23^2*v34 + 124*v23*v34^2 + 
            40*v34^3) - 2*v15*(38*v23^4 + 120*v23^3*v34 + 147*v23^2*v34^2 + 
            80*v23*v34^3 - 12*v34^4))*v45 + 2*(4*v15^4 + 6*v23^4 - 
          40*v23^3*v34 - 27*v23^2*v34^2 - 32*v23*v34^3 - 28*v34^4 + 
          4*v15^3*(v23 + 4*v34) - v15^2*(51*v23^2 + 32*v23*v34 + 72*v34^2) + 
          v15*(38*v23^3 + 78*v23^2*v34 + 60*v23*v34^2 + 80*v34^3))*v45^2 - 
        4*(-8*v15^3 + v23^3 - 13*v23^2*v34 + 9*v23*v34^2 + 4*v34^3 + 
          v15^2*(v23 + 20*v34) + v15*(13*v23^2 - 10*v23*v34 - 16*v34^2))*
         v45^3 + 16*(v15 - v34)*(v15 + v23 - v34)*v45^4 + 
        v12^2*(-4*(v15 - v23)*(4*v15^3 - 5*v15^2*v23 + 13*v15*v23^2 - 
            15*v23^3) + 2*(8*v15^3 + 78*v15^2*v23 - 171*v15*v23^2 + 84*v23^3)*
           v34 + 6*v23*(-38*v15 + 43*v23)*v34^2 + 4*(4*v15 + 9*v23)*v34^3 - 
          16*v34^4 - (22*v15^3 + 119*v23^3 + v15^2*(24*v23 - 22*v34) + 
            315*v23^2*v34 + 244*v23*v34^2 + 78*v34^3 - 
            v15*(177*v23^2 + 224*v23*v34 + 78*v34^2))*v45 + 
          2*(19*v15^2 + 38*v23^2 + 36*v23*v34 + 19*v34^2 - 
            6*v15*(9*v23 + 5*v34))*v45^2 + 4*(v15 - 2*v23 - v34)*v45^3) + 
        v12^4*(-27*v15^2 - 45*v23^2 + v15*(72*v23 + 31*v34 - 5*v45) + 
          3*v34*(-2*v34 + v45) + v23*(-44*v34 + 10*v45)) + 
        v12^3*(12*v15^3 - 120*v23^3 + v23*v34*(54*v34 - 19*v45) + 
          17*v23^2*(-4*v34 + v45) + 2*v15^2*(-57*v23 + 14*v34 + 8*v45) + 
          2*v34*(10*v34^2 - 6*v34*v45 + v45^2) + 
          v15*(222*v23^2 + 20*v23*v34 - 60*v34^2 - 19*v23*v45 + 2*v45^2)) + 
        v12*(20*v15^5 + 3*v23^5 + 3*v23^4*(38*v34 - 31*v45) - 
          4*v15^4*(28*v23 + 19*v34 - 5*v45) + 4*v15^3*(57*v23^2 + 
            76*v23*v34 + 26*v34^2 - 50*v23*v45 - 8*v34*v45 + 2*v45^2) + 
          v23^3*(-14*v34^2 - 141*v34*v45 + 96*v45^2) + 
          4*v34^2*(v34^3 + 25*v34^2*v45 + 8*v34*v45^2 - 3*v45^3) - 
          10*v23^2*(18*v34^3 - 2*v34^2*v45 + v34*v45^2 + 2*v45^3) - 
          2*v15^2*(103*v23^3 + 174*v23^2*v34 + 168*v23*v34^2 + 28*v34^3 - 
            4*(39*v23^2 + 51*v23*v34 + 13*v34^2)*v45 + 16*(v23 - v34)*v45^2 + 
            6*v45^3) + 8*v23*v34*(-8*v34^3 + 19*v34^2*v45 + 2*v34*v45^2 + 
            6*v45^3) + v15*(67*v23^4 + v23^3*(20*v34 - 37*v45) + 
            v23^2*(300*v34^2 - 304*v34*v45 - 66*v45^2) + 
            8*v23*v34*(26*v34^2 - 45*v34*v45 + 4*v45^2) + 
            4*v34*(v34^3 - 48*v34^2*v45 - 18*v34*v45^2 + 6*v45^3)))) - 
      mTsq^2*(v12^5*(3*v15^2 - 9*v15*v23 + 6*v23^2 - 2*v15*v34 + 4*v23*v34 + 
          v34^2) + v23^2*(-v15^5 + 2*v15^3*(2*v23 - 5*v34)*v34 + 
          v15^4*(v23 + v34) + v15^2*(v23^3 + v23^2*v34 + 26*v23*v34^2 + 
            10*v34^3) + v34*(-v23^4 + 15*v23^3*v34 + 3*v23^2*v34^2 + 
            v23*v34^3 - 11*v34^4) - v15*(v23^4 + 6*v23^3*v34 + 
            41*v23^2*v34^2 + 16*v23*v34^3 - 11*v34^4)) + 
        v23*(v15*(6*v15^4 - 8*v15^3*v23 - 3*v15^2*v23^2 + 2*v15*v23^3 + 
            2*v23^4) + (-38*v15^4 + 52*v15^3*v23 - 16*v15^2*v23^2 + 5*v23^4)*
           v34 + (v15 - v23)*(92*v15^2 - 48*v15*v23 + 37*v23^2)*v34^2 - 
          4*(23*v15^2 - 36*v15*v23 + v23^2)*v34^3 + 2*(7*v15 - 24*v23)*
           v34^4 + 18*v34^5)*v45 - (6*v15^5 + v15^4*(7*v23 - 18*v34) + 
          v15^3*(-48*v23^2 + 8*v23*v34 + 44*v34^2) + 
          v15^2*(32*v23^3 + 84*v23^2*v34 - 98*v23*v34^2 - 52*v34^3) + 
          v34*(v23^4 - 8*v23^3*v34 + 46*v23^2*v34^2 - 77*v23*v34^3 + 
            6*v34^4) + 2*v15*(2*v23^4 - 23*v23^3*v34 - 39*v23^2*v34^2 + 
            80*v23*v34^3 + 7*v34^4))*v45^2 - 
        (4*v15^4 + v15^3*(50*v23 + 4*v34) + 4*v15^2*(-11*v23^2 - 37*v23*v34 + 
            v34^2) + v15*(-13*v23^3 + 64*v23^2*v34 + 166*v23*v34^2 - 
            36*v34^3) + v34*(15*v23^3 - 24*v23^2*v34 - 68*v23*v34^2 + 
            24*v34^3))*v45^3 + 2*(v15 - v34)*(3*v15^2 - 7*v23^2 + 9*v23*v34 + 
          9*v34^2 - 3*v15*(3*v23 + 4*v34))*v45^4 + 4*(v15 - v34)*
         (v15 + v23 - v34)*v45^5 + 
        v12*(v23*(-(v15*(v15 - v23)*(11*v15^3 - 36*v15^2*v23 + 36*v15*v23^2 - 
               14*v23^3)) + (5*v15^4 + 2*v15^3*v23 - 39*v15^2*v23^2 + 
              61*v15*v23^3 - 35*v23^4)*v34 + (10*v15^3 - 24*v15^2*v23 - 
              42*v15*v23^2 + 45*v23^3)*v34^2 + (2*v15^2 - 14*v15*v23 + 
              29*v23^2)*v34^3 + (v15 + 37*v23)*v34^4 - 7*v34^5) + 
          (2*(v15 - v23)*(6*v15^4 - 17*v15^3*v23 + 14*v15^2*v23^2 - 
              7*v15*v23^3 + v23^4) + (-28*v15^4 - 12*v15^3*v23 + 
              168*v15^2*v23^2 - 199*v15*v23^3 + 82*v23^4)*v34 + 
            4*(10*v15^3 + 16*v15^2*v23 - 37*v15*v23^2 - 5*v23^3)*v34^2 + 
            4*(-14*v15^2 + 21*v15*v23 + 19*v23^2)*v34^3 + 2*(14*v15 - 53*v23)*
             v34^4 + 4*v34^5)*v45 + (11*v15^4 + 3*v23^4 + 17*v23^3*v34 + 
            23*v23^2*v34^2 - 172*v23*v34^3 + 47*v34^4 + 
            4*v15^3*(3*v23 + 4*v34) - 11*v15^2*(v23^2 + 20*v23*v34 + 
              6*v34^2) + 2*v15*(-9*v23^3 + 67*v23^2*v34 + 174*v23*v34^2 - 
              4*v34^3))*v45^2 - (4*v15^3 + v23^3 + 70*v23^2*v34 + 
            19*v23*v34^2 - 54*v34^3 - v15^2*(v23 + 50*v34) + 
            2*v15*(-16*v23^2 + 5*v23*v34 + 50*v34^2))*v45^3 - 
          2*(v15*(v15 + 6*v23) - 2*(v15 + 6*v23)*v34 + v34^2)*v45^4) - 
        v12^4*(6*v15^3 - 42*v23^3 + v34^2*(2*v34 + 5*v45) + 
          v23*v34*(-7*v34 + 8*v45) + v15^2*(-42*v23 + 4*v34 + 11*v45) + 
          v23^2*(-22*v34 + 15*v45) + v15*(78*v23^2 + 9*v23*v34 + v34^2 - 
            5*(5*v23 + 2*v34)*v45)) + v12^3*(11*v15^4 + 62*v23^4 - 
          2*v15^3*(28*v23 + 7*v34 - 12*v45) - v23^3*(34*v34 + 57*v45) + 
          v23^2*(-32*v34^2 - 14*v34*v45 + 9*v45^2) + 
          v34^2*(v34^2 + 18*v34*v45 + 11*v45^2) + 
          v15^2*(129*v23^2 - 9*v23*v34 + 8*v34^2 - 121*v23*v45 - 22*v34*v45 + 
            13*v45^2) + v23*v34*(-29*v34^2 - 45*v34*v45 + 14*v45^2) + 
          v15*(-146*v23^3 + v23^2*(65*v34 + 154*v45) + 
            v23*(18*v34^2 + 71*v34*v45 - 27*v45^2) + 
            2*v34*(5*v34^2 + 7*v34*v45 - 9*v45^2))) + 
        v12^2*(-6*v15^5 + 18*v23^5 + v15^4*(53*v23 - 20*v45) - 
          2*v23^4*(55*v34 + 17*v45) + v15^3*(-126*v23^2 - 40*v23*v34 + 
            12*v34^2 + 95*v23*v45 - 20*v45^2) - v34^2*v45*
           (16*v34^2 + 54*v34*v45 + 9*v45^2) + v23^3*(-36*v34^2 + 
            99*v34*v45 + 16*v45^2) + v23*v34*(25*v34^3 + 148*v34^2*v45 + 
            70*v34*v45^2 - 31*v45^3) - v23^2*(21*v34^3 - 17*v34^2*v45 - 
            44*v34*v45^2 + v45^3) + v15^2*(135*v23^3 - 
            3*v23^2*(3*v34 + 62*v45) + v45*(64*v34^2 + 16*v34*v45 - 
              5*v45^2) + v23*(6*v34^2 + 24*v34*v45 + 86*v45^2)) + 
          v15*(-74*v23^4 + v23^3*(155*v34 + 147*v45) + 
            v23^2*(6*v34^2 - 82*v34*v45 - 89*v45^2) + 
            2*v34*(-3*v34^3 - 22*v34^2*v45 + 15*v34*v45^2 + 7*v45^3) + 
            v23*(4*v34^3 - 137*v34^2*v45 - 90*v34*v45^2 + 19*v45^3)))) + 
      mTsq*(v12^5*(v15 - 3*v23)*(v15 - v23)*v34 + 
        v12^2*(v23*(v15*(v15 - v23)^2*v23*(-4*v15 + v23) + 2*v15*(v15 - v23)*
             (9*v15^2 - 19*v15*v23 + 14*v23^2)*v34 - 
            (30*v15^3 - 66*v15^2*v23 + 14*v15*v23^2 + 31*v23^3)*v34^2 + 
            (18*v15 - 35*v23)*(v15 - v23)*v34^3) + 
          (2*v15^4*(5*v23 - 6*v34) + v23^2*v34*(-13*v23^2 + 108*v23*v34 - 
              67*v34^2) + 4*v15^3*(-7*v23^2 + 10*v23*v34 + 6*v34^2) + 
            v15*v23*v34*(44*v23^2 - 13*v23*v34 + 72*v34^2) + 
            v15^2*(18*v23^3 - 56*v23^2*v34 - 75*v23*v34^2 - 12*v34^3))*v45 + 
          (-(v15*(2*v15 - 3*v23)*(3*v15^2 - 5*v15*v23 - v23^2)) + 
            3*(v15^3 - v15^2*v23 - 5*v15*v23^2 + 8*v23^3)*v34 + 
            2*(10*v15^2 + 11*v15*v23 - 51*v23^2)*v34^2 + (-19*v15 + 37*v23)*
             v34^3)*v45^2 + (-6*v15^3 + v15^2*(4*v23 + 11*v34) + 
            v34*(-10*v23^2 + 26*v23*v34 - 5*v34^2) + 
            v15*(2*v23^2 + 3*v23*v34 - 4*v34^2))*v45^3) + 
        v15^3*(2*v23^3*v34*(2*v23 + 7*v34) + 4*v23^2*(v23^2 - 9*v34^2)*v45 - 
          3*v23*(5*v23 - 2*v34)*(v23 + 2*v34)*v45^2 + 
          2*(9*v23^2 + 10*v23*v34 + 2*v34^2)*v45^3 - (6*v23 + 5*v34)*v45^4 - 
          v45^5) + v15^2*(-2*v23^3*v34*(v23^2 + 11*v23*v34 + 11*v34^2) + 
          v23^2*(-2*v23^3 - 10*v23^2*v34 + 49*v23*v34^2 + 56*v34^3)*v45 + 
          v23*(8*v23^3 + 51*v23^2*v34 - 3*v23*v34^2 - 36*v34^3)*v45^2 - 
          (11*v23^3 + 58*v23^2*v34 + 32*v23*v34^2 - 4*v34^3)*v45^3 + 
          (6*v23^2 + 21*v23*v34 + 11*v34^2)*v45^4 - (v23 + v34)*v45^5) - 
        v15^4*(4*v23*v45^3 + 2*v23^3*(v34 + v45) + v45^3*(4*v34 + v45) - 
          2*v23^2*v45*(2*v34 + 3*v45)) + v34^2*(v23 - v45)^2*
         (v23^3*(2*v34 + v45) - v34*v45^2*(2*v34 + 3*v45) + 
          v23*v45*(12*v34^2 + 17*v34*v45 + v45^2) - 
          v23^2*(7*v34^2 + 14*v34*v45 + 3*v45^2)) + v15*v34*(v23 - v45)*
         (v23^4*(7*v34 + 4*v45) + v23^3*(23*v34^2 + 10*v34*v45 - 6*v45^2) + 
          v34*v45^2*(4*v34^2 + 3*v34*v45 - 5*v45^2) + v23*v34*v45*
           (-20*v34^2 + 3*v34*v45 + 33*v45^2) + 
          v23^2*(12*v34^3 - 37*v34^2*v45 - 52*v34*v45^2 - v45^3)) - 
        v12^4*(v15^4 - 4*v15*v23*(v23 - 3*v34)*(v23 - v34) + 
          v15*(3*v23^2 - 10*v23*v34 + 2*v34^2)*v45 + 
          v15^3*(-6*v23 - 2*v34 + v45) + v23*v34*(-15*v23^2 + 6*v23*v34 + 
            13*v23*v45 - 4*v34*v45) + v15^2*(9*v23^2 + v23*(v34 - 4*v45) + 
            2*v34*(2*v34 + v45))) + 
        v12^3*(v15^3*(24*v23^2 - 5*v23*v34 - 6*v34^2 - 21*v23*v45 - 
            6*v34*v45 + 4*v45^2) + v34*(3*v23^2*(4*v23^2 - 13*v23*v34 + 
              v34^2) + v23*(-35*v23^2 + 58*v23*v34 - 4*v34^2)*v45 + 
            (-18*v23 + v34)*(-v23 + v34)*v45^2) + 
          v15^4*(-6*v23 + 4*(v34 + v45)) + v15^2*(-30*v23^3 - 
            8*v23^2*(v34 - 4*v45) + v23*(-6*v34^2 + 9*v34*v45 - 9*v45^2) + 
            v34*(4*v34^2 + 5*v34*v45 - 4*v45^2)) + 
          v15*(12*v23^4 - 3*v23^3*(v34 + 5*v45) + v34^2*v45*(4*v34 + 7*v45) - 
            8*v23*v34*(v34^2 + 6*v34*v45 + v45^2) + 
            v23^2*(55*v34^2 + 19*v34*v45 + 4*v45^2))) + 
        v12*(2*v15^4*(v23^2*(v23 + 4*v34) - v23*(v23 + 10*v34)*v45 + 
            6*v34*v45^2 + 2*v45^3) + v15^3*(-6*v23^4 - 24*v34^2*v45^2 + 
            6*v34*v45^3 + 4*v45^4 + 15*v23^3*(-2*v34 + v45) + 
            2*v23^2*(v34^2 + 47*v34*v45 - 8*v45^2) + 
            v23*v45*(32*v34^2 - 59*v34*v45 + 2*v45^2)) - 
          v34*(v23 - v45)*(2*v23^4*v34 - v23^3*(v34 + v45)*(26*v34 + 3*v45) + 
            v34^2*v45^2*(2*v34 + 7*v45) - v23*v34*v45*(13*v34^2 + 
              49*v34*v45 + 12*v45^2) + v23^2*(11*v34^3 + 72*v34^2*v45 + 
              42*v34*v45^2 + 2*v45^3)) + v15^2*(6*v23^5 + 
            20*v23^4*(2*v34 - v45) + v34*v45^2*(8*v34^2 - 34*v34*v45 - 
              5*v45^2) + v23*v45^2*(135*v34^2 - 27*v34*v45 + 2*v45^2) + 
            v23^3*(9*v34^2 - 146*v34*v45 + 29*v45^2) - 
            v23^2*(20*v34^3 + 135*v34^2*v45 - 122*v34*v45^2 + 17*v45^3)) + 
          v15*(-2*v23^6 + v23^5*(-18*v34 + 7*v45) + 
            v23^4*(-15*v34^2 + 69*v34*v45 - 10*v45^2) + v23^3*(3*v34 - v45)*
             (v34^2 + 40*v34*v45 - 7*v45^2) + 2*v34^2*v45^2*
             (2*v34^2 + 11*v34*v45 - 3*v45^2) + v23*v34^2*v45*
             (-20*v34^2 - 85*v34*v45 + 59*v45^2) + 
            v23^2*(16*v34^4 + 64*v34^3*v45 - 155*v34^2*v45^2 + 8*v34*v45^3 - 
              2*v45^4))))))/(4*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^9*v15*(mTsq - v34) + 
     qsq^8*(-8*mTsq^3 - mTsq^2*(v12 - 10*v15 + v23 - 6*v34 + 2*v45) + 
       v15*v34*(-4*v12 + 2*v15 - 6*v23 - v34 + 5*v45) + 
       mTsq*(-3*v15^2 + v12*(4*v15 + v34) + v15*(7*v23 - 7*v34 - 3*v45) + 
         v34*(v23 + 2*v34 + v45))) - 
     qsq^7*(4*mTsq^3*(7*v12 + 9*v23 - 2*v45) + 
       mTsq^2*(4*v12^2 + 32*v15^2 + 4*v23^2 - 18*v23*v34 + 16*v34^2 - 
         2*v15*(23*v23 + 8*v34 - 12*v45) + 7*v23*v45 + 16*v34*v45 - 6*v45^2 + 
         v12*(-22*v15 + 8*v23 - 22*v34 + 5*v45)) + 
       v15*v34*(6*v12^2 + v15^2 + 13*v23^2 + 2*v23*v34 - 2*v34^2 + 
         v12*(-8*v15 + 20*v23 + v34 - 16*v45) - 26*v23*v45 - 5*v34*v45 + 
         10*v45^2 + v15*(-10*v23 + v34 + 9*v45)) - 
       mTsq*(3*v15^3 + v12^2*(6*v15 + 4*v34) + 
         v12*(-12*v15^2 + v34*(7*v23 + 4*v34) + 2*v15*(12*v23 - 6*v34 - 
             5*v45)) + 2*v15^2*(-9*v23 + 9*v34 + 5*v45) + 
         v15*(19*v23^2 - 20*v23*v34 + 15*v34^2 - 19*v23*v45 + 28*v34*v45 + 
           2*v45^2) + v34*(3*v23^2 + 6*v23*v34 - 4*(v34 + v45)^2))) - 
     mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34)^2*
      (mTsq*(v12 + v23)^2*(-((v12 + 2*v15)*(v15 - v23)) + 
         (2*v15 - v23)*v34) + mTsq*(v23*(4*v15 - 3*v23 - 4*v34)*(v15 - v34) + 
         v12^2*(-v15 + 2*v23 + v34) - 2*v12*v23*(-2*v15 + v23 + 2*v34))*v45 + 
       v23*(v12^3*(-v15 + v23) + (v15 - v34)*(v23 - v45)*
          (v23*v34 + (v15 - v34)*v45) + v12*(v15*v23*(v23 + v34) - 
           v15^2*(v23 - 3*v45) + v23*v34*(v23 - v45) - v15*(v23 + 3*v34)*
            v45) + v12^2*(-2*v15^2 + v34*(-v23 + v45) + 
           v15*(2*(v23 + v34) + v45)))) - 
     qsq^6*(2*mTsq^3*(19*v12^2 - 16*v15^2 + 33*v23^2 - 8*v23*v34 - 8*v34^2 + 
         2*v12*(-6*v15 + 30*v23 + 4*v34 - 5*v45) + 
         4*v15*(3*v23 + 6*v34 - 2*v45) - 14*v23*v45 - 4*v45^2) + 
       mTsq^2*(6*v12^3 - 36*v15^3 + 114*v15^2*v23 - 83*v15*v23^2 + 6*v23^3 + 
         28*v15^2*v34 - 52*v15*v23*v34 - 19*v23^2*v34 + 4*v15*v34^2 + 
         50*v23*v34^2 - 12*v34^3 + 2*(-39*v15^2 + 44*v15*v23 + 5*v23^2 + 
           40*v15*v34 + 21*v23*v34 - 21*v34^2)*v45 - 
         3*(4*v15 + 7*v23 + 4*v34)*v45^2 + 6*v45^3 + 
         v12^2*(-20*v15 + 22*v23 - 30*v34 + 3*v45) + 
         v12*(66*v15^2 + 22*v23^2 - 63*v23*v34 + 42*v34^2 + 17*v23*v45 + 
           46*v34*v45 - 15*v45^2 + v15*(-93*v23 - 28*v34 + 36*v45))) + 
       v15*v34*(4*v12^3 + 13*v23^3 - 8*v23*v34^2 - 46*v23^2*v45 - 
         8*v23*v34*v45 + 8*v34^2*v45 + 44*v23*v45^2 + 10*v34*v45^2 - 
         10*v45^3 - v12^2*(12*v15 - 25*v23 + v34 + 18*v45) + 
         v15^2*(4*v23 - 2*(v34 + 2*v45)) + v12*(4*v15^2 + 38*v23^2 + 
           v23*v34 - 2*v34^2 - 67*v23*v45 - 4*v34*v45 + 24*v45^2 + 
           v15*(-32*v23 + 5*v34 + 28*v45)) + 
         v15*(-16*v23^2 + 2*(v34 - 4*v45)*(v34 + 2*v45) + 
           v23*(7*v34 + 37*v45))) + mTsq*(v15^4 - 2*v12^3*(2*v15 + 3*v34) + 
         v15^3*(-15*v23 + 15*v34 + 11*v45) + v15^2*(39*v23^2 - 43*v23*v34 + 
           21*v34^2 - 52*v23*v45 + 49*v34*v45 + 12*v45^2) + 
         v12^2*(18*v15^2 + 6*v34*(-3*v23 + v45) + v15*(-31*v23 + 5*v34 + 
             12*v45)) - v12*(12*v15^3 + v15^2*(-60*v23 + 33*v34 + 32*v45) - 
           v34*(-15*v23^2 - 11*v23*v34 + 7*v34^2 + 9*v23*v45 + 12*v34*v45 + 
             6*v45^2) + v15*(58*v23^2 - 23*v23*v34 + 26*v34^2 - 52*v23*v45 + 
             30*v34*v45 + 6*v45^2)) - v34*(3*v23^3 + 2*v34^3 + 
           v23^2*(7*v34 - 4*v45) + 15*v34^2*v45 + 12*v34*v45^2 + 6*v45^3 - 
           v23*(15*v34^2 + 18*v34*v45 + 7*v45^2)) + 
         v15*(-26*v23^3 + 5*v34^3 + 51*v34^2*v45 + 42*v34*v45^2 - 2*v45^3 + 
           v23^2*(17*v34 + 43*v45) - v23*(53*v34^2 + 62*v34*v45 + 
             14*v45^2)))) + qsq*mTsq*
      (v23*(v12^5*(v15 - v23)^2*v34 - v23*(v23 - v45)*
          (v23*v34 + (v15 - v34)*v45)*
          (v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 4*v15*(-v15 + v23)*v34 + 
             (2*v15 - v23)*v34^2) + (v15 - v34)^2*(v15 - v23 + v34)*v45 + 
           (v15 - v34)^2*v45^2) + v12^2*(v23*(v15*v23*(-v15 + v23)^3 + 
             2*v15*(v15 - v23)^2*(3*v15 + v23)*v34 + (-v15 + v23)*
              (12*v15^2 - 2*v15*v23 + v23^2)*v34^2 - (-6*v15^2 + 3*v15*v23 + 
               v23^2)*v34^3) + (v15*(5*v15 - 3*v23)*(v15 - v23)^2*v23 + 
             v15*(-6*v15^3 + 19*v15*v23^2 - 13*v23^3)*v34 + 
             (12*v15^3 - 11*v15^2*v23 - 8*v15*v23^2 + v23^3)*v34^2 + 
             (-6*v15^2 + 6*v15*v23 + v23^2)*v34^3)*v45 + 
           (-(v15*(v15 - v23)*(v15^2 - 7*v15*v23 + 3*v23^2)) + 
             (-v15^3 - 17*v15^2*v23 + 13*v15*v23^2 + v23^3)*v34 + 
             (5*v15 - 2*v23)*(v15 + 2*v23)*v34^2 + (-3*v15 + v23)*v34^3)*
            v45^2 - (v15^3 + (v23 - v34)^2*v34 - v15^2*(2*v23 + v34) + 
             v15*(v23^2 + 4*v23*v34 - v34^2))*v45^3) + 
         v12*(v23^2*(v15 - v34)*v34*(2*v15^3 + v23*(2*v23 - v34)*v34 - 
             4*v15^2*(v23 + v34) + 2*v15*(v23^2 + v23*v34 + v34^2)) + 
           v23*(2*v15^2*(v15 - v23)^2*v23 - v15*(v15 - v23)*(2*v15 - v23)*
              (4*v15 + v23)*v34 + (20*v15^3 - 22*v15^2*v23 - v15*v23^2 - v23^
                3)*v34^2 + (-16*v15^2 + 13*v15*v23 + 4*v23^2)*v34^3 + 
             (4*v15 - 3*v23)*v34^4)*v45 - (v15 - v34)*
            (v15*(4*v15 - 5*v23)*(v15 - v23)*v23 - (2*v15 + v23)*
              (v15^2 - 2*v15*v23 - v23^2)*v34 + 2*(2*v15^2 - 5*v15*v23 - v23^
                2)*v34^2 + (-2*v15 + 3*v23)*v34^3)*v45^2 + 
           (v15 - v34)*(v15*v23*(-5*v15 + 4*v23) + (v15^2 + 5*v15*v23 - v23^
                2)*v34 - 2*v15*v34^2 + v34^3)*v45^3 - v23*(v15 - v34)^2*
            v45^4) - v12^4*(v15 - v23)*(v15^3 + v15^2*(-2*v23 - 5*v34 + 
             v45) + v15*((v23 + 2*v34)^2 - (v23 + v34)*v45) + 
           v34*(v23^2 + 2*v34*v45 - 2*v23*(v34 + v45))) + 
         v12^3*(2*v15^4*(-v23 + 2*v34 + v45) - v15^2*(6*v23^3 + 
             10*v23^2*v34 - 7*v23*v34^2 - 4*v34^3 + (-8*v23^2 - 15*v23*v34 + 
               v34^2)*v45 + 3*(v23 + v34)*v45^2) - (v23 - v34)*v34*
            (v23 - v45)*(-(v34*v45) + v23*(v34 + 2*v45)) + 
           v15^3*(6*v23^2 - 8*v34^2 - 5*v34*v45 + 2*v45^2 - 
             v23*(v34 + 7*v45)) + v15*(2*v23^4 + v23^3*(7*v34 - 3*v45) + 
             4*v34^3*v45 + v23^2*(2*v34^2 - 8*v34*v45 + v45^2) + 
             v23*v34*(-4*v34^2 - 6*v34*v45 + v45^2)))) - 
       mTsq*(v23^3*(v15^2*(-v15 + v23)^3 + v15*(4*v15^3 - 7*v15^2*v23 + 
             3*v23^3)*v34 - 2*(7*v15^3 - 9*v15^2*v23 + v23^3)*v34^2 + 
           (24*v15^2 - 22*v15*v23 + v23^2)*v34^3 + (-17*v15 + 8*v23)*v34^4 + 
           4*v34^5) + v12^5*(-v15^3 - v15*(3*v23 + v34)^2 + 
           v15^2*(6*v23 + v34) + v23*(4*v23^2 + 5*v23*v34 + 2*v34^2)) - 
         v23^2*(-(v15^2*(2*v15 - 3*v23)*(v15 - v23)*(3*v15 - v23)) + 
           v15*(24*v15^3 - 44*v15^2*v23 + 15*v15*v23^2 + 3*v23^3)*v34 - 
           2*(22*v15^3 - 25*v15^2*v23 + v15*v23^2 + v23^3)*v34^2 + 
           (48*v15^2 - 36*v15*v23 + v23^2)*v34^3 + (-30*v15 + 13*v23)*v34^4 + 
           8*v34^5)*v45 + v23*(v15 - v34)*(-6*v15*(v15 - v23)^3 + 
           (2*v15 - v23)*(12*v15^2 - 17*v15*v23 + 4*v23^2)*v34 + 
           (-36*v15^2 + 38*v15*v23 - 7*v23^2)*v34^2 + 2*(12*v15 - 5*v23)*
            v34^3 - 6*v34^4)*v45^2 + (v15 - v34)^2*(v15 - v23 - v34)*
          (2*v15^2 - 3*v15*v23 + 4*v23^2 - 4*v15*v34 + 3*v23*v34 + 2*v34^2)*
          v45^3 + v12^2*(v23*(3*v15*(v15 - v23)^2*(-3*v15^2 + 3*v15*v23 + 4*
                v23^2) + (24*v15^4 - 53*v15^3*v23 + 7*v15^2*v23^2 + 21*v15*
                v23^3 + v23^4)*v34 + (-30*v15^3 + 27*v15^2*v23 + 17*v15*
                v23^2 + 2*v23^3)*v34^2 + (24*v15^2 + 3*v15*v23 - 13*v23^2)*
              v34^3 - (9*v15 + 4*v23)*v34^4) + 
           (6*v15^5 - 6*v15^4*(v23 + 4*v34) + v15^3*(-23*v23^2 + 8*v23*v34 + 
               36*v34^2) + v15^2*(29*v23^3 + 54*v23^2*v34 + 8*v23*v34^2 - 24*
                v34^3) - v15*(7*v23^4 + 28*v23^3*v34 + 40*v23^2*v34^2 + 16*
                v23*v34^3 - 6*v34^4) + v23*(v23^4 + 2*v23^3*v34 - 8*v23^2*
                v34^2 + 9*v23*v34^3 + 6*v34^4))*v45 + 
           (-10*v15^4 - 3*v23^4 - 2*v23^3*v34 + 3*v23^2*v34^2 - 3*v23*v34^3 - 
             2*v34^4 + 2*v15^3*(9*v23 + 16*v34) - v15^2*(7*v23^2 + 39*v23*
                v34 + 36*v34^2) + 2*v15*(v23^3 + 2*v23^2*v34 + 12*v23*v34^2 + 
               8*v34^3))*v45^2 + v23*(v15 + 2*v23 - v34)*(-v15 + v23 + v34)*
            v45^3) + v12*(v23^2*(v15^2*(v15 - v23)^2*(-8*v15 + 11*v23) + 
             (24*v15^4 - 55*v15^3*v23 + 28*v15^2*v23^2 + v15*v23^3 + 2*v23^4)*
              v34 + (-40*v15^3 + 43*v15^2*v23 + 12*v15*v23^2 - 6*v23^3)*
              v34^2 + (44*v15^2 - 17*v15*v23 - 15*v23^2)*v34^3 + 
             2*(-12*v15 + v23)*v34^4 + 4*v34^5) + 
           v23*(14*v15^5 - 2*v15^4*(20*v23 + 27*v34) - 2*v15^2*(v23 + 2*v34)*
              (3*v23^2 + 10*v23*v34 + 17*v34^2) + v15^3*(31*v23^2 + 98*v23*
                v34 + 84*v34^2) + v34*(-2*v23^4 + 3*v23^3*v34 + 21*v23^2*
                v34^2 + 2*v23*v34^3 - 6*v34^4) + v15*(v23^4 - 2*v23^3*v34 - 
               20*v23^2*v34^2 + 14*v23*v34^3 + 30*v34^4))*v45 - 
           (v15^2*(v15 - v23)*(6*v15^2 - 2*v15*v23 - 5*v23^2) - 
             (v15 + v23)*(26*v15^3 - 42*v15^2*v23 + 17*v15*v23^2 - 3*v23^3)*
              v34 + (44*v15^3 - 41*v15*v23^2 + 9*v23^3)*v34^2 + 
             (-36*v15^2 - 16*v15*v23 + 19*v23^2)*v34^3 + 2*(7*v15 + 4*v23)*
              v34^4 - 2*v34^5)*v45^2 + (3*v15 - v23 - 3*v34)*(v15 - v34)*
            (-v15 + v23 + v34)^2*v45^3) + v12^4*(-2*v15^4 + 8*v23^4 + 
           v23^3*(3*v34 - v45) + v34^3*v45 + v23^2*v34*(-4*v34 + v45) + 
           v23*v34^2*(-4*v34 + v45) - v15^2*(6*v23^2 + 23*v23*v34 + 5*v34^2 + 
             11*v23*v45 + 8*v34*v45) + 2*v15^3*(5*v23 + 2*(v34 + v45)) + 
           v15*(-10*v23^3 + 3*v34^2*(v34 + v45) + 8*v23^2*(2*v34 + v45) + 
             3*v23*v34*(5*v34 + 3*v45))) - v12^3*(2*v15^5 - 4*v23^5 + 
           3*v23^4*v34 - 2*v23*v34^4 + v34^3*v45*(v34 + v45) + 
           v23^3*v45*(-7*v34 + 3*v45) - v15^4*(v23 + 4*v34 + 9*v45) + 
           v23^2*(v34^3 + 3*v34*v45^2) + v15^3*(-23*v23^2 + 4*v34^2 + 
             30*v34*v45 + 3*v45^2 + v23*(v34 + 24*v45)) + 
           v15*(-11*v23^4 - v23^3*(45*v34 + 2*v45) + v23^2*(-21*v34^2 + 20*
                v34*v45 - 2*v45^2) + v34^2*(2*v34^2 + 10*v34*v45 + v45^2) + 
             v23*v34*(-v34^2 + 27*v34*v45 + 4*v45^2)) + 
           v15^2*(37*v23^3 + v23^2*(45*v34 - 13*v45) + 
             v23*(3*v34^2 - 51*v34*v45 - 4*v45^2) - v34*(4*v34^2 + 32*v34*
                v45 + 5*v45^2)))) + mTsq^2*(v15 - v23 - v34)*
        (v12^5*(-3*v15 + 3*v23 + v34) + v23^2*(12*v15^4 - 
           9*v15^3*(3*v23 + 4*v34) + v23*v34*(-2*v23^2 + 7*v23*v34 + 
             7*v34^2) + v15^2*(12*v23^2 + 61*v23*v34 + 36*v34^2) + 
           v15*(3*v23^3 - 19*v23^2*v34 - 41*v23*v34^2 - 12*v34^3)) - 
         2*v23*(8*v15^4 - v15^3*(17*v23 + 28*v34) + 
           v15^2*(5*v23^2 + 45*v23*v34 + 36*v34^2) + 
           v15*(3*v23^3 - 9*v23^2*v34 - 39*v23*v34^2 - 20*v34^3) + 
           v34*(-2*v23^3 + 4*v23^2*v34 + 11*v23*v34^2 + 4*v34^3))*v45 + 
         2*(2*v15 - 3*v23 - 2*v34)*(2*v15 - v23 - 2*v34)*(v15 - v34)^2*
          v45^2 + v12^4*(-v15^2 + 17*v23^2 + 5*v23*v34 - 2*v34^2 + 
           v15*(-16*v23 + 3*v34 - 5*v45) + 7*v23*v45 + 5*v34*v45) + 
         v12^3*(15*v15^3 + 27*v23^3 - v23^2*(11*v34 + v45) - 
           v15^2*(45*v23 + 29*v34 + 12*v45) + v34*(v34^2 - 10*v34*v45 - 
             4*v45^2) + v15*(3*v23^2 + 62*v23*v34 + 13*v34^2 + 21*v23*v45 + 
             22*v34*v45 + 4*v45^2) - v23*(17*v34^2 + 19*v34*v45 + 6*v45^2)) + 
         v12^2*(12*v15^4 + 15*v23^4 + v15^3*(3*v23 - 36*v34 - 26*v45) + 
           2*v34^2*v45*(7*v34 + 5*v45) - v23^2*v34*(21*v34 + 5*v45) - 
           v23^3*(35*v34 + 11*v45) + v23*v34*(9*v34^2 + 32*v34*v45 + 
             16*v45^2) + v15*(3*(15*v23^3 + 32*v23^2*v34 - 5*v23*v34^2 - 4*
                v34^3) - (v23^2 + 82*v23*v34 + 54*v34^2)*v45 - 
             4*(4*v23 + 5*v34)*v45^2) + v15^2*(-75*v23^2 + 2*(6*v34 + v45)*
              (3*v34 + 5*v45) + v23*(3*v34 + 50*v45))) + 
         v12*(2*v23^5 + 8*v15^4*(3*v23 - 2*v45) - 8*v34^3*v45*(v34 + 2*v45) - 
           v23^4*(22*v34 + 3*v45) - 8*v23*v34^2*v45*(v34 + 4*v45) + 
           v23^2*v34*(15*v34^2 + 34*v34*v45 - 12*v45^2) + 
           v23^3*(v34^2 + 23*v34*v45 - 2*v45^2) + 
           v15^3*(-39*v23^2 + 8*v23*(-9*v34 + v45) + 8*v45*(7*v34 + 2*v45)) - 
           v15^2*(19*v23^3 + 24*v34*v45*(3*v34 + 2*v45) - 
             v23^2*(93*v34 + 52*v45) + 8*v23*(-9*v34^2 + 3*v34*v45 + 4*
                v45^2)) + v15*(32*v23^4 + 3*v23^3*(6*v34 - 11*v45) + 
             8*v34^2*v45*(5*v34 + 6*v45) + 8*v23*v34*(-3*v34^2 + 3*v34*v45 + 
               8*v45^2) + v23^2*(-69*v34^2 - 86*v34*v45 + 12*v45^2))))) - 
     qsq^3*(mTsq^3*(v12^5 - 16*v15^5 + v23*(9*v23^4 - 50*v23^3*v34 - 
           30*v23^2*v34^2 + 40*v23*v34^3 + 20*v34^4) + 
         4*v15^4*(21*v23 + 16*v34 - 8*v45) - 2*(3*v23^4 - 27*v23^3*v34 - 
           29*v23^2*v34^2 + 8*v23*v34^3 + 8*v34^4)*v45 - 
         2*(6*v23^3 + 13*v23^2*v34 + 20*v23*v34^2 + 8*v34^3)*v45^2 + 
         8*(v23^2 + v23*v34 + v34^2)*v45^3 + v12^4*(-21*v15 + 27*v23 + 
           14*v34 + 3*v45) - 8*v15^3*(9*v23^2 + 34*v23*v34 + 12*v34^2 + 
           v23*v45 - 14*v34*v45 - 4*v45^2) + v12^3*(14*v15^2 + 132*v23^2 + 
           4*v15*(-33*v23 - 3*v34 + v45) + v23*(88*v34 + 5*v45) - 
           2*(v34^2 + v34*v45 + 3*v45^2)) + v12^2*(88*v15^3 + 192*v23^3 + 
           13*v23^2*(4*v34 - 5*v45) - 2*v15^2*(93*v23 + 100*v34 + 3*v45) - 
           6*v34*(4*v34^2 + 3*v34*v45 + v45^2) + 
           v15*(-78*v23^2 + 292*v23*v34 + 136*v34^2 + 80*v23*v45 + 
             24*v34*v45 + 6*v45^2) - 2*v23*(53*v34^2 + 43*v34*v45 + 
             14*v45^2)) + 2*v15^2*(-39*v23^3 + v23^2*(92*v34 + 83*v45) + 
           4*v23*(39*v34^2 - 11*v45^2) + 4*(8*v34^3 - 18*v34^2*v45 - 
             10*v34*v45^2 + v45^3)) + v15*(75*v23^4 + 
           12*v23^3*(9*v34 - 10*v45) - 2*v23^2*(76*v34^2 + 112*v34*v45 - 
             29*v45^2) - 8*v23*(v34 - v45)*(18*v34^2 + 15*v34*v45 - v45^2) - 
           16*v34*(v34^3 - 5*v34^2*v45 - 4*v34*v45^2 + v45^3)) + 
         v12*(12*v15^4 + 87*v23^4 - 104*v23^3*v34 - 182*v23^2*v34^2 - 
           16*v23*v34^3 + 12*v34^4 + 24*v15^3*(6*v23 - 2*v34 - 5*v45) - 
           (v23 - 2*v34)*(57*v23^2 + 80*v23*v34 + 24*v34^2)*v45 - 
           2*(17*v23^2 + 8*v23*v34 + 4*v34^2)*v45^2 + 8*(2*v23 + v34)*v45^3 + 
           4*v15*(39*v23^3 + 143*v23^2*v34 + 44*v23*v34^2 - 12*v34^3 - 
             (31*v23^2 + 110*v23*v34 + 54*v34^2)*v45 + 8*(v23 + v34)*v45^2 - 
             2*v45^3) + v15^2*(-390*v23^2 + 304*v23*(-v34 + v45) + 
             24*(3*v34^2 + 12*v34*v45 - v45^2)))) + 
       v15*v34*(v12^4*(v15^2 + v23*(3*v23 - 2*v45) + v15*(-4*v23 + v45)) + 
         v15^2*(6*v23^2*v45*(v34 + v45) + v45^3*(2*v34 + v45) - 
           v23^3*(v34 + 2*v45) - 2*v23*v45^2*(3*v34 + 2*v45)) - 
         (v23 - v45)^2*(v23^3*v45 + v23^2*(5*v34 - 3*v45)*(v34 + v45) + 
           v34*v45^2*(2*v34 + v45) + 2*v23*v45*(-2*v34^2 + v45^2)) + 
         v15*(v23 - v45)*(2*v23^2*(2*v34 - 5*v45)*(v34 + v45) + 
           v23^3*(v34 + 3*v45) - v45^2*(-2*v34^2 + v34*v45 + v45^2) + 
           2*v23*v45*(-2*v34^2 + 3*v34*v45 + 3*v45^2)) + 
         v12^3*(10*v23^3 - v34*v45^2 - 3*v23^2*(v34 + 6*v45) + 
           v23*v45*(4*v34 + 7*v45) + v15*(-16*v23^2 + 6*v23*v34 + 
             19*v23*v45 - 3*v34*v45 - 4*v45^2) + 
           v15^2*(6*v23 - 2*(v34 + 2*v45))) + 
         v12^2*((v23 - v45)*(10*v23^3 - v34*v45^2 + 5*v23*v45*(v34 + 2*v45) - 
             2*v23^2*(2*v34 + 13*v45)) + v15^2*(8*v23^2 + 6*v45*(v34 + v45) - 
             v23*(9*v34 + 14*v45)) + v15*(-18*v23^3 + v45^2*(7*v34 + 6*v45) - 
             v23*v45*(22*v34 + 31*v45) + v23^2*(15*v34 + 49*v45))) + 
         v12*(2*v15^2*(v23^3 - v45^2*(3*v34 + 2*v45) + 
             v23*v45*(7*v34 + 6*v45) - v23^2*(4*v34 + 7*v45)) + 
           (v23 - v45)*(2*v23^4 + 7*v23*(v34 - v45)*v45*(v34 + v45) - 
             v34*v45^2*(2*v34 + v45) - v23^3*(2*v34 + 15*v45) + 
             v23^2*(-5*v34^2 + 5*v34*v45 + 22*v45^2)) + 
           v15*(-4*v23^4 + v23^3*(11*v34 + 32*v45) + v23^2*(4*v34^2 - 30*v34*
                v45 - 50*v45^2) + v45^2*(2*v34^2 - 5*v34*v45 - 4*v45^2) + 
             v23*v45*(-6*v34^2 + 21*v34*v45 + 23*v45^2)))) + 
       mTsq^2*(v12^5*(-3*v15 + 4*v23 + v34) + 
         v23*(-(v15*(v15 - v23)*(6*v15^3 - 32*v15^2*v23 + 37*v15*v23^2 - 
              8*v23^3)) + (-18*v15^4 + 40*v15^3*v23 - 47*v15^2*v23^2 + 
             29*v15*v23^3 + 3*v23^4)*v34 + (36*v15^3 - 108*v15^2*v23 + 
             109*v15*v23^2 - 6*v23^3)*v34^2 + (12*v15^2 + 16*v15*v23 - 
             37*v23^2)*v34^3 + 2*(-15*v15 + 7*v23)*v34^4 + 6*v34^5) + 
         (6*v15^5 + v23^5 + 2*v23^4*v34 - 29*v23^3*v34^2 + 71*v23^2*v34^3 + 
           v23*v34^4 - 6*v34^5 + 9*v15^4*(-7*v23 + 2*v34) + 
           v15^3*(137*v23^2 - 28*v23*v34 - 52*v34^2) + 
           v15^2*(-95*v23^3 - 13*v23^2*v34 + 198*v23*v34^2 + 20*v34^3) + 
           v15*(17*v23^4 + 36*v23^3*v34 - 179*v23^2*v34^2 - 108*v23*v34^3 + 
             14*v34^4))*v45 + (24*v15^4 - 4*v15^3*(23*v23 + 2*v34) + 
           12*v15^2*(7*v23^2 + 8*v23*v34 - 6*v34^2) - 
           v15*(v23^3 + 144*v23^2*v34 - 52*v23*v34^2 - 72*v34^3) - 
           2*(2*v23^4 + 3*v23^3*v34 - 29*v23^2*v34^2 + 24*v23*v34^3 + 
             8*v34^4))*v45^2 + (22*v15^3 + 5*v23^3 + v23^2*v34 - 
           36*v23*v34^2 + 2*v34^3 - 10*v15^2*(4*v23 + 5*v34) + 
           v15*(-11*v23^2 + 100*v23*v34 + 26*v34^2))*v45^3 + 
         2*(3*v15^2 - v23^2 + 3*v15*(v23 - 2*v34) + v23*v34 + 3*v34^2)*
          v45^4 + v12^3*(-3*v15^3 + 5*v15^2*v23 - 44*v15*v23^2 + 48*v23^3 - 
           v15^2*v34 + 59*v15*v23*v34 - 32*v23^2*v34 - 13*v15*v34^2 + 
           28*v23*v34^2 - 3*v34^3 + (-12*v15^2 + 26*v15*v23 - 3*v23^2 - 
             6*v15*v34 + 31*v23*v34)*v45 + 3*(v15 - 3*v23 + v34)*v45^2) + 
         v12^4*(6*v15^2 + 28*v23^2 + 2*v34*(v34 - v45) - v23*(v34 + 3*v45) + 
           v15*(-30*v23 + 8*v34 + 6*v45)) + v12^2*(26*v15^4 + 28*v23^4 - 
           2*v34^2*(v34 + v45)*(v34 + 2*v45) + v23^3*(-28*v34 + 9*v45) + 
           v15^3*(-79*v23 - 52*v34 + 14*v45) + v23^2*(92*v34^2 + 92*v34*v45 - 
             43*v45^2) + v15^2*(v23*(57*v23 + 115*v34) - 8*(6*v23 + 5*v34)*
              v45 + 2*v45^2) - v23*(31*v34^3 + 82*v34^2*v45 + 38*v34*v45^2 - 
             12*v45^3) + v15*(-28*v23^3 + 28*v34^3 + 32*v34^2*v45 + 
             4*v34*v45^2 - 10*v45^3 + v23^2*(7*v34 + 41*v45) + 
             v23*(-41*v34^2 + 34*v34*v45 + 21*v45^2))) + 
         v12*(-6*v15^5 + 4*v23^5 + v23^4*v34 + 44*v23^3*v34^2 - 
           89*v23^2*v34^3 - 4*v23*v34^4 + 2*v34^5 + 
           v15^4*(72*v23 - 22*v34 - 47*v45) + (8*v23^4 + 37*v23^3*v34 - 
             149*v23^2*v34^2 + 59*v23*v34^3 + 17*v34^4)*v45 + 
           (-34*v23^3 - 55*v23^2*v34 + 82*v23*v34^2 + 8*v34^3)*v45^2 + 
           (25*v23^2 + 17*v23*v34 - 2*v34^2)*v45^3 - 2*(2*v23 + v34)*v45^4 + 
           v15*(-27*v23^4 - 23*v23^3*v34 + 105*v23^2*v34^2 + 84*v23*v34^3 - 
             14*v34^4 + (70*v23^3 + 232*v23^2*v34 + 23*v23*v34^2 - 76*v34^3)*
              v45 - (23*v23^2 + 188*v23*v34 + 68*v34^2)*v45^2 + 
             (-13*v23 + 8*v34)*v45^3 + 2*v45^4) + 
           v15^3*(-169*v23^2 + 52*v34^2 + 68*v34*v45 - 36*v45^2 + 
             5*v23*(-4*v34 + 33*v45)) + v15^2*(127*v23^3 - 12*v34^3 + 
             v23^2*(93*v34 - 185*v45) + 38*v34^2*v45 + 104*v34*v45^2 - 
             6*v45^3 + v23*(-132*v34^2 - 263*v34*v45 + 90*v45^2)))) + 
       mTsq*(v12^5*(2*v15 - 3*v23)*v34 + v23^2*(v15*(v15 - v23)^3*v23 - 
           2*v15^2*(5*v15 - 7*v23)*(v15 - v23)*v34 + 
           (22*v15^3 - 29*v15^2*v23 - v23^3)*v34^2 + 
           (-38*v15^2 + 44*v15*v23 + 9*v23^2)*v34^3 + (14*v15 - 11*v23)*
            v34^4) + v23*(-(v15*(v15 - v23)*v23*(9*v15^2 - 17*v15*v23 + 
              4*v23^2)) + 2*v15*(12*v15^3 - 29*v15^2*v23 + 15*v15*v23^2 - 
             2*v23^3)*v34 + 4*(-14*v15^3 + 19*v15^2*v23 + 9*v15*v23^2 + 
             v23^3)*v34^2 + (64*v15^2 - 94*v15*v23 - 25*v23^2)*v34^3 + 
           3*(-8*v15 + 9*v23)*v34^4)*v45 + 
         (v15*(v15 - v23)*v23*(12*v15^2 - 33*v15*v23 + 5*v23^2) + 
           4*v15^2*(-3*v15^2 + 7*v15*v23 + 4*v23^2)*v34 + 
           v15*(28*v15^2 - 52*v15*v23 - 79*v23^2)*v34^2 + 
           4*(-7*v15^2 + 17*v15*v23 + 7*v23^2)*v34^3 + 12*(v15 - 2*v23)*
            v34^4)*v45^2 + (v15*(-4*v15^3 + 27*v15^2*v23 - 27*v15*v23^2 + 
             v23^3) - v23*(40*v15^2 - 11*v15*v23 + v23^2)*v34 + 
           (8*v15^2 + 65*v15*v23 - 6*v23^2)*v34^2 - 6*(2*v15 + 3*v23)*v34^3 + 
           8*v34^4)*v45^3 + (-5*v15^3 + 7*v15^2*(v23 + 2*v34) + 
           v15*(2*v23^2 - 4*v23*v34 - 15*v34^2) + v34*(2*v23^2 + 3*v23*v34 + 
             6*v34^2))*v45^4 - v23*(v15 + v34)*v45^5 + 
         v12*(v23*(2*v15*(5*v15 - 8*v23)*(v15 - v23)^2*v23 - 
             v15*(26*v15^3 - 67*v15^2*v23 + 22*v15*v23^2 + 21*v23^3)*v34 + 
             (38*v15^3 - 42*v15^2*v23 - 26*v15*v23^2 - 5*v23^3)*v34^2 + 
             (-46*v15^2 + 43*v15*v23 + 25*v23^2)*v34^3 + (10*v15 - 9*v23)*
              v34^4) + (24*v15^4*(-v23 + v34) + 5*v15^3*(21*v23^2 - 11*v23*
                v34 - 8*v34^2) + v23*v34*(4*v23^3 + v23^2*v34 - 48*v23*
                v34^2 + 15*v34^3) + v15^2*(-126*v23^3 - 54*v23^2*v34 + 33*v23*
                v34^2 + 32*v34^3) + v15*(43*v23^4 + 81*v23^3*v34 + 137*v23^2*
                v34^2 - 49*v23*v34^3 - 8*v34^4))*v45 + 
           (12*v15^4 - 6*v23^3*v34 + 9*v23^2*v34^2 + 33*v23*v34^3 - 6*v34^4 - 
             2*v15^3*(38*v23 + v34) + v15^2*(110*v23^2 + 101*v23*v34 - 6*
                v34^2) - v15*(34*v23^3 + 89*v23^2*v34 + 126*v23*v34^2 - 10*
                v34^3))*v45^2 + (18*v15^3 - 8*v15^2*(4*v23 + 5*v34) - 
             2*v34*(v23^2 + 2*v23*v34 + 4*v34^2) + v15*(5*v23^2 + 31*v23*
                v34 + 24*v34^2))*v45^3 + (2*v15^2 + 2*v15*(v23 - 3*v34) + 
             3*v23*v34)*v45^4) + v12^4*(-3*v15^3 + 
           v15^2*(9*v23 + 4*v34 - 2*v45) + v15*(-6*v23^2 + 5*v23*v34 - 
             6*v34^2 + 3*v23*v45 - 5*v34*v45) + v34*(-15*v23^2 + 6*v23*v34 + 
             8*v23*v45 - 2*v34*v45)) + v12^3*(4*v15^4 - 
           2*v15^3*(15*v23 + v34 - 7*v45) + v15^2*(54*v23^2 + 5*v34^2 + 
             40*v23*(v34 - v45) - 18*v34*v45 + 6*v45^2) + 
           v34*(-3*v23*(-3*v23 + v34)*(-2*v23 + v34) + 
             2*(14*v23^2 - 10*v23*v34 + v34^2)*v45 + 2*(-3*v23 + 2*v34)*
              v45^2) + v15*(-28*v23^3 + v23^2*(-31*v34 + 27*v45) + 
             v23*(-32*v34^2 + 9*v34*v45 - 5*v45^2) + 2*v34*(2*v34^2 + 9*v34*
                v45 + v45^2))) + v12^2*(v15^3*(-63*v23^2 + 31*v23*v34 + 
             12*v34^2 + 79*v23*v45 + 6*v34*v45 - 24*v45^2) + 
           v34*(3*v23^2*(v23 + v34)*(-2*v23 + 3*v34) + 
             v23*(24*v23^2 - 19*v23*v34 - 7*v34^2)*v45 + 14*v23*(-v23 + v34)*
              v45^2 - (v23 + 2*v34)*v45^3) + v15^4*(13*v23 - 
             12*(v34 + v45)) + v15*(-40*v23^4 + v23^3*(-63*v34 + 66*v45) + 
             v23^2*(-51*v34^2 + 97*v34*v45 - 27*v45^2) + 
             v34*v45*(-10*v34^2 - 22*v34*v45 + 7*v45^2) + 
             v23*(13*v34^3 + 85*v34^2*v45 - 37*v34*v45^2 + v45^3)) + 
           v15^2*(90*v23^3 + 3*v23^2*(14*v34 - 45*v45) + 
             v23*(-6*v34^2 - 92*v34*v45 + 55*v45^2) - 
             6*(2*v34^3 + v34^2*v45 - 7*v34*v45^2 + v45^3))))) + 
     qsq^5*(mTsq^3*(-25*v12^3 - 16*v15^3 + 7*v23*(-9*v23^2 + 8*v23*v34 + 
           8*v34^2) + 8*v15^2*(15*v23 + 4*v34 - 9*v45) + 
         12*(3*v23^2 - 2*v23*v34 - 2*v34^2)*v45 + 8*(3*v23 + v34)*v45^2 - 
         8*v45^3 + v12^2*(60*v15 - 153*v23 - 40*v34 + 12*v45) - 
         4*v15*(21*v23^2 + 44*v23*v34 + 4*v34^2 - 22*v23*v45 - 24*v34*v45 + 
           6*v45^2) + v12*(72*v15^2 - 207*v23^2 - 16*v23*v34 + 40*v34^2 + 
           8*v15*(3*v23 - 14*v34 - v45) + 24*(3*v23 + v34)*v45 + 16*v45^2)) + 
       v15*v34*(-v12^4 + v23*(-2*v23*(-v15 + v23)*(-2*v15 + 3*v23) + 
           2*(3*v15^2 - 6*v15*v23 + v23^2)*v34 + (-6*v15 + 13*v23)*v34^2) + 
         (6*v15^2*(2*v23 - v34) + v23*(35*v23^2 + v23*v34 - 24*v34^2) + 
           v15*(-46*v23^2 + 21*v23*v34 + 6*v34^2))*v45 - 
         3*(2*v15^2 - 17*v15*v23 + 20*v23^2 + 2*v15*v34 + 4*v23*v34 - 
           4*v34^2)*v45^2 + 2*(-7*v15 + 18*v23 + 5*v34)*v45^3 - 5*v45^4 + 
         v12^3*(8*v15 - 14*v23 + v34 + 8*v45) - v12^2*(6*v15^2 + 40*v23^2 + 
           3*v45*(v34 + 6*v45) - 4*v23*(v34 + 15*v45) + 
           v15*(-38*v23 + 7*v34 + 30*v45)) + 
         v12*(-34*v23^3 + 6*v15^2*(-2*v23 + v34 + 2*v45) + 
           v23^2*(3*v34 + 101*v45) + v23*(7*v34^2 + 3*v34*v45 - 81*v45^2) + 
           2*v45*(-3*v34^2 - 3*v34*v45 + 8*v45^2) + 
           v15*(44*v23^2 - 19*v23*v34 - 2*v34^2 - 87*v23*v45 + 15*v34*v45 + 
             36*v45^2))) + mTsq^2*(-4*v12^4 - 16*v15^4 + 
         v23*(-4*v23^3 + 7*v23^2*v34 - 54*v23*v34^2 + 44*v34^3) + 
         2*v15^3*(50*v23 - 8*v34 - 41*v45) - (8*v23^3 + 39*v23^2*v34 - 
           112*v23*v34^2 + 22*v34^3)*v45 + 14*(2*v23^2 + 2*v23*v34 - 3*v34^2)*
          v45^2 - 17*v23*v45^3 + 2*v45^4 + v12^3*(15*v15 - 28*v23 + 17*v34 + 
           v45) - v12^2*(42*v15^2 - 72*v15*v23 + 48*v23^2 + 8*v15*v34 - 
           81*v23*v34 + 38*v34^2 + 2*(9*v15 + 5*v23 + 21*v34)*v45 - 
           12*v45^2) + 2*v15^2*(-79*v23^2 + 32*v34^2 + 51*v34*v45 - 
           33*v45^2 + 2*v23*(-7*v34 + 53*v45)) + 
         v15*(74*v23^3 - 32*v34^3 + v23^2*(44*v34 - 117*v45) + 2*v34^2*v45 + 
           124*v34*v45^2 + 8*v45^3 - 4*v23*(17*v34^2 + 53*v34*v45 - 
             8*v45^2)) + v12*(76*v15^3 - 28*v23^3 + 20*v34^3 - 
           2*v15^2*(104*v23 + 50*v34 - 55*v45) + v23^2*(63*v34 - 23*v45) + 
           74*v34^2*v45 + 28*v34*v45^2 - 11*v45^3 + 
           v23*(-124*v34^2 - 119*v34*v45 + 50*v45^2) + 
           v15*(147*v23^2 + v23*(108*v34 - 125*v45) + 
             4*(9*v34^2 - 28*v34*v45 + v45^2)))) + 
       mTsq*(v12^4*(v15 + 4*v34) + 4*v15^4*(-v23 + v34 + v45) + 
         v34*(v23*(v23 + 8*v34)*(v23^2 - 3*v23*v34 + v34^2) - 
           2*(2*v23^3 + 7*v23^2*v34 - 21*v23*v34^2 + 4*v34^3)*v45 - 
           (3*v23 - 11*v34)*(v23 - 2*v34)*v45^2 + (11*v23 - 8*v34)*v45^3 - 
           4*v45^4) + v15*(19*v23^4 - 2*v23^3*v34 + 64*v23^2*v34^2 - 
           28*v23*v34^3 - 4*v34^4 + (-45*v23^3 + 37*v23^2*v34 - 
             147*v23*v34^2 + 12*v34^3)*v45 + (27*v23^2 - 64*v23*v34 + 
             66*v34^2)*v45^2 + 2*(v23 + 14*v34)*v45^3 - 3*v45^4) - 
         2*v12^3*(6*v15^2 + v15*(-9*v23 + v34 + 3*v45) + 
           v34*(-11*v23 + 2*v34 + 4*v45)) + v15^3*(24*v23^2 - 
           9*v23*(4*v34 + 5*v45) + 4*(v34^2 + 8*v34*v45 + 4*v45^2)) + 
         v12^2*(18*v15^3 + v15^2*(-75*v23 + 10*v34 + 36*v45) - 
           2*v34*(-15*v23^2 + v23*v34 + v34^2 + 13*v23*v45 - v34*v45) + 
           v15*(65*v23^2 + 7*v23*v34 + 22*v34^2 - 51*v23*v45 + 3*v34*v45 + 
             6*v45^2)) + v15^2*(-39*v23^3 + 12*v34^3 + 40*v34^2*v45 + 
           36*v34*v45^2 + 6*v45^3 + v23^2*(43*v34 + 91*v45) - 
           v23*(32*v34^2 + 76*v34*v45 + 55*v45^2)) + 
         v12*(-4*v15^4 + v15*(72*v23^3 + 7*v23^2*v34 + 84*v23*v34^2 - 
             6*v34^3 + (-103*v23^2 + 27*v23*v34 - 64*v34^2)*v45 + 
             6*(5*v23 - 3*v34)*v45^2 + 2*v45^3) + 
           v15^3*(48*v23 - 34*(v34 + v45)) - v15^2*(114*v23^2 + 26*v34^2 + 
             44*v34*v45 + 30*v45^2 - 3*v23*(19*v34 + 44*v45)) + 
           v34*(13*v23^3 + 11*v23^2*(v34 - 2*v45) - v23*(25*v34^2 + 22*v34*
                v45 + 6*v45^2) + 2*(v34^3 + 10*v34^2*v45 + 6*v34*v45^2 + 4*
                v45^3))))) + 
     qsq^2*(-(v15*v23*v34*(v15 - v23 + v45)*(v12^4*(v15 - v23) + 
          v23*(v23 - v45)*(v34 + v45)*(v23*v34 + (v15 - v34)*v45) + 
          v12^3*(-2*v23^2 + 2*v15*(v23 - v34 - v45) - v34*v45 + 
            v23*(v34 + 3*v45)) + v12*((v23 - v45)*(v23^2*v45 - v34^2*v45 + 
              v23*(v34 - 2*v45)*(v34 + v45)) - v15*(v34*v45^2 - 
              4*v23*v45*(v34 + v45) + v23^2*(v34 + 2*v45))) + 
          v12^2*(v15*(v23^2 - 3*v23*v34 - 5*v23*v45 + 3*v34*v45 + v45^2) - 
            (v23 - v45)*(v23^2 + v34*v45 - v23*(v34 + 4*v45))))) + 
       mTsq*(v12^5*(v15 - 3*v23)*(v15 - v23)*v34 - v34^2*(v23 - v45)^2*
          (v23^2*(2*v23 - 5*v34)*v34 + v23*(v23 - 2*v34)^2*v45 + 
           (v23 - v34)*(v23 + 2*v34)*v45^2 - (v23 + v34)*v45^3) + 
         v12^2*(v23*(v15*(v15 - v23)^2*v23*(-8*v15 + 11*v23) + 
             2*v15*(9*v15 - 13*v23)*(v15 - v23)*(v15 + v23)*v34 + 
             (-30*v15^3 + 30*v15^2*v23 + 10*v15*v23^2 + v23^3)*v34^2 + 
             (18*v15^2 - 11*v15*v23 - 5*v23^2)*v34^3) + 
           (2*v15^4*(7*v23 - 6*v34) + 5*v23^2*v34*(-v23^2 + 2*v23*v34 + v34^
                2) + 8*v15^3*(-7*v23^2 + 3*v34^2) - v15*v23*(24*v23^3 + 68*
                v23^2*v34 + 53*v23*v34^2 - 16*v34^3) + 
             v15^2*(66*v23^3 + 84*v23^2*v34 - 19*v23*v34^2 - 12*v34^3))*v45 + 
           (-6*v15^4 + v15^3*(29*v23 + 15*v34) + v23*v34*(8*v23^2 - 14*v23*
                v34 + v34^2) - v15^2*(41*v23^2 + 61*v23*v34 + 4*v34^2) + 
             v15*(15*v23^3 + 45*v23^2*v34 + 32*v23*v34^2 - 5*v34^3))*v45^2 - 
           (6*v15^3 - v15^2*(8*v23 + 11*v34) + v34*(2*v23^2 - 4*v23*v34 + v34^
                2) + v15*(2*v23^2 + 5*v23*v34 + 4*v34^2))*v45^3) + 
         v12*(v23^2*(2*v15*v23*(-v15 + v23)^3 + 2*v15*(8*v15^3 - 17*v15^2*
                v23 + 8*v15*v23^2 + v23^3)*v34 + (-34*v15^3 + 41*v15^2*v23 - 
               3*v15*v23^2 + 2*v23^3)*v34^2 + (32*v15^2 - 23*v15*v23 - 10*
                v23^2)*v34^3 + (-8*v15 + 5*v23)*v34^4) + 
           v23*(v15*(v15 - v23)*v23*(14*v15^2 - 25*v15*v23 + 7*v23^2) + 
             v15*(-28*v15^3 + 42*v15^2*v23 + 14*v15*v23^2 - 23*v23^3)*v34 + 
             (64*v15^3 - 79*v15^2*v23 - 27*v15*v23^2 - 3*v23^3)*v34^2 + 
             4*(-12*v15^2 + 13*v15*v23 + 5*v23^2)*v34^3 + 12*(v15 - v23)*
              v34^4)*v45 + (12*v15^4*(-v23 + v34) + v15^3*(48*v23^2 - 5*v23*
                v34 - 28*v34^2) - v15^2*(3*v23 + v34)*(15*v23^2 + 21*v23*
                v34 - 20*v34^2) + v23*v34*(v23^3 - 5*v23^2*v34 - 15*v23*
                v34^2 + 9*v34^3) + v15*(8*v23^4 + 49*v23^3*v34 + 61*v23^2*
                v34^2 - 31*v23*v34^3 - 4*v34^4))*v45^2 - 
           (-(v15*(2*v15 - 3*v23)*(2*v15^2 - 7*v15*v23 + v23^2)) + 
             (6*v15^3 - 49*v15^2*v23 + 36*v15*v23^2 + v23^3)*v34 + 
             (2*v15^2 + 35*v15*v23 - 8*v23^2)*v34^2 - 6*(v15 + v23)*v34^3 + 
             2*v34^4)*v45^3 + (v15 - v34)*(4*v15^2 - 4*v15*v23 - 5*v15*v34 + 
             2*v23*v34 + v34^2)*v45^4) + v15^4*(2*v23^3*(v34 + v45) - 
           6*v23^2*v45*(2*v34 + v45) + 4*v23*v45^2*(3*v34 + v45) - 
           v45^3*(4*v34 + v45)) - v12^4*(v15^4 - 2*v15*v23*
            (2*v23^2 + v23*v34 + 6*v34^2) + v15*(3*v23^2 - 6*v23*v34 + 
             2*v34^2)*v45 + v15^3*(-6*v23 - 4*v34 + v45) + 
           v23*v34*(-7*v23^2 + 6*v23*v34 + 7*v23*v45 - 4*v34*v45) + 
           v15^2*(9*v23^2 + 13*v23*v34 + 4*v34^2 - 4*v23*v45 + 2*v34*v45)) + 
         v15^3*(-4*v23^4*(v34 + v45) + (4*v34 - v45)*v45^3*(3*v34 + v45) + 
           2*v23*v45^2*(-18*v34^2 + 2*v34*v45 + 3*v45^2) - 
           2*v23^2*v45*(-18*v34^2 + 9*v34*v45 + 7*v45^2) + 
           v23^3*(-10*v34^2 + 20*v34*v45 + 13*v45^2)) - v15*v34*(v23 - v45)*
          (v23^4*(3*v34 - 2*v45) + v34*v45^2*(4*v34^2 - 5*v34*v45 - 
             3*v45^2) + v23^3*(19*v34^2 + 6*v34*v45 + 2*v45^2) + 
           v23*v45*(-8*v34^3 + 23*v34^2*v45 + 9*v34*v45^2 - 2*v45^3) + 
           v23^2*(8*v34^3 - 29*v34^2*v45 - 8*v34*v45^2 + 5*v45^3)) + 
         v15^2*(2*v23^5*(v34 + v45) + 2*v23^4*(v34 - v45)*(7*v34 + 3*v45) + 
           3*v34*v45^3*(-4*v34^2 + v34*v45 + v45^2) + 
           v23^2*v45*(-40*v34^3 + 61*v34^2*v45 + 24*v34*v45^2 - 4*v45^3) + 
           v23*v45^2*(36*v34^3 - 28*v34^2*v45 - 15*v34*v45^2 + v45^3) + 
           v23^3*(18*v34^3 - 47*v34^2*v45 - 5*v34*v45^2 + 7*v45^3)) + 
         v12^3*(v15^3*(24*v23^2 + 5*v23*v34 - 6*v34^2 - 7*(3*v23 + 2*v34)*
              v45 + 4*v45^2) + v34*(v23^2*(4*v23 - 3*v34)*(v23 - v34) + 
             v23*(-13*v23^2 + 16*v23*v34 - 4*v34^2)*v45 + (-6*v23 + v34)*
              (-v23 + v34)*v45^2) + v15^4*(-6*v23 + 4*(v34 + v45)) + 
           v15^2*(-30*v23^3 + 8*v23^2*(-5*v34 + 4*v45) + 
             v23*(2*v34^2 + 41*v34*v45 - 9*v45^2) + v34*(4*v34^2 + 9*v34*
                v45 - 4*v45^2)) + v15*(12*v23^4 + 3*v23^3*(9*v34 - 5*v45) + 
             v34^2*v45*(4*v34 + 3*v45) - 2*v23*v34*(4*v34^2 + 12*v34*v45 + 
               v45^2) + v23^2*(19*v34^2 - 21*v34*v45 + 4*v45^2)))) + 
       mTsq^3*(v12^5*(3*v15 - 3*v23 - 2*v34) + 
         v23*(24*v15^5 - 6*v15^4*(15*v23 + 16*v34) + 
           8*v15^3*(11*v23^2 + 36*v23*v34 + 18*v34^2) + 
           v15^2*(3*v23^3 - 212*v23^2*v34 - 324*v23*v34^2 - 96*v34^3) - 
           v15*(v23 + 2*v34)*(24*v23^3 - 47*v23^2*v34 - 66*v23*v34^2 - 
             12*v34^3) - v23*(v23^4 - 16*v23^3*v34 + 2*v23^2*v34^2 + 
             36*v23*v34^3 + 18*v34^4)) + (-24*v15^5 + v23^5 - 20*v23^4*v34 - 
           8*v23^3*v34^2 + 50*v23^2*v34^3 + 44*v23*v34^4 + 8*v34^5 + 
           4*v15^4*(23*v23 + 26*v34) - 2*v15^3*(37*v23^2 + 160*v23*v34 + 
             88*v34^2) + 6*v15^2*(-6*v23^3 + 33*v23^2*v34 + 68*v23*v34^2 + 
             24*v34^3) + 2*v15*(20*v23^4 + 22*v23^3*v34 - 87*v23^2*v34^2 - 
             112*v23*v34^3 - 28*v34^4))*v45 + 2*(-4*v15^4 + v23^4 - 
           4*v15^3*(v23 - 4*v34) + 5*v23^3*v34 + 9*v23^2*v34^2 - 4*v34^4 + 
           v15^2*(17*v23^2 + 8*v23*v34 - 24*v34^2) - 
           v15*(9*v23^3 + 26*v23^2*v34 + 4*v23*v34^2 - 16*v34^3))*v45^2 + 
         8*(v15 - v34)^2*(v15 - v23 - v34)*v45^3 - 
         v12^4*(15*v15^2 + 33*v23^2 + 8*v23*(4*v34 + v45) + 
           v34*(4*v34 + 7*v45) - v15*(48*v23 + 19*v34 + 7*v45)) + 
         v12^3*(-32*v15^3 - 88*v23^3 - v23^2*(68*v34 + v45) + 
           2*v15^2*(9*v23 + 38*v34 + 9*v45) + v15*(102*v23^2 - 40*v23*v34 - 
             56*v34^2 - 21*v23*v45 - 32*v34*v45 - 10*v45^2) + 
           2*v34*(6*v34^2 + 7*v34*v45 + 5*v45^2) + 
           v23*(22*v34^2 + 17*v34*v45 + 12*v45^2)) + 
         v12^2*(18*v15^4 - 78*v23^4 - 6*v15^3*(28*v23 + 8*v34 - 7*v45) + 
           v23^3*(16*v34 + 39*v45) + 7*v23^2*(18*v34^2 + 9*v34*v45 + 
             2*v45^2) - 6*v34^2*(v34^2 + 3*v34*v45 + 3*v45^2) + 
           2*v23*(18*v34^3 - 5*v34*v45^2) + 
           v15*(-6*v23*(4*v23^2 + 63*v23*v34 + 40*v34^2) - 51*v23^2*v45 + 
             36*v23*v34*v45 + 78*v34^2*v45 + 2*(5*v23 + 18*v34)*v45^2) + 
           6*v15^2*(42*v23^2 + v23*(62*v34 - 6*v45) + (v34 - 3*v45)*
              (6*v34 + v45))) + v12*(24*v15^5 - 21*v23^5 - 
           4*v34^3*(v34 - 8*v45)*v45 - 4*v15^4*(18*v23 + 24*v34 + 5*v45) + 
           v23^4*(70*v34 + 17*v45) - 8*v15^3*(6*v23^2 - 30*v23*v34 - 
             18*v34^2 - 22*v23*v45 - 8*v34*v45 + 5*v45^2) + 
           v23^3*(98*v34^2 - 53*v34*v45 + 12*v45^2) + 
           2*v15^2*(3*(37*v23^3 + 14*v23^2*v34 - 48*v23*v34^2 - 16*v34^3) - 
             3*(47*v23^2 + 72*v23*v34 + 12*v34^2)*v45 + 8*(4*v23 + 7*v34)*
              v45^2) - 8*v23*v34*(3*v34^3 + 10*v34^2*v45 - 6*v34*v45^2 + 
             v45^3) - 2*v23^2*(6*v34^3 + 75*v34^2*v45 - 11*v34*v45^2 + 
             4*v45^3) + v15*(-105*v23^4 + 5*v23^3*(-64*v34 + 21*v45) + 
             8*v34^2*(3*v34^2 + 4*v34*v45 - 13*v45^2) - 
             6*v23^2*(4*v34^2 - 72*v34*v45 + 5*v45^2) + 
             8*v23*(18*v34^3 + 42*v34^2*v45 - 14*v34*v45^2 + v45^3)))) - 
       mTsq^2*(v12^5*(3*v15^2 - 9*v15*v23 + 6*v23^2 - 2*v15*v34 + 4*v23*v34 + 
           v34^2) + v23^2*(-(v15*(v15 - v23)^2*(5*v15^2 - 9*v15*v23 + 
              v23^2)) + (3*v15^4 - 4*v15^3*v23 - 13*v15^2*v23^2 + 
             14*v15*v23^3 + v23^4)*v34 - (10*v15^3 + 2*v15^2*v23 - 
             31*v15*v23^2 + 7*v23^3)*v34^2 + (38*v15^2 - 28*v15*v23 - 
             9*v23^2)*v34^3 + 3*(-11*v15 + 5*v23)*v34^4 + 7*v34^5) + 
         v23*(12*v15^5 - 4*v15^4*(13*v23 + 7*v34) + 
           v15^3*(65*v23^2 + 64*v23*v34 + 40*v34^2) - 
           2*v15^2*(13*v23^3 + 13*v23^2*v34 + 4*v23*v34^2 + 28*v34^3) - 
           v34*(v23^4 + v23^3*v34 - 20*v23^2*v34^2 + 16*v23*v34^3 + 
             12*v34^4) + v15*(2*v23^4 - 2*v23^3*v34 - 53*v23^2*v34^2 + 
             12*v23*v34^3 + 44*v34^4))*v45 - 
         (6*v15^5 - v15^4*(31*v23 + 14*v34) + 4*v15^3*(13*v23^2 + 9*v23*v34 + 
             3*v34^2) - 2*v15^2*(13*v23^3 + 23*v23^2*v34 - 11*v23*v34^2 + 
             6*v34^3) - 2*v15*(v23^4 - 17*v23^3*v34 + 13*v23^2*v34^2 + 
             14*v23*v34^3 - 7*v34^4) + v34*(v23^4 - 14*v23^3*v34 + 
             20*v23^2*v34^2 + v23*v34^3 - 6*v34^4))*v45^2 - 
         (v15*(4*v15^3 - 16*v15^2*v23 + 16*v15*v23^2 + 3*v23^3) + 
           (-4*v15^3 + 22*v15^2*v23 - 32*v15*v23^2 + v23^3)*v34 - 
           4*(3*v15 - 4*v23)*(v15 + v23)*v34^2 + 10*(2*v15 - v23)*v34^3 - 
           8*v34^4)*v45^3 - 2*(v15 - v34)^2*(v15 - 3*v23 - v34)*v45^4 + 
         v12*(v23*(-13*v15^5 + 9*v15^4*(7*v23 + v34) - 
             2*v15^3*(45*v23^2 + 29*v23*v34 + v34^2) + 3*v15*v34*
              (3*v23^3 + 24*v23^2*v34 + 6*v23*v34^2 - 11*v34^3) + 
             v15^2*(40*v23^3 + 41*v23^2*v34 - 24*v23*v34^2 + 34*v34^3) + 
             v34*(5*v23^4 - 3*v23^3*v34 - 51*v23^2*v34^2 + v23*v34^3 + 5*
                v34^4)) + (12*v15^5 - 4*v15^4*(16*v23 + 5*v34) + 
             v15^3*(88*v23^2 + 68*v23*v34 + 8*v34^2) - 
             2*v15^2*(22*v23^3 + 31*v23^2*v34 - 34*v23*v34^2 + 4*v34^3) + 
             v15*(10*v23^4 + 35*v23^3*v34 - 94*v23^2*v34^2 - 92*v23*v34^3 + 
               12*v34^4) + 2*(v23^5 + 2*v23^4*v34 - 15*v23^3*v34^2 + 33*v23^2*
                v34^3 + 10*v23*v34^4 - 2*v34^5))*v45 - 
           (-7*v15^4 + 7*v23^4 + 15*v23^3*v34 - 31*v23^2*v34^2 + 
             24*v23*v34^3 + 17*v34^4 + 4*v15^3*(5*v23 + 3*v34) + 
             v15^2*(-27*v23^2 - 48*v23*v34 + 14*v34^2) + 
             v15*(6*v23^3 + 70*v23^2*v34 + 4*v23*v34^2 - 36*v34^3))*v45^2 + 
           (7*v23^3 + 12*v23^2*v34 - 5*v23*v34^2 - 6*v34^3 - 
             3*v15^2*(3*v23 + 2*v34) - 2*v15*(v23^2 - 7*v23*v34 - 6*v34^2))*
            v45^3 - 2*(2*v15^2 + v23^2 + v23*v34 + 2*v34^2 - 
             v15*(v23 + 4*v34))*v45^4) + v12^4*(2*v15^3 + 22*v23^3 + 
           v15^2*(6*v23 - 10*v34 - 9*v45) + v23^2*(4*v34 - 3*v45) + 
           v23*v34*(v34 - 2*v45) - v34^2*(2*v34 + v45) + 
           v15*(-30*v23^2 + 15*v23*v34 + 3*v34^2 + 13*v23*v45 + 
             10*v34*v45)) + v12^3*(3*v15^4 + 22*v23^4 + 
           2*v15^3*(7*v23 - 7*v34 - 4*v45) + v23*v34^2*(-5*v34 + v45) - 
           v23^3*(10*v34 + v45) + v23^2*(16*v34^2 + 28*v34*v45 - 9*v45^2) + 
           v34^2*(v34^2 + 2*v34*v45 - v45^2) + v15^2*(-33*v23^2 - 
             25*v23*v34 + 4*v34^2 - 3*v23*v45 + 26*v34*v45 + 3*v45^2) + 
           v15*(-6*v23^3 + v23^2*(65*v34 + 16*v45) + 6*v34*(v34^2 - 3*v34*
                v45 - v45^2) + v23*(4*v34^2 - 27*v34*v45 + 5*v45^2))) + 
         v12^2*(-6*v15^5 + 6*v23^5 + v15^4*(39*v23 - 4*v45) + 
           4*v23^4*(-v34 + v45) + v23^3*(28*v34^2 + 27*v34*v45 - 20*v45^2) + 
           v34^2*v45*(4*v34^2 + 4*v34*v45 + 5*v45^2) + 
           v15^3*(-42*v23^2 - 52*v23*v34 + 12*v34^2 - 9*v23*v45 + 
             12*v34*v45 + 8*v45^2) - v23^2*(33*v34^3 + 59*v34^2*v45 + 
             28*v34*v45^2 - 9*v45^3) + v23*v34*(-5*v34^3 + 4*v34*v45^2 + 
             v45^3) + v15^2*(-15*v23^3 + 3*v23^2*(9*v34 + 4*v45) - 
             2*v23*v34*(9*v34 + 5*v45) + v45*(4*v34^2 - 22*v34*v45 + 5*
                v45^2)) + v15*(18*v23^4 + v23^3*(43*v34 + 3*v45) + 
             v23^2*(30*v34^2 + 8*v34*v45 + 11*v45^2) + 
             v23*(36*v34^3 + 13*v34^2*v45 + 6*v34*v45^2 - 11*v45^3) - 
             2*v34*(3*v34^3 + 8*v34^2*v45 - 5*v34*v45^2 + 5*v45^3))))) + 
     qsq^4*(mTsq^3*(-8*v12^4 - 24*v15^4 - 33*v23^4 + 76*v23^3*v34 + 
         68*v23^2*v34^2 - 16*v23*v34^3 - 8*v34^4 + 
         (21*v23^3 - 62*v23^2*v34 - 72*v23*v34^2 - 8*v34^3)*v45 + 
         2*(13*v23^2 + 12*v23*v34 + 8*v34^2)*v45^2 - 8*(2*v23 + v34)*v45^3 + 
         40*v15^3*(2*v34 + v45) + 4*v15^2*(39*v23^2 - 4*v23*v34 - 24*v34^2 - 
           50*v23*v45 - 22*v34*v45 + 12*v45^2) + 
         v12^2*(36*v15^2 - 243*v23^2 - 92*v23*v34 + 28*v34^2 + 
           2*v15*(69*v23 - 32*v34 - 17*v45) + 47*v23*v45 + 34*v34*v45 + 
           14*v45^2) + 2*v15*(-57*v23^3 - 112*v23^2*v34 + 16*v23*v34^2 + 
           24*v34^3 + (79*v23^2 + 136*v23*v34 + 28*v34^2)*v45 - 
           32*(v23 + v34)*v45^2 + 4*v45^3) + 
         v12^3*(54*v15 - 3*(31*v23 + 12*v34 + v45)) + 
         v12*(-80*v15^3 - 183*v23^3 + 52*v23^2*v34 + 144*v23*v34^2 + 
           16*v34^3 + 16*v15^2*(18*v23 + 11*v34 - 6*v45) + 
           (95*v23^2 + 28*v23*v34 - 32*v34^2)*v45 + 8*(5*v23 + v34)*v45^2 - 
           8*v45^3 - 2*v15*(39*v23^2 + 216*v23*v34 + 56*v34^2 - 18*v23*v45 - 
             64*v34*v45 + 8*v45^2))) - mTsq^2*(v12^5 - 2*v15^5 + v23^5 + 
         2*v23^4*v34 + 19*v23^3*v34^2 - 60*v23^2*v34^3 + 5*v23*v34^4 + 
         2*v34^5 + v15^4*(37*v23 - 22*v34 - 36*v45) + 
         2*(2*v23^4 + 8*v23^3*v34 - 48*v23^2*v34^2 + 37*v23*v34^3 + 4*v34^4)*
          v45 - (17*v23^3 + 21*v23^2*v34 - 92*v23*v34^2 + 14*v34^3)*v45^2 + 
         2*(8*v23^2 + v23*v34 - 11*v34^2)*v45^3 + 2*(-2*v23 + v34)*v45^4 - 
         v12^4*(10*v15 - 17*v23 + 2*v34 + v45) + 
         2*v15^3*(-56*v23^2 + 30*v23*v34 + 22*v34^2 + 84*v23*v45 - 
           6*v34*v45 - 33*v45^2) + v15*(2*(-17*v23^4 + 5*v23^3*v34 + 
             72*v23^2*v34^2 + 30*v23*v34^3 - 5*v34^4) + 
           4*(17*v23^3 + 42*v23^2*v34 - 31*v23*v34^2 - 21*v34^3)*v45 - 
           (23*v23^2 + 248*v23*v34 + 22*v34^2)*v45^2 + 8*(-2*v23 + 9*v34)*
            v45^3 + 6*v45^4) + v12^3*(11*v15^2 + 52*v23^2 + 
           (13*v34 - 3*v45)*(v34 + v45) - v23*(41*v34 + 3*v45) + 
           v15*(-46*v23 + 28*v34 + 12*v45)) + v12^2*(-46*v15^3 + 52*v23^3 - 
           75*v23^2*v34 + 103*v23*v34^2 - 10*v34^3 + 
           v15^2*(99*v23 + 74*v34 - 37*v45) + (13*v23^2 + 110*v23*v34 - 
             31*v34^2)*v45 - 2*(19*v23 + 6*v34)*v45^2 + 5*v45^3 + 
           v15*(-87*v23^2 - 6*v23*v34 - 50*v34^2 + 10*(5*v23 + v34)*v45 + 
             12*v45^2)) + v15^2*(111*v23^3 - 2*v23^2*(18*v34 + 103*v45) - 
           2*v23*(81*v34^2 + 55*v34*v45 - 66*v45^2) + 
           2*(-6*v34^3 + 62*v34^2*v45 + 59*v34*v45^2 - 13*v45^3)) + 
         v12*(37*v15^4 + 17*v23^4 - 3*v34^4 - 2*v15^3*(91*v23 + 14*v34 - 
             52*v45) + 10*v34^3*v45 + 38*v34^2*v45^2 + 6*v34*v45^3 - 
           2*v45^4 + v23^3*(-24*v34 + 17*v45) + v23^2*(125*v34^2 + 
             104*v34*v45 - 62*v45^2) + v15^2*(239*v23^2 + 182*v23*v34 - 
             58*v34^2 - 257*v23*v45 - 206*v34*v45 + 54*v45^2) - 
           v23*(70*v34^3 + 193*v34^2*v45 + 71*v34*v45^2 - 29*v45^3) + 
           v15*(-103*v23^3 - 112*v23^2*v34 + 6*v23*v34^2 + 52*v34^3 + 
             6*(25*v23^2 + 51*v23*v34 + 14*v34^2)*v45 - (21*v23 + 100*v34)*
              v45^2 - 12*v45^3))) + v15*v34*(v12^4*(2*v15 - 3*v23 + v45) - 
         v12^3*(4*v15^2 - 20*v15*v23 + 18*v23^2 + 2*v45*(v34 + 2*v45) + 
           3*v15*(v34 + 4*v45) - 3*v23*(v34 + 7*v45)) + 
         v15^2*(-v23^3 - 12*v23*v45*(v34 + v45) + 2*v45^2*(3*v34 + 2*v45) + 
           v23^2*(5*v34 + 9*v45)) - (v23 - v45)*(v23^4 + 
           v23*(16*v34 - 13*v45)*v45*(v34 + v45) - v23^3*(v34 + 10*v45) + 
           v45^2*(-8*v34^2 - 5*v34*v45 + v45^2) + 
           v23^2*(-11*v34^2 + 21*v45^2)) + v15*(2*v23^4 - 6*v34^2*v45^2 + 
           4*v34*v45^3 + 6*v45^4 - 7*v23^3*(v34 + 3*v45) + 
           v23*v45*(12*v34^2 - 21*v34*v45 - 31*v45^2) + 
           v23^2*(-7*v34^2 + 24*v34*v45 + 45*v45^2)) + 
         v12^2*(-30*v23^3 + 3*v45^2*(v34 + 2*v45) - 9*v23*v45*(v34 + 5*v45) + 
           6*v23^2*(v34 + 12*v45) + 2*v15*(21*v23^2 - 9*v23*v34 - 
             34*v23*v45 + 7*v34*v45 + 12*v45^2) + 
           v15^2*(-13*v23 + 6*(v34 + 2*v45))) - 
         v12*(v23^2*(v23 - v34)*(14*v23 + 9*v34) + 
           v23*(-66*v23^2 + 7*v23*v34 + 15*v34^2)*v45 + 
           3*(30*v23^2 + v23*v34 - 2*v34^2)*v45^2 - (41*v23 + 4*v34)*v45^3 + 
           4*v45^4 + v15^2*(10*v23^2 + 12*v45*(v34 + v45) - 
             v23*(13*v34 + 24*v45)) + v15*(-24*v23^3 + 
             8*v23^2*(3*v34 + 11*v45) + v23*(5*v34^2 - 39*v34*v45 - 78*
                v45^2) + v45*(-4*v34^2 + 15*v34*v45 + 20*v45^2)))) + 
       mTsq*(v12^5*v34 + v23*(v15*(v15 - v23)^2*v23*(-4*v15 + 7*v23) + 
           2*v15*(6*v15^3 - 21*v15^2*v23 + 15*v15*v23^2 + v23^3)*v34 + 
           (-12*v15^3 + 7*v15^2*v23 + 28*v15*v23^2 + 3*v23^3)*v34^2 + 
           (36*v15^2 - 52*v15*v23 - 19*v23^2)*v34^3 + (-12*v15 + 13*v23)*
            v34^4) + (12*v15^4*(v23 - v34) + 4*v15^2*(v23 - v34)*
            (17*v23^2 + 5*v23*v34 + 7*v34^2) + v15^3*(-56*v23^2 + 
             60*v23*v34 + 12*v34^2) - v23*v34*(v23^3 + 7*v23^2*v34 - 
             45*v23*v34^2 + 24*v34^3) + v15*(-22*v23^4 + 5*v23^3*v34 - 
             129*v23^2*v34^2 + 68*v23*v34^3 + 12*v34^4))*v45 + 
         (v15*(-6*v15^3 + 51*v15^2*v23 - 75*v15*v23^2 + 20*v23^3) - 
           2*v15*(9*v15^2 - 4*v15*v23 + 8*v23^2)*v34 + 
           (-14*v15^2 + 147*v15*v23 + 4*v23^2)*v34^2 - 14*(v15 + 3*v23)*
            v34^3 + 12*v34^4)*v45^2 + 
         (-(v15*(12*v15^2 - 27*v15*v23 + v23^2)) + 2*(3*v15 + v23)*
            (v15 + 3*v23)*v34 - 3*(14*v15 + v23)*v34^2 + 16*v34^3)*v45^3 - 
         (v15^2 + 5*v15*v23 + 7*v15*v34 + 6*v23*v34 - 2*v34^2)*v45^4 + 
         (v15 + v34)*v45^5 - v12^4*(3*v15^2 + v15*(-4*v23 + 4*v34 + v45) + 
           v34*(-13*v23 + 2*v34 + 3*v45)) + v12^3*(12*v15^3 - 
           2*v15^2*(21*v23 + 5*v34 - 8*v45) + v15*(32*v23^2 + 9*v23*v34 + 
             15*v34^2 - 21*v23*v45 + 4*v34*v45 + 2*v45^2) + 
           v34*(30*v23^2 - 13*v23*v34 + v34^2 - 25*v23*v45 + 8*v34*v45 + 
             2*v45^2)) + v12^2*(-6*v15^4 + 3*v15^3*(19*v23 - 7*v34 - 
             12*v45) - v15^2*(120*v23^2 + 10*v34^2 + 4*v23*(3*v34 - 29*v45) - 
             21*v34*v45 + 24*v45^2) + v15*(70*v23^3 + 51*v23^2*v34 + 
             60*v23*v34^2 - 5*v34^3 - (84*v23^2 + 39*v23*v34 + 40*v34^2)*
              v45 + 3*(7*v23 + 3*v34)*v45^2) + 
           v34*(22*v23^3 - v23^2*(5*v34 + 39*v45) + v45*(3*v34^2 - 4*v34*
                v45 + 2*v45^2) + v23*(-7*v34^2 + 12*v34*v45 + 7*v45^2))) + 
         v12*(12*v15^4*(-v23 + v34 + v45) + v15^3*(66*v23^2 - 67*v23*v34 - 
             4*v34^2 - 104*v23*v45 + 38*v34*v45 + 36*v45^2) + 
           v15^2*(-102*v23^3 + 32*v23^2*v34 - 19*v23*v34^2 + 20*v34^3 + 
             (196*v23^2 - 5*v23*v34 + 22*v34^2)*v45 - 20*(5*v23 + v34)*
              v45^2 + 12*v45^3) + v34*(4*v23^4 + v23^3*(7*v34 - 17*v45) + 
             v23^2*(-35*v34^2 - 9*v34*v45 + 5*v45^2) - 
             v45*(6*v34^3 + 20*v34^2*v45 + 4*v34*v45^2 + 3*v45^3) + 
             v23*(7*v34^3 + 52*v34^2*v45 + 9*v34*v45^2 + 11*v45^3)) + 
           v15*(48*v23^4 + v23^3*(37*v34 - 97*v45) + v23*v34*(-29*v34^2 - 175*
                v34*v45 + 21*v45^2) + v23^2*(87*v34^2 - 62*v34*v45 + 50*
                v45^2) - 2*(2*v34^4 - 5*v34^3*v45 - 28*v34^2*v45^2 + 3*v34*
                v45^3 + v45^4)))))))/(4*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^4*v15*(mTsq - v34) + mTsq^2*(v15 - v23 - v34)*
     (-((v15 - v23 - v34)*(v12^2 + v12*(3*v15 - v23 - v34) + 
         v23*(v15 + v34))) + 2*(v12*v23 + (v15 - v34)^2)*v45) + 
    qsq^3*(v15*v34*(-v12 + v15 - v23 + 2*v45) - 
      mTsq^2*(v12 + 4*v15 - v23 + 2*v45) + 
      mTsq*(-2*v15^2 + 2*v15*v23 + 6*v15*v34 - v23*v34 + v12*(v15 + v34) + 
        v34*v45)) - qsq^2*(-(v15*v34*(v12 - v45)*(v15 - v23 + v45)) + 
      mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) + 
        (-v12^2 - 4*v12*v15 + 6*v15^2 - 8*v15*v23 + v23^2)*v34 + 
        (v12 - v15 - v23)*v34^2 + (v12*v15 - v15*(v15 + v23) + 8*v15*v34 - 
          2*v23*v34 - v34^2)*v45 + (v15 + v34)*v45^2) + 
      mTsq^2*(v12^2 - 8*v15^2 - (2*v23 + v34)*(v23 - 2*v45) + 
        v15*(11*v23 + 8*v34 - 2*v45) + v12*(v15 + v23 + v34 + 2*v45))) + 
    qsq*mTsq*(v12^2*(-v15 + v23)*v34 - (v15 - v23)*v23*v34*(v15 + v34) - 
      mTsq*(v15 - v23 - v34)*(-2*v12^2 + 4*v15^2 - 7*v15*v23 + v23^2 - 
        (4*v15 + v23)*v34 + v12*(-5*v15 + v23 + v34)) - 
      2*mTsq*(-(v12*v15) + v15^2 + 2*v12*v23 - v15*v23 + v23^2 + 
        (v12 - 2*v15 + v23)*v34 + v34^2)*v45 + 
      (-v15^3 + 4*v15^2*v34 + v23^2*v34 + v15*(v23^2 - 6*v23*v34 - 3*v34^2))*
       v45 - (v15^2 + v15*(v23 - 2*v34) + v34*(v23 + v34))*v45^2 + 
      v12*(v15^3 + v15^2*(-2*v23 - 5*v34 + v45) + 
        v34*(-(v23*(v23 + v34)) + v34*v45) + v15*(v23^2 + 6*v23*v34 + 
          2*v34^2 - (v23 + 2*v34)*v45))))/
   (2*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/2*((qsq - 4*mTsq)*(qsq^4*(2*mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34)^2 + 
      qsq^3*(mTsq^2*(3*v12 - 2*v15 + 5*v23 + 2*v34) - 
        mTsq*(-2*v15^2 + 2*v15*(v23 + v34) + v12*(v15 + 3*v34) + 
          v34*(3*v23 - 2*v34 - 3*v45)) + v15*v34*(v12 - v15 + v23 - 2*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 5*v12*v15 - 2*v15^2 + 7*v12*v23 - v15*v23 + 
          4*v23^2 + (5*v12 + 4*v15 + v23)*v34 - 2*v34^2) - 
        v15*v34*(v12 - v45)*(v15 - v23 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - 4*v15^2 + 4*(v12 + v15)*v23 + v23^2)*v34 + 
          (v12 - 3*v15 + 3*v23)*v34^2 + (-(v15*(v15 + v23)) + 
            4*(v15 + v23)*v34 - 3*v34^2 + v12*(v15 + 2*v34))*v45 + 
          (v15 - v34)*v45^2)) + qsq*mTsq*(v12^2*(v15 - v23)*v34 - 
        mTsq*(v15 - v23 - v34)*(2*v12^2 - 2*v15^2 + 3*v15*v23 + v23^2 + 
          4*v15*v34 - 3*v23*v34 - 2*v34^2 + v12*(-v15 + 5*v23 + v34)) + 
        (v15 - v34)*(v15 - v23 + v45)*(v23*v34 + (v15 + v23 - v34)*v45) - 
        v12*(v15^3 + v15^2*(-2*v23 - 3*v34 + v45) + 
          v15*(v23^2 + 2*v23*v34 + 2*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v23^2 + v34*v45 - v23*(v34 + 2*v45))))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (Sqrt[qsq - 4*mTsq]*(qsq^5*v15*(mTsq - v34) - 
     mTsq^2*(v12 + v23)*(v15 - v34)*(v12 + v15 - v34)*(-v15 + v23 + v34)^2 + 
     qsq^4*(2*mTsq^2*(-v15 + v34) + mTsq*(v12*v15 - 2*v15^2 + 
         v15*(3*v23 + 2*v34 - 2*v45) + v34*(-2*v34 + v45)) + 
       v15*v34*(-v12 + v15 + 2*(-v23 + v34 + v45))) + 
     qsq^3*(-(mTsq^2*(v15 - v34)*(3*v12 - 2*v15 + 5*v23 + 2*v34)) + 
       v15*v34*(-v23^2 + 3*v23*v34 + v15*(v23 - 2*v34 - v45) + 3*v23*v45 - 
         2*v34*v45 - v45^2 + v12*(v15 - 2*v23 + v34 + v45)) + 
       mTsq*(v15^3 + v15*(v23 - v34 - v45)*(3*v23 + 5*v34 - v45) + 
         v23*v34*(-3*v34 + v45) + v34*(2*v34 - v45)*(v34 + v45) + 
         v15^2*(-4*v23 + 2*v34 + 3*v45) + v12*(-2*v15^2 + 
           v15*(3*v23 + 4*v34 - 2*v45) + v34*(-3*v34 + 2*v45)))) + 
     qsq*mTsq*(mTsq*(v15 - v34)*(v15 - v23 - v34)*(2*v12^2 - 2*v15^2 + 
         3*v15*v23 + v23^2 + 4*v15*v34 - 3*v23*v34 - 2*v34^2 + 
         v12*(-v15 + 5*v23 + v34)) + v12^2*v34*((v15 - v23)*(-v15 + v34) + 
         v23*v45) + v23*(v34*(-(v15*(2*v15^2 - 3*v15*v23 + v23^2)) + 
           4*v15*(v15 - v23)*v34 + (-2*v15 + v23)*v34^2) - 
         (v15 - v34)^2*(v15 - v23 + v34)*v45 - (v15 - v34)^2*v45^2) + 
       v12*(v15^3*(v23 - 2*v34) + v15^2*(-2*v23^2 + v34*(4*v34 - v45) + 
           2*v23*v45) + v34*(v23*v34*(-v23 + v34) - v34^2*v45 - v23*v45^2) + 
         v15*(v23^3 + 2*v23^2*(v34 - v45) + 2*v34^2*(-v34 + v45) + 
           v23*(-2*v34^2 - 2*v34*v45 + v45^2)))) + 
     qsq^2*(-(mTsq^2*(v15 - v34)*(v12^2 - 5*v12*v15 - 2*v15^2 + 7*v12*v23 - 
          v15*v23 + 4*v23^2 + (5*v12 + 4*v15 + v23)*v34 - 2*v34^2)) - 
       v15*v34*(v15 - v23 + v45)*(v12*(-v23 + v34) + v23*(v34 + v45)) + 
       mTsq*(v15^3*(v23 - 4*v34 - v45) + v12^2*v34*(v15 - v34 + v45) + 
         v15^2*(-2*v23^2 + 6*v23*v34 + 8*v34^2 + 4*v23*v45 - v45^2) + 
         v34*(-(v23^2*v34) + v23*(3*v34 - v45)*(v34 + v45) - 
           v34*v45*(2*v34 + v45)) + v12*(v15^3 - 2*v15^2*(2*v23 + v34 - 
             v45) + v15*(3*v23 - v45)*(v23 + 2*v34 - v45) + 
           v34*(-4*v23*v34 + v34^2 + 2*v23*v45 - v45^2)) + 
         v15*(v23^3 - v23^2*(v34 + 2*v45) + v23*(-10*v34^2 - 6*v34*v45 + 
             v45^2) + v34*(-4*v34^2 + 3*v34*v45 + 2*v45^2))))))/
   (2*qsq^(3/2)*(qsq + v12)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/2*(Sqrt[qsq - 4*mTsq]*(qsq^5*v15*(mTsq - v34) - 
      mTsq^2*(v15 - v23 - v34)*((v15 - v23 - v34)*(v23*(v15 - v34)^2 + 
          v12^2*(v15 + v34) - v12*(v15^2 + v34*(v23 + v34) - 
            v15*(3*v23 + 2*v34))) - 2*(v12^2 + v12*(3*v15 - 2*v23 - 3*v34) + 
          (v15 - v34)*(v15 - v23 - v34))*(v15 - v34)*v45) + 
      qsq^4*(-4*mTsq^2*v15 + mTsq*v15*(v12 - 2*v15 + 3*v23 + 6*v34) - 
        mTsq*(2*v15 + v34)*v45 + v15*v34*(-v12 + v15 - 2*v23 + 4*v45)) + 
      qsq^3*(mTsq^2*(8*v15^2 - v12*(5*v15 + v34) + v34*(v23 - 2*v45) + 
          v15*(-11*v23 - 8*v34 + 2*v45)) + v15*v34*(v23*(v15 - v23 + v34) + 
          (-3*v15 + 5*v23 - 2*v34)*v45 - 5*v45^2 + 
          v12*(v15 - 2*v23 - v34 + 3*v45)) + 
        mTsq*(v15^3 - v23*v34*(v34 + v45) + v34*v45*(5*v34 + v45) + 
          v15^2*(-4*v23 - 6*v34 + 5*v45) + v12*(-2*v15^2 + 3*v15*v23 + 
            8*v15*v34 + v34^2 - 2*(v15 + v34)*v45) + 
          v15*(3*v23^2 + 10*v23*v34 + v34^2 - 4*(v23 + 3*v34)*v45 + 
            v45^2))) + qsq*mTsq*(-(v12^2*v34*((v15 - v23)*(v15 + v34) + 
           (-2*v15 + v23)*v45)) + 
        mTsq*(-((v15 - v23 - v34)*(-2*v12^2*(v15 + v34) + 
             v23*(v15^2 - 3*v15*v23 + (v23 - v34)*v34) + 
             v12*(7*v15^2 + v34*(v23 + v34) - v15*(11*v23 + 8*v34)))) + 
          2*(v15 - v34)*(-v12^2 + (v15 - 2*v23 - v34)*(v15 - v23 - v34) + 
            v12*(-3*v15 + 2*v23 + 3*v34))*v45) - (v23 - 2*v45)*
         (v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 4*v15*(-v15 + v23)*v34 + 
            (2*v15 - v23)*v34^2) + (v15 - v34)^2*(v15 - v23 + v34)*v45 + 
          (v15 - v34)^2*v45^2) + v12*(v15^3*(v23 + 2*v34 - 2*v45) - 
          v15^2*(2*v23^2 + 8*v23*v34 + 4*v34^2 - 4*v23*v45 - 11*v34*v45 + 
            2*v45^2) + v34*(-(v23*v34*(v23 + v34)) + v34*(4*v23 + v34)*v45 + 
            (v23 - 2*v34)*v45^2) + v15*(v23^3 + 6*v23^2*v34 + 6*v23*v34^2 + 
            2*v34^3 - 2*(v23^2 + 7*v23*v34 + 5*v34^2)*v45 + 
            (v23 + 4*v34)*v45^2))) + 
      qsq^2*(mTsq^2*(-(v12^2*(v15 + v34)) - (v15 - 2*v23 - v34)*
           (4*v15^2 - 5*v15*v23 - 4*v15*v34 + v23*v34) + 
          v12*(11*v15^2 - v34*(v23 + v34) - v15*(13*v23 + 10*v34)) - 
          6*(v15 - v34)*(v15 - v23 - v34)*v45) + v15*v34*(v15 - v23 + v45)*
         (v12*(v23 + v34 - 2*v45) - (v23 - 2*v45)*(v34 + v45)) + 
        mTsq*(v23*(v15*(v15 - v23)^2 + v15*(-2*v15 + 3*v23)*v34 - 
            (2*v15 + v23)*v34^2 + v34^3) + v12^2*v34*(v15 + v34 - v45) - 
          (3*v15^3 + 2*v34^2*(-3*v23 + v34) - 6*v15^2*(v23 + v34) + 
            v15*(2*v23^2 + 14*v23*v34 + v34^2))*v45 + 
          (-5*v15^2 + (v23 - 5*v34)*v34 + v15*(v23 + 10*v34))*v45^2 + 
          v12*(v15^3 - 2*v15^2*(2*v23 + 5*v34 - 2*v45) + 
            v15*(3*v23^2 + 14*v23*v34 + 4*v34^2 - 4*v23*v45 - 10*v34*v45 + 
              v45^2) + v34*(-v34^2 - 2*v23*v45 + 4*v34*v45 + v45^2))))))/
    (qsq^(3/2)*(qsq + v12)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/4*(qsq^5*v15*(mTsq - v34) - mTsq^2*(v15 - v23 - v34)*
      ((v15 - v23 - v34)*(v23*(v15 - v34)^2 + v12^2*(v15 + v34) - 
         v12*(v15^2 + v34*(v23 + v34) - v15*(3*v23 + 2*v34))) - 
       2*(v12^2 + v12*(3*v15 - 2*v23 - 3*v34) + (v15 - v34)*
          (v15 - v23 - v34))*(v15 - v34)*v45) + 
     qsq^4*(-4*mTsq^2*v15 + mTsq*v15*(v12 - 2*v15 + 3*v23 + 6*v34) - 
       mTsq*(2*v15 + v34)*v45 + v15*v34*(-v12 + v15 - 2*v23 + 4*v45)) + 
     qsq^3*(mTsq^2*(8*v15^2 - v12*(5*v15 + v34) + v34*(v23 - 2*v45) + 
         v15*(-11*v23 - 8*v34 + 2*v45)) + v15*v34*(v23*(v15 - v23 + v34) + 
         (-3*v15 + 5*v23 - 2*v34)*v45 - 5*v45^2 + 
         v12*(v15 - 2*v23 - v34 + 3*v45)) + 
       mTsq*(v15^3 - v23*v34*(v34 + v45) + v34*v45*(5*v34 + v45) + 
         v15^2*(-4*v23 - 6*v34 + 5*v45) + v12*(-2*v15^2 + 3*v15*v23 + 
           8*v15*v34 + v34^2 - 2*(v15 + v34)*v45) + 
         v15*(3*v23^2 + 10*v23*v34 + v34^2 - 4*(v23 + 3*v34)*v45 + v45^2))) + 
     qsq*mTsq*(-(v12^2*v34*((v15 - v23)*(v15 + v34) + (-2*v15 + v23)*v45)) + 
       mTsq*(-((v15 - v23 - v34)*(-2*v12^2*(v15 + v34) + 
            v23*(v15^2 - 3*v15*v23 + (v23 - v34)*v34) + 
            v12*(7*v15^2 + v34*(v23 + v34) - v15*(11*v23 + 8*v34)))) + 
         2*(v15 - v34)*(-v12^2 + (v15 - 2*v23 - v34)*(v15 - v23 - v34) + 
           v12*(-3*v15 + 2*v23 + 3*v34))*v45) - (v23 - 2*v45)*
        (v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 4*v15*(-v15 + v23)*v34 + 
           (2*v15 - v23)*v34^2) + (v15 - v34)^2*(v15 - v23 + v34)*v45 + 
         (v15 - v34)^2*v45^2) + v12*(v15^3*(v23 + 2*v34 - 2*v45) - 
         v15^2*(2*v23^2 + 8*v23*v34 + 4*v34^2 - 4*v23*v45 - 11*v34*v45 + 
           2*v45^2) + v34*(-(v23*v34*(v23 + v34)) + v34*(4*v23 + v34)*v45 + 
           (v23 - 2*v34)*v45^2) + v15*(v23^3 + 6*v23^2*v34 + 6*v23*v34^2 + 
           2*v34^3 - 2*(v23^2 + 7*v23*v34 + 5*v34^2)*v45 + 
           (v23 + 4*v34)*v45^2))) + 
     qsq^2*(mTsq^2*(-(v12^2*(v15 + v34)) - (v15 - 2*v23 - v34)*
          (4*v15^2 - 5*v15*v23 - 4*v15*v34 + v23*v34) + 
         v12*(11*v15^2 - v34*(v23 + v34) - v15*(13*v23 + 10*v34)) - 
         6*(v15 - v34)*(v15 - v23 - v34)*v45) + v15*v34*(v15 - v23 + v45)*
        (v12*(v23 + v34 - 2*v45) - (v23 - 2*v45)*(v34 + v45)) + 
       mTsq*(v23*(v15*(v15 - v23)^2 + v15*(-2*v15 + 3*v23)*v34 - 
           (2*v15 + v23)*v34^2 + v34^3) + v12^2*v34*(v15 + v34 - v45) - 
         (3*v15^3 + 2*v34^2*(-3*v23 + v34) - 6*v15^2*(v23 + v34) + 
           v15*(2*v23^2 + 14*v23*v34 + v34^2))*v45 + 
         (-5*v15^2 + (v23 - 5*v34)*v34 + v15*(v23 + 10*v34))*v45^2 + 
         v12*(v15^3 - 2*v15^2*(2*v23 + 5*v34 - 2*v45) + 
           v15*(3*v23^2 + 14*v23*v34 + 4*v34^2 - 4*v23*v45 - 10*v34*v45 + 
             v45^2) + v34*(-v34^2 - 2*v23*v45 + 4*v34*v45 + v45^2)))))/
    (qsq*(qsq + v12)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^5*v15*(mTsq - v34) - mTsq^2*(v12 + v23)*(v15 - v34)*
      (v12 + v15 - v34)*(-v15 + v23 + v34)^2 + 
     qsq^4*(2*mTsq^2*(-v15 + v34) + mTsq*(v12*v15 - 2*v15^2 + 
         v15*(3*v23 + 2*v34 - 2*v45) + v34*(-2*v34 + v45)) + 
       v15*v34*(-v12 + v15 + 2*(-v23 + v34 + v45))) + 
     qsq^3*(-(mTsq^2*(v15 - v34)*(3*v12 - 2*v15 + 5*v23 + 2*v34)) + 
       v15*v34*(-v23^2 + 3*v23*v34 + v15*(v23 - 2*v34 - v45) + 3*v23*v45 - 
         2*v34*v45 - v45^2 + v12*(v15 - 2*v23 + v34 + v45)) + 
       mTsq*(v15^3 + v15*(v23 - v34 - v45)*(3*v23 + 5*v34 - v45) + 
         v23*v34*(-3*v34 + v45) + v34*(2*v34 - v45)*(v34 + v45) + 
         v15^2*(-4*v23 + 2*v34 + 3*v45) + v12*(-2*v15^2 + 
           v15*(3*v23 + 4*v34 - 2*v45) + v34*(-3*v34 + 2*v45)))) + 
     qsq*mTsq*(mTsq*(v15 - v34)*(v15 - v23 - v34)*(2*v12^2 - 2*v15^2 + 
         3*v15*v23 + v23^2 + 4*v15*v34 - 3*v23*v34 - 2*v34^2 + 
         v12*(-v15 + 5*v23 + v34)) + v12^2*v34*((v15 - v23)*(-v15 + v34) + 
         v23*v45) + v23*(v34*(-(v15*(2*v15^2 - 3*v15*v23 + v23^2)) + 
           4*v15*(v15 - v23)*v34 + (-2*v15 + v23)*v34^2) - 
         (v15 - v34)^2*(v15 - v23 + v34)*v45 - (v15 - v34)^2*v45^2) + 
       v12*(v15^3*(v23 - 2*v34) + v15^2*(-2*v23^2 + v34*(4*v34 - v45) + 
           2*v23*v45) + v34*(v23*v34*(-v23 + v34) - v34^2*v45 - v23*v45^2) + 
         v15*(v23^3 + 2*v23^2*(v34 - v45) + 2*v34^2*(-v34 + v45) + 
           v23*(-2*v34^2 - 2*v34*v45 + v45^2)))) + 
     qsq^2*(-(mTsq^2*(v15 - v34)*(v12^2 - 5*v12*v15 - 2*v15^2 + 7*v12*v23 - 
          v15*v23 + 4*v23^2 + (5*v12 + 4*v15 + v23)*v34 - 2*v34^2)) - 
       v15*v34*(v15 - v23 + v45)*(v12*(-v23 + v34) + v23*(v34 + v45)) + 
       mTsq*(v15^3*(v23 - 4*v34 - v45) + v12^2*v34*(v15 - v34 + v45) + 
         v15^2*(-2*v23^2 + 6*v23*v34 + 8*v34^2 + 4*v23*v45 - v45^2) + 
         v34*(-(v23^2*v34) + v23*(3*v34 - v45)*(v34 + v45) - 
           v34*v45*(2*v34 + v45)) + v12*(v15^3 - 2*v15^2*(2*v23 + v34 - 
             v45) + v15*(3*v23 - v45)*(v23 + 2*v34 - v45) + 
           v34*(-4*v23*v34 + v34^2 + 2*v23*v45 - v45^2)) + 
         v15*(v23^3 - v23^2*(v34 + 2*v45) + v23*(-10*v34^2 - 6*v34*v45 + 
             v45^2) + v34*(-4*v34^2 + 3*v34*v45 + 2*v45^2))))))/
   (4*qsq^2*(qsq + v12)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^4*v15*(mTsq - v34) + mTsq^2*(v15 - v23 - v34)*
     (-((v15 - v23 - v34)*(v12^2 + v12*(3*v15 - v23 - v34) + 
         v23*(v15 + v34))) + 2*(v12*v23 + (v15 - v34)^2)*v45) + 
    qsq^3*(v15*v34*(-v12 + v15 - v23 + 2*v45) - 
      mTsq^2*(v12 + 4*v15 - v23 + 2*v45) + 
      mTsq*(-2*v15^2 + 2*v15*v23 + 6*v15*v34 - v23*v34 + v12*(v15 + v34) + 
        v34*v45)) - qsq^2*(-(v15*v34*(v12 - v45)*(v15 - v23 + v45)) + 
      mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) + 
        (-v12^2 - 4*v12*v15 + 6*v15^2 - 8*v15*v23 + v23^2)*v34 + 
        (v12 - v15 - v23)*v34^2 + (v12*v15 - v15*(v15 + v23) + 8*v15*v34 - 
          2*v23*v34 - v34^2)*v45 + (v15 + v34)*v45^2) + 
      mTsq^2*(v12^2 - 8*v15^2 - (2*v23 + v34)*(v23 - 2*v45) + 
        v15*(11*v23 + 8*v34 - 2*v45) + v12*(v15 + v23 + v34 + 2*v45))) + 
    qsq*mTsq*(v12^2*(-v15 + v23)*v34 - (v15 - v23)*v23*v34*(v15 + v34) - 
      mTsq*(v15 - v23 - v34)*(-2*v12^2 + 4*v15^2 - 7*v15*v23 + v23^2 - 
        (4*v15 + v23)*v34 + v12*(-5*v15 + v23 + v34)) - 
      2*mTsq*(-(v12*v15) + v15^2 + 2*v12*v23 - v15*v23 + v23^2 + 
        (v12 - 2*v15 + v23)*v34 + v34^2)*v45 + 
      (-v15^3 + 4*v15^2*v34 + v23^2*v34 + v15*(v23^2 - 6*v23*v34 - 3*v34^2))*
       v45 - (v15^2 + v15*(v23 - 2*v34) + v34*(v23 + v34))*v45^2 + 
      v12*(v15^3 + v15^2*(-2*v23 - 5*v34 + v45) + 
        v34*(-(v23*(v23 + v34)) + v34*v45) + v15*(v23^2 + 6*v23*v34 + 
          2*v34^2 - (v23 + 2*v34)*v45))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^4*(2*mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34)^2 + 
      qsq^3*(mTsq^2*(3*v12 - 2*v15 + 5*v23 + 2*v34) - 
        mTsq*(-2*v15^2 + 2*v15*(v23 + v34) + v12*(v15 + 3*v34) + 
          v34*(3*v23 - 2*v34 - 3*v45)) + v15*v34*(v12 - v15 + v23 - 2*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 5*v12*v15 - 2*v15^2 + 7*v12*v23 - v15*v23 + 
          4*v23^2 + (5*v12 + 4*v15 + v23)*v34 - 2*v34^2) - 
        v15*v34*(v12 - v45)*(v15 - v23 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - 4*v15^2 + 4*(v12 + v15)*v23 + v23^2)*v34 + 
          (v12 - 3*v15 + 3*v23)*v34^2 + (-(v15*(v15 + v23)) + 
            4*(v15 + v23)*v34 - 3*v34^2 + v12*(v15 + 2*v34))*v45 + 
          (v15 - v34)*v45^2)) + qsq*mTsq*(v12^2*(v15 - v23)*v34 - 
        mTsq*(v15 - v23 - v34)*(2*v12^2 - 2*v15^2 + 3*v15*v23 + v23^2 + 
          4*v15*v34 - 3*v23*v34 - 2*v34^2 + v12*(-v15 + 5*v23 + v34)) + 
        (v15 - v34)*(v15 - v23 + v45)*(v23*v34 + (v15 + v23 - v34)*v45) - 
        v12*(v15^3 + v15^2*(-2*v23 - 3*v34 + v45) + 
          v15*(v23^2 + 2*v23*v34 + 2*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v23^2 + v34*v45 - v23*(v34 + 2*v45))))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^4*v15*(-mTsq + v34) + mTsq^2*(v15 - v23 - v34)*
     ((v15 - v23 - v34)*(v12^2 + v12*(3*v15 - v23 - v34) + v23*(v15 + v34)) - 
      2*(v12*v23 + (v15 - v34)^2)*v45) + 
    qsq^3*(v15*v34*(v12 - v15 + v23 - 2*v45) + 
      mTsq^2*(v12 + 4*v15 - v23 + 2*v45) - 
      mTsq*(-2*v15^2 + 2*v15*v23 + 6*v15*v34 - v23*v34 + v12*(v15 + v34) + 
        v34*v45)) + qsq^2*(-(v15*v34*(v12 - v45)*(v15 - v23 + v45)) + 
      mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) + 
        (-v12^2 - 4*v12*v15 + 6*v15^2 - 8*v15*v23 + v23^2)*v34 + 
        (v12 - v15 - v23)*v34^2 + (v12*v15 - v15*(v15 + v23) + 8*v15*v34 - 
          2*v23*v34 - v34^2)*v45 + (v15 + v34)*v45^2) + 
      mTsq^2*(v12^2 - 8*v15^2 - (2*v23 + v34)*(v23 - 2*v45) + 
        v15*(11*v23 + 8*v34 - 2*v45) + v12*(v15 + v23 + v34 + 2*v45))) + 
    qsq*mTsq*(v12^2*(v15 - v23)*v34 + (v15 - v23)*v23*v34*(v15 + v34) + 
      mTsq*(v15 - v23 - v34)*(-2*v12^2 + 4*v15^2 - 7*v15*v23 + v23^2 - 
        (4*v15 + v23)*v34 + v12*(-5*v15 + v23 + v34)) + 
      2*mTsq*(-(v12*v15) + v15^2 + 2*v12*v23 - v15*v23 + v23^2 + 
        (v12 - 2*v15 + v23)*v34 + v34^2)*v45 + 
      (v15^3 - 4*v15^2*v34 - v23^2*v34 + v15*(-v23^2 + 6*v23*v34 + 3*v34^2))*
       v45 + (v15^2 + v15*(v23 - 2*v34) + v34*(v23 + v34))*v45^2 - 
      v12*(v15^3 + v15^2*(-2*v23 - 5*v34 + v45) + 
        v34*(-(v23*(v23 + v34)) + v34*v45) + v15*(v23^2 + 6*v23*v34 + 
          2*v34^2 - (v23 + 2*v34)*v45))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^4*(2*mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34)^2 + 
     qsq^3*(mTsq^2*(3*v12 - 2*v15 + 5*v23 + 2*v34) - 
       mTsq*(-2*v15^2 + 2*v15*(v23 + v34) + v12*(v15 + 3*v34) + 
         v34*(3*v23 - 2*v34 - 3*v45)) + v15*v34*(v12 - v15 + v23 - 2*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 5*v12*v15 - 2*v15^2 + 7*v12*v23 - v15*v23 + 
         4*v23^2 + (5*v12 + 4*v15 + v23)*v34 - 2*v34^2) - 
       v15*v34*(v12 - v45)*(v15 - v23 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - 4*v15^2 + 4*(v12 + v15)*v23 + v23^2)*v34 + 
         (v12 - 3*v15 + 3*v23)*v34^2 + (-(v15*(v15 + v23)) + 
           4*(v15 + v23)*v34 - 3*v34^2 + v12*(v15 + 2*v34))*v45 + 
         (v15 - v34)*v45^2)) + qsq*mTsq*(v12^2*(v15 - v23)*v34 - 
       mTsq*(v15 - v23 - v34)*(2*v12^2 - 2*v15^2 + 3*v15*v23 + v23^2 + 
         4*v15*v34 - 3*v23*v34 - 2*v34^2 + v12*(-v15 + 5*v23 + v34)) + 
       (v15 - v34)*(v15 - v23 + v45)*(v23*v34 + (v15 + v23 - v34)*v45) - 
       v12*(v15^3 + v15^2*(-2*v23 - 3*v34 + v45) + 
         v15*(v23^2 + 2*v23*v34 + 2*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v23^2 + v34*v45 - v23*(v34 + 2*v45))))))/
   (4*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv15_0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv15_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^7*(mTsq - v34) + qsq^6*(-4*mTsq^2 + 
      mTsq*(2*v12 - 3*v15 + 4*v23 + 3*v34 - 3*v45) + 
      v34*(-2*v12 + 3*v15 - 3*v23 + 2*v34 + 4*v45)) - 
    qsq^5*(4*mTsq^2*(2*v12 - 3*v15 + 4*v23 - v34 - 2*v45) - 
      mTsq*(v12^2 + 3*v15^2 + 6*v23^2 + 9*v23*v34 - 7*v34^2 + 
        v12*(-7*v15 + 8*v23 + 6*v34 - 5*v45) - 9*(v23 + v34)*v45 + 3*v45^2 + 
        v15*(-8*v23 - 12*v34 + 9*v45)) + v34*(v12^2 + 2*v15^2 + 3*v23^2 - 
        6*v23*v34 + v34^2 - 9*v23*v45 + 7*v34*v45 + 6*v45^2 - 
        2*v12*(4*v15 - 3*v23 + v34 + 3*v45) + 
        v15*(-4*v23 + 5*v34 + 12*v45))) + 
    mTsq^2*(v12^4*((v15 - v23)^2 + 5*(-v15 + v23)*v34 + 2*v34^2) + 
      v23*(v23*v34*(2*v15^3 - v15^2*(3*v23 + 10*v34) - 
          v34*(3*v23^2 + 7*v23*v34 + 6*v34^2) + v15*(v23^2 + 10*v23*v34 + 
            14*v34^2)) - (v15 - v34)*(-(v15^2*(v23 - 8*v34)) + 
          4*mTsq*v23*(-v15 + v23 + v34) + v15*(v23 - 8*v34)*(v23 + 2*v34) + 
          v34*(3*v23^2 + 7*v23*v34 + 8*v34^2))*v45 + 2*(v15 - v34)^2*
         (-2*v15 + v23 + 2*v34)*v45^2) + 
      v12*(v23*(-(v15*(v15 - v23)^2*v23) - 2*(v15 - v23)*
           (2*v15^2 - 6*v15*v23 + 3*v23^2)*v34 + (4*v15^2 - 25*v15*v23 + 
            12*v23^2)*v34^2 + 2*(2*v15 + 5*v23)*v34^3 - 4*v34^4) - 
        (4*mTsq*v23*(2*v15 + v23 - 2*v34)*(-v15 + v23 + v34) - 
          2*v15^3*(v23 + 4*v34) + v15^2*(v23^2 + 38*v23*v34 + 24*v34^2) + 
          v15*(v23^3 - 22*v23^2*v34 - 70*v23*v34^2 - 24*v34^3) + 
          v34*(7*v23^3 + 21*v23^2*v34 + 34*v23*v34^2 + 8*v34^3))*v45 + 
        4*(v15 - v34)*(v15^2 - 3*v15*v23 + v23^2 - 2*v15*v34 + 3*v23*v34 + 
          v34^2)*v45^2) + v12^3*(3*v15^3 - 2*(v23^3 + 2*v23^2*v34 + 
          7*v23*v34^2 + 2*v34^3) - (4*v23^2 + 15*v23*v34 + 7*v34^2 + 
          4*mTsq*(v23 + v34))*v45 - v15^2*(8*v23 + 14*v34 + 3*v45) + 
        v15*(7*v23^2 + 4*mTsq*v45 + 5*v34*(3*v34 + 2*v45) + 
          v23*(18*v34 + 7*v45))) + v12^2*(-3*v23^4 + 
        v15^3*(2*v23 - 6*v34 - 7*v45) + v23^3*(-3*v34 + 4*v45) - 
        v23^2*(v34^2 + 8*mTsq*v45 - 18*v34*v45) + 
        v15*(2*(2*v23 + v34)*(2*v23^2 - 5*v34^2) - 
          (-4*mTsq*v23 + 18*v23^2 + 8*mTsq*v34 + 62*v23*v34 + 37*v34^2)*v45 - 
          4*(v23 + v34)*v45^2) + v23*v34*(13*v34^2 + 41*v34*v45 + 
          4*v45*(-mTsq + v45)) + v34^2*(2*v34^2 + 15*v34*v45 + 
          2*v45*(2*mTsq + v45)) + v15^2*(-7*v23^2 + 4*mTsq*v45 + 
          (14*v34 + v45)*(v34 + 2*v45) + v23*(5*v34 + 21*v45)))) + 
    qsq^4*(-16*mTsq^3*v45 + mTsq*(-v15^3 + 4*v23^3 + 5*v23^2*v34 - 
        26*v23*v34^2 + v34^3 + v15^2*(4*v23 + 7*v34 - 9*v45) - 9*v23^2*v45 - 
        22*v23*v34*v45 + 11*v34^2*v45 + 6*v23*v45^2 + 13*v34*v45^2 - v45^3 - 
        v12^2*(5*v15 - 4*v23 + v34 + 2*v45) + v15*(-7*v23^2 - 10*v23*v34 + 
          25*v34^2 + 20*v23*v45 + 30*v34*v45 - 9*v45^2) + 
        v12*(8*v15^2 + 12*v23^2 + 26*v23*v34 - 2*v34^2 - 
          2*v15*(9*v23 + 19*v34 - 8*v45) - 15*v23*v45 - 6*v34*v45 + 
          4*v45^2)) + mTsq^2*(-3*v12^2 - 12*v15^2 + 32*v15*v23 - 23*v23^2 + 
        12*v23*v34 - 4*v34^2 + 12*(-v15 + 2*v23 + v34)*v45 - 8*v45^2 + 
        v12*(28*v15 - 34*v23 + 8*(v34 + v45))) + 
      v34*(v12^2*(7*v15 - 3*v23 + 2*v45) + 2*v15^2*(v34 + 3*v45) - 
        (v23 - v45)*(v23^2 - 6*v23*v34 + 3*v34^2 - 5*v23*v45 + 9*v34*v45 + 
          4*v45^2) + v15*(v23^2 - 4*v23*(2*v34 + 3*v45) + 
          (2*v34 + 3*v45)*(v34 + 6*v45)) - v12*(6*v15^2 + 6*v23^2 - 
          6*v23*v34 - 13*v23*v45 + 5*v34*v45 + 6*v45^2 + 
          v15*(-10*v23 + 7*v34 + 24*v45)))) - 
    qsq^3*(32*mTsq^3*(v12 + v23)*v45 + mTsq^2*(-2*v12^3 - 4*v15^3 + 
        14*v23^3 - 23*v23^2*v34 - 8*v23*v34^2 - 12*v34^3 + 
        4*v15^2*(4*v23 - v34 - 2*v45) + (-25*v23^2 - 16*v23*v34 + 8*v34^2)*
         v45 + 16*(v23 + v34)*v45^2 - 4*v45^3 + 
        v12^2*(-17*v15 + 3*(6*v23 - 5*v34 + v45)) + 
        v15*(-25*v23^2 + 8*v23*(3*v34 + 4*v45) + 4*v34*(5*v34 + 4*v45)) + 
        2*v12*(16*v15^2 + 25*v23^2 + v15*(-39*v23 - 12*v34 + 8*v45) - 
          v23*(v34 + 13*v45) + 4*(3*v34^2 - 2*v34*v45 + v45^2))) + 
      mTsq*(-v23^4 + 3*v23^3*v34 + 26*v23^2*v34^2 - 9*v23*v34^3 - 2*v34^4 + 
        v12^3*(v15 + 6*v34) + (3*v23^3 + 11*v23^2*v34 - 41*v23*v34^2 - 
          5*v34^3)*v45 - 3*(v23^2 + 7*v23*v34 - v34^2)*v45^2 + 
        (v23 + 11*v34)*v45^3 - v15^3*(2*v34 + 3*v45) + 
        v15^2*(-v23^2 + 7*v23*v34 + 10*v34^2 + 11*v23*v45 + 5*v34*v45 - 
          11*v45^2) - v12^2*(7*v15^2 + 6*v23^2 + 15*v23*v34 + 10*v34^2 - 
          4*v15*(3*v23 + 8*v34 - 2*v45) - 6*v23*v45 + 12*v34*v45 + v45^2) + 
        v15*(2*v23^3 - v23^2*(10*v34 + 13*v45) - 
          2*v23*(21*v34^2 + 9*v34*v45 - 8*v45^2) + (2*v34 + 3*v45)*
           (5*v34^2 + 10*v34*v45 - v45^2)) + v12*(3*v15^3 - 8*v23^3 + 
          6*v34^3 + 17*v34^2*v45 - 2*v34*v45^2 + v45^3 + 
          3*v23^2*(-8*v34 + 5*v45) + v15^2*(-10*v23 - 28*v34 + 17*v45) + 
          v23*(26*v34^2 + 31*v34*v45 - 8*v45^2) + 
          v15*(15*v23^2 + 50*v23*v34 - 33*v34^2 - 33*v23*v45 - 74*v34*v45 + 
            11*v45^2))) + v34*(-2*v12^3*v15 + 2*v15^2*v45*(2*v34 + 3*v45) - 
        (v23 - v45)^2*(-3*v34^2 - 5*v34*v45 - v45^2 + v23*(2*v34 + v45)) + 
        v12^2*(6*v15^2 + 3*v23^2 - 4*v23*v45 + v45^2 + 
          2*v15*(-4*v23 + v34 + 7*v45)) + v15*(v23^2*(3*v34 + 2*v45) - 
          4*v23*(v34 + v45)*(v34 + 3*v45) + v45*(4*v34^2 + 15*v34*v45 + 
            12*v45^2)) + 2*v12*(-2*v15^2*(v34 + 3*v45) + 
          (v23 - v45)*(v23^2 - 3*v23*(v34 + v45) + v45*(2*v34 + v45)) - 
          v15*(v23^2 - 5*v23*(v34 + 2*v45) + v45*(7*v34 + 12*v45))))) + 
    qsq*mTsq*(2*v12^4*(v15 - v23)*v34 + v23^2*v34^2*((-2*v15 + v23)^2 + 
        5*(-2*v15 + v23)*v34 + 2*v34^2) - 4*mTsq^2*(v12 + v23)*
       (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
        4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)*v45 + 
      v23*v34*(4*v15^2*(v23 - 3*v34) + v34*(v23^2 - 9*v23*v34 - 4*v34^2) + 
        v15*(-2*v23^2 + v23*v34 + 16*v34^2))*v45 + 
      (v15^2*v23^2 + v15*(2*v15^2 - 15*v15*v23 + 6*v23^2)*v34 + 
        (-2*v15^2 + 14*v15*v23 - 5*v23^2)*v34^2 + (-2*v15 + v23)*v34^3 + 
        2*v34^4)*v45^2 + (v15 - v34)*(v15^2 + v15*(-3*v23 + 2*v34) - 
        v34*(v23 + 3*v34))*v45^3 + 2*(v15 - v34)^2*v45^4 + 
      v12*(-(v23*v34*(4*v15^2*(v23 + v34) + 2*v23*(v23^2 + 5*v23*v34 + 
             v34^2) + v15*(-6*v23^2 - 19*v23*v34 + 4*v34^2))) + 
        (-4*v15^3*v34 - 2*v15^2*(v23 - 8*v34)*(v23 + v34) + 
          v23*v34*(v23^2 + 19*v23*v34 + 12*v34^2) + 
          2*v15*(v23^3 - 3*v23^2*v34 - 25*v23*v34^2 - 6*v34^3))*v45 + 
        (-3*v15^3 + 4*v15^2*(2*v23 + 3*v34) + 2*v34*(v23^2 + v23*v34 - 
            5*v34^2) + v15*(-5*v23^2 - 26*v23*v34 + v34^2))*v45^2 + 
        (-5*v15^2 + (v23 - 9*v34)*v34 + v15*(3*v23 + 14*v34))*v45^3) + 
      v12^2*(v23^4 + v23^3*(5*v34 - 2*v45) + v15^3*(2*v34 + 3*v45) + 
        2*v34^2*v45*(v34 + 5*v45) + v23^2*(-2*v34^2 - 10*v34*v45 + v45^2) + 
        v15^2*(v23^2 - 10*v34^2 + v23*(v34 - 7*v45) - 23*v34*v45 + 4*v45^2) - 
        v23*v34*(2*v34^2 + 16*v34*v45 + 5*v45^2) - 
        2*v15*(v23^3 + 4*v23^2*v34 - 8*v23*v34^2 - 2*v34^3 - 
          (3*v23^2 + 20*v23*v34 + 7*v34^2)*v45 + 2*(v23 + 3*v34)*v45^2)) - 
      v12^3*(v15^3 + v15^2*(-2*(v23 + 5*v34) + v45) + 
        v15*(v23^2 + 12*v23*v34 + 6*v34^2 - v23*v45) - 
        2*v34*(v23^2 - v34*v45 + 2*v23*(v34 + 2*v45))) + 
      mTsq*(v12^4*(-2*v15 + 2*v23 + 5*v34) + v23*(-(v15*(v15 - v23)^2*v23) + 
          v23*(7*v15^2 - 14*v15*v23 + 6*v23^2)*v34 + v15*(-16*v15 + 5*v23)*
           v34^2 + (32*v15 - 11*v23)*v34^3 - 16*v34^4) - 
        v23*(-4*v15^3 - 2*v15*v34*(13*v23 + 22*v34) + 
          v15^2*(5*v23 + 28*v34) + v34*(12*v23^2 + 25*v23*v34 + 20*v34^2))*
         v45 + 4*v23*(-2*v15^2 + 2*v15*v23 + v34*(-v23 + 2*v34))*v45^2 - 
        4*(v15 - v34)*(v15 + v23 - v34)*v45^3 - 
        v12^3*(4*v15^2 + 2*(v23^2 - 6*v23*v34 + 3*v34^2) + 
          2*v15*(-3*v23 + v34 - 3*v45) + 7*(v23 + 2*v34)*v45) + 
        v12^2*(11*v15^3 - 18*v23^3 - 44*v23*v34^2 + v23^2*(-21*v34 + 2*v45) + 
          v15^2*(-38*v23 - 37*v34 + 7*v45) + v15*(45*v23^2 + 62*v23*v34 + 
            25*v34^2 - 6*(2*v23 + 5*v34)*v45 - 8*v45^2) + 
          v34*(v34^2 + 19*v34*v45 + 12*v45^2)) + 
        v12*(-6*v23^4 + 2*v15^3*(v23 - 8*v34 - 6*v45) + 
          2*v23^2*(17*v34 - 4*v45)*(v34 + v45) + v23^3*(18*v34 + 13*v45) - 
          4*v34*v45*(v34^2 + 4*v34*v45 + v45^2) + 
          v23*(46*v34^3 + 30*v34^2*v45 - 24*v34*v45^2 + 4*v45^3) + 
          v15^2*(-8*v23^2 + 4*v34*(8*v34 + 5*v45) + v23*(42*v34 + 38*v45)) + 
          2*v15*(6*v23^3 - 2*(v34 - v45)*(v34 + v45)*(4*v34 + v45) - 
            v23^2*(23*v34 + 21*v45) - v23*v34*(45*v34 + 38*v45))))) - 
    qsq^2*(4*mTsq^3*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
        4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)*v45 + 
      v34*(v12 - v34 - v45)*(-(v34*(v23 - v45)^3) + 2*v15^2*v45^2 + 
        2*v12^2*v15*(v15 - v23 + v45) + 
        v12*(-(v15*(v23 - 5*v45)*(v23 - v45)) + v23*(v23 - v45)^2 - 
          4*v15^2*v45) + v15*(v23 - v45)*(2*v23*v34 + v23*v45 - 2*v34*v45 - 
          3*v45^2)) + mTsq*(2*v12^4*v34 + 
        v23*v34*(2*v23*(-2*v15 + v23)*(-v15 + v23) + 
          (-4*v15^2 - 7*v15*v23 + 6*v23^2)*v34 + (24*v15 - 13*v23)*v34^2 - 
          4*v34^3) + (2*v15*(v15 - v23)*v23^2 + 2*(2*v15 - v23)*
           (v15^2 - 5*v15*v23 + v23^2)*v34 + (-4*v15^2 + 48*v15*v23 - 
            29*v23^2)*v34^2 + 2*(-2*v15 + 3*v23)*v34^3 + 4*v34^4)*v45 + 
        (v15*(3*v15^2 - 10*v15*v23 + 6*v23^2) + (3*v15^2 + 10*v15*v23 - 
            6*v23^2)*v34 + 5*(-3*v15 + 4*v23)*v34^2 + 9*v34^3)*v45^2 + 
        (7*v15^2 + v34*(8*v23 + 3*v34) - 2*v15*(2*v23 + 7*v34))*v45^3 - 
        4*v34*v45^4 + v12*(-2*(v15 - v23)^2*v23^2 - 
          2*(2*v15^3 - 3*v15^2*v23 + v15*v23^2 + v23^3)*v34 + 
          2*(12*v15^2 - 35*v15*v23 + 17*v23^2)*v34^2 - 4*(v15 - 2*v23)*
           v34^3 + (-6*v15^3 + 5*v23^3 + 24*v23^2*v34 - 8*v23*v34^2 - 
            16*v34^3 + 2*v15^2*(9*v23 + 16*v34) + 
            v15*(-19*v23^2 - 68*v23*v34 + 22*v34^2))*v45 - 
          2*(7*v15^2 - 9*v15*v23 + 2*v23^2 - 25*v15*v34 + 4*v23*v34 + 
            12*v34^2)*v45^2 + (-2*v15 + v23 + 2*v34)*v45^3) - 
        v12^3*(2*v15^2 + v15*(-2*v23 - 4*v34 + v45) + 
          4*v34*(-v23 + v34 + 2*v45)) + v12^2*(3*v15^3 - 4*v23^3 + 
          v23^2*(-21*v34 + 6*v45) + v15^2*(-8*v23 - 31*v34 + 9*v45) - 
          2*v23*(4*v34^2 + v34*v45 + v45^2) + v15*(9*v23^2 + 52*v23*v34 + 
            2*v34^2 - 14*v23*v45 - 40*v34*v45 + 3*v45^2) + 
          v34*(2*v34^2 + 22*v34*v45 + 7*v45^2))) + 
      mTsq^2*(-v12^4 + 3*v23^4 - 21*v23^3*v34 - 17*v23^2*v34^2 - 
        12*v23*v34^3 + 8*v34^4 - 9*v23^3*v45 + 7*v23^2*v34*v45 + 
        28*v23*v34^2*v45 + 12*v34^3*v45 + 8*v23^2*v45^2 + 28*v23*v34*v45^2 - 
        4*v23*v45^3 + 4*v15^3*(2*v34 + v45) + v12^3*(v15 - 2*(v23 + 8*v34) + 
          3*v45) + v15^2*(v23^2 + 4*v34*(-2*v34 + v45) - 
          4*v23*(7*v34 + 3*v45)) + v12^2*(25*v15^2 + 30*v23^2 + 3*v23*v34 + 
          31*v34^2 + 5*(v23 + 3*v34)*v45 - v15*(54*v23 + 28*v34 + 3*v45)) + 
        v15*(-4*v23^3 - 4*v34^2*(2*v34 + 5*v45) + v23^2*(44*v34 + 21*v45) + 
          4*v23*(10*v34^2 - 3*v45^2)) + v12*(-12*v15^3 + 30*v23^3 - 
          6*v23^2*v34 + 10*v23*v34^2 - 24*v34^3 + 
          2*v15^2*(23*v23 + 8*v34 - 10*v45) - (31*v23^2 + 46*v23*v34 + 
            28*v34^2)*v45 + 4*(4*v23 + v34)*v45^2 - 4*v45^3 + 
          v15*(-63*v23^2 + 4*(5*v34 + v45)*(v34 + 3*v45) + 
            v23*(-16*v34 + 54*v45))))))/
   (4*qsq*Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^7*(mTsq - v34) - mTsq^2*(v12 + v23)^2*
       (v12 + v15 - v34)*(-v15 + v23 + v34)*(v12*(-v15 + v23 + 2*v34) + 
        v15*(2*v34 + v45) - v34*(v23 + 2*v34 + v45)) - 
      qsq^6*(4*mTsq^2 + v34*(2*v12 + v15 + 3*v23 - 2*v34 - 4*v45) + 
        mTsq*(-2*v12 + v15 - 4*v23 - 5*v34 + 3*v45)) - 
      qsq^5*(4*mTsq^2*(3*v12 - v15 + 3*v23 + v34 - v45) + 
        v34*(v12^2 - 2*v15^2 + 3*v23^2 + v15*v34 - 6*v23*v34 + v34^2 + 
          v12*(4*v15 + 6*v23 - 2*v34 - 6*v45) - 4*v15*v45 - 9*v23*v45 + 
          7*v34*v45 + 6*v45^2) + mTsq*(-v12^2 + v15^2 + 4*v15*v23 - 6*v23^2 - 
          8*v15*v34 - 7*v23*v34 + 11*v34^2 - 5*v15*v45 + 9*v23*v45 + 
          13*v34*v45 - 3*v45^2 + v12*(v15 - 8*v23 - 18*v34 + 5*v45))) + 
      qsq^4*(mTsq^2*(-13*v12^2 + 4*v15^2 - 13*v23^2 + 12*v34^2 + 
          4*v15*(v23 - 4*v34 - 3*v45) + 12*(v23 + v34)*v45 + 
          2*v12*(8*v15 - 17*v23 - 10*v34 + 2*v45)) + 
        mTsq*(v15^3 - 5*v15*v23^2 + 4*v23^3 - 11*v15^2*v34 + 22*v15*v23*v34 - 
          v23^2*v34 + 7*v15*v34^2 - 22*v23*v34^2 + 3*v34^3 + 
          v12^2*(v15 + 4*v23 + 21*v34 - 2*v45) + 
          (v15^2 + 12*v15*v23 - 9*v23^2 - 2*(9*v15 + 8*v23)*v34 + 21*v34^2)*
           v45 + (-9*v15 + 6*v23 + 13*v34)*v45^2 - v45^3 + 
          v12*(-4*v15^2 + 12*v23^2 + 30*v23*v34 - 22*v34^2 - 15*v23*v45 - 
            30*v34*v45 + 4*v45^2 + v15*(-6*v23 + 10*v34 + 6*v45))) + 
        v34*(v12^2*(-5*v15 - 3*v23 + 2*v45) - 2*v15^2*(v34 + 3*v45) + 
          v15*(v23^2 - 4*v23*v34 + 2*v34^2 + 3*v34*v45 - 6*v45^2) - 
          (v23 - v45)*(v23^2 - 6*v23*v34 + 3*v34^2 - 5*v23*v45 + 9*v34*v45 + 
            4*v45^2) + v12*(6*v15^2 - 6*v23^2 + 6*v23*v34 + 13*v23*v45 - 
            5*v34*v45 - 6*v45^2 + v15*(-2*v23 + v34 + 12*v45)))) + 
      qsq^3*(mTsq^2*(-6*v12^3 - 4*v15^3 - 6*v23^3 + 11*v23^2*v34 + 
          28*v23*v34^2 + 4*v34^3 + v12^2*(21*v15 - 34*v23 - 29*v34 - v45) + 
          (11*v23^2 + 12*v23*v34 - 12*v34^2)*v45 - 4*(v23 + 2*v34)*v45^2 + 
          4*v15^2*(3*(v23 + v34) + v45) - v15*(3*v23^2 + 12*v34^2 - 
            8*v34*v45 - 8*v45^2 + 20*v23*(2*v34 + v45)) + 
          2*v12*(2*v15^2 + 11*v15*v23 - 17*v23^2 - 11*v23*v34 + 10*v34^2 + 
            7*(v23 + 2*v34)*v45 + 2*v45^2 - 2*v15*(6*v34 + 5*v45))) + 
        mTsq*(v23^4 - 5*v23^3*v34 - 14*v23^2*v34^2 + 7*v23*v34^3 + 2*v34^4 + 
          v12^3*(v15 + 10*v34) + (-3*v23^3 + v23^2*v34 + 31*v23*v34^2 - 
            v34^3)*v45 + (3*v23^2 + 15*v23*v34 - 13*v34^2)*v45^2 - 
          (v23 + 7*v34)*v45^3 - v15^3*(2*v34 + 3*v45) + 
          v12^2*(-5*v15^2 + 6*v23^2 + 33*v23*v34 - 14*v34^2 - 6*v23*v45 - 
            20*v34*v45 + v45^2) + v15^2*(v23^2 + 14*v34^2 + 17*v34*v45 + 
            v45^2 - v23*(9*v34 + v45)) + v15*(-2*v23^3 - 14*v34^3 - 
            13*v34^2*v45 + 12*v34*v45^2 + 7*v45^3 + 9*v23^2*(2*v34 + v45) - 
            2*v23*(v34^2 + 15*v34*v45 + 6*v45^2)) + 
          v12*(3*v15^3 + 8*v23^3 + 2*v34^3 + 3*v23^2*(4*v34 - 5*v45) + 
            25*v34^2*v45 + 14*v34*v45^2 - v45^3 + v15^2*(-2*v23 - 24*v34 + 
              5*v45) + v23*(-38*v34^2 - 41*v34*v45 + 8*v45^2) + 
            v15*(-9*v23^2 + 23*v34^2 - 22*v34*v45 - 9*v45^2 + 
              15*v23*(2*v34 + v45)))) + v34*(-2*v12^3*v15 + 
          2*v15^2*v45*(2*v34 + 3*v45) + (v23 - v45)^2*(2*v23*v34 - 3*v34^2 + 
            v23*v45 - 5*v34*v45 - v45^2) + v15*(v23*v34*(-3*v23 + 4*v34) - 
            2*(v23^2 - 4*v23*v34 + 2*v34^2)*v45 - 3*v34*v45^2 + 4*v45^3) + 
          v12^2*(6*v15^2 - (v23 - v45)*(3*v23 - v45) + 
            2*v15*(-2*v23 + v34 + 5*v45)) + 2*v12*(-2*v15^2*(v34 + 3*v45) - 
            (v23 - v45)*(v23^2 - 3*v23*(v34 + v45) + v45*(2*v34 + v45)) + 
            v15*(v23^2 - v23*(v34 - 2*v45) - v45*(v34 + 6*v45))))) - 
      qsq^2*(-(v34*(v12 - v34 - v45)*(-(v12*v23*(v23 - v45)^2) + 
           v34*(v23 - v45)^3 - 4*v12*v15^2*v45 + 2*v15^2*v45^2 + 
           2*v12^2*v15*(v15 - v23 + v45) + v12*v15*(v23 - v45)*
            (v23 + 3*v45) - v15*(v23 - v45)*(v45*(-2*v34 + v45) + 
             v23*(2*v34 + v45)))) + mTsq*(-2*v12^4*v34 + 
          v23*v34*(2*v23^3 + 4*v15^2*(v23 - 3*v34) + 2*v23^2*v34 - 
            7*v23*v34^2 - 4*v34^3 + v15*(-6*v23^2 + 7*v23*v34 + 16*v34^2)) + 
          (2*v15*(v15 - v23)*v23^2 - 2*(2*v15 - v23)*(v15^2 + 3*v15*v23 - 
              2*v23^2)*v34 + (12*v15^2 + 8*v15*v23 - 11*v23^2)*v34^2 + 
            2*(-6*v15 + v23)*v34^3 + 4*v34^4)*v45 + 
          (-3*v15^3 + 3*v34^2*(4*v23 + v34) + v15^2*(-2*v23 + 9*v34) + 
            v15*(4*v23^2 - 6*v23*v34 - 9*v34^2))*v45^2 + 
          (v15^2 - 4*v15*v23 + 2*v15*v34 + 6*v23*v34 - 3*v34^2)*v45^3 + 
          2*(v15 - v34)*v45^4 + v12*(-2*(v15 - v23)^2*v23^2 + 
            2*(2*v15^3 + 5*v15^2*v23 - 9*v15*v23^2 + v23^3)*v34 - 
            2*(8*v15^2 + 5*v15*v23 - 11*v23^2)*v34^2 + 12*v15*v34^3 + 
            (6*v15^3 - 2*v15^2*(v23 + 12*v34) + v23*(5*v23^2 + 8*v23*v34 - 
                28*v34^2) + v15*(-11*v23^2 + 28*v23*v34 + 18*v34^2))*v45 + 
            2*(v15^2 + 5*v15*v23 - 2*v23^2 - 7*v15*v34 - 8*v23*v34 + 4*v34^2)*
             v45^2 + (-4*v15 + v23 + 2*v34)*v45^3) + 
          v12^3*(2*v15^2 + 4*v34*(-3*v23 + v34 + v45) + 
            v15*(-2*v23 + 4*v34 + v45)) - v12^2*(3*v15^3 + 4*v23^3 + 
            3*v23^2*(5*v34 - 2*v45) + v15^2*(-4*v23 - 19*v34 + 5*v45) + 
            2*v23*(-8*v34^2 - 13*v34*v45 + v45^2) + 
            v34*(2*v34^2 + 10*v34*v45 + 3*v45^2) - v15*(3*v23^2 - 18*v34^2 + 
              8*v34*v45 + v45^2 - 2*v23*(6*v34 + v45)))) + 
        mTsq^2*(v12^4 + v23^4 - 9*v23^3*v34 - 15*v23^2*v34^2 + 8*v23*v34^3 + 
          8*v34^4 + 4*v15^3*(v23 - 2*v34 - v45) - 3*v23^3*v45 + 
          v23^2*v34*v45 + 20*v23*v34^2*v45 + 4*v34^3*v45 + 4*v23^2*v45^2 + 
          8*v23*v34*v45^2 + v12^3*(-11*v15 + 14*v23 + 16*v34 + v45) + 
          v12^2*(3*v15^2 - 30*v15*v23 + 30*v23^2 + 39*v23*v34 - 3*v34^2 + 
            7*v15*v45 - v23*v45 - 15*v34*v45 - 4*v45^2) + 
          v15^2*(-9*v23^2 + 4*v23*v45 + 12*v34*(2*v34 + v45)) + 
          v15*(4*v23^3 - 12*v34^2*(2*v34 + v45) + v23^2*(24*v34 + 7*v45) - 
            4*v23*(3*v34^2 + 6*v34*v45 + 2*v45^2)) + 
          v12*(8*v15^3 + 14*v23^3 - 6*v15^2*(3*v23 + 6*v34 + 2*v45) - 
            v23^2*(6*v34 + 13*v45) - 2*v23*v34*(27*v34 + 17*v45) + 
            4*v34*(-5*v34^2 + v34*v45 + 2*v45^2) + 
            v15*(-3*v23^2 + 8*(3*v34 - v45)*(2*v34 + v45) + v23*(72*v34 + 
                34*v45))))) + qsq*mTsq*(2*v12^4*(-v15 + v23)*v34 + 
        v23^2*v34^2*(-2*v15 + v23 + v34)*(-2*v15 + v23 + 2*v34) - 
        v23*v34*(4*v15^2*(-v23 + v34) + v15*(2*v23^2 + v23*v34 - 8*v34^2) + 
          v34*(v23^2 + 3*v23*v34 + 4*v34^2))*v45 + (v15 - v34)^2*
         (v23^2 - v23*v34 + 2*v34*(-v15 + v34))*v45^2 - 
        (v15 - v34)^2*(v15 + v23 - v34)*v45^3 + 
        v12*(-(v23*v34*(2*v23*(-2*v15 + v23)*(-v15 + v23) + 
             (v15 + 2*v23)*(-4*v15 + 3*v23)*v34 + 2*(2*v15 + v23)*v34^2)) + 
          (2*v15*v23^2*(-v15 + v23) + (4*v15^3 + 2*v15^2*v23 - 6*v15*v23^2 + 
              3*v23^3)*v34 - (4*v15 - 3*v23)*(2*v15 + 3*v23)*v34^2 + 
            4*(v15 + v23)*v34^3)*v45 + (3*v15^3 - 8*v15^2*v34 - 
            2*v34*(v23^2 + 3*v23*v34 + v34^2) + v15*(-3*v23^2 + 6*v23*v34 + 
              7*v34^2))*v45^2 + (v15 - v34)*(v15 + v23 - v34)*v45^3) + 
        v12^3*(v15^3 + v15^2*(-2*v23 - 6*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 6*v34^2 - v23*v45) + 
          2*v34*(v23^2 + v34*v45 - 2*v23*(v34 + v45))) + 
        v12^2*(v23^4 + v23^3*(3*v34 - 2*v45) - 2*v34^2*v45*(v34 + v45) - 
          v15^3*(2*v34 + 3*v45) + v23^2*(-2*v34^2 - 6*v34*v45 + v45^2) + 
          v23*v34*(2*v34^2 + 4*v34*v45 + 5*v45^2) - 
          2*v15*(v23^3 - v23^2*v45 + 4*v23*v34*v45 + v34*(2*v34 - v45)*
             (v34 + 2*v45)) + v15^2*(v23^2 - v23*(v34 - 3*v45) + 
            (6*v34 - v45)*(v34 + 2*v45))) + 
        mTsq*(v12^4*(2*v15 - 2*v23 - 3*v34) - v12^3*(4*v15^2 + 10*v23^2 + 
            20*v23*v34 + 6*v34^2 - 2*v15*(7*v23 + 5*v34) + v23*v45 - 
            2*v34*v45) + v12^2*(-5*v15^3 - 10*v23^3 - 9*v23^2*v34 + 
            24*v23*v34^2 + 17*v34^3 + (2*v23^2 + 14*v23*v34 + 3*v34^2)*v45 + 
            2*(2*v23 + v34)*v45^2 + v15^2*(6*v23 + 27*v34 + 7*v45) + 
            v15*(9*v23^2 - 39*v34^2 - 10*v34*v45 - 2*v45^2 - 6*v23*(5*v34 + 
                2*v45))) + v23*(v15^3*(-v23 + 8*v34 + 4*v45) + 
            v15*(-v23^3 - 2*v23^2*v34 + 21*v23*v34^2 + 24*v34^3 + 
              2*v34*(7*v23 + 6*v34)*v45 - 2*(v23 + 4*v34)*v45^2) - 
            v34*(-2*v23^3 + 2*v23^2*v45 + v23*(11*v34 - 2*v45)*(v34 + v45) + 
              4*v34*(2*v34 - v45)*(v34 + v45)) + v15^2*(2*v23^2 - 
              v23*(9*v34 + 5*v45) + 4*(-6*v34^2 - 3*v34*v45 + v45^2))) + 
          v12*(-2*v23^4 + 6*v23*v34*(v34 - 2*v45)*(v34 + v45) + 
            v23^3*(10*v34 + 3*v45) + v15^3*(-6*v23 + 8*v34 + 4*v45) + 
            2*v23^2*(15*v34^2 + 5*v34*v45 - 2*v45^2) - 
            4*v34^2*(2*v34^2 + v34*v45 + v45^2) + 2*v15^2*
             (6*v23^2 + v23*(9*v34 + v45) - 2*(6*v34^2 + 3*v34*v45 + 
                v45^2)) + 2*v15*(-2*v23^3 - 3*v23^2*(7*v34 + 2*v45) + 
              2*v34*(6*v34^2 + 3*v34*v45 + 2*v45^2) + v23*(-9*v34^2 + 
                2*v34*v45 + 6*v45^2)))))))/
    (qsq^2*Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
       2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
       2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
         v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + 
       (v15 - v34)^2*v45^2 + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
         v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
         2*v12*(2*v15 - 2*v23 + v34 + v45) + 2*v15*(-v23 + v34 + 2*v45)) + 
       2*qsq*(v12^2*(-v15 + v23) - v15^2*v45 + 
         v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
           (2*mTsq + 2*v15 - v23 + v34)*v45) + 
         v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
           v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*(qsq^5*(mTsq - v34) - 
     mTsq^2*((v12 + v23)*((v15 - v23)*(v12*(v12 + 3*v15) - 
           (3*v12 + v15)*v23) + (v12*(v12 - 2*v15) + 6*(v12 + v15)*v23 - 
           3*v23^2)*v34 - (v12 + 5*v23)*v34^2) + 
       2*(v12 + 2*v15 - v23 - 2*v34)*(v23*(v15 - v34) + 
         v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^4*(-4*mTsq^2 + mTsq*(v12 - 2*v15 + 3*v23 + 6*v34 - 2*v45) + 
       v34*(-v12 - 2*v23 + v34 + 3*v45)) + 
     qsq^3*(-4*mTsq^2*(v12 - 2*v15 + 3*v23 + 2*v34) + 
       v34*(v23 - v45)*(-2*v12 - v23 + 2*v34 + 3*v45) + 
       mTsq*(-3*v12*v15 + v15^2 + 3*v12*v23 - 3*v15*v23 + 3*v23^2 + 
         9*v12*v34 + 2*v15*v34 + 9*v23*v34 - 7*v34^2 - 
         2*(v12 - 3*v15 + 2*v23 + 5*v34)*v45 + v45^2)) + 
     qsq^2*(v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
       mTsq*(-(v12^2*(v15 - 2*v34)) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 + 
           2*v23*v34 - 12*v34^2) - 2*(v15^2 - 3*v15*v23 + v23^2 + 2*v15*v34 + 
           7*v23*v34 - 3*v34^2)*v45 + (-6*v15 + v23 + 6*v34)*v45^2 + 
         v12*(2*v15^2 - 4*v15*v23 + 3*v23^2 + 14*v23*v34 - 2*v34^2 + 
           6*v15*v45 - 4*v23*v45 - 6*v34*v45 + v45^2)) + 
       mTsq^2*(v12^2 - 4*v15^2 + 12*v15*v23 - 11*v23^2 - 4*v23*v34 + 
         12*v34^2 + 4*v23*v45 + 8*v34*v45 - 8*v15*(v34 + v45) + 
         2*v12*(6*v15 - 7*v23 - 2*(5*v34 + v45)))) + 
     qsq*mTsq*(-(v23^2*v34*(-2*v15 + v23 + 5*v34)) + 
       v23*(v23 - 4*v34)*(v15 - 2*v34)*v45 + (v15^2 - 3*v15*v23 + 2*v15*v34 + 
         5*v23*v34 - 3*v34^2)*v45^2 + 2*(v15 - v34)*v45^3 + 
       v12*(v23*(-(v15*v23) + v23^2 + 5*v23*v34 - 2*v34^2) - 
         2*((v15 - v23)^2 + 5*v23*v34 + v34^2)*v45 + (-3*v15 + v23 + v34)*
          v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) + 2*v34*(v23 + v45)) + 
       mTsq*(v12^3 + v12^2*(2*v15 - v23 - 10*v34 - 4*v45) + 
         v12*(-8*v15^2 - 13*v23^2 - 20*v23*v34 + 4*v15*(5*v23 - 2*v45) + 
           8*v34*(v34 + v45)) + v23*(-3*v23^2 + 8*v34*(2*v34 + v45) + 
           v23*(6*v34 + 4*v45) + 2*v15*(v23 - 4*(2*v34 + v45))))))/
    (qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^5*(mTsq - v34) - mTsq^2*(v12 + v23)^2*
      (v12 + v15 - v34)*(-v15 + v23 + v34) + 
     qsq^4*(-4*mTsq^2 + mTsq*(v12 + 3*v23 + 4*v34 - 2*v45) + 
       v34*(-v12 - 2*v23 + v34 + 3*v45)) - 
     qsq^3*(8*mTsq^2*(v12 + v23) + v34*(2*v12 + v23 - 2*v34 - 3*v45)*
        (v23 - v45) + mTsq*(v15^2 + v15*v23 - 3*v23^2 - 2*v15*v34 - 
         5*v23*v34 + 5*v34^2 - v12*(v15 + 3*v23 + 7*v34 - 2*v45) + 
         4*(v23 + v34)*v45 - v45^2)) - 
     qsq*mTsq*(v23^2*v34*(-2*v15 + v23 + 3*v34) + mTsq*(v12 + v23)*
        (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
         4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) - 
       v23*(v15*(v23 - 4*v34) + 4*v34^2)*v45 + (v15 - v34)*(v15 + v23 - v34)*
        v45^2 + v12*(v23*((v15 - v23)*v23 - 3*v23*v34 + 2*v34^2) + 
         2*(-v15^2 + v23^2 + 3*v23*v34 + v34^2)*v45 - (v15 + v23 - v34)*
          v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) - 2*v34*(v23 + v45))) + 
     qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
          4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
       v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
       mTsq*(v12^2*(v15 + 2*v34) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 - 
           8*v34^2) + 2*(v15^2 + v15*v23 - v23^2 - 2*v15*v34 - 3*v23*v34 + 
           v34^2)*v45 + v23*v45^2 + v12*(-2*v15^2 + 3*v23^2 + 10*v23*v34 - 
           2*v34^2 - 2*(v15 + 2*v23 + v34)*v45 + v45^2)))))/
   (2*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[qsq - 4*mTsq]*(qsq^5*(-mTsq + v34) + mTsq^2*(v12 + v23)^2*
      (v12 + v15 - v34)*(-v15 + v23 + v34) + 
     qsq^4*(4*mTsq^2 + v34*(v12 + 2*v23 - v34 - 3*v45) - 
       mTsq*(v12 + 3*v23 + 4*v34 - 2*v45)) + 
     qsq^3*(8*mTsq^2*(v12 + v23) + v34*(2*v12 + v23 - 2*v34 - 3*v45)*
        (v23 - v45) + mTsq*(v15^2 + v15*v23 - 3*v23^2 - 2*v15*v34 - 
         5*v23*v34 + 5*v34^2 - v12*(v15 + 3*v23 + 7*v34 - 2*v45) + 
         4*(v23 + v34)*v45 - v45^2)) + 
     qsq*mTsq*(v23^2*v34*(-2*v15 + v23 + 3*v34) + mTsq*(v12 + v23)*
        (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
         4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) - 
       v23*(v15*(v23 - 4*v34) + 4*v34^2)*v45 + (v15 - v34)*(v15 + v23 - v34)*
        v45^2 + v12*(v23*((v15 - v23)*v23 - 3*v23*v34 + 2*v34^2) + 
         2*(-v15^2 + v23^2 + 3*v23*v34 + v34^2)*v45 - (v15 + v23 - v34)*
          v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) - 2*v34*(v23 + v45))) + 
     qsq^2*(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 4*v15*v23 + 
         5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) - 
       v34*(v23 - v45)^2*(-v12 + v34 + v45) - 
       mTsq*(v12^2*(v15 + 2*v34) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 - 
           8*v34^2) + 2*(v15^2 - v23^2 + v15*(v23 - 2*v34) - 3*v23*v34 + 
           v34^2)*v45 + v23*v45^2 + v12*(-2*v15^2 + 3*v23^2 + 10*v23*v34 - 
           2*v34^2 - 2*(v15 + 2*v23 + v34)*v45 + v45^2)))))/
   (2*qsq^(3/2)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (Sqrt[qsq - 4*mTsq]*(qsq^5*(mTsq - v34) - 
     mTsq^2*((v12 + v23)*((v15 - v23)*(v12*(v12 + 3*v15) - 
           (3*v12 + v15)*v23) + (v12*(v12 - 2*v15) + 6*(v12 + v15)*v23 - 
           3*v23^2)*v34 - (v12 + 5*v23)*v34^2) + 
       2*(v12 + 2*v15 - v23 - 2*v34)*(v23*(v15 - v34) + 
         v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^4*(-4*mTsq^2 + mTsq*(v12 - 2*v15 + 3*v23 + 6*v34 - 2*v45) + 
       v34*(-v12 - 2*v23 + v34 + 3*v45)) + 
     qsq^3*(-4*mTsq^2*(v12 - 2*v15 + 3*v23 + 2*v34) + 
       v34*(v23 - v45)*(-2*v12 - v23 + 2*v34 + 3*v45) + 
       mTsq*(-3*v12*v15 + v15^2 + 3*v12*v23 - 3*v15*v23 + 3*v23^2 + 
         9*v12*v34 + 2*v15*v34 + 9*v23*v34 - 7*v34^2 - 
         2*(v12 - 3*v15 + 2*v23 + 5*v34)*v45 + v45^2)) + 
     qsq^2*(v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
       mTsq*(-(v12^2*(v15 - 2*v34)) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 + 
           2*v23*v34 - 12*v34^2) - 2*(v15^2 - 3*v15*v23 + v23^2 + 2*v15*v34 + 
           7*v23*v34 - 3*v34^2)*v45 + (-6*v15 + v23 + 6*v34)*v45^2 + 
         v12*(2*v15^2 - 4*v15*v23 + 3*v23^2 + 14*v23*v34 - 2*v34^2 + 
           6*v15*v45 - 4*v23*v45 - 6*v34*v45 + v45^2)) + 
       mTsq^2*(v12^2 - 4*v15^2 + 12*v15*v23 - 11*v23^2 - 4*v23*v34 + 
         12*v34^2 + 4*v23*v45 + 8*v34*v45 - 8*v15*(v34 + v45) + 
         2*v12*(6*v15 - 7*v23 - 2*(5*v34 + v45)))) + 
     qsq*mTsq*(-(v23^2*v34*(-2*v15 + v23 + 5*v34)) + 
       v23*(v23 - 4*v34)*(v15 - 2*v34)*v45 + (v15^2 - 3*v15*v23 + 2*v15*v34 + 
         5*v23*v34 - 3*v34^2)*v45^2 + 2*(v15 - v34)*v45^3 + 
       v12*(v23*(-(v15*v23) + v23^2 + 5*v23*v34 - 2*v34^2) - 
         2*((v15 - v23)^2 + 5*v23*v34 + v34^2)*v45 + (-3*v15 + v23 + v34)*
          v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) + 2*v34*(v23 + v45)) + 
       mTsq*(v12^3 + v12^2*(2*v15 - v23 - 10*v34 - 4*v45) + 
         v12*(-8*v15^2 - 13*v23^2 - 20*v23*v34 + 4*v15*(5*v23 - 2*v45) + 
           8*v34*(v34 + v45)) + v23*(-3*v23^2 + 8*v34*(2*v34 + v45) + 
           v23*(6*v34 + 4*v45) + 2*v15*(v23 - 4*(2*v34 + v45)))))))/
   (2*qsq^(3/2)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^5*(mTsq - v34) - 
    mTsq^2*((v12 + v23)*((v15 - v23)*(v12*(v12 + 3*v15) - 
          (3*v12 + v15)*v23) + (v12*(v12 - 2*v15) + 6*(v12 + v15)*v23 - 
          3*v23^2)*v34 - (v12 + 5*v23)*v34^2) + 2*(v12 + 2*v15 - v23 - 2*v34)*
       (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
    qsq^4*(-4*mTsq^2 + mTsq*(v12 - 2*v15 + 3*v23 + 6*v34 - 2*v45) + 
      v34*(-v12 - 2*v23 + v34 + 3*v45)) + 
    qsq^3*(-4*mTsq^2*(v12 - 2*v15 + 3*v23 + 2*v34) + 
      v34*(v23 - v45)*(-2*v12 - v23 + 2*v34 + 3*v45) + 
      mTsq*(-3*v12*v15 + v15^2 + 3*v12*v23 - 3*v15*v23 + 3*v23^2 + 
        9*v12*v34 + 2*v15*v34 + 9*v23*v34 - 7*v34^2 - 
        2*(v12 - 3*v15 + 2*v23 + 5*v34)*v45 + v45^2)) + 
    qsq^2*(v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
      mTsq*(-(v12^2*(v15 - 2*v34)) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 + 
          2*v23*v34 - 12*v34^2) - 2*(v15^2 - 3*v15*v23 + v23^2 + 2*v15*v34 + 
          7*v23*v34 - 3*v34^2)*v45 + (-6*v15 + v23 + 6*v34)*v45^2 + 
        v12*(2*v15^2 - 4*v15*v23 + 3*v23^2 + 14*v23*v34 - 2*v34^2 + 
          6*v15*v45 - 4*v23*v45 - 6*v34*v45 + v45^2)) + 
      mTsq^2*(v12^2 - 4*v15^2 + 12*v15*v23 - 11*v23^2 - 4*v23*v34 + 
        12*v34^2 + 4*v23*v45 + 8*v34*v45 - 8*v15*(v34 + v45) + 
        2*v12*(6*v15 - 7*v23 - 2*(5*v34 + v45)))) + 
    qsq*mTsq*(-(v23^2*v34*(-2*v15 + v23 + 5*v34)) + 
      v23*(v23 - 4*v34)*(v15 - 2*v34)*v45 + 
      (v15^2 - 3*v15*v23 + 2*v15*v34 + 5*v23*v34 - 3*v34^2)*v45^2 + 
      2*(v15 - v34)*v45^3 + v12*(v23*(-(v15*v23) + v23^2 + 5*v23*v34 - 
          2*v34^2) - 2*((v15 - v23)^2 + 5*v23*v34 + v34^2)*v45 + 
        (-3*v15 + v23 + v34)*v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) + 
        2*v34*(v23 + v45)) + mTsq*(v12^3 + v12^2*(2*v15 - v23 - 10*v34 - 
          4*v45) + v12*(-8*v15^2 - 13*v23^2 - 20*v23*v34 + 
          4*v15*(5*v23 - 2*v45) + 8*v34*(v34 + v45)) + 
        v23*(-3*v23^2 + 8*v34*(2*v34 + v45) + v23*(6*v34 + 4*v45) + 
          2*v15*(v23 - 4*(2*v34 + v45))))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^5*(mTsq - v34) - mTsq^2*(v12 + v23)^2*
       (v12 + v15 - v34)*(-v15 + v23 + v34) + 
      qsq^4*(-4*mTsq^2 + mTsq*(v12 + 3*v23 + 4*v34 - 2*v45) + 
        v34*(-v12 - 2*v23 + v34 + 3*v45)) - 
      qsq^3*(8*mTsq^2*(v12 + v23) + v34*(2*v12 + v23 - 2*v34 - 3*v45)*
         (v23 - v45) + mTsq*(v15^2 + v15*v23 - 3*v23^2 - 2*v15*v34 - 
          5*v23*v34 + 5*v34^2 - v12*(v15 + 3*v23 + 7*v34 - 2*v45) + 
          4*(v23 + v34)*v45 - v45^2)) - qsq*mTsq*
       (v23^2*v34*(-2*v15 + v23 + 3*v34) + mTsq*(v12 + v23)*
         (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
          4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) - 
        v23*(v15*(v23 - 4*v34) + 4*v34^2)*v45 + (v15 - v34)*(v15 + v23 - v34)*
         v45^2 + v12*(v23*((v15 - v23)*v23 - 3*v23*v34 + 2*v34^2) + 
          2*(-v15^2 + v23^2 + 3*v23*v34 + v34^2)*v45 - (v15 + v23 - v34)*
           v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) - 2*v34*(v23 + v45))) + 
      qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
           4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
        v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
        mTsq*(v12^2*(v15 + 2*v34) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 - 
            8*v34^2) + 2*(v15^2 + v15*v23 - v23^2 - 2*v15*v34 - 3*v23*v34 + 
            v34^2)*v45 + v23*v45^2 + v12*(-2*v15^2 + 3*v23^2 + 10*v23*v34 - 
            2*v34^2 - 2*(v15 + 2*v23 + v34)*v45 + v45^2)))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(qsq^5*(mTsq - v34) - 
     mTsq^2*((v12 + v23)*((v15 - v23)*(v12*(v12 + 3*v15) - 
           (3*v12 + v15)*v23) + (v12*(v12 - 2*v15) + 6*(v12 + v15)*v23 - 
           3*v23^2)*v34 - (v12 + 5*v23)*v34^2) + 
       2*(v12 + 2*v15 - v23 - 2*v34)*(v23*(v15 - v34) + 
         v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^4*(-4*mTsq^2 + mTsq*(v12 - 2*v15 + 3*v23 + 6*v34 - 2*v45) + 
       v34*(-v12 - 2*v23 + v34 + 3*v45)) + 
     qsq^3*(-4*mTsq^2*(v12 - 2*v15 + 3*v23 + 2*v34) + 
       v34*(v23 - v45)*(-2*v12 - v23 + 2*v34 + 3*v45) + 
       mTsq*(-3*v12*v15 + v15^2 + 3*v12*v23 - 3*v15*v23 + 3*v23^2 + 
         9*v12*v34 + 2*v15*v34 + 9*v23*v34 - 7*v34^2 - 
         2*(v12 - 3*v15 + 2*v23 + 5*v34)*v45 + v45^2)) + 
     qsq^2*(v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
       mTsq*(-(v12^2*(v15 - 2*v34)) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 + 
           2*v23*v34 - 12*v34^2) - 2*(v15^2 - 3*v15*v23 + v23^2 + 2*v15*v34 + 
           7*v23*v34 - 3*v34^2)*v45 + (-6*v15 + v23 + 6*v34)*v45^2 + 
         v12*(2*v15^2 - 4*v15*v23 + 3*v23^2 + 14*v23*v34 - 2*v34^2 + 
           6*v15*v45 - 4*v23*v45 - 6*v34*v45 + v45^2)) + 
       mTsq^2*(v12^2 - 4*v15^2 + 12*v15*v23 - 11*v23^2 - 4*v23*v34 + 
         12*v34^2 + 4*v23*v45 + 8*v34*v45 - 8*v15*(v34 + v45) + 
         2*v12*(6*v15 - 7*v23 - 2*(5*v34 + v45)))) + 
     qsq*mTsq*(-(v23^2*v34*(-2*v15 + v23 + 5*v34)) + 
       v23*(v23 - 4*v34)*(v15 - 2*v34)*v45 + (v15^2 - 3*v15*v23 + 2*v15*v34 + 
         5*v23*v34 - 3*v34^2)*v45^2 + 2*(v15 - v34)*v45^3 + 
       v12*(v23*(-(v15*v23) + v23^2 + 5*v23*v34 - 2*v34^2) - 
         2*((v15 - v23)^2 + 5*v23*v34 + v34^2)*v45 + (-3*v15 + v23 + v34)*
          v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) + 2*v34*(v23 + v45)) + 
       mTsq*(v12^3 + v12^2*(2*v15 - v23 - 10*v34 - 4*v45) + 
         v12*(-8*v15^2 - 13*v23^2 - 20*v23*v34 + 4*v15*(5*v23 - 2*v45) + 
           8*v34*(v34 + v45)) + v23*(-3*v23^2 + 8*v34*(2*v34 + v45) + 
           v23*(6*v34 + 4*v45) + 2*v15*(v23 - 4*(2*v34 + v45))))))/
    (qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^5*(mTsq - v34) - mTsq^2*(v12 + v23)^2*
      (v12 + v15 - v34)*(-v15 + v23 + v34) + 
     qsq^4*(-4*mTsq^2 + mTsq*(v12 + 3*v23 + 4*v34 - 2*v45) + 
       v34*(-v12 - 2*v23 + v34 + 3*v45)) - 
     qsq^3*(8*mTsq^2*(v12 + v23) + v34*(2*v12 + v23 - 2*v34 - 3*v45)*
        (v23 - v45) + mTsq*(v15^2 + v15*v23 - 3*v23^2 - 2*v15*v34 - 
         5*v23*v34 + 5*v34^2 - v12*(v15 + 3*v23 + 7*v34 - 2*v45) + 
         4*(v23 + v34)*v45 - v45^2)) - 
     qsq*mTsq*(v23^2*v34*(-2*v15 + v23 + 3*v34) + mTsq*(v12 + v23)*
        (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
         4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) - 
       v23*(v15*(v23 - 4*v34) + 4*v34^2)*v45 + (v15 - v34)*(v15 + v23 - v34)*
        v45^2 + v12*(v23*((v15 - v23)*v23 - 3*v23*v34 + 2*v34^2) + 
         2*(-v15^2 + v23^2 + 3*v23*v34 + v34^2)*v45 - (v15 + v23 - v34)*
          v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) - 2*v34*(v23 + v45))) + 
     qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
          4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
       v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
       mTsq*(v12^2*(v15 + 2*v34) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 - 
           8*v34^2) + 2*(v15^2 + v15*v23 - v23^2 - 2*v15*v34 - 3*v23*v34 + 
           v34^2)*v45 + v23*v45^2 + v12*(-2*v15^2 + 3*v23^2 + 10*v23*v34 - 
           2*v34^2 - 2*(v15 + 2*v23 + v34)*v45 + v45^2)))))/
   (4*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^5*(mTsq - v34) - 
    mTsq^2*((v12 + v23)*((v15 - v23)*(v12*(v12 + 3*v15) - 
          (3*v12 + v15)*v23) + (v12*(v12 - 2*v15) + 6*(v12 + v15)*v23 - 
          3*v23^2)*v34 - (v12 + 5*v23)*v34^2) + 2*(v12 + 2*v15 - v23 - 2*v34)*
       (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
    qsq^4*(-4*mTsq^2 + mTsq*(v12 - 2*v15 + 3*v23 + 6*v34 - 2*v45) + 
      v34*(-v12 - 2*v23 + v34 + 3*v45)) + 
    qsq^3*(-4*mTsq^2*(v12 - 2*v15 + 3*v23 + 2*v34) + 
      v34*(v23 - v45)*(-2*v12 - v23 + 2*v34 + 3*v45) + 
      mTsq*(-3*v12*v15 + v15^2 + 3*v12*v23 - 3*v15*v23 + 3*v23^2 + 
        9*v12*v34 + 2*v15*v34 + 9*v23*v34 - 7*v34^2 - 
        2*(v12 - 3*v15 + 2*v23 + 5*v34)*v45 + v45^2)) + 
    qsq^2*(v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
      mTsq*(-(v12^2*(v15 - 2*v34)) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 + 
          2*v23*v34 - 12*v34^2) - 2*(v15^2 - 3*v15*v23 + v23^2 + 2*v15*v34 + 
          7*v23*v34 - 3*v34^2)*v45 + (-6*v15 + v23 + 6*v34)*v45^2 + 
        v12*(2*v15^2 - 4*v15*v23 + 3*v23^2 + 14*v23*v34 - 2*v34^2 + 
          6*v15*v45 - 4*v23*v45 - 6*v34*v45 + v45^2)) + 
      mTsq^2*(v12^2 - 4*v15^2 + 12*v15*v23 - 11*v23^2 - 4*v23*v34 + 
        12*v34^2 + 4*v23*v45 + 8*v34*v45 - 8*v15*(v34 + v45) + 
        2*v12*(6*v15 - 7*v23 - 2*(5*v34 + v45)))) + 
    qsq*mTsq*(-(v23^2*v34*(-2*v15 + v23 + 5*v34)) + 
      v23*(v23 - 4*v34)*(v15 - 2*v34)*v45 + 
      (v15^2 - 3*v15*v23 + 2*v15*v34 + 5*v23*v34 - 3*v34^2)*v45^2 + 
      2*(v15 - v34)*v45^3 + v12*(v23*(-(v15*v23) + v23^2 + 5*v23*v34 - 
          2*v34^2) - 2*((v15 - v23)^2 + 5*v23*v34 + v34^2)*v45 + 
        (-3*v15 + v23 + v34)*v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) + 
        2*v34*(v23 + v45)) + mTsq*(v12^3 + v12^2*(2*v15 - v23 - 10*v34 - 
          4*v45) + v12*(-8*v15^2 - 13*v23^2 - 20*v23*v34 + 
          4*v15*(5*v23 - 2*v45) + 8*v34*(v34 + v45)) + 
        v23*(-3*v23^2 + 8*v34*(2*v34 + v45) + v23*(6*v34 + 4*v45) + 
          2*v15*(v23 - 4*(2*v34 + v45))))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^5*(mTsq - v34) - mTsq^2*(v12 + v23)^2*
       (v12 + v15 - v34)*(-v15 + v23 + v34) + 
      qsq^4*(-4*mTsq^2 + mTsq*(v12 + 3*v23 + 4*v34 - 2*v45) + 
        v34*(-v12 - 2*v23 + v34 + 3*v45)) - 
      qsq^3*(8*mTsq^2*(v12 + v23) + v34*(2*v12 + v23 - 2*v34 - 3*v45)*
         (v23 - v45) + mTsq*(v15^2 + v15*v23 - 3*v23^2 - 2*v15*v34 - 
          5*v23*v34 + 5*v34^2 - v12*(v15 + 3*v23 + 7*v34 - 2*v45) + 
          4*(v23 + v34)*v45 - v45^2)) - qsq*mTsq*
       (v23^2*v34*(-2*v15 + v23 + 3*v34) + mTsq*(v12 + v23)*
         (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
          4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) - 
        v23*(v15*(v23 - 4*v34) + 4*v34^2)*v45 + (v15 - v34)*(v15 + v23 - v34)*
         v45^2 + v12*(v23*((v15 - v23)*v23 - 3*v23*v34 + 2*v34^2) + 
          2*(-v15^2 + v23^2 + 3*v23*v34 + v34^2)*v45 - (v15 + v23 - v34)*
           v45^2) + v12^2*(v15^2 + v15*(-v23 + v45) - 2*v34*(v23 + v45))) + 
      qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
           4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
        v34*(v23 - v45)^2*(-v12 + v34 + v45) + 
        mTsq*(v12^2*(v15 + 2*v34) + v23*(-(v15*v23) + v23^2 + 4*v15*v34 - 
            8*v34^2) + 2*(v15^2 + v15*v23 - v23^2 - 2*v15*v34 - 3*v23*v34 + 
            v34^2)*v45 + v23*v45^2 + v12*(-2*v15^2 + 3*v23^2 + 10*v23*v34 - 
            2*v34^2 - 2*(v15 + 2*v23 + v34)*v45 + v45^2)))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv23_0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-qsq^5 - 2*mTsq^2*(v12 + v23)^3 - 
    qsq^3*(16*mTsq^2 - 2*mTsq*(7*v12 + 5*v23 - 6*v45) + 
      (v12 + 2*v23 - 3*v45)*(v12 - v45)) + 
    qsq^4*(8*mTsq - 2*v12 - v23 + 3*v45) + 
    qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + (v12 + 3*v23 - 2*v45)*
       (v12^2 + v12*v23 - 3*v12*v45 + v23*v45)) + 
    qsq^2*(-24*mTsq^2*(v12 + v23) + (v12 - v45)^2*(-v23 + v45) + 
      mTsq*(7*v12^2 + 14*v12*v23 + 3*v23^2 - 4*(5*v12 + v23)*v45 + 4*v45^2)))/
   (2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  ((qsq - 4*mTsq)*(qsq^4 + qsq^2*((v12 + 2*v23 - 3*v45)*(v12 - v45) - 
       4*mTsq*(2*v12 + v23 - v45)) + qsq^3*(-4*mTsq + 2*v12 + v23 - 3*v45) - 
     mTsq*(v12 + v23)*(v12^2 + v12*(v23 - 3*v45) + v23*v45) - 
     qsq*((v12 - v45)^2*(-v23 + v45) + mTsq*(5*v12^2 + 6*v12*v23 + v23^2 - 
         8*v12*v45))))/(2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq*(qsq^4 + qsq^2*((v12 + 2*v23 - 3*v45)*(v12 - v45) - 
       4*mTsq*(2*v12 + v23 - v45)) + qsq^3*(-4*mTsq + 2*v12 + v23 - 3*v45) - 
     mTsq*(v12 + v23)*(v12^2 + v12*(v23 - 3*v45) + v23*v45) - 
     qsq*((v12 - v45)^2*(-v23 + v45) + mTsq*(5*v12^2 + 6*v12*v23 + v23^2 - 
         8*v12*v45))))/(2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-qsq^5 - 2*mTsq^2*(v12 + v23)^3 - 
    qsq^3*(16*mTsq^2 - 2*mTsq*(7*v12 + 5*v23 - 6*v45) + 
      (v12 + 2*v23 - 3*v45)*(v12 - v45)) + 
    qsq^4*(8*mTsq - 2*v12 - v23 + 3*v45) + 
    qsq*mTsq*(-12*mTsq*(v12 + v23)^2 + (v12 + 3*v23 - 2*v45)*
       (v12^2 + v12*v23 - 3*v12*v45 + v23*v45)) + 
    qsq^2*(-24*mTsq^2*(v12 + v23) + (v12 - v45)^2*(-v23 + v45) + 
      mTsq*(7*v12^2 + 14*v12*v23 + 3*v23^2 - 4*(5*v12 + v23)*v45 + 4*v45^2)))/
   (2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv23_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*qsq^4 + 4*qsq^3*(4*mTsq + 3*v12 + 2*v23 - 3*v45) + 
    2*qsq^2*(3*(v12 + v23)*(4*mTsq + 2*v12 + v23) - 
      4*(4*mTsq + 3*v12 + 2*v23)*v45 + 6*v45^2) + 
    qsq*((v12 + v23)^2*(12*mTsq + 5*v12 + 2*v23) - 
      2*(v12 + v23)*(12*mTsq + 7*v12 + 3*v23)*v45 + 
      4*(4*mTsq + 3*v12 + 2*v23)*v45^2 - 4*v45^3) + 
    (v12 + v23)*(2*mTsq*((v12 + v23)^2 - 4*v12*v45) + 
      v12*(v12^2 + v12*v23 + 2*v23^2 - 3*(v12 + v23)*v45 + 2*v45^2)))/
   (4*qsq*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/4*((qsq - 4*mTsq)*((2*qsq + v12 + v23)*(8*qsq^2*mTsq + 
        8*qsq*mTsq*v12 - qsq*v12^2 + 2*mTsq*v12^2 - v12^3 + 
        (2*qsq + v12)*(qsq + 4*mTsq + v12)*v23 + 2*(qsq + mTsq + v12)*
         v23^2) - ((2*qsq + v12)*(8*qsq*mTsq - v12^2) + 
        2*(4*qsq*(qsq + mTsq) + 4*qsq*v12 + v12^2)*v23 + 
        3*(2*qsq + v12)*v23^2)*v45 + 4*qsq*v23*v45^2))/
    (qsq^2*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[-4*qsq*mTsq + v23^2]*(-2*qsq^5 + v12*(v12 - v23)*v23^3 + 
     4*mTsq^2*(v12 + v23)^3 + qsq^4*(-6*v12 - 4*v23 + 6*v45) + 
     mTsq*v23*((5*v12 - v23)*(v12 + v23)^2 - 2*(3*v12^2 + v23^2)*v45) + 
     qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(2*v12 + v23) + 
       2*(6*v12 + 5*v23)*v45 - 6*v45^2 + 8*mTsq*(v12 + v23 + v45)) + 
     qsq^2*(-2*v12^3 - 7*v12^2*v23 - 3*v12*v23^2 - 2*v23^3 + 
       48*mTsq^2*(v12 + v23) + 2*(3*v12^2 + 7*v12*v23 + 3*v23^2)*v45 - 
       2*(3*v12 + 4*v23)*v45^2 + 2*v45^3 + 2*mTsq*(5*v12^2 + 16*v12*v23 + 
         3*v23^2 - 2*v12*v45 + 6*v23*v45 - 4*v45^2)) + 
     qsq*(8*mTsq^2*(3*(v12 + v23)^2 + 2*(-v12 + v23)*v45) + 
       2*mTsq*(2*v12^3 + 11*v12^2*v23 + 12*v12*v23^2 - v23^3 - 
         (5*v12 - 3*v23)*(v12 + v23)*v45 + 2*(v12 - 3*v23)*v45^2) - 
       v23*(2*v12^3 + v12*v23^2 + v23^3 - (5*v12^2 + 3*v12*v23 + 2*v23^2)*
          v45 + (5*v12 + 3*v23)*v45^2 - 2*v45^3))))/
   (2*qsq*(qsq + v23)*(4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/2*((qsq - 4*mTsq)*Sqrt[-4*qsq*mTsq + v23^2]*
     (2*qsq^5 - mTsq*v23*(v12 + v23)^3 + 2*qsq^4*(3*v12 + v23 - 3*v45) - 
      v12*v23^3*(v12 + v23 - 2*v45) + qsq^3*(6*v12^2 + 7*v12*v23 - 3*v23^2 + 
        4*mTsq*(v12 - 3*v23 - 2*v45) - 4*(3*v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(2*v12^3 + 7*v12^2*v23 - 3*v12*v23^2 - 4*v23^3 - 
        2*(3*v12^2 + 5*v12*v23 - 3*v23^2)*v45 + 2*(3*v12 + v23)*v45^2 - 
        2*v45^3 + 2*mTsq*(v12^2 - 4*v12*v23 - 9*v23^2 - 6*v12*v45 + 
          2*v23*v45 + 4*v45^2)) + qsq*(-4*mTsq*v23*(v12 + v23)*
         (v12 + 2*v23) + 2*mTsq*(-v12 + v23)*(v12 + 3*v23)*v45 - 
        v23*(-2*v12^3 + 5*v12*v23^2 + v23^3 + (5*v12^2 - 3*v12*v23 - 4*v23^2)*
           v45 + 3*(-v12 + v23)*v45^2))))/(qsq^2*(qsq + v23)*
     (4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[-4*qsq*mTsq + v12^2]*((qsq + v12)*(v12 - v23) - 
     (2*qsq + 8*mTsq + 3*v12 + v23)*v45 + 2*v45^2))/
   (2*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  ((qsq - 4*mTsq)*Sqrt[-4*qsq*mTsq + v12^2]*
    ((qsq + v12)*(2*qsq + v12 + v23) + (-2*qsq - v12 + v23)*v45))/
   (2*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*qsq^6 + qsq^5*(8*mTsq + 7*(v12 + v23) - 6*v45) + 
    v12^2*v23^3*(3*v12 + v23 - 2*v45) + 4*mTsq^2*(v12 + v23)*
     (v12^2 + 4*v12*v23 - v23^2)*v45 + qsq^4*(8*v12^2 + 23*v12*v23 + 
      9*v23^2 + 8*mTsq*(2*v12 + 3*v23 - v45) - 15*(v12 + v23)*v45 + 
      6*v45^2) + mTsq*v12*v23*(-v12^3 + v23^2*(v23 - 4*v45) + 
      v12^2*(3*v23 + 8*v45) + v12*(5*v23^2 + 12*v23*v45 - 8*v45^2)) + 
    qsq^2*(v23*(v23 - v45)^3 + v12^3*(9*v23 - v45) + 
      32*mTsq^2*(2*v12 + v23 - v45)*v45 + v12^2*(27*v23^2 - 20*v23*v45 + 
        2*v45^2) + v12*(13*v23^3 - 24*v23^2*v45 + 11*v23*v45^2 - v45^3) + 
      mTsq*(-v12^3 + 27*v12^2*v23 + 45*v12*v23^2 + 9*v23^3 + 
        12*(2*v12 - v23)*(v12 + v23)*v45 - 4*(7*v12 + 3*v23)*v45^2 + 
        8*v45^3)) + qsq^3*(3*v12^3 + 25*v12^2*v23 + 27*v12*v23^2 + 5*v23^3 + 
      32*mTsq^2*v45 - 2*(5*v12 + 2*v23)*(v12 + 3*v23)*v45 + 
      9*(v12 + v23)*v45^2 - 2*v45^3 + 
      8*mTsq*(v12^2 + (v23 - v45)*(3*v23 + v45) + v12*(6*v23 + v45))) + 
    qsq*(-16*mTsq^2*v45*(-2*v12*(v12 + 2*v23) + (v12 + v23)*v45) + 
      v12*v23*(v23*(v12 + v23)*(9*v12 + 2*v23) - 
        (v12^2 + 12*v12*v23 + 5*v23^2)*v45 + (v12 + 3*v23)*v45^2) + 
      mTsq*(-v12^4 + v23*(v23 - 2*v45)^2*(v23 + v45) + 
        v12^3*(2*v23 + 7*v45) + 3*v12^2*(8*v23^2 + 13*v23*v45 - 4*v45^2) + 
        v12*(14*v23^3 - 3*v23^2*v45 - 28*v23*v45^2 + 4*v45^3))))/
   (2*qsq*(qsq + v23)*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/2*((qsq - 4*mTsq)*(qsq^5*(8*mTsq + v12 + v23 + 2*v45) + 
      qsq^4*((v12 + v23)*(20*mTsq + 2*v12 + 3*v23) - 8*mTsq*v45 + 
        3*(v12 + v23)*v45 - 6*v45^2) + 
      qsq^2*((v12 + v23)*(7*mTsq*v12^2 + v12*(26*mTsq + 3*v12)*v23 + 
          (7*mTsq + 6*v12)*v23^2 + v23^3) + (v12^3 + 2*v12^2*v23 - v23^3 - 
          4*mTsq*v12*(v12 + 5*v23))*v45 - (4*v12^2 + 11*v12*v23 + 3*v23^2 + 
          8*mTsq*(v12 + v23))*v45^2 + (8*mTsq + 5*(v12 + v23))*v45^3 - 
        2*v45^4) + v12*v23*(v12 + v23)*(v12*v23^2 + 
        mTsq*((v12 + v23)^2 + 2*(-v12 + v23)*v45)) + 
      qsq^3*(v12^3 + 7*v12^2*v23 + 9*v12*v23^2 + 3*v23^3 + 
        2*v12*(v12 + 2*v23)*v45 - 9*(v12 + v23)*v45^2 + 6*v45^3 + 
        2*mTsq*(9*v12^2 + 22*v12*v23 + 9*v23^2 - 6*(v12 + v23)*v45 - 
          4*v45^2)) + qsq*(mTsq*((v12 + v23)^2*(v12^2 + 8*v12*v23 + v23^2) - 
          (v12 + v23)*(v12^2 + 6*v12*v23 - 3*v23^2)*v45 - 
          2*(v12^2 + 3*v23^2)*v45^2) + v12*v23*
         (v23*(v12 + v23)*(3*v12 + 2*v23) + (v12 - v23)*(v12 + v23)*v45 - 
          3*(v12 + v23)*v45^2 + 2*v45^3))))/(qsq^2*(qsq + v23)*
     Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
     Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq^2*(-((qsq + v12)*(qsq^3 + qsq*v23*(-8*mTsq + v23) + 
        2*qsq^2*(-2*mTsq + v23) + mTsq*(v12 - 3*v23)*(v12 + v23))) + 
     (4*qsq^3 + 4*qsq^2*(-2*mTsq + v12 + v23) + 
       2*mTsq*(v12^2 - 4*v12*v23 - v23^2) + 
       qsq*((v12 + v23)^2 - 4*mTsq*(v12 + 3*v23)))*v45 - 
     qsq*(5*qsq + 3*v12 + 2*v23)*v45^2 + 2*qsq*v45^3))/
   (2*(qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(-3*qsq^3 + 9*mTsq*v12^2 + 3*qsq*(8*mTsq*v12 - (v12 - v45)^2) - 
     3*mTsq*v23*(v23 - 4*v45) + 6*mTsq*v12*(v23 - 2*v45) + 
     6*qsq^2*(2*mTsq - v12 + v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
    2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 0, 0, 0, 
  (qsq^2*(2*qsq^4 - mTsq*(v12 + v23)*(v12^2 + 6*v12*v23 - 3*v23^2) + 
     qsq^3*(-8*mTsq + 5*v12 + v23 - 2*v45) + 
     2*mTsq*(v12^2 + 2*v12*v23 - 7*v23^2)*v45 - 
     qsq^2*(-3*v12^2 - 4*v12*v23 + v23^2 + 2*(v12 + v23)*v45 + 2*v45^2 + 
       4*mTsq*(5*v12 + v23 + 2*v45)) + 
     qsq*(-2*mTsq*(5*v12^2 + 10*v12*v23 - 3*v23^2 - 4*v12*v45 + 
         12*v23*v45) + (v12 - v45)*(3*v12*v23 - v23^2 + v12*v45 - v23*v45 - 
         2*v45^2))))/(2*(qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-3*qsq^2*(qsq^3 - 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12^2 - 6*v12*v23 + v23^2) + qsq^2*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq*(v12 - v45)*(v23 - v45))*(2*qsq + v12 + v23 - 2*v45))/
   (4*(qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^4*(v12 - v23 + 2*v45) - 
     qsq^3*((4*mTsq - 2*v12 - v23)*(v12 - v23) - (3*v12 + 5*v23)*v45 + 
       6*v45^2) + mTsq*(-(v12*(v12 - v23)*(v12 + v23)^2) + 
       (v12 + v23)*(3*v12^2 - 12*v12*v23 + v23^2 - 8*mTsq*(v12 + v23))*v45 - 
       2*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     qsq*(-32*mTsq^2*(v12 + v23)*v45 + mTsq*(-5*v12^3 - v12^2*v23 + 
         5*v12*v23^2 + v23^3 + 2*(5*v12^2 - 18*v12*v23 - 3*v23^2)*v45 + 
         8*(-v12 + v23)*v45^2 + 8*v45^3) + (v12 - v45)^2*
        (-((v23 - 2*v45)*(v23 - v45)) + v12*(v23 + v45))) + 
     qsq^2*(-32*mTsq^2*v45 + (v12 - v45)*(v12^2 + v12*v23 - 2*v23^2 + 
         3*v12*v45 + 7*v23*v45 - 6*v45^2) + 4*mTsq*(-2*v12^2 + v23^2 - 
         5*v23*v45 - 2*v45^2 + v12*(v23 + v45)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(v12 - v23)*
     (qsq^3 + 4*qsq*mTsq*(v12 + v23) + mTsq*(v12 + v23)^2 + 
      qsq^2*(4*mTsq + v12 + v23 - 2*v45) + qsq*(v12 - v45)*(v23 - v45)))/
    ((qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^8 + 
     qsq^7*(-8*mTsq + 6*v12 + 8*v23 - 10*v45) + 
     qsq^6*(-32*mTsq^2 + 6*v12^2 + 23*v12*v23 + 11*v23^2 - 
       8*mTsq*(4*v12 + 5*v23 - 2*v45) - 24*v12*v45 - 34*v23*v45 + 20*v45^2) + 
     qsq^5*(128*mTsq^3 + 2*v12^3 + 22*v12^2*v23 + 31*v12*v23^2 + 5*v23^3 - 
       48*mTsq^2*(v12 + v23 - 2*v45) - 2*(9*v12^2 + 38*v12*v23 + 19*v23^2)*
        v45 + 4*(9*v12 + 14*v23)*v45^2 - 20*v45^3 - 
       4*mTsq*(11*v12^2 + 32*v12*v23 + 17*v23^2 - 3*(5*v12 + 7*v23)*v45)) + 
     mTsq*(4*mTsq^2*(v12 + v23)^5 + mTsq*v23*(v12 + v23)^2*
        ((v12 + v23)^2*(3*v12 + v23) - 2*(v12^2 + 3*v23^2)*v45) - 
       v12*(v12 - v23)*v23^3*((v12 + v23)^2 - 8*(v12 + v23)*v45 + 8*v45^2)) + 
     qsq^4*(320*mTsq^3*(v12 + v23) + v23*(7*v12^3 + 29*v12^2*v23 + 
         15*v12*v23^2 - v23^3) - (4*v12^3 + 52*v12^2*v23 + 79*v12*v23^2 + 
         13*v23^3)*v45 + 6*(3*v12^2 + 15*v12*v23 + 8*v23^2)*v45^2 - 
       4*(6*v12 + 11*v23)*v45^3 + 10*v45^4 - 
       16*mTsq^2*((v12 - v23)*v23 - 2*(4*v12 + 7*v23)*v45 + 4*v45^2) - 
       4*mTsq*(6*v12^3 + 37*v12^2*v23 + 45*v12*v23^2 + 12*v23^3 - 
         (13*v12^2 + 62*v12*v23 + 29*v23^2)*v45 + (5*v12 + 11*v23)*v45^2 + 
         4*v45^3)) + qsq*(v12*(v12 - v23)*v23^3*(v12 - v45)*(v23 - v45) + 
       8*mTsq^3*(v12 + v23)^2*(5*(v12 + v23)^2 + 2*(-v12 + v23)*v45) + 
       2*mTsq^2*((v12 + v23)^2*(v12^3 + 14*v12^2*v23 + 15*v12*v23^2 + 
           6*v23^3) - (v12 + v23)*(5*v12^3 + 7*v12^2*v23 - 25*v12*v23^2 + 
           21*v23^3)*v45 + 4*(v12^3 - v12^2*v23 - 9*v12*v23^2 + v23^3)*
          v45^2) + mTsq*v23*(v23*(v12 + v23)*(-7*v12^3 - 13*v12^2*v23 + 
           3*v12*v23^2 + v23^3) + (-6*v12^4 + 39*v12^3*v23 + 75*v12^2*v23^2 - 
           19*v12*v23^3 - 9*v23^4)*v45 + 2*(5*v12^3 - 33*v12^2*v23 - 
           13*v12*v23^2 + 9*v23^3)*v45^2 - 4*(v12^2 - 7*v12*v23 + 2*v23^2)*
          v45^3)) + qsq^3*(64*mTsq^3*(5*(v12 + v23)^2 + (-v12 + v23)*v45) + 
       v12^3*(9*v23^2 - 10*v23*v45 + 2*v45^2) + 
       4*mTsq^2*(7*v12^3 + 27*v12^2*v23 + 29*v12*v23^2 + 17*v23^3 - 
         4*(v12^2 - 22*v12*v23 - 7*v23^2)*v45 - 8*(v12 + 5*v23)*v45^2) + 
       v12^2*(15*v23^3 - 48*v23^2*v45 + 38*v23*v45^2 - 6*v45^3) - 
       (v23 - v45)^2*(v23^3 - 12*v23*v45^2 + 2*v45^3) - 
       v12*(v23 - v45)*(v23^3 + 27*v23^2*v45 - 38*v23*v45^2 + 6*v45^3) + 
       2*mTsq*(-2*v12^4 - 35*v12^3*v23 - 85*v12^2*v23^2 - 53*v12*v23^3 - 
         5*v23^4 + 2*(v12^3 + 49*v12^2*v23 + 78*v12*v23^2 + 8*v23^3)*v45 + 
         2*(v12^2 - 36*v12*v23 - 13*v23^2)*v45^2 - 2*(3*v12 + v23)*v45^3 + 
         4*v45^4)) + qsq^2*(32*mTsq^3*(5*(v12 + v23)^3 - 
         2*(v12 - v23)*(v12 + v23)*v45) + 2*mTsq^2*(7*v12^4 + 52*v12^3*v23 + 
         90*v12^2*v23^2 + 68*v12*v23^3 + 23*v23^4 + 
         2*(-11*v12^3 + 13*v12^2*v23 + 59*v12*v23^2 - 13*v23^3)*v45 + 
         16*(v12^2 - 5*v12*v23 - 2*v23^2)*v45^2 + 8*(-v12 + v23)*v45^3) + 
       mTsq*(v23*(v12 + v23)*(-10*v12^3 - 55*v12^2*v23 - 22*v12*v23^2 + 
           3*v23^3) - 4*(v12^4 - 7*v12^3*v23 - 57*v12^2*v23^2 - 
           27*v12*v23^3 + 6*v23^4)*v45 + 4*(3*v12^3 - 13*v12^2*v23 - 
           42*v12*v23^2 + 4*v23^3)*v45^2 + 4*(-3*v12^2 + 6*v12*v23 + v23^2)*
          v45^3 + 4*(v12 + v23)*v45^4) + 
       v23*((v23 - v45)^3*v45*(v23 + 2*v45) + v12^3*(5*v23^2 - 7*v23*v45 + 
           3*v45^2) + v12^2*(v23^3 - 14*v23^2*v45 + 19*v23*v45^2 - 8*v45^3) + 
         v12*(-2*v23^4 + 2*v23^3*v45 + 11*v23^2*v45^2 - 17*v23*v45^3 + 
           7*v45^4)))))/(2*(qsq + v23)*(4*qsq*mTsq - v23^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(qsq^3 - mTsq*(v12 + v23)^2 + 
     qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
     2*qsq^2*(2*mTsq - v12 + v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
    2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 0, 
  (qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(-2*qsq^4 + mTsq*(v12 + v23)^3 + 
     qsq^3*(8*mTsq - 3*(v12 + v23) + 4*v45) + 
     qsq^2*(-v12^2 - 4*v12*v23 - v23^2 + 12*mTsq*(v12 + v23) + 2*v12*v45 + 
       6*v23*v45 - 2*v45^2) + qsq*(6*mTsq*(v12 + v23)^2 - 
       (v12 - v45)*(v23*(v12 + v23) + (v12 - 3*v23)*v45))))/
   ((qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^7 - 2*qsq^6*(4*v12 + 3*v23 - 5*v45) + 
     qsq^5*(32*mTsq^2 - 13*v12^2 - 21*v12*v23 - 6*v23^2 + 
       4*mTsq*(v12 + 3*v23) + 30*v12*v45 + 24*v23*v45 - 20*v45^2) + 
     2*qsq^4*(-5*v12^3 + 8*mTsq^2*(7*v12 + 3*v23 - 4*v45) + 
       v12^2*(-15*v23 + 17*v45) + mTsq*(7*v12^2 + 24*v12*v23 + 9*v23^2 - 
         8*(2*v12 + v23)*v45) + v12*(-9*v23^2 + 30*v23*v45 - 20*v45^2) - 
       (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2)) + 
     mTsq*(v12 + v23)*(16*mTsq^2*(v12 + v23)^2*v45 + 
       v12*(v23 - v45)*(v12^3 + 6*v12^2*v23 + 3*v12*v23^2 - 2*v23^3 + 
         (-3*v12^2 - 2*v12*v23 + 9*v23^2)*v45 + 2*(v12 - 3*v23)*v45^2) + 
       2*mTsq*((v12 + v23)^2*(v12^2 + 2*v12*v23 - v23^2) - 
         2*(v12 - 2*v23)*(v12 + v23)*(3*v12 + v23)*v45 + 
         2*(v12^2 - 8*v12*v23 - v23^2)*v45^2)) + 
     qsq^3*(-3*v12^4 + 128*mTsq^3*v45 + 2*(2*v23 - 5*v45)*(v23 - v45)^2*
        v45 + v12^3*(-21*v23 + 16*v45) + v12^2*(-21*v23^2 + 56*v23*v45 - 
         24*v45^2) + v12*(-5*v23^3 + 36*v23^2*v45 - 54*v23*v45^2 + 
         20*v45^3) + 8*mTsq^2*(17*v12^2 + 22*v12*(v23 - v45) + 
         (v23 + 2*v45)*(v23 + 4*v45)) + 
       2*mTsq*(8*v12^3 + 37*v12^2*(v23 - v45) + 
         v23*(v23^2 + 5*v23*v45 - 4*v45^2) + v12*(34*v23^2 - 44*v23*v45 + 
           36*v45^2))) + qsq^2*(192*mTsq^3*(v12 + v23)*v45 + 
       mTsq*(7*v12^4 + 51*v12^3*v23 + 87*v12^2*v23^2 + 21*v12*v23^3 - 
         6*v23^4 - 2*(v12 + v23)*(29*v12^2 + 31*v12*v23 - 18*v23^2)*v45 + 
         2*(49*v12^2 + 32*v12*v23 - 25*v23^2)*v45^2 + 16*(-4*v12 + v23)*
          v45^3) + 4*mTsq^2*(19*v12^3 - 5*v23^3 + v12^2*(45*v23 - 42*v45) + 
         34*v23^2*v45 - 20*v23*v45^2 - 8*v45^3 + 
         v12*(21*v23^2 + 8*v23*v45 + 36*v45^2)) - 2*(v12 - v45)*
        (2*v12^2*v23*(3*v23 - 4*v45) + v12^3*(3*v23 - v45) - 
         (v23 - v45)^3*v45 + v12*(2*v23^3 - 6*v23^2*v45 + 3*v23*v45^2 + 
           v45^3))) + qsq*(96*mTsq^3*(v12 + v23)^2*v45 + 
       v12*(v12 - v45)^2*(-v23 + v45)*(v23*(3*v12 + v23) + (v12 + v23)*v45 - 
         2*v45^2) + 4*mTsq^2*((v12 + v23)^2*(5*v12^2 + 8*v12*v23 - 3*v23^2) + 
         2*(-9*v12^3 + 17*v12*v23^2 + 8*v23^3)*v45 + 4*(3*v12 - 5*v23)*
          (v12 + v23)*v45^2 + 4*(-3*v12 + v23)*v45^3) + 
       mTsq*(v12^5 + 14*v12^4*(v23 - v45) - 2*v23*(v23 - 2*v45)*(v23 - v45)*
          (v23^2 - 4*v23*v45 + v45^2) + v12^3*(44*v23^2 - 70*v23*v45 + 
           36*v45^2) + v12^2*(28*v23^3 - 32*v23^2*v45 + 50*v23*v45^2 - 
           38*v45^3) + v12*(-5*v23^4 + 30*v23^3*v45 - 24*v23^2*v45^2 - 
           24*v23*v45^3 + 20*v45^4)))))/
   (2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^7 + 2*qsq^6*(4*v12 + 3*v23 - 5*v45) + 
     qsq^5*(-32*mTsq^2 + 13*v12^2 + 21*v12*v23 + 6*v23^2 - 
       4*mTsq*(v12 + 3*v23) - 6*(5*v12 + 4*v23)*v45 + 20*v45^2) - 
     2*qsq^4*(-5*v12^3 + 8*mTsq^2*(7*v12 + 3*v23 - 4*v45) + 
       v12^2*(-15*v23 + 17*v45) + mTsq*(7*v12^2 + 24*v12*v23 + 9*v23^2 - 
         8*(2*v12 + v23)*v45) + v12*(-9*v23^2 + 30*v23*v45 - 20*v45^2) - 
       (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2)) + 
     mTsq*(v12 + v23)*(-2*mTsq*(v12 + v23)^2*(v12^2 + 2*v12*v23 - v23^2) - 
       16*mTsq^2*(v12 + v23)^2*v45 + 4*mTsq*(v12 - 2*v23)*(v12 + v23)*
        (3*v12 + v23)*v45 + 4*mTsq*(-v12^2 + 8*v12*v23 + v23^2)*v45^2 - 
       v12*(v23 - v45)*(v12^3 + 6*v12^2*v23 + 3*v12*v23^2 - 2*v23^3 + 
         (-3*v12^2 - 2*v12*v23 + 9*v23^2)*v45 + 2*(v12 - 3*v23)*v45^2)) + 
     qsq^3*(3*v12^4 + v12^3*(21*v23 - 16*v45) - 128*mTsq^3*v45 - 
       2*(2*v23 - 5*v45)*(v23 - v45)^2*v45 + v12^2*(21*v23^2 - 56*v23*v45 + 
         24*v45^2) + v12*(5*v23^3 - 36*v23^2*v45 + 54*v23*v45^2 - 20*v45^3) - 
       8*mTsq^2*(17*v12^2 + 22*v12*(v23 - v45) + (v23 + 2*v45)*
          (v23 + 4*v45)) - 2*mTsq*(8*v12^3 + 37*v12^2*(v23 - v45) + 
         v23*(v23^2 + 5*v23*v45 - 4*v45^2) + v12*(34*v23^2 - 44*v23*v45 + 
           36*v45^2))) + qsq^2*(-192*mTsq^3*(v12 + v23)*v45 + 
       mTsq*(-7*v12^4 - 51*v12^3*v23 - 87*v12^2*v23^2 - 21*v12*v23^3 + 
         6*v23^4 + 2*(v12 + v23)*(29*v12^2 + 31*v12*v23 - 18*v23^2)*v45 - 
         2*(49*v12^2 + 32*v12*v23 - 25*v23^2)*v45^2 + 16*(4*v12 - v23)*
          v45^3) - 4*mTsq^2*(19*v12^3 - 5*v23^3 + v12^2*(45*v23 - 42*v45) + 
         34*v23^2*v45 - 20*v23*v45^2 - 8*v45^3 + 
         v12*(21*v23^2 + 8*v23*v45 + 36*v45^2)) + 2*(v12 - v45)*
        (2*v12^2*v23*(3*v23 - 4*v45) + v12^3*(3*v23 - v45) - 
         (v23 - v45)^3*v45 + v12*(2*v23^3 - 6*v23^2*v45 + 3*v23*v45^2 + 
           v45^3))) + qsq*(-96*mTsq^3*(v12 + v23)^2*v45 + 
       v12*(v12 - v45)^2*(v23 - v45)*(v23*(3*v12 + v23) + (v12 + v23)*v45 - 
         2*v45^2) + 4*mTsq^2*(-((v12 + v23)^2*(5*v12^2 + 8*v12*v23 - 
            3*v23^2)) + 2*(v12 + v23)*(9*v12^2 - 9*v12*v23 - 8*v23^2)*v45 - 
         4*(3*v12 - 5*v23)*(v12 + v23)*v45^2 + 4*(3*v12 - v23)*v45^3) + 
       mTsq*(-v12^5 + 14*v12^4*(-v23 + v45) + v12^3*(-44*v23^2 + 70*v23*v45 - 
           36*v45^2) + 2*v23*(v23 - 2*v45)*(v23 - v45)*(v23^2 - 4*v23*v45 + 
           v45^2) + v12^2*(-28*v23^3 + 32*v23^2*v45 - 50*v23*v45^2 + 
           38*v45^3) + v12*(5*v23^4 - 30*v23^3*v45 + 24*v23^2*v45^2 + 
           24*v23*v45^3 - 20*v45^4)))))/
   (2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (4*qsq^2*(qsq^3 + qsq*(-8*mTsq*v12 + (v12 - v45)^2) - 
     2*qsq^2*(2*mTsq - v12 + v45) + mTsq*(-3*v12^2 - 2*v12*v23 + v23^2 + 
       4*v12*v45 - 4*v23*v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
    2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^5 + qsq^4*(-4*v12 - 6*v23 + 6*v45) + 
     mTsq*(v12 + v23)*((v12 + v23)*(-(v12*(v12 - 5*v23)) + 
         4*mTsq*(v12 + v23)) + 2*v12*(v12 - 3*v23)*v45) + 
     qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(v12 + 2*v23) + 
       2*(5*v12 + 6*v23)*v45 - 6*v45^2 + 4*mTsq*(v12 + 3*v23 + 2*v45)) + 
     qsq^2*(-v12^3 + 48*mTsq^2*(v12 + v23) - 2*(v23 - v45)^3 + 
       v12^2*(-4*v23 + 6*v45) + v12*(-7*v23^2 + 14*v23*v45 - 8*v45^2) + 
       2*mTsq*(v12^2 + 7*v23^2 - 4*v23*v45 - 4*v45^2 + 
         8*v12*(2*v23 + v45))) + qsq*(24*mTsq^2*(v12 + v23)^2 - 
       v12*(v23 - v45)*(v12^2 + v12*v23 + 2*v23^2 - 3*(v12 + v23)*v45 + 
         2*v45^2) - 2*mTsq*(v12^3 - v23*(v23 - 2*v45)*(2*v23 - v45) - 
         v12^2*(10*v23 + 3*v45) + v12*(-13*v23^2 + 2*v23*v45 + 6*v45^2)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^5 + qsq^4*(4*v12 + 6*v23 - 6*v45) + mTsq*(v12 + v23)*
      ((v12 + v23)*(v12*(v12 - 5*v23) - 4*mTsq*(v12 + v23)) - 
       2*v12*(v12 - 3*v23)*v45) - qsq^3*(32*mTsq^2 - 
       3*(v12 + v23)*(v12 + 2*v23) + 2*(5*v12 + 6*v23)*v45 - 6*v45^2 + 
       4*mTsq*(v12 + 3*v23 + 2*v45)) + 
     qsq^2*(v12^3 - 48*mTsq^2*(v12 + v23) + v12^2*(4*v23 - 6*v45) + 
       2*(v23 - v45)^3 + v12*(7*v23^2 - 14*v23*v45 + 8*v45^2) - 
       2*mTsq*(v12^2 + 7*v23^2 - 4*v23*v45 - 4*v45^2 + 
         8*v12*(2*v23 + v45))) + qsq*(-24*mTsq^2*(v12 + v23)^2 + 
       v12*(v23 - v45)*(v12^2 + v12*v23 + 2*v23^2 - 3*(v12 + v23)*v45 + 
         2*v45^2) + 2*mTsq*(v12^3 - v23*(v23 - 2*v45)*(2*v23 - v45) - 
         v12^2*(10*v23 + 3*v45) + v12*(-13*v23^2 + 2*v23*v45 + 6*v45^2)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(-4*qsq^3 + 4*mTsq*(3*v12^2 - v23*(v23 - 4*v45) + 
       2*v12*(v23 - 2*v45)) + 4*qsq*(8*mTsq*v12 - (v12 - v45)^2) + 
     8*qsq^2*(2*mTsq - v12 + v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
    2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*qsq^2*(4*qsq^7 + 4*qsq^6*(4*v12 + 3*v23 - 5*v45) - 
     2*qsq^5*(32*mTsq^2 + 4*mTsq*v12 - 13*v12^2 + 12*mTsq*v23 - 21*v12*v23 - 
       6*v23^2 + 8*(mTsq + 4*v12 + 3*v23)*v45 - 20*v45^2) + 
     mTsq*(v12 + v23)*((v12 + v23)^2*(v12^2*(-6*mTsq + v12) - 
         v12*(4*mTsq + 7*v12)*v23 + 2*(mTsq + v12)*v23^2) + 
       (v12 + v23)*(8*mTsq*(2*v12 - v23)*(v12 + v23) + 
         v12*(-3*v12^2 + 26*v12*v23 - 11*v23^2))*v45 + 
       2*v12*(v12^2 - 10*v12*v23 + 5*v23^2)*v45^2) + 
     qsq^3*(8*v12^4 + v12^3*(39*v23 - 47*v45) + 42*v12^2*(v23 - 2*v45)*
        (v23 - v45) - 32*mTsq^2*(9*v12 + v23 - 2*v45)*(v12 + v23 - v45) - 
       4*(2*v23 - 5*v45)*(v23 - v45)^2*v45 + v12*(v23 - v45)*
        (11*v23^2 - 68*v23*v45 + 64*v45^2) + 
       2*mTsq*(-11*v12^3 - 85*v12^2*v23 - 61*v12*v23^2 - 3*v23^3 + 
         2*(7*v12^2 + 40*v12*v23 + v23^2)*v45 + 4*(5*v12 + 3*v23)*v45^2 - 
         24*v45^3)) + qsq*(v12*(v12 + v23)*(v12 + 3*v23 - 2*v45)*
        (v12 - v45)^2*(v23 - v45) + 4*mTsq^2*(v12 + v23)*
        (-((13*v12 - 3*v23)*(v12 + v23)^2) + 10*(3*v12 - v23)*(v12 + v23)*
          v45 + 4*(-3*v12 + v23)*v45^2) + 
       mTsq*((v12 + v23)^2*(3*v12^3 - 46*v12^2*v23 + v12*v23^2 + 2*v23^3) - 
         2*(v12 + v23)*(v12^3 - 63*v12^2*v23 + 3*v12*v23^2 + 7*v23^3)*v45 - 
         2*(v12^3 + 37*v12^2*v23 + 7*v12*v23^2 - 13*v23^3)*v45^2 - 
         4*(v12 - 3*v23)*(v12 - v23)*v45^3)) + 
     qsq^2*(16*mTsq^2*(-((11*v12 - v23)*(v12 + v23)^2) + 
         2*(10*v12 - v23)*(v12 + v23)*v45 - 8*v12*v45^2) + 
       (v12 - v45)*(v12*(v12 + v23)^2*(v12 + 10*v23) - 
         (v12 + v23)*(11*v12^2 + 31*v12*v23 + 4*v23^2)*v45 + 
         4*(5*v12^2 + 9*v12*v23 + 3*v23^2)*v45^2 - 12*(v12 + v23)*v45^3 + 
         4*v45^4) + 2*mTsq*(-2*v12^4 - 63*v12^3*v23 - 81*v12^2*v23^2 - 
         17*v12*v23^3 + 3*v23^4 + 2*(v12 + 9*v23)*(6*v12^2 + 3*v12*v23 - 
           v23^2)*v45 + 4*v23*(-9*v12 + 5*v23)*v45^2 - 12*(v12 + v23)*v45^3 + 
         8*v45^4)) + qsq^4*(21*v12^3 + v12^2*(58*v23 - 80*v45) - 
       32*mTsq^2*(7*v12 + 3*v23 - 4*v45) + 4*(v23 - v45)*
        (v23^2 - 8*v23*v45 + 10*v45^2) + v12*(37*v23^2 - 128*v23*v45 + 
         96*v45^2) - 8*mTsq*(3*v12^2 + 4*v23^2 - 3*v23*v45 - 6*v45^2 + 
         v12*(13*v23 + v45)))))/(Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -((qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^8 + 
      qsq^7*(-8*mTsq + 6*v12 + 8*v23 - 10*v45) + 
      qsq^6*(-32*mTsq^2 + 6*v12^2 + 23*v12*v23 + 11*v23^2 - 
        8*mTsq*(4*v12 + 5*v23 - 2*v45) - 24*v12*v45 - 34*v23*v45 + 
        20*v45^2) + qsq^5*(128*mTsq^3 + 2*v12^3 + 22*v12^2*v23 + 
        31*v12*v23^2 + 5*v23^3 - 48*mTsq^2*(v12 + v23 - 2*v45) - 
        2*(9*v12^2 + 38*v12*v23 + 19*v23^2)*v45 + 4*(9*v12 + 14*v23)*v45^2 - 
        20*v45^3 - 4*mTsq*(11*v12^2 + 32*v12*v23 + 17*v23^2 - 
          3*(5*v12 + 7*v23)*v45)) + mTsq*(4*mTsq^2*(v12 + v23)^5 + 
        mTsq*v23*(v12 + v23)^2*((v12 + v23)^2*(3*v12 + v23) - 
          2*(v12^2 + 3*v23^2)*v45) - v12*(v12 - v23)*v23^3*
         ((v12 + v23)^2 - 8*(v12 + v23)*v45 + 8*v45^2)) + 
      qsq^4*(320*mTsq^3*(v12 + v23) + v23*(7*v12^3 + 29*v12^2*v23 + 
          15*v12*v23^2 - v23^3) - (4*v12^3 + 52*v12^2*v23 + 79*v12*v23^2 + 
          13*v23^3)*v45 + 6*(3*v12^2 + 15*v12*v23 + 8*v23^2)*v45^2 - 
        4*(6*v12 + 11*v23)*v45^3 + 10*v45^4 - 16*mTsq^2*((v12 - v23)*v23 - 
          2*(4*v12 + 7*v23)*v45 + 4*v45^2) - 4*mTsq*(6*v12^3 + 37*v12^2*v23 + 
          45*v12*v23^2 + 12*v23^3 - (13*v12^2 + 62*v12*v23 + 29*v23^2)*v45 + 
          (5*v12 + 11*v23)*v45^2 + 4*v45^3)) + 
      qsq*(v12*(v12 - v23)*v23^3*(v12 - v45)*(v23 - v45) + 
        8*mTsq^3*(v12 + v23)^2*(5*(v12 + v23)^2 + 2*(-v12 + v23)*v45) + 
        2*mTsq^2*((v12 + v23)^2*(v12^3 + 14*v12^2*v23 + 15*v12*v23^2 + 
            6*v23^3) - (v12 + v23)*(5*v12^3 + 7*v12^2*v23 - 25*v12*v23^2 + 
            21*v23^3)*v45 + 4*(v12^3 - v12^2*v23 - 9*v12*v23^2 + v23^3)*
           v45^2) + mTsq*v23*(v23*(v12 + v23)*(-7*v12^3 - 13*v12^2*v23 + 
            3*v12*v23^2 + v23^3) + (-6*v12^4 + 39*v12^3*v23 + 
            75*v12^2*v23^2 - 19*v12*v23^3 - 9*v23^4)*v45 + 
          2*(5*v12^3 - 33*v12^2*v23 - 13*v12*v23^2 + 9*v23^3)*v45^2 - 
          4*(v12^2 - 7*v12*v23 + 2*v23^2)*v45^3)) + 
      qsq^3*(64*mTsq^3*(5*(v12 + v23)^2 + (-v12 + v23)*v45) + 
        v12^3*(9*v23^2 - 10*v23*v45 + 2*v45^2) + 
        4*mTsq^2*(7*v12^3 + 27*v12^2*v23 + 29*v12*v23^2 + 17*v23^3 - 
          4*(v12^2 - 22*v12*v23 - 7*v23^2)*v45 - 8*(v12 + 5*v23)*v45^2) + 
        v12^2*(15*v23^3 - 48*v23^2*v45 + 38*v23*v45^2 - 6*v45^3) - 
        (v23 - v45)^2*(v23^3 - 12*v23*v45^2 + 2*v45^3) - 
        v12*(v23 - v45)*(v23^3 + 27*v23^2*v45 - 38*v23*v45^2 + 6*v45^3) + 
        2*mTsq*(-2*v12^4 - 35*v12^3*v23 - 85*v12^2*v23^2 - 53*v12*v23^3 - 
          5*v23^4 + 2*(v12^3 + 49*v12^2*v23 + 78*v12*v23^2 + 8*v23^3)*v45 + 
          2*(v12^2 - 36*v12*v23 - 13*v23^2)*v45^2 - 2*(3*v12 + v23)*v45^3 + 
          4*v45^4)) + qsq^2*(32*mTsq^3*(5*(v12 + v23)^3 - 
          2*(v12 - v23)*(v12 + v23)*v45) + 2*mTsq^2*(7*v12^4 + 52*v12^3*v23 + 
          90*v12^2*v23^2 + 68*v12*v23^3 + 23*v23^4 + 
          2*(-11*v12^3 + 13*v12^2*v23 + 59*v12*v23^2 - 13*v23^3)*v45 + 
          16*(v12^2 - 5*v12*v23 - 2*v23^2)*v45^2 + 8*(-v12 + v23)*v45^3) + 
        mTsq*(v23*(v12 + v23)*(-10*v12^3 - 55*v12^2*v23 - 22*v12*v23^2 + 
            3*v23^3) - 4*(v12^4 - 7*v12^3*v23 - 57*v12^2*v23^2 - 
            27*v12*v23^3 + 6*v23^4)*v45 + 4*(3*v12^3 - 13*v12^2*v23 - 
            42*v12*v23^2 + 4*v23^3)*v45^2 + 4*(-3*v12^2 + 6*v12*v23 + v23^2)*
           v45^3 + 4*(v12 + v23)*v45^4) + 
        v23*((v23 - v45)^3*v45*(v23 + 2*v45) + v12^3*(5*v23^2 - 7*v23*v45 + 
            3*v45^2) + v12^2*(v23^3 - 14*v23^2*v45 + 19*v23*v45^2 - 
            8*v45^3) + v12*(-2*v23^4 + 2*v23^3*v45 + 11*v23^2*v45^2 - 
            17*v23*v45^3 + 7*v45^4)))))/((qsq + v23)*(4*qsq*mTsq - v23^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2))))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(qsq^4*(-v12 + v23 - 2*v45) + 
     qsq^3*((4*mTsq - 2*v12 - v23)*(v12 - v23) - (3*v12 + 5*v23)*v45 + 
       6*v45^2) + mTsq*(v12*(v12 - v23)*(v12 + v23)^2 + 
       (v12 + v23)*(-3*v12^2 + 12*v12*v23 - v23^2 + 8*mTsq*(v12 + v23))*v45 + 
       2*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     qsq^2*(32*mTsq^2*v45 - (v12 - v45)*(v12^2 + v12*v23 - 2*v23^2 + 
         3*v12*v45 + 7*v23*v45 - 6*v45^2) + 4*mTsq*(2*v12^2 - v23^2 + 
         5*v23*v45 + 2*v45^2 - v12*(v23 + v45))) + 
     qsq*(32*mTsq^2*(v12 + v23)*v45 - (v12 - v45)^2*
        (-((v23 - 2*v45)*(v23 - v45)) + v12*(v23 + v45)) + 
       mTsq*(5*v12^3 - v23^3 + v12^2*(v23 - 10*v45) + 6*v23^2*v45 - 
         8*v23*v45^2 - 8*v45^3 + v12*(-5*v23^2 + 36*v23*v45 + 8*v45^2)))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (-2*qsq^7 + qsq^6*(-7*(v12 + v23) + 8*v45) + 
     mTsq*(v12 + v23)*((v12 + v23)*(v12*(5*v12 - v23)*v23^2 + 
         mTsq*(v12 + v23)*(v12^2 + 4*v12*v23 - v23^2)) + 
       2*v12*v23^2*(-3*v12 + v23)*v45) + qsq^5*(32*mTsq^2 - 10*v12^2 - 
       21*v12*v23 - 9*v23^2 + 20*v12*v45 + 24*v23*v45 - 12*v45^2 + 
       4*mTsq*(v12 + 3*v23 + 2*v45)) + qsq^4*(-7*v12^3 - 25*v12^2*v23 - 
       23*v12*v23^2 - 5*v23^3 + 32*mTsq^2*(3*v12 + 2*v23 - v45) + 
       (18*v12^2 + 51*v12*v23 + 25*v23^2)*v45 - 6*(3*v12 + 5*v23)*v45^2 + 
       8*v45^3 + 2*mTsq*(5*v12^2 + 24*v12*v23 + 11*v23^2 + 
         2*(v12 + v23)*v45 - 8*v45^2)) + 
     qsq*(4*mTsq^2*(v12 + v23)^2*(3*v12^2 + 8*v12*v23 - v23^2 - 
         (v12 + v23)*v45) - v12*v23^2*(v12 - v45)*(2*v12^2 + v12*v23 + 
         v23^2 - 3*(v12 + v23)*v45 + 2*v45^2) + 
       mTsq*(-(v23*(v12 + v23)*(-7*v12^3 - 31*v12^2*v23 - 3*v12*v23^2 + 
            v23^3)) - (v12 + v23)*(2*v12^3 + 7*v12^2*v23 + 16*v12*v23^2 - 
           5*v23^3)*v45 + 2*(v12 - v23)*(v12^2 - v12*v23 + 2*v23^2)*v45^2)) + 
     qsq^3*(-2*v12^4 - 15*v12^3*v23 - 21*v12^2*v23^2 - 11*v12*v23^3 - 
       v23^4 + 2*(3*v12^3 + 19*v12^2*v23 + 22*v12*v23^2 + 5*v23^3)*v45 - 
       (6*v12^2 + 39*v12*v23 + 23*v23^2)*v45^2 + 4*(v12 + 4*v23)*v45^3 - 
       2*v45^4 + 8*mTsq^2*(13*v12^2 + 22*v12*v23 + 5*v23^2 - 
         6*(v12 + v23)*v45) + 2*mTsq*(4*v12^3 + 33*v12^2*v23 + 38*v12*v23^2 + 
         5*v23^3 - 2*(2*v12^2 + 5*v12*v23 + v23^2)*v45 - 
         2*(v12 + 7*v23)*v45^2 + 4*v45^3)) + 
     qsq^2*(-(v12*v23*(v12 + v23)*(4*v12^2 + 5*v12*v23 + 2*v23^2)) + 
       v23*(v12 + v23)*(11*v12^2 + 13*v12*v23 + v23^2)*v45 + 
       (v12^3 - 13*v12^2*v23 - 23*v12*v23^2 - 5*v23^3)*v45^2 + 
       (-2*v12^2 + 9*v12*v23 + 7*v23^2)*v45^3 + (v12 - 3*v23)*v45^4 + 
       4*mTsq^2*(v12 + v23)*(13*v12^2 + 26*v12*v23 + v23^2 - 
         6*(v12 + v23)*v45) + mTsq*(2*v12^4 + 37*v12^3*v23 + 87*v12^2*v23^2 + 
         35*v12*v23^3 - v23^4 - 2*(5*v12^3 + 9*v12^2*v23 + 21*v12*v23^2 - 
           3*v23^3)*v45 + 2*(3*v12^2 - 6*v12*v23 - 5*v23^2)*v45^2 - 
         4*(v12 - 3*v23)*v45^3))))/(2*(qsq + v23)*
    Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (4*qsq^8*v45 + 4*mTsq^2*(v12 - v23)*(v12 + v23)^3*
     (-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + v12*v23*v45) + 
    4*qsq^7*(2*mTsq*(v12 - v23 - 2*v45) + (3*(v12 + v23) - 5*v45)*v45) + 
    qsq^6*((v12 - v23)*(v12*(v12 - v23) + 8*mTsq*(4*v12 + 3*v23)) + 
      4*(-16*mTsq^2 + 3*v12^2 + 8*v12*v23 + 3*v23^2 - 
        2*mTsq*(11*v12 + 5*v23))*v45 + 16*(2*mTsq - 3*(v12 + v23))*v45^2 + 
      40*v45^3) + qsq^5*(2*(v12 - v23)*(-64*mTsq^3 + 
        v12*(v12 - v23)*(v12 + v23) - 8*mTsq^2*(3*v12 + v23) + 
        mTsq*(v12 + v23)*(23*v12 + 17*v23)) + 
      (256*mTsq^3 + v12^3 + 34*v12^2*v23 + 25*v12*v23^2 + 4*v23^3 - 
        32*mTsq^2*(3*v12 + v23) - 8*mTsq*(19*v12^2 + 23*v12*v23 + 2*v23^2))*
       v45 + 4*(48*mTsq^2 + 38*mTsq*v12 - 9*v12^2 + 26*mTsq*v23 - 
        24*v12*v23 - 9*v23^2)*v45^2 + 72*(v12 + v23)*v45^3 - 40*v45^4) + 
    qsq^4*((v12 - v23)*(-320*mTsq^3*(v12 + v23) + v12*(v12 - v23)*
         (v12^2 + 4*v12*v23 + v23^2) - 8*mTsq^2*(13*v12^2 + 22*v12*v23 + 
          5*v23^2) + 2*mTsq*(v12 + 2*v23)*(15*v12^2 + 18*v12*v23 + 
          7*v23^2)) + (512*mTsq^3*(v12 + v23) + 
        32*mTsq^2*(v12^2 - v12*v23 + 4*v23^2) - 
        4*mTsq*(25*v12^3 + 73*v12^2*v23 + 23*v12*v23^2 - 9*v23^3) + 
        v12*(-4*v12^3 + 11*v12^2*v23 + 26*v12*v23^2 + 3*v23^3))*v45 + 
      (-5*v12^3 - 62*v12^2*v23 - 53*v12*v23^2 - 8*v23^3 + 
        32*mTsq^2*(9*v12 + 7*v23) + 4*mTsq*(37*v12^2 + 96*v12*v23 + 
          11*v23^2))*v45^2 + 4*(-32*mTsq^2 + 9*v12^2 + 24*v12*v23 + 9*v23^2 - 
        2*mTsq*(9*v12 + 7*v23))*v45^3 - 16*(2*mTsq + 3*(v12 + v23))*v45^4 + 
      20*v45^5) + qsq*mTsq*(-8*mTsq^2*(v12 + v23)^4*
       (5*v12 - 5*v23 - 2*v45) + 2*mTsq*(v12 + v23)*
       (-((v12 - v23)*(v12 + v23)^2*(2*v12^2 + 17*v12*v23 + v23^2)) + 
        2*(v12 + v23)*(4*v12^3 + v12^2*v23 + 4*v12*v23^2 - v23^3)*v45 - 
        2*(3*v12^3 - 5*v12^2*v23 + 9*v12*v23^2 + v23^3)*v45^2) + 
      v12*(v12 - v23)*v23*((v12 + v23)^2*(v12^2 + v12*v23 + 2*v23^2) + 
        (v12 + v23)*(3*v12^2 - 16*v12*v23 - 7*v23^2)*v45 - 
        8*(v12^2 - 3*v12*v23 - 2*v23^2)*v45^2 + 4*(v12 - 3*v23)*v45^3)) + 
    qsq^3*(-64*mTsq^3*(v12 + v23)^2*(5*v12 - 5*v23 - 6*v45) + 
      4*mTsq^2*(-21*v12^4 - 50*v12^3*v23 + 12*v12^2*v23^2 + 50*v12*v23^3 + 
        9*v23^4 + 2*(17*v12^3 + 3*v12^2*v23 + 31*v12*v23^2 + 13*v23^3)*v45 + 
        24*(5*v12 - v23)*v23*v45^2 - 32*(v12 + v23)*v45^3) + 
      (v12 - v45)*(2*v12*(v12 - v23)^2*v23*(v12 + v23) - 
        v12^2*(v12^2 + 2*v12*v23 - 11*v23^2)*v45 + 
        (v12 + v23)*(v12^2 - 11*v12*v23 - 4*v23^2)*v45^2 + 
        4*(v12^2 + 5*v12*v23 + 3*v23^2)*v45^3 - 4*(2*v12 + 3*v23)*v45^4 + 
        4*v45^5) + mTsq*(9*v12^5 + 42*v12^4*v23 + 24*v12^3*v23^2 - 
        22*v12^2*v23^3 - 41*v12*v23^4 - 12*v23^5 - 
        2*(7*v12^4 + 98*v12^3*v23 + 68*v12^2*v23^2 - 18*v12*v23^3 - 19*v23^4)*
         v45 + 2*(5*v12^3 + 177*v12^2*v23 + 99*v12*v23^2 - 25*v23^3)*v45^2 + 
        8*(-2*v12^2 - 31*v12*v23 + v23^2)*v45^3 + 16*v45^5)) + 
    qsq^2*(-32*mTsq^3*(v12 + v23)^3*(5*v12 - 5*v23 - 4*v45) + 
      v12*(v12 - v23)^2*v23*(v12 - v45)^2*(v23 - v45) + 
      2*mTsq^2*(-((v12 - v23)*(v12 + v23)^2*(15*v12^2 + 58*v12*v23 + 
           7*v23^2)) + 2*(v12 + v23)*(21*v12^3 - 3*v12^2*v23 + 35*v12*v23^2 + 
          3*v23^3)*v45 - 4*(v12 - v23)*(9*v12^2 - 10*v12*v23 - 11*v23^2)*
         v45^2 + 16*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
      mTsq*(v12^6 + v12^5*(11*v23 + 3*v45) + 2*v12^4*(7*v23^2 - 15*v23*v45 - 
          10*v45^2) + 2*v12^3*(2*v23^3 - 53*v23^2*v45 + 41*v23*v45^2 + 
          14*v45^3) + v12^2*(-13*v23^4 + 20*v23^3*v45 + 150*v23^2*v45^2 - 
          112*v23*v45^3 - 12*v45^4) - 2*v23^2*(v23^4 - 5*v23^3*v45 + 
          13*v23^2*v45^2 - 16*v23*v45^3 + 6*v45^4) + 
        v12*v23*(-15*v23^4 + 39*v23^3*v45 - 26*v23^2*v45^2 - 76*v23*v45^3 + 
          56*v45^4))))/(4*(qsq + v23)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  ((qsq - 4*mTsq)*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
    (qsq^4*(4*mTsq + v12) + qsq^3*(-16*mTsq^2 + 
       2*mTsq*(5*v12 - v23 - 4*v45) + v12*(2*v12 + v23 - 3*v45)) + 
     mTsq*(v12 + v23)*((v12 + v23)*(v12*(v12 - 2*v23) - 2*mTsq*(v12 + v23)) - 
       v12*(v12 - 3*v23)*v45) + qsq^2*(-24*mTsq^2*(v12 + v23) + 
       v12*(v12 + 2*v23 - 3*v45)*(v12 - v45) + 
       2*mTsq*(5*v12^2 - 3*v23^2 + 2*v23*v45 + 2*v45^2 - 
         2*v12*(v23 + 4*v45))) + qsq*(-12*mTsq^2*(v12 + v23)^2 + 
       v12*(v12 - v45)^2*(v23 - v45) + 
       mTsq*(5*v12^3 - 2*v12^2*(v23 + 3*v45) - 2*v23*(v23^2 - 3*v23*v45 + 
           v45^2) + v12*(-9*v23^2 + 6*v45^2)))))/
   (4*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(4*qsq^4 + qsq^3*(-16*mTsq + 7*v12 + 5*v23 - 10*v45) + 
     qsq^2*(3*v12^2 + 8*v12*v23 + v23^2 - 4*mTsq*(7*v12 + 5*v23 - 2*v45) - 
       10*(v12 + v23)*v45 + 8*v45^2) + mTsq*(v12^3 + v23^2*(3*v23 - 10*v45) - 
       v12^2*(11*v23 + 2*v45) + v12*v23*(-9*v23 + 20*v45)) - 
     qsq*(8*mTsq*v12*(v12 + 5*v23 - 2*v45) + (v12 - v45)*
        (-(v23*(3*v12 + v23)) + (v12 + 5*v23)*v45 - 2*v45^2))))/
   ((qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq^2*(-((qsq + v12)*(qsq^3 + 2*qsq^2*(-2*mTsq + v23) - 
        mTsq*(v12 + v23)^2 + qsq*(v23^2 - 4*mTsq*(v12 + v23)))) + 
     qsq*(2*qsq^2 - v12^2 + 4*qsq*v23 + 2*v12*v23 + v23^2)*v45 + 
     qsq*(-qsq + v12 - 2*v23)*v45^2))/(2*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq^2*(qsq^3 - mTsq*(v12 + v23)^2 + 
     qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
     2*qsq^2*(2*mTsq - v12 + v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
    2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 0, 0, 0, 
  (qsq^2*(-4*qsq^4 + mTsq*(v12 + v23)^2*(v12 + 3*v23) + 
     qsq^3*(16*mTsq - 7*v12 - 5*v23 + 8*v45) - 
     qsq^2*(3*v12^2 + 8*v12*v23 + v23^2 - 4*mTsq*(5*v12 + 7*v23) - 
       6*v12*v45 - 10*v23*v45 + 4*v45^2) + 
     qsq*(8*mTsq*(v12 + v23)*(v12 + 2*v23) - (v12 - v45)*
        (3*v12*v23 + v23^2 + v12*v45 - 5*v23*v45))))/
   (2*(qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (3*qsq^2*(v12 - v23)*(qsq^3 + 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12 + v23)^2 + qsq^2*(4*mTsq + v12 + v23 - 2*v45) + 
     qsq*(v12 - v45)*(v23 - v45)))/(4*(qsq + v23)*
    (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (-3*qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^5 + 
     qsq^4*(-8*mTsq + 5*v12 + 3*v23 - 6*v45) + mTsq*(v12 + v23)^2*
      (-(v12*(v12 + v23)) + (v12 - v23)*v45) + 
     qsq^3*(4*v12^2 + 7*v12*v23 + v23^2 - 4*mTsq*(5*v12 + 3*v23 - 2*v45) - 
       9*v12*v45 - 7*v23*v45 + 6*v45^2) + 
     qsq^2*(-2*mTsq*(9*v12^2 + 12*v12*v23 + 3*v23^2 - 10*v12*v45 + 
         2*v23*v45) + (v12 - v45)*(v12^2 + 5*v12*v23 + 2*v23^2 - 
         (v12 + 5*v23)*v45 + 2*v45^2)) + 
     qsq*((v12 - v45)^2*(v23*(v12 + v23) + (v12 - v23)*v45) + 
       mTsq*(-((v12 + v23)^2*(7*v12 + v23)) + 2*(5*v12 - 3*v23)*(v12 + v23)*
          v45 + 8*(-v12 + v23)*v45^2))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(5/2)*(qsq^3 - 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12^2 - 6*v12*v23 + v23^2) + qsq^2*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq*(v12 - v45)*(v23 - v45))*(2*qsq + v12 + v23 - 2*v45))/
   (2*Sqrt[qsq - 4*mTsq]*(qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^8 + mTsq*v23*(v12 + v23)^2*
      (mTsq*(v12 + v23)^3 + v12*v23^2*(v12 + v23 - 2*v45)) + 
     qsq^7*(-8*mTsq + 6*(v12 + v23) - 10*v45) + 
     qsq^3*(-((v12 + v23)*(2*mTsq*(v12 + v23)*(2*v12^2 + 15*v12*v23 - 
            2*v23^2) + v23^2*(-3*v12^2 + 6*v12*v23 + v23^2) - 
          4*mTsq^2*(9*v12^2 + 14*v12*v23 + 17*v23^2))) + 
       2*(48*mTsq^2*v12*v23 + 2*mTsq*v12*(v12 + v23)*(v12 + 27*v23) - 
         3*(v12 - v23)*v23*(v12^2 + 3*v12*v23 + v23^2))*v45 - 
       (32*mTsq^2*(v12 + v23) - (v12 + v23)*(2*v12^2 + 18*v12*v23 - 
           7*v23^2) + 4*mTsq*(v12^2 + 20*v12*v23 + v23^2))*v45^2 - 
       2*(3*v12^2 + 10*v12*v23 + v23^2 + 2*mTsq*(v12 + v23))*v45^3 + 
       2*(4*mTsq + 3*(v12 + v23))*v45^4 - 2*v45^5) + 
     qsq^5*(2*v12^3 + 16*v12^2*v23 + 13*v12*v23^2 - v23^3 - 
       4*mTsq*(9*v12^2 + 20*v12*v23 + 9*v23^2) + 52*mTsq*(v12 + v23)*v45 - 
       2*(9*v12^2 + 26*v12*v23 + 7*v23^2)*v45 + 36*(v12 + v23)*v45^2 - 
       20*v45^3 + 16*mTsq^2*(v12 + v23 + 2*v45)) + 
     qsq^6*(6*v12^2 + 17*v12*v23 + 5*v23^2 - 24*(v12 + v23)*v45 + 20*v45^2 + 
       4*mTsq*(-7*(v12 + v23) + 4*v45)) + 
     qsq*(-(v12*v23^3*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45)) + 
       2*mTsq^2*((v12 + v23)^3*(v12^2 + 4*v12*v23 + 5*v23^2) - 
         (v12^2 - v23^2)^2*v45) + mTsq*v23*
        (v23*(v12 + v23)^2*(-v12^2 + 6*v12*v23 + v23^2) - 
         (v12 + v23)*(-v12 + 3*v23)*(-2*v12^2 + 3*v12*v23 + v23^2)*v45 + 
         2*v12*(v12^2 - 6*v12*v23 + v23^2)*v45^2)) + 
     qsq^4*(v23*(5*v12^3 + 11*v12^2*v23 - 3*v12*v23^2 - 3*v23^3) + 
       (v12 + v23)*(-4*v12^2 - 30*v12*v23 + 5*v23^2)*v45 + 
       6*(3*v12^2 + 9*v12*v23 + 2*v23^2)*v45^2 - 24*(v12 + v23)*v45^3 + 
       10*v45^4 + 8*mTsq^2*(5*v12^2 + 8*v12*v23 + 7*v23^2 + 
         6*(v12 + v23)*v45 - 4*v45^2) - 4*mTsq*(5*v12^3 + 21*v12^2*v23 + 
         20*v12*v23^2 + 4*v23^3 - (11*v12^2 + 36*v12*v23 + 11*v23^2)*v45 + 
         5*(v12 + v23)*v45^2 + 4*v45^3)) + 
     qsq^2*(2*mTsq^2*((v12 + v23)^2*(7*v12^2 + 14*v12*v23 + 19*v23^2) - 
         2*(v12 - 3*v23)*(3*v12 - v23)*(v12 + v23)*v45 + 
         4*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
       mTsq*(v23*(v12 + v23)*(-6*v12^3 - 11*v12^2*v23 + 8*v12*v23^2 + 
           5*v23^3) - 4*(v12^4 - 5*v12^3*v23 - 16*v12^2*v23^2 - 3*v12*v23^3 + 
           3*v23^4)*v45 + 4*(v12 + v23)*(2*v12^2 - 11*v12*v23 + 2*v23^2)*
          v45^2 - 4*(v12^2 - 4*v12*v23 + v23^2)*v45^3) + 
       v23*(-(v12*v23^2*(v12^2 + 5*v12*v23 + 2*v23^2)) + 
         v23*(v12 + v23)*(-v12^2 + 9*v12*v23 + v23^2)*v45 + 
         (v12 - 3*v23)*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 
         (2*v12 - 3*v23)*(v12 + v23)*v45^3 + (v12 - v23)*v45^4))))/
   (2*(qsq + v23)*(4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -((qsq^(5/2)*(qsq^3 + qsq*(-8*mTsq*v12 + (v12 - v45)^2) - 
      2*qsq^2*(2*mTsq - v12 + v45) + mTsq*(-3*v12^2 - 2*v12*v23 + v23^2 + 
        4*v12*v45 - 4*v23*v45)))/(Sqrt[qsq - 4*mTsq]*
     (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
        2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2))))), 0, 
  (qsq^(5/2)*((v12 - v23)*(qsq^3 + qsq*v12*v23 - 4*qsq*mTsq*(v12 + v23) - 
       mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23)) + 
     (2*qsq^3 + 2*mTsq*(v12 - 3*v23)*(v12 + v23) + 
       2*qsq^2*(-4*mTsq + v12 + v23) + qsq*(v12^2 + v23*(-16*mTsq + v23)))*
      v45 - qsq*(4*qsq + 3*v12 + v23)*v45^2 + 2*qsq*v45^3))/
   (Sqrt[qsq - 4*mTsq]*(qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^7 + 2*qsq^6*(4*mTsq + 5*v12 + 3*v23 - 5*v45) + 
     mTsq*(v12 + v23)^3*(-2*mTsq*(v12 + v23)^2 - v12*(v23 - v45)*
        (v12 + 2*v23 - v45) + 4*mTsq*v12*v45) + 
     qsq^5*(-64*mTsq^2 + 16*mTsq*v12 + 17*v12^2 + 27*v12*v23 + 6*v23^2 - 
       8*(4*mTsq + 5*v12 + 3*v23)*v45 + 20*v45^2) + 
     qsq*(v12*(v12 - v45)^2*(v23 - v45)*(3*v23*(v12 + v23) + 
         (v12 - 3*v23)*v45) + 4*mTsq^2*(v12 + v23)*(-5*(v12 + v23)^3 + 
         2*(v12 + v23)*(5*v12 + v23)*v45 + 2*(-3*v12 + v23)*v45^2) + 
       mTsq*(-((v12 + v23)^2*(v12^3 + 8*v12^2*v23 + 17*v12*v23^2 + 
            2*v23^3)) + 2*(v12 + v23)*(5*v12^3 + 14*v12^2*v23 + 
           10*v12*v23^2 + 3*v23^3)*v45 - 2*(7*v12^3 + 11*v12^2*v23 - 
           3*v12*v23^2 + v23^3)*v45^2 + 2*(v12 - v23)*(5*v12 + v23)*v45^3)) - 
     2*qsq^4*(-6*v12^3 + 16*mTsq^2*(5*(v12 + v23) - 3*v45) - 
       6*v12*(2*v23 - 5*v45)*(v23 - v45) + v12^2*(-21*v23 + 25*v45) - 
       (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2) + 
       mTsq*(-3*v12^2 + 15*v23^2 + 8*v23*v45 - 24*v45^2 + 
         8*v12*(v23 + 3*v45))) + qsq^3*(3*v12^4 + v12^3*(27*v23 - 22*v45) - 
       2*(2*v23 - 5*v45)*(v23 - v45)^2*v45 - 
       32*mTsq^2*(5*(v12 + v23)^2 - 2*(3*v12 + 2*v23)*v45 + v45^2) + 
       v12^2*(33*v23^2 - 92*v23*v45 + 48*v45^2) + 
       v12*(7*v23^3 - 54*v23^2*v45 + 90*v23*v45^2 - 40*v45^3) - 
       2*mTsq*(3*v12^3 + v12^2*(19*v23 - 3*v45) + 
         v12*(41*v23^2 + 4*v23*v45 - 24*v45^2) + (v23 - v45)*
          (17*v23^2 - 16*v45^2))) + 
     qsq^2*(8*mTsq^2*(-10*(v12 + v23)^3 + (v12 + v23)*(17*v12 + 7*v23)*v45 - 
         8*v12*v45^2) + mTsq*(-5*v12^4 - 31*v12^3*v23 - 81*v12^2*v23^2 - 
         69*v12*v23^3 - 14*v23^4 + 4*(v12 + v23)*(7*v12^2 + 6*v12*v23 + 
           7*v23^2)*v45 - 2*(11*v12^2 - 16*v12*v23 + v23^2)*v45^2 - 
         16*(v12 + v23)*v45^3 + 8*v45^4) + 2*(v12 - v45)*
        (v12^3*(3*v23 - v45) - (v23 - v45)^3*v45 + 
         v12^2*(9*v23^2 - 14*v23*v45 + 3*v45^2) + v12*(v23 - v45)*
          (4*v23^2 - 11*v23*v45 + 4*v45^2)))))/
   (2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^7 - 2*qsq^6*(4*mTsq + 5*v12 + 3*v23 - 5*v45) + 
     qsq^5*(64*mTsq^2 - 16*mTsq*v12 - 17*v12^2 - 27*v12*v23 - 6*v23^2 + 
       8*(4*mTsq + 5*v12 + 3*v23)*v45 - 20*v45^2) + 
     mTsq*(v12 + v23)^3*(v12*(v23 - v45)*(v12 + 2*v23 - v45) + 
       2*mTsq*((v12 + v23)^2 - 2*v12*v45)) + 
     qsq*(v12*(v12 - v45)^2*(-v23 + v45)*(3*v23*(v12 + v23) + 
         (v12 - 3*v23)*v45) + 4*mTsq^2*(v12 + v23)*(5*(v12 + v23)^3 - 
         2*(v12 + v23)*(5*v12 + v23)*v45 + 2*(3*v12 - v23)*v45^2) + 
       mTsq*((v12 + v23)^2*(v12^3 + 8*v12^2*v23 + 17*v12*v23^2 + 2*v23^3) - 
         2*(v12 + v23)*(5*v12^3 + 14*v12^2*v23 + 10*v12*v23^2 + 3*v23^3)*
          v45 + 2*(7*v12^3 + 11*v12^2*v23 - 3*v12*v23^2 + v23^3)*v45^2 - 
         2*(v12 - v23)*(5*v12 + v23)*v45^3)) + 
     2*qsq^4*(-6*v12^3 + 16*mTsq^2*(5*(v12 + v23) - 3*v45) - 
       6*v12*(2*v23 - 5*v45)*(v23 - v45) + v12^2*(-21*v23 + 25*v45) - 
       (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2) + 
       mTsq*(-3*v12^2 + 15*v23^2 + 8*v23*v45 - 24*v45^2 + 
         8*v12*(v23 + 3*v45))) + qsq^3*(-3*v12^4 + 2*(2*v23 - 5*v45)*
        (v23 - v45)^2*v45 + v12^3*(-27*v23 + 22*v45) + 
       v12^2*(-33*v23^2 + 92*v23*v45 - 48*v45^2) + 
       32*mTsq^2*(5*(v12 + v23)^2 - 2*(3*v12 + 2*v23)*v45 + v45^2) + 
       v12*(-7*v23^3 + 54*v23^2*v45 - 90*v23*v45^2 + 40*v45^3) + 
       mTsq*(6*v12^3 + v12^2*(38*v23 - 6*v45) + v12*(82*v23^2 + 8*v23*v45 - 
           48*v45^2) + 2*(v23 - v45)*(17*v23^2 - 16*v45^2))) + 
     qsq^2*(8*mTsq^2*(10*(v12 + v23)^3 - (v12 + v23)*(17*v12 + 7*v23)*v45 + 
         8*v12*v45^2) + mTsq*(5*v12^4 + 31*v12^3*v23 + 81*v12^2*v23^2 + 
         69*v12*v23^3 + 14*v23^4 - 4*(v12 + v23)*(7*v12^2 + 6*v12*v23 + 
           7*v23^2)*v45 + 2*(11*v12^2 - 16*v12*v23 + v23^2)*v45^2 + 
         16*(v12 + v23)*v45^3 - 8*v45^4) + 2*(v12 - v45)*
        ((v23 - v45)^3*v45 + v12^3*(-3*v23 + v45) + 
         v12^2*(-9*v23^2 + 14*v23*v45 - 3*v45^2) - v12*(v23 - v45)*
          (4*v23^2 - 11*v23*v45 + 4*v45^2)))))/
   (2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-4*qsq^2*(qsq^3 - mTsq*(v12 + v23)^2 + 
     qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
     2*qsq^2*(2*mTsq - v12 + v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
    2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^5 + mTsq*v12*(v12 + v23)^3 + 
     qsq^4*(8*mTsq - 2*v12 - 6*v23 + 6*v45) + 
     qsq^3*(v12^2 - 6*(v23 - v45)^2 + 8*mTsq*(3*v12 + v23 - v45) + 
       v12*(-7*v23 + 4*v45)) + qsq^2*(v12^3 - 2*(v23 - v45)^3 - 
       2*v12^2*v45 + 2*mTsq*(11*v12^2 + 12*v12*v23 + v23^2 - 8*v12*v45) + 
       v12*(-7*v23^2 + 10*v23*v45 - 2*v45^2)) + 
     qsq*(2*mTsq*(v12 + v23)*(4*v12^2 + 4*v12*v23 - 3*v12*v45 + v23*v45) + 
       v12*(v23 - v45)*(v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^5 - mTsq*v12*(v12 + v23)^3 + 2*qsq^4*(-4*mTsq + v12 + 3*v23 - 
       3*v45) - qsq^3*(v12^2 - 6*(v23 - v45)^2 + 
       8*mTsq*(3*v12 + v23 - v45) + v12*(-7*v23 + 4*v45)) - 
     qsq^2*(v12^3 - 2*(v23 - v45)^3 - 2*v12^2*v45 + 
       2*mTsq*(11*v12^2 + 12*v12*v23 + v23^2 - 8*v12*v45) + 
       v12*(-7*v23^2 + 10*v23*v45 - 2*v45^2)) + 
     qsq*(-2*mTsq*(v12 + v23)*(4*v12^2 + 4*v12*v23 - 3*v12*v45 + v23*v45) + 
       v12*(v23 - v45)*(-v12^2 + v23*(2*v23 - 3*v45) + v12*(v23 + v45)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (4*qsq^2*(qsq^3 - mTsq*(v12 + v23)^2 + 
     qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
     2*qsq^2*(2*mTsq - v12 + v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
    2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^4*(4*mTsq + v12) + qsq^3*(-16*mTsq^2 + 
       2*mTsq*(5*v12 - v23 - 4*v45) + v12*(2*v12 + v23 - 3*v45)) + 
     mTsq*(v12 + v23)*((v12 + v23)*(v12*(v12 - 2*v23) - 2*mTsq*(v12 + v23)) - 
       v12*(v12 - 3*v23)*v45) + qsq^2*(-24*mTsq^2*(v12 + v23) + 
       v12*(v12 + 2*v23 - 3*v45)*(v12 - v45) + 
       2*mTsq*(5*v12^2 - 3*v23^2 + 2*v23*v45 + 2*v45^2 - 
         2*v12*(v23 + 4*v45))) + qsq*(-12*mTsq^2*(v12 + v23)^2 + 
       v12*(v12 - v45)^2*(v23 - v45) + 
       mTsq*(5*v12^3 - 2*v12^2*(v23 + 3*v45) - 2*v23*(v23^2 - 3*v23*v45 + 
           v45^2) + v12*(-9*v23^2 + 6*v45^2)))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -((qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^8 + mTsq*v23*(v12 + v23)^2*
       (mTsq*(v12 + v23)^3 + v12*v23^2*(v12 + v23 - 2*v45)) + 
      qsq^7*(-8*mTsq + 6*(v12 + v23) - 10*v45) + 
      qsq^3*(-((v12 + v23)*(2*mTsq*(v12 + v23)*(2*v12^2 + 15*v12*v23 - 
             2*v23^2) + v23^2*(-3*v12^2 + 6*v12*v23 + v23^2) - 
           4*mTsq^2*(9*v12^2 + 14*v12*v23 + 17*v23^2))) + 
        2*(48*mTsq^2*v12*v23 + 2*mTsq*v12*(v12 + v23)*(v12 + 27*v23) - 
          3*(v12 - v23)*v23*(v12^2 + 3*v12*v23 + v23^2))*v45 - 
        (32*mTsq^2*(v12 + v23) - (v12 + v23)*(2*v12^2 + 18*v12*v23 - 
            7*v23^2) + 4*mTsq*(v12^2 + 20*v12*v23 + v23^2))*v45^2 - 
        2*(3*v12^2 + 10*v12*v23 + v23^2 + 2*mTsq*(v12 + v23))*v45^3 + 
        2*(4*mTsq + 3*(v12 + v23))*v45^4 - 2*v45^5) + 
      qsq^5*(2*v12^3 + 16*v12^2*v23 + 13*v12*v23^2 - v23^3 - 
        4*mTsq*(9*v12^2 + 20*v12*v23 + 9*v23^2) + 52*mTsq*(v12 + v23)*v45 - 
        2*(9*v12^2 + 26*v12*v23 + 7*v23^2)*v45 + 36*(v12 + v23)*v45^2 - 
        20*v45^3 + 16*mTsq^2*(v12 + v23 + 2*v45)) + 
      qsq^6*(6*v12^2 + 17*v12*v23 + 5*v23^2 - 24*(v12 + v23)*v45 + 
        20*v45^2 + 4*mTsq*(-7*(v12 + v23) + 4*v45)) + 
      qsq*(-(v12*v23^3*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45)) + 
        2*mTsq^2*((v12 + v23)^3*(v12^2 + 4*v12*v23 + 5*v23^2) - 
          (v12^2 - v23^2)^2*v45) + mTsq*v23*(v23*(v12 + v23)^2*
           (-v12^2 + 6*v12*v23 + v23^2) - (v12 + v23)*(-v12 + 3*v23)*
           (-2*v12^2 + 3*v12*v23 + v23^2)*v45 + 2*v12*(v12^2 - 6*v12*v23 + 
            v23^2)*v45^2)) + qsq^4*(v23*(5*v12^3 + 11*v12^2*v23 - 
          3*v12*v23^2 - 3*v23^3) + (v12 + v23)*(-4*v12^2 - 30*v12*v23 + 
          5*v23^2)*v45 + 6*(3*v12^2 + 9*v12*v23 + 2*v23^2)*v45^2 - 
        24*(v12 + v23)*v45^3 + 10*v45^4 + 8*mTsq^2*(5*v12^2 + 8*v12*v23 + 
          7*v23^2 + 6*(v12 + v23)*v45 - 4*v45^2) - 
        4*mTsq*(5*v12^3 + 21*v12^2*v23 + 20*v12*v23^2 + 4*v23^3 - 
          (11*v12^2 + 36*v12*v23 + 11*v23^2)*v45 + 5*(v12 + v23)*v45^2 + 
          4*v45^3)) + qsq^2*(2*mTsq^2*((v12 + v23)^2*(7*v12^2 + 14*v12*v23 + 
            19*v23^2) - 2*(v12 - 3*v23)*(3*v12 - v23)*(v12 + v23)*v45 + 
          4*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
        mTsq*(v23*(v12 + v23)*(-6*v12^3 - 11*v12^2*v23 + 8*v12*v23^2 + 
            5*v23^3) - 4*(v12^4 - 5*v12^3*v23 - 16*v12^2*v23^2 - 
            3*v12*v23^3 + 3*v23^4)*v45 + 4*(v12 + v23)*
           (2*v12^2 - 11*v12*v23 + 2*v23^2)*v45^2 - 
          4*(v12^2 - 4*v12*v23 + v23^2)*v45^3) + 
        v23*(-(v12*v23^2*(v12^2 + 5*v12*v23 + 2*v23^2)) + 
          v23*(v12 + v23)*(-v12^2 + 9*v12*v23 + v23^2)*v45 + 
          (v12 - 3*v23)*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 
          (2*v12 - 3*v23)*(v12 + v23)*v45^3 + (v12 - v23)*v45^4))))/
    ((qsq + v23)*(4*qsq*mTsq - v23^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2))))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^5 + 
     qsq^4*(-8*mTsq + 5*v12 + 3*v23 - 6*v45) + mTsq*(v12 + v23)^2*
      (-(v12*(v12 + v23)) + (v12 - v23)*v45) + 
     qsq^3*(4*v12^2 + 7*v12*v23 + v23^2 - 4*mTsq*(5*v12 + 3*v23 - 2*v45) - 
       9*v12*v45 - 7*v23*v45 + 6*v45^2) + 
     qsq^2*(-2*mTsq*(9*v12^2 + 12*v12*v23 + 3*v23^2 - 10*v12*v45 + 
         2*v23*v45) + (v12 - v45)*(v12^2 + 5*v12*v23 + 2*v23^2 - 
         (v12 + 5*v23)*v45 + 2*v45^2)) + 
     qsq*((v12 - v45)^2*(v23*(v12 + v23) + (v12 - v23)*v45) + 
       mTsq*(-((v12 + v23)^2*(7*v12 + v23)) + 2*(5*v12 - 3*v23)*(v12 + v23)*
          v45 + 8*(-v12 + v23)*v45^2))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
     (qsq^6*(-8*mTsq - 3*v12 + v23 - 2*v45) + 
      qsq^5*(32*mTsq^2 - 8*v12^2 - 5*v12*v23 + 3*v23^2 - 
        8*mTsq*(3*v12 + v23 - 3*v45) + 4*v12*v45 - 8*v23*v45 + 8*v45^2) + 
      mTsq*(v12 + v23)^3*(v12*v23^2 + mTsq*((v12 + v23)^2 + 
          2*(-v12 + v23)*v45)) + qsq^3*(-2*v12^4 + v12^3*(-15*v23 + 6*v45) + 
        v12^2*v23*(-9*v23 + 22*v45) + 16*mTsq^2*(5*(v12 + v23)^2 + 
          2*(-v12 + v23)*v45 - 2*v45^2) + v12*(5*v23^3 - 6*v23^2*v45 + 
          9*v23*v45^2 - 12*v45^3) + (v23 - v45)*(v23^3 - 5*v23^2*v45 + 
          8*v23*v45^2 - 8*v45^3) - 4*mTsq*(3*v12^3 + 6*v12^2*v23 - 
          5*v12*v23^2 - 4*v23^3 - (7*v12^2 + 26*v12*v23 + 3*v23^2)*v45 + 
          2*(3*v12 + 5*v23)*v45^2 + 2*v45^3)) + 
      qsq^2*(-4*v12^4*v23 + v12^3*(-9*v23^2 + 11*v23*v45 + v45^2) - 
        (v23 - v45)^2*v45*(v23^2 - v23*v45 + 2*v45^2) + 
        8*mTsq^2*(5*(v12 + v23)^3 - 5*(v12 - v23)*(v12 + v23)*v45 - 
          8*v23*v45^2) + v12^2*(v23^3 + 10*v23^2*v45 - 5*v23*v45^2 - 
          4*v45^3) + v12*(2*v23^4 - 6*v23^3*v45 + 5*v23^2*v45^2 - 
          7*v23*v45^3 + 5*v45^4) + mTsq*(-2*v12^4 - 9*v12^3*v23 + 
          15*v12^2*v23^2 + 29*v12*v23^3 + 7*v23^4 - 2*(v12 + v23)*
           (v12^2 - 28*v12*v23 + 3*v23^2)*v45 + 2*(5*v12^2 - 38*v12*v23 - 
            7*v23^2)*v45^2 + 8*(-v12 + v23)*v45^3 + 8*v45^4)) + 
      qsq*(2*mTsq^2*(v12 + v23)*(5*(v12 + v23)^3 - 8*(v12 - v23)*(v12 + v23)*
           v45 + 4*(v12 - 3*v23)*v45^2) + 
        mTsq*(v23*(v12 + v23)^2*(-v12^2 + 8*v12*v23 + v23^2) - 
          (v12 + v23)*(2*v12^3 - 7*v12^2*v23 - 10*v12*v23^2 + 3*v23^3)*v45 + 
          2*(3*v12^3 - 5*v12^2*v23 - 15*v12*v23^2 + v23^3)*v45^2 - 
          4*v12*(v12 - 3*v23)*v45^3) - v12*v23^2*(v12 - v45)*
         (2*v12^2 + v12*(v23 - 3*v45) + v23*(-v23 + v45))) + 
      qsq^4*(-7*v12^3 - 17*v12^2*v23 + v12*v23^2 + 3*v23^3 + 
        80*mTsq^2*(v12 + v23) + (12*v12^2 + 3*v12*v23 - 11*v23^2)*v45 + 
        6*(v12 + 3*v23)*v45^2 - 12*v45^3 + 2*mTsq*(-13*v12^2 + 5*v23^2 + 
          20*v23*v45 - 8*v45^2 + 4*v12*(-3*v23 + 7*v45)))))/
    ((qsq + v23)*Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/4*(qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
     (qsq^4*(4*mTsq + v12) + qsq^3*(-16*mTsq^2 + 
        2*mTsq*(5*v12 - v23 - 4*v45) + v12*(2*v12 + v23 - 3*v45)) + 
      mTsq*(v12 + v23)*((v12 + v23)*(v12*(v12 - 2*v23) - 
          2*mTsq*(v12 + v23)) - v12*(v12 - 3*v23)*v45) + 
      qsq^2*(-24*mTsq^2*(v12 + v23) + v12*(v12 + 2*v23 - 3*v45)*
         (v12 - v45) + 2*mTsq*(5*v12^2 - 3*v23^2 + 2*v23*v45 + 2*v45^2 - 
          2*v12*(v23 + 4*v45))) + qsq*(-12*mTsq^2*(v12 + v23)^2 + 
        v12*(v12 - v45)^2*(v23 - v45) + 
        mTsq*(5*v12^3 - 2*v12^2*(v23 + 3*v45) - 2*v23*(v23^2 - 3*v23*v45 + 
            v45^2) + v12*(-9*v23^2 + 6*v45^2)))))/
    ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/4*(4*mTsq^2*(mTsq*(v12 + v23)^6 + v12*v23^2*(v12 + v23)^3*
        (v12 + v23 - 2*v45)) + 4*qsq^8*(4*mTsq + v12 - v45) - 
     4*qsq^7*(32*mTsq^2 - 8*mTsq*(v12 + v23) - (3*(v12 + v23) - 5*v45)*
        (v12 - v45) + 12*mTsq*v45) + 
     qsq^6*(256*mTsq^3 + v12*(13*v12^2 + 34*v12*v23 + 13*v23^2) - 
       64*mTsq^2*(6*v12 + 5*v23 - 5*v45) - 12*(5*v12^2 + 7*v12*v23 + v23^2)*
        v45 + 8*(11*v12 + 6*v23)*v45^2 - 40*v45^3 + 
       8*mTsq*(v12^2 + 4*v12*v23 + v23^2 - 7*v12*v45 - 5*v23*v45 + 
         8*v45^2)) + qsq^4*(v12^5 + 64*mTsq^3*(v12 + v23)*
        (15*(v12 + v23) - 8*v45) + 2*v12^4*(7*v23 - 6*v45) + 
       4*(2*v23 - 5*v45)*(v23 - v45)^2*v45^2 + 
       v12^3*(30*v23^2 - 89*v23*v45 + 47*v45^2) + 
       2*v12^2*(7*v23^3 - 55*v23^2*v45 + 97*v23*v45^2 - 42*v45^3) - 
       8*mTsq^2*(35*v12^3 + 99*v12^2*v23 + 57*v12*v23^2 + 9*v23^3 - 
         4*(17*v12^2 + 41*v12*v23 + 8*v23^2)*v45 + 4*(17*v12 + 15*v23)*
          v45^2 - 16*v45^3) - 2*mTsq*(5*v12^4 + 59*v12^3*v23 + 
         81*v12^2*v23^2 + 41*v12*v23^3 + 14*v23^4 - 
         2*(13*v12^3 + 79*v12^2*v23 + 71*v12*v23^2 + 29*v23^3)*v45 + 
         2*(11*v12^2 + 52*v12*v23 + 33*v23^2)*v45^2 + 4*(5*v12 - v23)*v45^3 - 
         24*v45^4) + v12*(v23^4 - 25*v23^3*v45 + 119*v23^2*v45^2 - 
         168*v23*v45^3 + 68*v45^4)) - 
     qsq^5*(-2*v12*(v12 + v23)*(3*v12^2 + 14*v12*v23 + 3*v23^2) - 
       256*mTsq^3*(3*(v12 + v23) - v45) + (43*v12^3 + 142*v12^2*v23 + 
         75*v12*v23^2 + 4*v23^3)*v45 - 4*(27*v12^2 + 46*v12*v23 + 9*v23^2)*
        v45^2 + 8*(14*v12 + 9*v23)*v45^3 - 40*v45^4 + 
       16*mTsq^2*(29*v12^2 + 50*v12*v23 + 17*v23^2 - 46*v12*v45 - 
         38*v23*v45 + 20*v45^2) + 2*mTsq*(9*v12^3 + 13*v23^3 + 
         5*v12^2*(7*v23 - 4*v45) - 40*v23^2*v45 + 4*v23*v45^2 + 32*v45^3 + 
         v12*(v23 - 2*v45)*(23*v23 + 10*v45))) + 
     qsq*mTsq*(16*mTsq^2*(v12 + v23)^4*(3*(v12 + v23) - v45) + 
       2*mTsq*(v12 + v23)*(v23*(v12 + v23)^2*(-3*v12^2 + 18*v12*v23 + 
           v23^2) - 6*(v12 + v23)*(v12^3 - 3*v12^2*v23 + 5*v12*v23^2 + v23^3)*
          v45 + 2*(-3*v12 + v23)*(-v12^2 + 4*v12*v23 + v23^2)*v45^2) + 
       v12*v23*(v12 + v23 - 2*v45)*(v12^4 - v12^3*(7*v23 + 3*v45) + 
         v23^2*(-2*v23^2 + 3*v23*v45 - 2*v45^2) + 
         v12^2*(-7*v23^2 + 21*v23*v45 + 2*v45^2) - 
         v12*v23*(v23^2 - 11*v23*v45 + 16*v45^2))) + 
     qsq^3*(128*mTsq^3*(v12 + v23)^2*(5*(v12 + v23) - 3*v45) + 
       4*mTsq^2*(-21*v12^4 - 94*v12^3*v23 - 64*v12^2*v23^2 + 14*v12*v23^3 + 
         5*v23^4 + 2*(13*v12^3 + 115*v12^2*v23 + 59*v12*v23^2 - 11*v23^3)*
          v45 - 8*(5*v12^2 + 29*v12*v23 + 2*v23^2)*v45^2 + 
         32*(v12 + v23)*v45^3) + (v12 - v45)*(2*v12*v23*(v12 + v23)*
          (v12^2 + 4*v12*v23 + v23^2) - v12*(v12^3 + 18*v12^2*v23 + 
           45*v12*v23^2 + 20*v23^3)*v45 + (5*v12^3 + 50*v12^2*v23 + 
           53*v12*v23^2 + 4*v23^3)*v45^2 - 12*(v12^2 + 4*v12*v23 + v23^2)*
          v45^3 + 12*(v12 + v23)*v45^4 - 4*v45^5) + 
       mTsq*(v12^5 + 2*v12^4*(-27*v23 + v45) + 
         2*v12^3*(-80*v23^2 + 114*v23*v45 + 5*v45^2) - 
         2*v12^2*(55*v23^3 - 212*v23^2*v45 + 163*v23*v45^2 + 8*v45^3) - 
         2*(v23 - v45)*(6*v23^4 - 21*v23^3*v45 + 16*v23^2*v45^2 - 
           4*v23*v45^3 - 8*v45^4) + v12*(-49*v23^4 + 204*v23^3*v45 - 
           314*v23^2*v45^2 + 136*v23*v45^3 + 24*v45^4))) - 
     qsq^2*(-16*mTsq^3*(v12 + v23)^3*(15*(v12 + v23) - 8*v45) - 
       v12*v23*(v12 + v23 - 2*v45)^2*(v12 - v45)^2*(v23 - v45) + 
       2*mTsq^2*((v12 + v23)^2*(5*v12^3 + 31*v12^2*v23 - 53*v12*v23^2 - 
           7*v23^3) + 2*(v12 + v23)*(9*v12^3 - 67*v12^2*v23 + 15*v12*v23^2 + 
           19*v23^3)*v45 - 4*(5*v12^3 - 47*v12^2*v23 - 29*v12*v23^2 + 
           7*v23^3)*v45^2 + 16*(v12^2 - 6*v12*v23 + v23^2)*v45^3) + 
       mTsq*(-v12^6 + 5*v12^5*(v23 + v45) + v12^4*(58*v23^2 - 34*v23*v45 - 
           20*v45^2) + v12^3*(68*v23^3 - 222*v23^2*v45 + 86*v23*v45^2 + 
           28*v45^3) + v12^2*(29*v23^4 - 164*v23^3*v45 + 274*v23^2*v45^2 - 
           96*v23*v45^3 - 12*v45^4) + v12*v23*(15*v23^4 - 55*v23^3*v45 + 
           98*v23^2*v45^2 - 92*v23*v45^3 + 32*v45^4) + 
         2*(v23^6 - 5*v23^5*v45 + 5*v23^4*v45^2 - 2*v23^2*v45^4))))/
    ((qsq + v23)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(-2*qsq^4 - mTsq*(v12 - 3*v23)*(v12 + v23)^2 + 
     qsq^3*(8*mTsq - 5*v12 - v23 + 4*v45) + 
     qsq^2*(-3*v12^2 - 4*v12*v23 + v23^2 + 4*mTsq*(v12 + 5*v23) + 
       6*v12*v45 + 2*v23*v45 - 2*v45^2) + 
     qsq*(-2*mTsq*(v12 - 7*v23)*(v12 + v23) + (v12 - v45)*
        (v12*(-3*v23 + v45) + v23*(v23 + v45)))))/
   ((qsq + v23)*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*qsq + v12 + 3*v23 - 2*v45)/(4*qsq*(qsq + v23)), 
  -1/4*((qsq - 4*mTsq)*(2*qsq - v12 + 3*v23))/(qsq^2*(qsq + v23)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^4 + qsq^2*(v12^2 + v12*(11*v23 - 6*v45) + 
       4*mTsq*(v12 + 5*v23 - 2*v45) + 6*(v23 - v45)^2) + 
     qsq^3*(8*mTsq + 4*v12 + 6*v23 - 6*v45) + 16*mTsq^2*(v12 + v23)*v45 + 
     2*mTsq*(-v12^3 + v12^2*v23 + 3*v12*v23^2 + v23^3 + 
       2*v12*(v12 + 3*v23)*v45 - 2*(3*v12 + v23)*v45^2) - 
     v12*(v23 - v45)*(v12^2 - 2*v23^2 + v23*v45 + 2*v45^2 - 
       3*v12*(v23 + v45)) + qsq*(-v12^3 + v12*v23*(9*v23 - 10*v45) + 
       2*(v23 - v45)^3 + 32*mTsq^2*v45 + 2*v12^2*(2*v23 + v45) - 
       4*mTsq*(v12^2 - 4*v12*(v23 + v45) + v23*(-3*v23 + 2*v45)))))/
   (4*qsq*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/4*((qsq - 4*mTsq)*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (2*qsq^4 + 2*qsq^3*(8*mTsq + 3*(v12 + v23 - v45)) + 
      qsq^2*(5*v12^2 + v12*(13*v23 - 12*v45) + 6*(v23 - v45)^2 + 
        24*mTsq*(v12 + v23 - v45)) + (v12 + v23)*
       (v12*(v23 - v45)*(v12 + 2*v23 - v45) + 
        2*mTsq*((v12 + v23)^2 - 2*v12*v45)) + 
      qsq*(v12^3 + v12^2*(8*v23 - 6*v45) + 2*(v23 - v45)^3 + 
        4*mTsq*(3*(v12 + v23)^2 - 4*(v12 + v23)*v45 + 2*v45^2) + 
        v12*(9*v23^2 - 14*v23*v45 + 6*v45^2))))/
    (qsq^2*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((2*qsq^2 + 4*mTsq*(v12 + v23) + v12*(v12 + 3*v23 - 2*v45) + 
     2*qsq*(4*mTsq + 2*v12 + v23 - v45))*
    Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45])/
   (4*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  ((qsq - 4*mTsq)*(2*qsq^2 + v12*(v12 + v23) + 2*qsq*(v12 + v23 - v45))*
    Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45])/
   (4*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^9*(mTsq - v15)*(2*mTsq - v34) + 
    qsq^8*(8*mTsq^3 + mTsq^2*(11*v12 - 10*v15 + 9*v23 - 10*v34 - 6*v45) + 
      v15*v34*(4*v12 - 3*v15 + 4*v23 - 2*v34 - 5*v45) + 
      mTsq*(6*v15^2 - 4*v23*v34 - v12*(9*v15 + 5*v34) + 3*v34*(v34 + v45) + 
        9*v15*(-v23 + v34 + v45))) + 
    qsq^7*(8*mTsq^3*(4*v12 - v15 + 4*v23 - 3*v34 - v45) + 
      v15*v34*(5*v12^2 + 2*v15^2 + 6*v23^2 - 8*v23*v34 + v34^2 - 16*v23*v45 + 
        9*v34*v45 + 10*v45^2 - 2*v12*(7*v15 - 8*v23 + 3*v34 + 8*v45) + 
        v15*(-7*v23 + 5*v34 + 15*v45)) + mTsq^2*(24*v12^2 + 20*v15^2 - 
        34*v15*v23 + 16*v23^2 - 42*v23*v34 + 20*v34^2 - 21*v23*v45 + 
        24*v34*v45 + 6*v45^2 + 24*v15*(v34 + v45) - 
        v12*(40*v15 - 48*v23 + 40*v34 + 27*v45)) - 
      mTsq*(6*v15^3 + 3*v12^2*(5*v15 + 3*v34) + 
        v15^2*(-20*v23 + 15*v34 + 26*v45) + 2*v15*(8*(v23 - v34)^2 - 
          16*v23*v45 + 15*v34*v45 + 8*v45^2) + 
        v34*(6*v23^2 + 3*v34^2 + 10*v34*v45 + 2*v45^2 - 
          2*v23*(6*v34 + 5*v45)) - v12*(28*v15^2 + 
          v34*(-20*v23 + 12*v34 + 11*v45) + v15*(-39*v23 + 32*v34 + 
            34*v45)))) + qsq^6*(32*mTsq^4*v45 + 
      4*mTsq^3*(12*v12^2 - 13*v12*v15 - 4*v15^2 + 32*v12*v23 - v15*v23 + 
        12*v23^2 - 21*v12*v34 + 4*v15*v34 - 21*v23*v34 + 8*v34^2 - 
        2*(v12 + v15 + 3*v23 - 3*v34)*v45 - 2*v45^2) + 
      v15*v34*(v12^3 + 2*v15^2*(v23 - v34 - 4*v45) - 
        2*v12^2*(12*v15 - 11*v23 + 2*v34 + 7*v45) + 2*(v23 - v45)*
         (2*v23^2 - 6*v23*v34 + 2*v34^2 - 7*v23*v45 + 8*v34*v45 + 5*v45^2) - 
        v15*(5*v23^2 - 13*v23*v34 + 2*v34^2 - 28*v23*v45 + 20*v34*v45 + 
          30*v45^2) + v12*(10*v15^2 + 23*v23^2 + (2*v34 + 3*v45)*
           (v34 + 8*v45) - 3*v23*(8*v34 + 17*v45) + 
          v15*(-31*v23 + 17*v34 + 58*v45))) + 
      mTsq^2*(26*v12^3 - 2*(10*v15^3 - 7*v23^3 + 32*v23^2*v34 - 
          39*v23*v34^2 + 10*v34^3 + v15^2*(-25*v23 + 6*v34) + 
          2*v15*(10*v23^2 - 14*v23*v34 + 7*v34^2)) - 
        (66*v15^2 - 58*v15*v23 + 27*v23^2 + 48*v15*v34 - 92*v23*v34 + 
          38*v34^2)*v45 + (-8*v15 + 15*v23 - 16*v34)*v45^2 - 2*v45^3 - 
        v12^2*(71*v15 - 102*v23 + 59*v34 + 46*v45) + 
        v12*(62*v15^2 + 82*v23^2 - 171*v23*v34 + 58*v34^2 - 91*v23*v45 + 
          64*v34*v45 + 21*v45^2 + v15*(-127*v23 + 96*v34 + 70*v45))) + 
      mTsq*(2*v15^4 - v12^3*(11*v15 + 6*v34) + 
        v15^3*(-13*v23 + 11*v34 + 25*v45) + v15^2*(24*v23^2 + 13*v34^2 + 
          55*v34*v45 + 44*v45^2 - 14*v23*(3*v34 + 5*v45)) + 
        v12^2*(49*v15^2 + v34*(-38*v23 + 15*v34 + 11*v45) + 
          v15*(-63*v23 + 49*v34 + 46*v45)) + v34*(-4*v23^3 + v34^3 + 
          11*v34^2*v45 + 12*v34*v45^2 - 2*v45^3 + 6*v23^2*(3*v34 + 2*v45) - 
          2*v23*(6*v34^2 + 16*v34*v45 + 3*v45^2)) + 
        v15*(-14*v23^3 + 13*v34^3 + 41*v34^2*v45 + 30*v34*v45^2 + 14*v45^3 + 
          v23^2*(41*v34 + 42*v45) - v23*(49*v34^2 + 90*v34*v45 + 42*v45^2)) - 
        v12*(29*v15^3 + v15^2*(-89*v23 + 39*v34 + 100*v45) + 
          v34*(29*v23^2 - 48*v23*v34 + 9*v34^2 - 38*v23*v45 + 28*v34*v45 + 
            2*v45^2) + v15*(66*v23^2 + 47*v34^2 + 76*v34*v45 + 49*v45^2 - 
            5*v23*(21*v34 + 23*v45))))) - mTsq^2*(v12 + v15 - v34)*
     (-4*mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34)*
       (v12^2 - 4*v15^2 + 6*v15*v23 - v23^2 + 8*v15*v34 - 6*v23*v34 - 
        4*v34^2 + 2*v12*(-v15 + 2*v23 + v34))*v45 + 
      v12*(v12^4*(v15^3 - 2*v15^2*(v23 + v34) + v23*v34*(3*v23 + v34) + 
          v15*(v23^2 - v23*v34 + v34^2)) + 
        v12*(v23^2*(-(v15*(v15 - v23)^2*v23) + (3*v15 - 2*v23)*(v15 - v23)*
             (v15 + v23)*v34 - (9*v15^2 - v15*v23 + v23^2)*v34^2 + 
            (9*v15 + 2*v23)*v34^3 - 3*v34^4) + 
          v23*(-6*v15^4 + 18*v15^3*(v23 + v34) + v23*v34*(-3*v23^2 + 
              4*v23*v34 - 11*v34^2) - v15^2*(15*v23^2 + 43*v23*v34 + 
              18*v34^2) + v15*(3*v23^3 + 13*v23^2*v34 + 36*v23*v34^2 + 
              6*v34^3))*v45 + (v15 - v34)*(5*v15^3 + 3*(v23 - v34)*v34*
             (3*v23 + v34) - v15^2*(12*v23 + 13*v34) + 
            v15*(3*v23^2 + 18*v23*v34 + 11*v34^2))*v45^2 - 
          2*(v15 - v34)^2*(v15 - 2*v23 - v34)*v45^3) + 
        (v15 - v34)*(v23^3*v34*(2*v15^2 - 3*v15*v23 + v23^2 - 4*v15*v34 + 
            v23*v34 + 2*v34^2) - v23^2*(v15*v23*(-v15 + v23) + 
            (3*v15^2 + v15*v23 + v23^2)*v34 - 2*(3*v15 + v23)*v34^2 + 
            3*v34^3)*v45 - v23*(-3*v15^3 + v15^2*(9*v23 + 7*v34) + 
            v34*(2*v23^2 + 9*v23*v34 + v34^2) - v15*(4*v23^2 + 18*v23*v34 + 
              5*v34^2))*v45^2 + 2*(-v15 + v34)*(v15^2 - 3*v15*v23 + v23^2 - 
            2*v15*v34 + 3*v23*v34 + v34^2)*v45^3) + 
        v12^2*(-v23^5 + v15^4*(3*v23 - 4*v45) + 2*v23^3*v34*(v34 - v45) + 
          v23^4*(5*v34 + 2*v45) - v34^3*v45*(v34 + 3*v45) + 
          v23^2*v34*(3*v34 + v45)*(3*v34 + 4*v45) + 
          v23*(v34^4 - 5*v34^2*v45^2) + 
          v15^2*(v23*(8*v23^2 + 21*v23*v34 + 12*v34^2) + (7*v23 - 15*v34)*
             (v23 + v34)*v45 - (11*v23 + 13*v34)*v45^2) + 
          v15*(-(v23*(v23 + v34)*(v23^2 + 15*v23*v34 + 6*v34^2)) + 
            (-10*v23^3 - 18*v23^2*v34 + 3*v23*v34^2 + 7*v34^3)*v45 + 
            (4*v23^2 + 16*v23*v34 + 11*v34^2)*v45^2) + 
          v15^3*(-9*v23^2 + 5*v23*(-2*v34 + v45) + v45*(13*v34 + 5*v45))) + 
        v12^3*(v15^4 - 3*v23^4 - 2*v23^3*v34 - 2*v23*v34^3 + 
          v15^3*(v23 - 3*v34 - 4*v45) + v34^3*v45 - 
          v23^2*v34*(9*v34 + 7*v45) + v15^2*(-8*v23^2 - 6*v23*v34 + 3*v34^2 + 
            9*(v23 + v34)*v45) + v15*(9*v23^3 + v23^2*(11*v34 - 5*v45) + 
            7*v23*v34*(v34 - v45) - v34^2*(v34 + 6*v45)))) + 
      mTsq*(v12^5*((v15 - v23)^2 + 5*(-v15 + v23)*v34 + 2*v34^2) + 
        v23*(v15 - v34)*(v23^2*v34*(2*v15^2 - 3*v15*v23 + v23^2 - 4*v15*v34 + 
            v23*v34 + 2*v34^2) + v23^2*(-v15 + v34)*(-v15 + v23 + 5*v34)*
           v45 - 2*(-v15 + v34)*(-v15 + 2*v23 + v34)*(-2*v15 + v23 + 2*v34)*
           v45^2) + v12^2*(v23*(-((v15 - v23)^2*(-4*v15^2 + 5*v15*v23 + v23^
                2)) + (-v15 + v23)*(10*v15^2 - 17*v15*v23 + 9*v23^2)*v34 + 
            (6*v15^2 - 27*v15*v23 + 5*v23^2)*v34^2 + (2*v15 + 13*v23)*v34^3 - 
            2*v34^4) + (-12*v15^4 + 4*v23^4 + 33*v23^3*v34 + 62*v23^2*v34^2 + 
            5*v23*v34^3 - 4*v34^4 + v15^3*(7*v23 + 40*v34) + 
            v15^2*(44*v23^2 - 9*v23*v34 - 48*v34^2) - 
            v15*(43*v23^3 + 106*v23^2*v34 + 3*v23*v34^2 - 24*v34^3))*v45 + 
          2*(v15 - v34)*(7*v15^2 + 10*v23^2 + 20*v23*v34 + 7*v34^2 - 
            2*v15*(10*v23 + 7*v34))*v45^2) + 
        v12*(v23^2*(-(v15*(v15 - v23)^2*v23) + (3*v15 - 2*v23)*(v15 - v23)*
             (2*v15 + v23)*v34 - 3*(6*v15^2 - 3*v15*v23 + v23^2)*v34^2 + 
            (18*v15 - v23)*v34^3 - 6*v34^4) + 
          v23*(-20*v15^4 + v15^3*(53*v23 + 72*v34) - v34*(3*v23 + v34)*
             (v23^2 + 5*v23*v34 + 12*v34^2) - v15^2*(38*v23^2 + 147*v23*v34 + 
              96*v34^2) + v15*(5*v23^3 + 54*v23^2*v34 + 135*v23*v34^2 + 
              56*v34^3))*v45 + 2*(v15 - v34)*(6*v15^3 + v23^3 - 4*v23^2*v34 - 
            14*v23*v34^2 - 6*v34^3 - 2*v15^2*(7*v23 + 9*v34) + 
            2*v15*(2*v23^2 + 14*v23*v34 + 9*v34^2))*v45^2) + 
        v12^4*(5*v15^3 - 3*v23^3 - v15^2*(13*v23 + 16*v34 + 3*v45) - 
          v34^2*(4*v34 + 5*v45) - v23^2*(v34 + 8*v45) - 
          v23*v34*(12*v34 + 17*v45) + v15*(11*v23^2 + 17*v23*v34 + 15*v34^2 + 
            11*v23*v45 + 8*v34*v45)) + v12^3*(4*v15^4 - 5*v23^4 + 
          v23^3*(v34 - 12*v45) + v34^2*(2*v34 + v45)*(v34 + 4*v45) - 
          v15^3*(7*v23 + 14*v34 + 13*v45) + v23^2*(-7*v34^2 - 13*v34*v45 + 
            8*v45^2) + v23*v34*(9*v34^2 + 24*v34*v45 + 14*v45^2) + 
          v15^2*(-3*v23^2 + 18*v34^2 + 35*v34*v45 + 4*v45^2 + 
            15*v23*(v34 + 2*v45)) + v15*(11*v23^3 - v23^2*(2*v34 + 5*v45) - 
            v34*(10*v34^2 + 31*v34*v45 + 8*v45^2) - 
            v23*(17*v34^2 + 54*v34*v45 + 14*v45^2))))) + 
    qsq^5*(32*mTsq^4*(4*v12 + 2*(v15 + v23 - v34) - v45)*v45 + 
      mTsq^3*(31*v12^3 + 16*v15^3 + 33*v23^3 - 124*v23^2*v34 + 80*v23*v34^2 - 
        32*v34^3 - 4*(7*v23^2 - 15*v23*v34 + 4*v34^2)*v45 - 20*v23*v45^2 + 
        8*v45^3 + 32*v15^2*(-2*v23 + v45) + v12^2*(-112*v15 + 195*v23 - 
          124*v34 + 32*v45) + v12*(-32*v15^2 - 88*v15*v23 + 189*v23^2 + 
          48*v15*v34 - 256*v23*v34 + 112*v34^2 + 4*(5*v15 - 7*v23 + 11*v34)*
           v45 - 44*v45^2) + 4*v15*(8*v23^2 + 12*v23*v34 + 4*v34^2 - 
          3*v23*v45 - 4*v34*v45 + 16*v45^2)) + 
      mTsq^2*(14*v12^4 + 10*v15^4 + 6*v23^4 - 47*v23^3*v34 + 
        102*v23^2*v34^2 - 72*v23*v34^3 + 10*v34^4 + 
        (-15*v23^3 + 114*v23^2*v34 - 140*v23*v34^2 + 34*v34^3)*v45 + 
        2*(6*v23^2 - 32*v23*v34 + 7*v34^2)*v45^2 + (-3*v23 + 4*v34)*v45^3 - 
        v12^3*(73*v15 - 108*v23 + 38*v34 + 36*v45) + 
        v15^3*(-36*v23 + 8*v34 + 82*v45) + 
        2*v15^2*(10*(2*v23^2 - 2*v23*v34 - v34^2) - 9*(8*v23 + v34)*v45 + 
          35*v45^2) + v12^2*(76*v15^2 + 168*v23^2 - 263*v23*v34 + 58*v34^2 - 
          149*v23*v45 + 45*v34*v45 + 26*v45^2 + v15*(-211*v23 + 158*v34 + 
            93*v45)) + v15*(-17*v23^3 + 24*v34^3 + 46*v34^2*v45 + 
          12*v34*v45^2 - 20*v45^3 + 6*v23^2*(9*v34 + 7*v45) + 
          4*v23*(-7*v34^2 - 14*v34*v45 + v45^2)) - 
        v12*(56*v15^3 - 68*v23^3 + 44*v34^3 + 44*v34^2*v45 + 20*v34*v45^2 + 
          5*v45^3 + 4*v15^2*(-34*v23 + 5*v34 + 36*v45) + 
          2*v23^2*(127*v34 + 56*v45) + v15*(133*v23^2 - 196*v23*v34 + 
            104*v34^2 - 155*v23*v45 + 192*v34*v45 - 4*v45^2) - 
          v23*(236*v34^2 + 275*v34*v45 + 50*v45^2))) + 
      v15*v34*(-2*v12^4 + v12^3*(-18*v15 + 10*v23 + 2*v34 + v45) + 
        (v23 - v45)^2*(v23^2 - 8*v23*v34 + 6*v34^2 - 6*v23*v45 + 14*v34*v45 + 
          5*v45^2) - 2*v15^2*(-3*v45*(v34 + 2*v45) + v23*(v34 + 3*v45)) + 
        v12^2*(19*v15^2 + 32*v23^2 + 4*v45*(v34 + 3*v45) - 
          v23*(20*v34 + 51*v45) + v15*(-51*v23 + 18*v34 + 79*v45)) + 
        v15*(-v23^3 + v23^2*(11*v34 + 15*v45) + 6*v45*(v34^2 + 5*v34*v45 + 
            5*v45^2) - 3*v23*(2*v34^2 + 13*v34*v45 + 14*v45^2)) + 
        v12*(14*v23^3 - 2*v23^2*(17*v34 + 27*v45) - 
          v45*(4*v34^2 + 19*v34*v45 + 16*v45^2) + 
          v23*(8*v34^2 + 59*v34*v45 + 57*v45^2) - 
          v15*(20*v23^2 - 41*v23*v34 + 4*v34^2 - 99*v23*v45 + 51*v34*v45 + 
            92*v45^2) + v15^2*(9*v23 - 8*(v34 + 4*v45)))) - 
      mTsq*(v12^4*(3*v15 - v34) + v15^4*(-2*v23 + 4*v34 + 8*v45) + 
        v15^3*(8*v23^2 + 4*v34^2 + 44*v34*v45 + 42*v45^2 - 
          22*v23*(v34 + 2*v45)) + v12^3*(-39*v15^2 + 
          v15*(45*v23 - 46*v34 - 26*v45) + v34*(32*v23 - 3*v34 + 3*v45)) + 
        v34*(v23 - v45)*(v23^3 - 4*v34^3 - 16*v34^2*v45 - 6*v34*v45^2 + 
          3*v45^3 - v23^2*(12*v34 + 5*v45) + v23*(18*v34^2 + 24*v34*v45 + 
            v45^2)) + v15*(6*v23^4 + 4*v34^4 + 32*v34^3*v45 + 
          28*v34^2*v45^2 + 6*v45^4 - 2*v23^3*(13*v34 + 12*v45) - 
          2*v23*(v34 + v45)*(19*v34^2 + 27*v34*v45 + 12*v45^2) + 
          v23^2*(46*v34^2 + 87*v34*v45 + 36*v45^2)) + 
        v15^2*(-12*v23^3 + 4*v34^3 + 24*v34^2*v45 + 70*v34*v45^2 + 36*v45^3 + 
          v23^2*(46*v34 + 64*v45) - 2*v23*(11*v34^2 + 60*v34*v45 + 
            45*v45^2)) + v12^2*(53*v15^3 + v15^2*(-149*v23 + 26*v34 + 
            138*v45) + v15*(102*v23^2 - 139*v23*v34 + 65*v34^2 - 
            148*v23*v45 + 87*v34*v45 + 51*v45^2) + 
          v34*(55*v23^2 + 3*(2*v34 - v45)*(v34 + 3*v45) - 
            v23*(66*v34 + 47*v45))) - v12*(10*v15^4 + 
          v15^3*(-59*v23 + 28*v34 + 98*v45) + v15^2*(100*v23^2 + 16*v34^2 + 
            85*v34*v45 + 133*v45^2 - 36*v23*(3*v34 + 7*v45)) + 
          v34*(-18*v23^3 + 2*v34^3 + 21*v34^2*v45 + 17*v34*v45^2 - 10*v45^3 + 
            v23^2*(69*v34 + 45*v45) - 4*v23*(9*v34^2 + 23*v34*v45 + 
              3*v45^2)) + v15*(-54*v23^3 + 32*v34^3 + 86*v34^2*v45 + 
            36*v34*v45^2 + 33*v45^3 + v23^2*(119*v34 + 142*v45) - 
            v23*(129*v34^2 + 215*v34*v45 + 120*v45^2))))) + 
    qsq^2*(v12*v15*v34*(v12 - v34 - v45)*(v15^2*(3*v23 - 2*v45)*v45^2 + 
        v12^3*(v15 + v23)*(v15 - v23 + v45) - v34*(v23 - v45)^2*
         (v23^2 - 2*v45^2) + v12^2*((v15 - v23)*v23*(3*v15 - 2*v23 - v34) - 
          4*v15^2*v45 + v15*(7*v23 + v34)*v45 - v23*(v23 + 2*v34)*v45 + 
          (-4*v15 - v23 + v34)*v45^2) + v15*(v23 - v45)*
         (2*v45^2*(-v34 + v45) + v23^2*(2*v34 + v45) - 
          v23*v45*(v34 + 4*v45)) + v12*(v15^2*v45*(-6*v23 + 5*v45) + 
          (v23 - v45)*(v23^3 - v23*v34*v45 + 3*v34*v45^2 - 
            2*v23^2*(v34 + v45)) - v15*(v23^3 + 13*v23*v45^2 + 
            (3*v34 - 5*v45)*v45^2 - v23^2*(3*v34 + 10*v45)))) - 
      4*mTsq^4*v45*(-10*v12^4 + v23*(36*v15^3 + v23^3 + 5*v23^2*v34 - 
          42*v23*v34^2 - 36*v34^3 - v15*(v23 - 18*v34)*(5*v23 + 6*v34) - 
          6*v15^2*(7*v23 + 18*v34)) - 4*(v15 - v34)*(2*v15^2 - 2*v23^2 + 
          v23*v34 + 2*v34^2 - v15*(v23 + 4*v34))*v45 + 
        v12^3*(19*v15 - 59*v23 - 19*v34 + 4*v45) + 
        v12^2*(66*v15^2 - 51*v23^2 + 75*v23*v34 + 66*v34^2 + 20*v23*v45 + 
          8*v34*v45 - v15*(75*v23 + 132*v34 + 8*v45)) + 
        v12*(36*v15^3 - v23^3 + 4*v15^2*(6*v23 - 27*v34 - 5*v45) + 
          24*v23*v34*(v34 - v45) - 4*v34^2*(9*v34 + 5*v45) + 
          v23^2*(99*v34 + 8*v45) + v15*(-99*v23^2 + 24*v23*(-2*v34 + v45) + 
            4*v34*(27*v34 + 10*v45)))) + mTsq^2*(-(v12^6*(v15 + v34)) + 
        v23^2*(v15^2*(v15 - v23)^2*v23 - v15*(6*v15^3 - 10*v15^2*v23 + 
            v15*v23^2 + 2*v23^3)*v34 + v23*(8*v15^2 - 4*v15*v23 + 3*v23^2)*
           v34^2 + 2*(2*v15 - 3*v23)*(3*v15 + v23)*v34^3 + 11*v23*v34^4 - 
          6*v34^5) + v23*(v15^2*(4*v15^3 - 16*v15^2*v23 + 18*v15*v23^2 - 
            5*v23^3) + 2*v15*(14*v15^3 - 22*v15^2*v23 + 7*v15*v23^2 + 
            5*v23^3)*v34 - (56*v15^3 - 64*v15^2*v23 + 22*v15*v23^2 + 
            11*v23^3)*v34^2 + 8*(5*v15^2 + 3*v23^2)*v34^3 - 
          4*(7*v15 + 5*v23)*v34^4 + 12*v34^5)*v45 + 
        (-6*v15^5 + v15^4*(47*v23 - 14*v34) + v15^3*(-54*v23^2 - 8*v23*v34 + 
            52*v34^2) + v15^2*(11*v23^3 + 30*v23^2*v34 - 66*v23*v34^2 - 
            44*v34^3) + v34^2*(13*v23^3 - 20*v23^2*v34 + 11*v23*v34^2 - 
            6*v34^3) + 2*v15*v34*(-9*v23^3 + 8*v23^2*v34 + 8*v23*v34^2 + 
            9*v34^3))*v45^2 - (v15 - v34)*(24*v15^3 - 
          6*v15^2*(9*v23 + 2*v34) + v15*(9*v23^2 + 46*v23*v34 - 8*v34^2) - 
          v34*(5*v23^2 + 4*v23*v34 + 4*v34^2))*v45^3 - 
        2*(9*v15 + v23 - 3*v34)*(v15 - v34)^2*v45^4 + 4*(v15 - v34)^2*v45^5 + 
        v12*(v23*(-(v15*(v15 - v23)*(7*v15^3 - 18*v15^2*v23 + 11*v15*v23^2 + 
               4*v23^3)) + (v15^4 + 4*v15^3*v23 + 18*v15^2*v23^2 - 
              9*v15*v23^3 - 9*v23^4)*v34 + (2*v15^3 + 6*v15^2*v23 - 
              9*v15*v23^2 + 42*v23^3)*v34^2 + 2*(5*v15^2 - 20*v15*v23 - 
              28*v23^2)*v34^3 + (5*v15 + 53*v23)*v34^4 - 11*v34^5) + 
          (18*v15^5 + 2*v15^4*(-53*v23 + 7*v34) + 4*v15^3*(37*v23^2 + 
              21*v23*v34 - 23*v34^2) + v15^2*(-45*v23^3 - 137*v23^2*v34 + 
              64*v23*v34^2 + 92*v34^3) + v15*(-8*v23^4 + 71*v23^3*v34 + 
              24*v23^2*v34^2 - 12*v23*v34^3 - 38*v34^4) + 
            v34*(25*v23^4 - 121*v23^3*v34 + 95*v23^2*v34^2 - 46*v23*v34^3 + 
              6*v34^4))*v45 + (77*v15^4 - 4*v15^3*(43*v23 + 40*v34) + 
            v15^2*(70*v23^2 + 348*v23*v34 + 98*v34^2) + 
            v34*(-27*v23^3 + 86*v23^2*v34 + 12*v23*v34^2 - 7*v34^3) + 
            2*v15*(7*v23^3 - 45*v23^2*v34 - 110*v23*v34^2 - 4*v34^3))*v45^2 + 
          (v15*(68*v15^2 - 19*v15*v23 - 31*v23^2) + 
            (-166*v15^2 - 10*v15*v23 + 19*v23^2)*v34 + (148*v15 + v23)*
             v34^2 - 50*v34^3)*v45^3 - 6*(3*v15^2 - 4*v15*v23 - 6*v15*v34 + 
            2*v23*v34 + 3*v34^2)*v45^4 + 4*(-v15 + v34)*v45^5) + 
        v12^5*(15*v15^2 + 18*v23^2 - 2*v23*(7*v34 + v45) + 
          v34*(v34 + 2*v45) + v15*(-35*v23 - 6*v34 + 5*v45)) + 
        v12^4*(3*v15^3 + 62*v23^3 + v15^2*(45*v23 - 41*v34 - 37*v45) + 
          2*v34*(v34 - 2*v45)*v45 - 2*v23^2*(37*v34 + 17*v45) + 
          v15*(-110*v23^2 + 61*v23*v34 + v34^2 + 82*v23*v45 - v45^2) + 
          v23*(50*v34^2 + 16*v34*v45 + 3*v45^2)) + 
        v12^3*(v15^4 + 42*v23^4 - v23^3*(146*v34 + 57*v45) + 
          v15^2*(-36*v23^2 - 42*v23*v34 + 26*v34^2 - 20*v23*v45 + 
            85*v34*v45 + 8*v45^2) + v23^2*(135*v34^2 + 147*v34*v45 + 
            16*v45^2) - v23*(72*v34^3 + 42*v34^2*v45 + 18*v34*v45^2 + 
            v45^3) + v34*(v34^3 - 3*v34^2*v45 - 32*v34*v45^2 + 13*v45^3) + 
          v15^3*(29*v23 - 4*(4*v34 + v45)) + v15*(-34*v23^3 + 4*v34^3 - 
            16*v34^2*v45 + 46*v34*v45^2 - 15*v45^3 + 
            v23^2*(155*v34 + 99*v45) + v23*(-39*v34^2 - 199*v34*v45 + 
              17*v45^2))) + v12^2*(-11*v15^5 + 6*v23^5 + 
          v15^4*(37*v23 + 11*v34 - 48*v45) - 3*v23^4*(26*v34 + 5*v45) + 
          v15^3*(-21*v23^2 - 14*v23*v34 + 10*v34^2 + 76*v23*v45 + 
            144*v34*v45 - 46*v45^2) + v23^3*(129*v34^2 + 154*v34*v45 + 
            9*v45^2) - v23^2*(126*v34^3 + 186*v34^2*v45 + 89*v34*v45^2 + 
            v45^3) + v23*v34*(47*v34^3 + 62*v34^2*v45 - 11*v34*v45^2 + 
            32*v45^3) - v34*(v34^4 + 8*v34^3*v45 - 48*v34^2*v45^2 - 
            44*v34*v45^3 + 14*v45^4) + v15^2*(-32*v23^3 - 10*v34^3 - 
            140*v34^2*v45 + 78*v34*v45^2 + 24*v45^3 + 
            v23^2*(6*v34 + 17*v45) + v23*(-24*v34^2 - 148*v34*v45 + 
              23*v45^2)) + v15*(22*v23^4 + v34^4 + v23^3*(65*v34 - 14*v45) + 
            52*v34^3*v45 - 84*v34^2*v45^2 - 64*v34*v45^3 + 14*v45^4 + 
            v23^2*(-9*v34^2 - 82*v34*v45 + 44*v45^2) + 
            2*v23*(v34^3 + 84*v34^2*v45 + 67*v34*v45^2 - 35*v45^3)))) - 
      mTsq^3*(v12^6 + v12^5*(3*v23 + 28*v34 - 7*v45) + 
        4*v15^5*(v23 - 6*v45) + 4*v15^4*(-4*v23^2 + 2*(3*v34 - 7*v45)*v45 + 
          v23*(v34 + 25*v45)) + v12^4*(-52*v15^2 - 60*v23^2 + 67*v23*v34 - 
          61*v34^2 - 93*v23*v45 - 76*v34*v45 + 12*v45^2 + 
          v15*(114*v23 + 31*v34 + 32*v45)) + 
        2*v15^3*(10*v23^3 + v23^2*(8*v34 - 39*v45) - 
          4*v23*(7*v34^2 + 24*v34*v45 - 4*v45^2) - 
          8*v45*(-5*v34^2 - 10*v34*v45 + v45^2)) - 
        v12^3*(36*v15^3 + 120*v23^3 + 2*v15^2*(7*v23 + 6*(v34 - 9*v45)) + 
          7*v23^2*(-16*v34 + 17*v45) + v23*(206*v34^2 + 37*v34*v45 - 
            96*v45^2) + v15*(-4*(42*v23^2 + 5*v23*v34 + v34^2) + 
            3*(47*v23 + 80*v34)*v45 + 80*v45^2) + 
          4*(-11*v34^3 - 36*v34^2*v45 - 19*v34*v45^2 + v45^3)) + 
        v34*(3*v23^5 - v23^4*(27*v34 + 5*v45) - 8*v34*v45*(v34 + v45)*
           (v34^2 - 2*v34*v45 - 2*v45^2) + 2*v23^3*(6*v34^2 + 8*v34*v45 + 
            v45^2) + 4*v23*v34*(5*v34^3 + 5*v34^2*v45 + 2*v34*v45^2 - 
            3*v45^3) + v23^2*(-16*v34^3 - 22*v34^2*v45 + 38*v34*v45^2 + 
            4*v45^3)) + v15*(-2*v23^5 + v23^4*(31*v34 + 3*v45) + 
          2*v23^3*(14*v34^2 + v45^2) + 8*v34*v45*(9*v34^3 + 4*v34^2*v45 - 
            10*v34*v45^2 - 4*v45^3) + 2*v23^2*(8*v34^3 + 11*v34^2*v45 - 
            30*v34*v45^2 - 2*v45^3) + 4*v23*v34*(-19*v34^3 - 8*v34^2*v45 + 
            8*v34*v45^2 + 6*v45^3)) - 2*v15^2*(3*v23^4 + 
          6*v23^3*(5*v34 + v45) - v23^2*v45*(39*v34 + 19*v45) - 
          8*v45*(-9*v34^3 - 9*v34^2*v45 + 4*v34*v45^2 + v45^3) + 
          v23*(-52*v34^3 - 52*v34^2*v45 + 36*v34*v45^2 + 6*v45^3)) + 
        v12^2*(32*v15^4 - 45*v23^4 - 2*v15^3*(90*v23 + 64*v34 - 59*v45) + 
          v23^3*(222*v34 + 17*v45) - 2*v34*(v34 + v45)*
           (8*v34^2 + 25*v34*v45 + 26*v45^2) + v23^2*(-72*v34^2 + 
            177*v34*v45 + 76*v45^2) + v23*(228*v34^3 + 312*v34^2*v45 - 
            66*v34*v45^2 - 20*v45^3) + 2*v15^2*(129*v23^2 + 
            10*v23*(15*v34 + v45) + 3*(24*v34^2 - 49*v34*v45 - 9*v45^2)) - 
          v15*(68*v23^3 + 32*v34^3 - 242*v34^2*v45 - 156*v34*v45^2 - 
            52*v45^3 + 9*v23^2*(38*v34 + 35*v45) + 
            2*v23*(174*v34^2 + 152*v34*v45 + 5*v45^2))) + 
        v12*(20*v15^5 - 3*v23^5 - 4*v15^4*(16*v23 + 19*v34 - 7*v45) - 
          19*v23^3*v34*(6*v34 + v45) + 2*v23^4*(36*v34 + 5*v45) + 
          4*v15^3*(9*v23^2 + 52*v23*v34 + 26*v34^2 + 38*v23*v45 - 
            40*v34*v45 - 16*v45^2) - 8*v23*v34^2*(14*v34^2 + 25*v34*v45 + 
            4*v45^2) + 4*v23^2*(9*v34^3 - 6*v34^2*v45 - 27*v34*v45^2 - 
            2*v45^3) + 4*v34*(v34^4 + 3*v34^3*v45 + 2*v34^2*v45^2 - 
            v34*v45^3 + 4*v45^4) + 2*v15^2*(27*v23^3 - 28*v34^3 + 
            124*v34^2*v45 + 60*v34*v45^2 - 18*v45^3 - 
            2*v23^2*(57*v34 + 61*v45) - 4*v23*(42*v34^2 + 45*v34*v45 - 
              2*v45^2)) + v15*(-44*v23^4 + v23^3*(20*v34 - 19*v45) + 
            4*v23^2*(39*v34^2 + 56*v34*v45 + 18*v45^2) + 
            8*v23*(38*v34^3 + 51*v34^2*v45 + 4*v34*v45^2 + 6*v45^3) + 
            4*(v34^4 - 32*v34^3*v45 - 16*v34^2*v45^2 + 10*v34*v45^3 - 
              4*v45^4)))) + mTsq*(2*v12^6*v23*v34 + v34^3*(v23 - v45)^4*
         (v34 + v45) - 2*v15^4*(v23 - v45)*v45^2*(2*v34 + v45) - 
        v15*v34^2*(v23 - v45)*(v23^2*(v23^2 + 2*v23*v34 + 4*v34^2) - 
          v23*(v23^2 + 4*v23*v34 + 8*v34^2)*v45 - (5*v23 - 4*v34)*(v23 + v34)*
           v45^2 + (6*v23 + 5*v34)*v45^3 + v45^4) - 
        v12^5*(2*v15^3 - 2*v15*v34*(9*v23 + v34 - 2*v45) + 
          v15^2*(-2*v23 + 7*v34 + v45) + v34*(v23^2 + 6*v23*v34 + 7*v23*v45 - 
            2*v34*v45)) + v15^2*v34*(-4*v23^2*(6*v34 - v45)*v45*(v34 + v45) + 
          2*v23^4*(2*v34 + v45) + v23^3*(6*v34^2 - 5*v34*v45 - 7*v45^2) + 
          2*v23*v45^2*(12*v34^2 + 17*v34*v45 + 3*v45^2) - 
          v45^3*(4*v34^2 + 11*v34*v45 + 5*v45^2)) - 
        v15^3*(v23^3*(2*v34 + v45)^2 - v23^2*v45*(3*v34 + v45)*
           (4*v34 + 5*v45) + v45^3*(4*v34^2 - 3*v34*v45 - 3*v45^2) + 
          v23*v45^2*(8*v34^2 + 22*v34*v45 + 7*v45^2)) + 
        v12^4*(7*v15^4 + v15^3*(-26*v23 - 23*v34 + 18*v45) + 
          v15^2*(31*v23^2 + 15*v23*v34 + 22*v34^2 - 31*v23*v45 - 3*v34*v45 + 
            5*v45^2) + 2*v34*(3*v23*(-v23 + v34)*(2*v23 + v34) - 
            2*v34*(-5*v23 + v34)*v45 + (5*v23 - 4*v34)*v45^2) + 
          v15*(-12*v23^3 + v23^2*(28*v34 + 13*v45) - 
            v23*(40*v34^2 + 69*v34*v45 + 3*v45^2) + 
            2*v34*(-2*v34^2 + 5*v34*v45 + 5*v45^2))) + 
        v12*(-(v34^2*(v23 - v45)*(6*v23^2*(v23 - v34)*v34 + 
             v23*(4*v23^2 - 15*v23*v34 + 4*v34^2)*v45 + 
             (-5*v23^2 + 4*v23*v34 + 4*v34^2)*v45^2 - (v23 - 6*v34)*v45^3 + 
             v45^4)) + v15^4*v45*(-8*v45*(3*v34 + 2*v45) + 
            5*v23*(4*v34 + 3*v45)) + v15^3*(36*v34^2*v45^2 - 23*v45^4 + 
            4*v23^3*(2*v34 + v45) + v23*v45^2*(85*v34 + 56*v45) - 
            v23^2*(18*v34^2 + 72*v34*v45 + 37*v45^2)) - 
          v15^2*(4*v23^4*(3*v34 + v45) - v23^2*(2*v34 + v45)*
             (15*v34^2 + 30*v34*v45 - 26*v45^2) - 
            v23^3*(6*v34^2 + 48*v34*v45 + 19*v45^2) + 
            v23*v45*(32*v34^3 + 135*v34^2*v45 + 59*v34*v45^2 - 12*v45^3) + 
            v45^2*(12*v34^3 - 32*v34^2*v45 - 38*v34*v45^2 + v45^3)) + 
          v15*v34*(4*v23^5 + v23^4*(v34 - 10*v45) - v34*v45^3*
             (20*v34 + 21*v45) + v23^3*(5*v34^2 - 9*v34*v45 + 8*v45^2) + 
            v23*v34*v45*(20*v34^2 + 59*v34*v45 + 27*v45^2) - 
            v23^2*(18*v34^3 + 40*v34^2*v45 - 3*v34*v45^2 + 3*v45^3))) + 
        v12^3*(v15^4*(11*v23 - 12*v34 - 26*v45) + 
          v15^3*(-35*v23^2 - 3*v23*v34 + 22*v34^2 + 98*v23*v45 + 60*v34*v45 - 
            47*v45^2) + v15*(-15*v23^4 + 3*v23^3*v34 - 66*v23^2*v34^2 + 
            30*v23*v34^3 + 2*v34^4 + v23*(35*v23^2 - 44*v23*v34 + 146*v34^2)*
             v45 + (-24*v23^2 + 61*v23*v34 - 51*v34^2)*v45^2 + 
            5*(v23 - v34)*v45^3) + v15^2*(39*v23^3 - 14*v34^3 + 
            2*v23^2*(7*v34 - 54*v45) - 49*v34^2*v45 + 62*v34*v45^2 - 
            8*v45^3 + v23*(-9*v34^2 - 119*v34*v45 + 71*v45^2)) + 
          v34*(-4*v23^4 + 15*v23^3*(2*v34 + v45) + 3*v23^2*
             (-3*v34^2 - 6*v34*v45 + v45^2) + v34*v45*(2*v34^2 + 15*v34*v45 + 
              11*v45^2) - v23*(2*v34^3 + 15*v34^2*v45 + 29*v34*v45^2 + 
              7*v45^3))) + v12^2*(v15^2*(v23*(6*v23^3 - 55*v23^2*v34 - 
              66*v23*v34^2 - 2*v34^3) + (-58*v23^3 + 13*v23^2*v34 + 
              135*v23*v34^2 + 36*v34^3)*v45 + (51*v23 + v34)*(2*v23 + 3*v34)*
             v45^2 - (54*v23 + 85*v34)*v45^3 + 5*v45^4) + 
          v15^4*(-8*v23*(2*v34 + 3*v45) + v45*(32*v34 + 33*v45)) + 
          v15^3*(-3*v23^3 + v23^2*(53*v34 + 67*v45) + 
            v23*(20*v34^2 - 64*v34*v45 - 121*v45^2) + 
            v45*(-56*v34^2 - 40*v34*v45 + 51*v45^2)) + 
          v34*(3*v23^4*(3*v34 + v45) - 6*v34*v45^2*(v34^2 + 3*v34*v45 + 
              v45^2) - 4*v23^3*(6*v34^2 + 8*v34*v45 + v45^2) + 
            v23^2*(4*v34^3 + 28*v34^2*v45 + 13*v34*v45^2 - 2*v45^3) + 
            v23*v45*(2*v34^3 + 16*v34^2*v45 + 17*v34*v45^2 + 2*v45^3)) + 
          v15*(-3*v23^5 + v23^4*(16*v34 + 13*v45) + 
            v23^3*(8*v34^2 - 19*v34*v45 - 18*v45^2) - 
            v34*v45*(4*v34^3 - 24*v34^2*v45 - 58*v34*v45^2 + v45^3) + 
            v23^2*(56*v34^3 + 56*v34^2*v45 + 15*v34*v45^2 + 10*v45^3) - 
            2*v23*(4*v34^4 + 47*v34^3*v45 + 61*v34^2*v45^2 + 4*v34*v45^3 + 
              v45^4))))) + 
    qsq^4*(16*mTsq^4*v45*(2*(6*v12^2 - v15^2 + v23^2 + 
          4*v12*(v15 + 2*v23 - v34) - 6*v23*v34 - v34^2 + 
          2*v15*(3*v23 + v34)) - (5*v12 + 2*v15 + 3*v23 - 2*v34)*v45) + 
      mTsq^3*(5*v12^4 + 8*v15^4 + 10*v23^4 - 90*v23^3*v34 + 96*v23^2*v34^2 - 
        56*v23*v34^3 + 24*v34^4 + v23*(-15*v23^2 + 58*v23*v34 - 52*v34^2)*
         v45 - 4*(3*v23 - 4*v34)*(v23 - v34)*v45^2 + 4*(3*v23 + 4*v34)*
         v45^3 + 8*v15^3*(v23 - 2*v34 + 2*v45) + 
        v12^3*(-104*v15 + 135*v23 - 110*v34 + 63*v45) + 
        v15^2*(-64*v23^2 + 56*v23*v34 + 32*v34^2 + 60*v23*v45 - 64*v34*v45 - 
          48*v45^2) + v12^2*(16*v15^2 + 285*v23^2 - 290*v23*v34 + 176*v34^2 + 
          79*v23*v45 + 58*v34*v45 - 76*v45^2 + v15*(-248*v23 + 16*v34 + 
            58*v45)) + 2*v15*(22*v23^3 + v23^2*(8*v34 - 3*v45) - 
          8*(v34 + v45)*(3*v34^2 - 6*v34*v45 + 4*v45^2) + 
          v23*(-4*v34^2 + 4*v34*v45 + 30*v45^2)) + 
        v12*(72*v15^3 + 125*v23^3 - 350*v23^2*v34 + 208*v23*v34^2 - 
          104*v34^3 - 4*v15^2*(48*v23 + 14*v34 - 17*v45) + 
          (-47*v23^2 + 44*v23*v34 - 76*v34^2)*v45 - 12*(8*v23 + v34)*v45^2 + 
          20*v45^3 + 4*v15*(7*v23^2 + 52*v23*v34 + 22*v34^2 + 27*v23*v45 - 
            2*v34*v45 + 33*v45^2))) - 
      v15*v34*(v12^5 + v12^4*(5*v15 + 2*v23 - 2*v34 - 5*v45) + 
        (v23 - v45)^3*(2*(v23 - 2*v34)*v34 + (v23 - 6*v34)*v45 - v45^2) + 
        2*v15^2*v45*(-2*v23*v34 - 3*v23*v45 + 3*v34*v45 + 4*v45^2) + 
        v12*(3*(v15 - v23)*v23^3 + v23*(7*v15^2 - 30*v15*v23 + 20*v23^2)*
           v34 + 11*(v15 - v23)*v23*v34^2 + 
          (3*v23*(7*v15^2 - 15*v15*v23 + 7*v23^2) + (-18*v15^2 + 87*v15*v23 - 
              58*v23^2)*v34 - 6*(v15 - 2*v23)*v34^2)*v45 - 
          3*(12*v15^2 - 37*v15*v23 + 13*v23^2 + 17*v15*v34 - 14*v23*v34)*
           v45^2 + (-68*v15 + 25*v23 - 3*v34)*v45^3 - 4*v45^4) + 
        v12^3*(-17*v15^2 + 37*v15*v23 - 18*v23^2 + v34^2 + 12*v23*v45 + 
          9*v34*v45 + 5*v45^2 - 5*v15*(v34 + 9*v45)) - 
        v15*(v23 - v45)*(v23^2*(3*v34 + 2*v45) - v23*(v34 + v45)*
           (6*v34 + 13*v45) + v45*(6*v34^2 + 20*v34*v45 + 15*v45^2)) + 
        v12^2*(-2*v23*(9*v23^2 - 15*v23*v34 + v34^2) + 
          (54*v23^2 - 26*v23*v34 - 3*v34^2)*v45 - 9*(4*v23 + v34)*v45^2 + 
          2*v45^3 + v15^2*(-15*v23 + 11*v34 + 45*v45) + 
          v15*(30*v23^2 - 42*v23*v34 + v34^2 - 121*v23*v45 + 36*v34*v45 + 
            93*v45^2))) + mTsq^2*(3*v12^5 - 2*v15^5 + v23^5 - 18*v23^4*v34 + 
        59*v23^3*v34^2 - 82*v23^2*v34^3 + 33*v23*v34^4 - 2*v34^5 + 
        (-3*v23^4 + 56*v23^3*v34 - 155*v23^2*v34^2 + 100*v23*v34^3 - 
          20*v34^4)*v45 + (3*v23^3 - 60*v23^2*v34 + 80*v23*v34^2 - 10*v34^3)*
         v45^2 + (-v23^2 + 20*v23*v34 + 10*v34^2)*v45^3 - 6*v34*v45^4 - 
        v12^4*(44*v15 - 57*v23 + 10*v34 + 12*v45) + 
        2*v15^3*(-12*v23^2 + 24*v23*v34 + 6*v34^2 + 71*v23*v45 - 14*v34*v45 - 
          57*v45^2) + v15^2*(13*v23^3 - 58*v23^2*v34 - 54*v23*v34^2 + 
          12*v34^3 + (-109*v23^2 - 28*v23*v34 + 76*v34^2)*v45 + 
          2*(62*v23 + 53*v34)*v45^2 - 18*v45^3) + 
        v15^4*(13*v23 - 10*(v34 + 4*v45)) + v12^3*(57*v15^2 + 172*v23^2 - 
          187*v23*v34 + 25*v34^2 - 111*v23*v45 - 4*v34*v45 + 13*v45^2 + 
          v15*(-208*v23 + 118*v34 + 78*v45)) + 
        2*v15*(-5*v34^4 - 10*v34^3*v45 - 15*v34^2*v45^2 + 8*v34*v45^3 + 
          9*v45^4 + v23^3*(14*v34 + 3*v45) + v23*(v34 + v45)*
           (12*v34^2 + 5*v34*v45 - 23*v45^2) + v23^2*(6*v34^2 + 7*v34*v45 + 
            9*v45^2)) + v12^2*(-46*v15^3 + 132*v23^3 - 36*v34^3 + 
          26*v34^2*v45 + 7*v34*v45^2 - 4*v45^3 - v23^2*(379*v34 + 175*v45) + 
          v15*(-197*v23^2 + 312*v23*v34 - 118*v34^2 + 194*v23*v45 - 
            292*v34*v45 + 21*v45^2) + v23*(259*v34^2 + 272*v34*v45 + 
            58*v45^2) + v15^2*(129*v23 - 8*(6*v34 + 13*v45))) + 
        v12*(31*v15^4 + 27*v23^4 - 2*v15^3*(45*v23 + 12*v34 - 88*v45) - 
          v23^3*(176*v34 + 59*v45) + v23^2*(297*v34^2 + 346*v34*v45 + 
            38*v45^2) + v15^2*(81*v23^2 - 14*v23*v34 - 10*v34^2 - 
            3*(89*v23 + 46*v34)*v45 + 88*v45^2) - 
          v23*(162*v34^3 + 259*v34^2*v45 + 133*v34*v45^2 + 7*v45^3) + 
          v34*(19*v34^3 + 18*v34^2*v45 - 52*v34*v45^2 + 12*v45^3) + 
          v15*(-41*v23^3 + 48*v34^3 + 208*v34^2*v45 + 132*v34*v45^2 - 
            62*v45^3 + 2*v23^2*(71*v34 + 46*v45) + 
            v23*(-134*v34^2 - 222*v34*v45 + 51*v45^2)))) + 
      mTsq*(3*v12^5*v34 + 2*v15^4*(6*v45*(v34 + v45) - v23*(2*v34 + 3*v45)) + 
        v34*(v23 - v45)^2*(6*v34^3 + 12*v34^2*v45 + v34*v45^2 - v45^3 + 
          v23^2*(3*v34 + v45) - 2*v23*v34*(6*v34 + 5*v45)) + 
        v12^4*(13*v15^2 - 2*v34*(4*v23 + 3*v34 + 5*v45) + 
          v15*(-12*v23 + 28*v34 + 5*v45)) + 
        v15^3*(-v23^3 + v23^2*(19*v34 + 21*v45) + 
          2*v45*(6*v34^2 + 29*v34*v45 + 18*v45^2) - 
          2*v23*(4*v34^2 + 37*v34*v45 + 28*v45^2)) + 
        v15^2*(2*v23^4 - v23^3*(27*v34 + 22*v45) - 2*v23*v45*
           (7*v34^2 + 54*v34*v45 + 25*v45^2) + 2*v23^2*
           (5*v34^2 + 46*v34*v45 + 28*v45^2) + 2*v45*(-2*v34^3 - v34^2*v45 + 
            15*v34*v45^2 + 7*v45^3)) + v15*(-v23^5 + 5*v23^4*(2*v34 + v45) - 
          2*v23^3*(7*v34^2 + 18*v34*v45 + 5*v45^2) + 
          v23^2*(33*v34^3 + 51*v34^2*v45 + 51*v34*v45^2 + 10*v45^3) + 
          v45*(12*v34^4 + 30*v34^3*v45 - 2*v34^2*v45^2 - 15*v34*v45^3 + 
            v45^4) - v23*(12*v34^4 + 58*v34^3*v45 + 32*v34^2*v45^2 + 
            14*v34*v45^3 + 5*v45^4)) + v12^3*(-45*v15^3 + 
          v15^2*(113*v23 - 81*v45) - v15*(70*v23^2 - 109*v23*v34 + 50*v34^2 - 
            79*v23*v45 + 73*v34*v45 + 20*v45^2) + 
          v34*(-50*v23^2 + (v34 + 4*v45)*(3*v34 + 4*v45) + 
            v23*(30*v34 + 13*v45))) + v12^2*(19*v15^4 + 
          v15^3*(-101*v23 + 8*v34 + 137*v45) + v15^2*(157*v23^2 - 
            67*v23*v34 + 9*v34^2 - 17*(19*v23 + v34)*v45 + 134*v45^2) - 
          v34*(32*v23^3 + 15*v45^2*(v34 + v45) - 12*v23^2*(8*v34 + 5*v45) + 
            v23*(30*v34^2 + 72*v34*v45 - 4*v45^2)) + 
          v15*(-78*v23^3 + 32*v34^3 + 114*v34^2*v45 + 26*v34*v45^2 + 
            24*v45^3 + 3*v23^2*(41*v34 + 57*v45) - 
            5*v23*(32*v34^2 + 42*v34*v45 + 23*v45^2))) + 
        v12*(v15^3*(-33*v23^2 + 63*v23*v34 + 4*v34^2 + 158*v23*v45 - 
            80*v34*v45 - 128*v45^2) + v15^4*(9*v23 - 16*(v34 + 2*v45)) + 
          v15^2*(45*v23^3 - 4*v34^3 + 20*v34^2*v45 - 27*v34*v45^2 - 
            79*v45^3 - 2*v23^2*(58*v34 + 105*v45) + 
            3*v23*(v34^2 + 59*v34*v45 + 83*v45^2)) + 
          v34*(-4*v23^4 + 21*v23^3*(2*v34 + v45) - 
            v23^2*(51*v34^2 + 100*v34*v45 + 15*v45^2) + 
            2*v23*(4*v34^3 + 33*v34^2*v45 + 25*v34*v45^2 - 5*v45^3) + 
            v45*(-4*v34^3 - 13*v34^2*v45 + 3*v34*v45^2 + 7*v45^3)) + 
          v15*(-21*v23^4 + v23^3*(65*v34 + 75*v45) - 
            v23^2*(96*v34^2 + 177*v34*v45 + 95*v45^2) + 
            v23*(85*v34^3 + 173*v34^2*v45 + 115*v34*v45^2 + 51*v45^3) - 
            2*(4*v34^4 + 30*v34^3*v45 + 20*v34^2*v45^2 - 14*v34*v45^3 + 
              5*v45^4))))) + qsq*mTsq*(4*mTsq^3*(v12 + v15 - v34)*v45*
       (v12^4 - 10*v12^2*v15^2 + 12*v12*v15^3 + 8*v15^4 - 13*v12^2*v15*v23 - 
        56*v12*v15^2*v23 + 29*v12^2*v23^2 + 43*v12*v15*v23^2 + 
        2*v15^2*v23^2 + 5*v12*v23^3 + 13*v15*v23^3 - 2*v23^4 + 
        20*v12^2*v15*v34 - 36*v12*v15^2*v34 + 13*v12^2*v23*v34 + 
        112*v12*v15*v23*v34 + 60*v15^2*v23*v34 - 43*v12*v23^2*v34 - 
        4*v15*v23^2*v34 - 13*v23^3*v34 - 10*v12^2*v34^2 + 36*v12*v15*v34^2 + 
        48*v15^2*v34^2 - 56*v12*v23*v34^2 - 60*v15*v23*v34^2 + 
        2*v23^2*v34^2 - 12*v12*v34^3 - 32*v15*v34^3 + 20*v23*v34^3 + 
        8*v34^4 - 4*v15^3*(5*v23 + 8*v34) + v12^3*(-11*v15 + 15*v23 + 
          11*v34) - 4*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34)*v45) - 
      v12*(v12^5*(v15 - v23)*(v15 + v23)*v34 + v15^4*(3*v23 - 2*v45)*v45^2*
         (2*v34 + v45) - v34^3*(v23 - v45)^2*(v34 + v45)*(v23^2 - 2*v45^2) + 
        v12^2*(v23*(v15*(v15 - v23)^2*v23^2 + v15*(2*v15 - 3*v23)*(v15 - v23)*
             (3*v15 - v23)*v34 - (14*v15^3 - 32*v15^2*v23 + 6*v15*v23^2 + 
              3*v23^3)*v34^2 + 2*(5*v15^2 - 11*v15*v23 + 3*v23^2)*v34^3 + 
            (-2*v15 + v23)*v34^4) + (v15*(v15 - v23)*v23*(9*v15^2 - 
              14*v15*v23 + 4*v23^2) - (8*v15^4 + 13*v15^3*v23 - 
              38*v15^2*v23^2 + 4*v15*v23^3 + v23^4)*v34 + 
            (18*v15^3 - 2*v15^2*v23 - 41*v15*v23^2 + 8*v23^3)*v34^2 + 
            (-12*v15^2 + 10*v15*v23 + v23^2)*v34^3 + 2*(v15 - v23)*v34^4)*
           v45 + (-9*v15^4 + 28*v15^3*(v23 + v34) - 
            2*v15^2*(11*v23^2 + 29*v23*v34 + 12*v34^2) + 
            v34*(v23^3 + 4*v23^2*v34 - 11*v23*v34^2 + v34^3) + 
            v15*(4*v23^3 - 9*v23^2*v34 + 45*v23*v34^2 + 4*v34^3))*v45^2 + 
          (-9*v15^3 + v15^2*(7*v23 + 20*v34) + v34*(v23^2 - 8*v23*v34 + 
              4*v34^2) - v15*(v23^2 - 7*v23*v34 + 15*v34^2))*v45^3) + 
        v15*v34^2*(v23 - v45)*(v23^2*(v23^2 + 3*v23*v34 + 4*v34^2) + 
          2*v23*(v23^2 + 2*v23*v34 - v34^2)*v45 - 
          (3*v23^2 + 15*v23*v34 + 4*v34^2)*v45^2 + 4*(-2*v23 + v34)*v45^3 + 
          6*v45^4) + v15^2*v34*(-4*v23^3*v34*(v23 + 2*v34) - 
          v23^2*(2*v23 - 3*v34)*(v23 + 4*v34)*v45 + 
          v23*(4*v23^2 + 35*v23*v34 + 10*v34^2)*v45^2 + 
          (v23 - 3*v34)*(9*v23 + 4*v34)*v45^3 - 16*v23*v45^4 + 6*v45^5) + 
        v15^3*(-(v23*(7*v34 - 6*v45)*v45^2*(2*v34 + v45)) + 
          v23^3*(2*v34 + v45)^2 - v23^2*v45*(3*v34 + v45)*(2*v34 + 5*v45) - 
          2*v45^3*(-6*v34^2 - 2*v34*v45 + v45^2)) - 
        v12^4*(v15^4 + v15*v23*v34*(10*v23 + 2*v34 - 7*v45) + 
          v15^3*(-2*v23 - 4*v34 + v45) - v23*v34*(2*v23^2 - 2*v34*v45 + 
            3*v23*(v34 + v45)) + v15^2*(v23^2 - v23*(4*v34 + v45) + 
            v34*(3*v34 + 2*v45))) + v12^3*(v15^4*(-3*v23 + 2*v34 + 5*v45) + 
          v15^3*(9*v23^2 + 11*v23*v34 - 4*v34^2 - 2*(7*v23 + 9*v34)*v45 + 
            5*v45^2) + v15^2*(-9*v23^3 - v23*(7*v34 - 5*v45)*(2*v34 - v45) + 
            v23^2*(-19*v34 + 13*v45) + v34*(2*v34^2 + 15*v34*v45 - 
              6*v45^2)) + v15*(3*v23^4 + v23^3*(5*v34 - 4*v45) - 
            2*v34^2*(v34 - 2*v45)*v45 + v23*v34*(4*v34^2 - 17*v34*v45 - 
              14*v45^2) + v23^2*(26*v34^2 + 19*v34*v45 + v45^2)) + 
          v34*(v23^4 - v34^2*v45^2 - 3*v23^3*(2*v34 + v45) + 
            v23*v34*v45*(4*v34 + 7*v45) - v23^2*(3*v34^2 + 5*v34*v45 + 
              3*v45^2))) + v12*(v15^4*v45*(-3*v23*(4*v34 + 3*v45) + 
            v45*(10*v34 + 7*v45)) + v34^2*(v23 - v45)*
           (v23^3*(3*v34 + 2*v45) + v34*v45^2*(3*v34 + 5*v45) - 
            v23^2*(2*v34^2 + 4*v34*v45 + v45^2) - v23*v45*
             (v34^2 + 6*v34*v45 + 3*v45^2)) + v15^3*(-2*v23^3*(2*v34 + v45) + 
            v23*v45*(24*v34^2 - 3*v34*v45 - 22*v45^2) + 
            v45^2*(-26*v34^2 - 18*v34*v45 + 7*v45^2) + 
            v23^2*(6*v34^2 + 34*v34*v45 + 19*v45^2)) + 
          v15^2*(2*v23^4*(3*v34 + v45) + v34*v45^2*(22*v34^2 + 12*v34*v45 - 
              19*v45^2) + 3*v23^3*(v34^2 - 6*v34*v45 - 3*v45^2) - 
            v23^2*(12*v34^3 + 59*v34^2*v45 + 30*v34*v45^2 - 10*v45^3) + 
            v23*v45*(-12*v34^3 + 33*v34^2*v45 + 53*v34*v45^2 - 3*v45^3)) + 
          v15*v34*(-2*v23^5 + 3*v23^4*(-v34 + v45) - v23*v34*v45^2*
             (25*v34 + 42*v45) + v23^3*(-3*v34^2 + 7*v34*v45 + 3*v45^2) + 
            v34*v45^2*(-6*v34^2 + 2*v34*v45 + 17*v45^2) + 
            v23^2*(6*v34^3 + 28*v34^2*v45 + 25*v34*v45^2 - 2*v45^3)))) + 
      mTsq^2*(v12^6*(2*v15 - 2*v23 - 5*v34) + v23^2*(v15 - v34)*
         (v15*(v15 - v23)^2*v23 - (12*v15^3 - 17*v15^2*v23 + v15*v23^2 + 
            3*v23^3)*v34 + (36*v15^2 - 21*v15*v23 + 7*v23^2)*v34^2 + 
          3*(-12*v15 + v23)*v34^3 + 12*v34^4) - 
        v23*(v15^2*(-16*v15^3 + 46*v15^2*v23 - 34*v15*v23^2 + 3*v23^3) + 
          4*v15^2*(6*v15^2 - 23*v15*v23 + 8*v23^2)*v34 + 
          (32*v15^3 + 56*v15^2*v23 + 10*v15*v23^2 + v23^3)*v34^2 - 
          4*(20*v15^2 + 5*v15*v23 + 2*v23^2)*v34^3 + 2*(24*v15 + 5*v23)*
           v34^4 - 8*v34^5)*v45 - 2*(v15 - v34)^2*(8*v15^3 - 
          2*v15^2*(17*v23 + 8*v34) + v23*(v23^2 - 7*v23*v34 - 10*v34^2) + 
          v15*(21*v23^2 + 44*v23*v34 + 8*v34^2))*v45^2 - 
        4*(2*v15 - 3*v23 - 2*v34)*(v15 - v34)^3*v45^3 + 
        v12^5*(9*v15^2 + 3*v23^2 - 26*v23*v34 + 5*v34^2 + 15*v23*v45 + 
          16*v34*v45 - 2*v15*(6*v23 - 3*v34 + 5*v45)) + 
        v12^4*(-10*v15^3 + 35*v23^3 + v15^2*(59*v23 + 65*v34 - 22*v45) + 
          v23^2*(-2*v34 + 67*v45) + v34*(9*v34^2 - 12*v34*v45 - 22*v45^2) + 
          v23*(97*v34^2 + 86*v34*v45 - 20*v45^2) - 
          2*v15*(42*v23^2 + 46*v23*v34 + 32*v34^2 + 12*v23*v45 - 17*v34*v45 - 
            11*v45^2)) + v12^3*(-33*v15^4 + 25*v23^4 + 
          4*v15^3*(28*v23 + 32*v34 + 3*v45) + v23^3*(-72*v34 + 17*v45) - 
          v15^2*(104*v23^2 + 236*v23*v34 + 170*v34^2 + 193*v23*v45 + 
            50*v34*v45 - 30*v45^2) + 4*v23^2*(3*v34^2 - 29*v34*v45 - 
            11*v45^2) - v23*(124*v34^3 + 285*v34^2*v45 + 24*v34*v45^2 - 
            4*v45^3) + v34*(-13*v34^3 - 38*v34^2*v45 + 30*v34*v45^2 + 
            8*v45^3) + 2*v15*(44*v34^3 + 38*v34^2*v45 - 30*v34*v45^2 - 
            4*v45^3 + v23^2*(82*v34 + 99*v45) + v23*(124*v34^2 + 
              233*v34*v45 + 14*v45^2))) + v12*(-8*v15^5*(v23 - 5*v45) + 
          v15^4*(29*v23^2 + 8*v23*(2*v34 - 13*v45) - 4*v45*(36*v34 + v45)) - 
          4*v15^3*(8*v23^3 + v23^2*(20*v34 + v45) - 
            v45*(52*v34^2 + 8*v34*v45 + v45^2) - 2*v23*(2*v34^2 + 
              47*v34*v45 + 15*v45^2)) + v34*(-6*v23^5 - 4*v34^2*v45*
             (v34 + v45)*(4*v34 + v45) + 3*v23^4*(13*v34 + 4*v45) + 
            v23^3*v34*(4*v34 + 29*v45) + v23^2*(41*v34^3 + 62*v34^2*v45 - 
              86*v34*v45^2 - 4*v45^3) - 4*v23*v34*(4*v34^3 + 20*v34^2*v45 + 
              30*v34*v45^2 + v45^3)) + 2*v15*(2*v23^5 - 
            3*v23^4*(7*v34 + 2*v45) - v23^3*(44*v34^2 + 53*v34*v45 + 
              2*v45^2) + 2*v34^2*v45*(18*v34^2 + 16*v34*v45 + 3*v45^2) + 
            2*v23^2*(-26*v34^3 - 25*v34^2*v45 + 43*v34*v45^2 + v45^3) + 
            4*v23*v34*(7*v34^3 + 41*v34^2*v45 + 45*v34*v45^2 + v45^3)) + 
          v15^2*(7*v23^4 + v23^3*(116*v34 + 89*v45) + 
            2*v23^2*(57*v34^2 + 21*v34*v45 - 43*v45^2) - 
            4*v34*v45*(40*v34^2 + 18*v34*v45 + 3*v45^2) - 
            4*v23*(16*v34^3 + 130*v34^2*v45 + 90*v34*v45^2 + v45^3))) + 
        v12^2*(-16*v15^5 + 3*v23^5 - 57*v23^4*v34 + 36*v23^3*v34^2 - 
          42*v23^2*v34^3 + 71*v23*v34^4 + 4*v34^5 + 
          (-11*v23^4 - 54*v23^3*v34 - 3*v23^2*v34^2 + 256*v23*v34^3 + 
            50*v34^4)*v45 + 2*v34*(55*v23^2 + 69*v23*v34 + 5*v34^2)*v45^2 + 
          4*(v23^2 + 3*v23*v34 + v34^2)*v45^3 + v15^4*(35*v23 + 68*v34 + 
            62*v45) + 2*v15^3*(6*v23^2 - 64*v23*v34 - 56*v34^2 - 
            133*v23*v45 - 98*v34*v45 + 9*v45^2) + 
          v15^2*(-68*v23^3 + 88*v34^3 + 256*v34^2*v45 - 26*v34*v45^2 + 
            4*v45^3 + v23^2*(54*v34 + 161*v45) + 2*v23*(111*v34^2 + 
              372*v34*v45 + 53*v45^2)) + 2*v15*(17*v23^4 + 
            8*v23^3*(4*v34 + 5*v45) - v23^2*(12*v34^2 + 77*v34*v45 + 
              47*v45^2) - v34*(16*v34^3 + 86*v34^2*v45 + v34*v45^2 + 
              4*v45^3) - v23*(100*v34^3 + 367*v34^2*v45 + 122*v34*v45^2 + 
              6*v45^3)))) + mTsq*(v12^6*(2*v15^2 - v15*(2*v23 + v34) - 
          v34*(4*v23 + v34)) - v23^3*v34*(2*v15^4 - v15^3*(3*v23 + 4*v34) + 
          v34^2*(v23^2 + 2*v34^2) - v15*v34*(v23^2 + 2*v23*v34 + 4*v34^2) + 
          v15^2*(v23^2 + 3*v23*v34 + 4*v34^2)) + v23^2*(-v15 + v34)*
         (v15^3*(v23 - 6*v34) - v15^2*(v23 - 9*v34)*(v23 + 2*v34) + 
          v34^2*(4*v23^2 + v23*v34 + 6*v34^2) - 
          v15*v34*(4*v23^2 + 13*v23*v34 + 18*v34^2))*v45 - 
        v23*(v15 - v34)*(2*v15^4 + 8*v15^3*(-v23 + v34) + 
          v15^2*(5*v23^2 + 2*v23*v34 - 28*v34^2) - 
          v34^2*(3*v23^2 + 2*v23*v34 + 6*v34^2) + 2*v15*v34*
           (v23^2 + 4*v23*v34 + 12*v34^2))*v45^2 + (v15 - v34)^2*
         (v15*(2*v15^2 - 13*v15*v23 + 8*v23^2) - 
          2*(v15^2 - 7*v15*v23 + 2*v23^2)*v34 - (2*v15 + v23)*v34^2 + 
          2*v34^3)*v45^3 + 2*(-v15 + v34)^3*(-v15 + 2*v23 + v34)*v45^4 + 
        v12*(v23^2*(2*v15^2*(v15 - v23)^2*v23 + v15*(-9*v15^3 + 9*v15^2*v23 + 
              7*v15*v23^2 - 6*v23^3)*v34 + (3*v15 + 2*v23)*
             (8*v15^2 - 7*v15*v23 + 3*v23^2)*v34^2 - 
            3*(10*v15^2 + 3*v15*v23 + 2*v23^2)*v34^3 + (24*v15 + 11*v23)*
             v34^4 - 9*v34^5) + v23*(10*v15^5 + v15^4*(-34*v23 + 10*v34) + 
            4*v15^3*(8*v23^2 + 6*v23*v34 - 21*v34^2) + 
            v15*v34*(15*v23^3 - 19*v23^2*v34 + 12*v23*v34^2 - 54*v34^3) + 
            v34^2*(-15*v23^3 + 22*v23^2*v34 - 22*v23*v34^2 + 10*v34^3) + 
            v15^2*(-7*v23^3 - 17*v23^2*v34 + 20*v23*v34^2 + 108*v34^3))*v45 + 
          (-12*v15^5 + 8*v15^4*(8*v23 + 3*v34) - v15^3*v23*
             (53*v23 + 152*v34) + 2*v15^2*(v23 + 2*v34)*(4*v23^2 + 
              33*v23*v34 - 6*v34^2) + 2*v23*v34^2*(6*v23^2 - 5*v23*v34 + 
              4*v34^2) + v15*v34*(-18*v23^3 - 19*v23^2*v34 - 40*v23*v34^2 + 
              12*v34^3))*v45^2 - (v15 - v34)*(15*v15^3 - 
            v15^2*(27*v23 + 25*v34) + v34*(-3*v23^2 - 13*v23*v34 + 5*v34^2) + 
            v15*(7*v23^2 + 40*v23*v34 + 5*v34^2))*v45^3 - 
          2*(5*v15 - v23 - 5*v34)*(v15 - v34)^2*v45^4) + 
        v12^5*(-3*v15^3 + 12*v23^3 + 2*v15^2*(11*v23 + v34 - 4*v45) + 
          3*v34^2*(v34 + v45) - v23^2*(10*v34 + v45) + 
          v23*v34*(13*v34 + 9*v45) + v15*(-31*v23^2 + 3*v34*(-2*v34 + v45) + 
            v23*(-7*v34 + 10*v45))) + v12^4*(-8*v15^4 + 18*v23^4 + 
          5*v15^3*(5*v23 + 4*v34 + v45) - v23^3*(29*v34 + 14*v45) - 
          v15^2*(8*v23^2 + 36*v23*v34 + 20*v34^2 + 43*v23*v45 + 4*v34*v45 - 
            8*v45^2) + v23^2*(39*v34^2 + 25*v34*v45 + v45^2) - 
          v34^2*(3*v34^2 + 10*v34*v45 + 4*v45^2) - 2*v23*v34*
           (9*v34^2 + 17*v34*v45 + 5*v45^2) + 
          v15*(-27*v23^3 + v23^2*(31*v34 + 56*v45) + 
            v34*(13*v34^2 + 19*v34*v45 - 4*v45^2) + 
            v23*(12*v34^2 + 34*v34*v45 - 3*v45^2))) + 
        v12^3*(-6*v15^5 + 4*v23^5 - 3*v23^4*(14*v34 + 3*v45) + 
          v15^4*(6*v23 + 17*v34 + 13*v45) + v23^3*(29*v34^2 + 52*v34*v45 + 
            3*v45^2) - v23^2*v34*(57*v34^2 + 53*v34*v45 + 18*v45^2) + 
          v34^2*(v34^3 + 9*v34^2*v45 + 10*v34*v45^2 + 6*v45^3) + 
          v23*v34*(13*v34^3 + 51*v34^2*v45 + 19*v34*v45^2 + 11*v45^3) + 
          v15^3*(27*v23^2 - 20*v34^2 - 36*v34*v45 - 3*v45^2 - 
            v23*(v34 + 67*v45)) + v15^2*(-48*v23^3 + 
            v23^2*(-45*v34 + 66*v45) - 3*v23*(v34^2 - 56*v34*v45 - 5*v45^2) + 
            2*(7*v34^3 + 27*v34^2*v45 - v34*v45^2 + v45^3)) + 
          v15*(17*v23^4 + 3*v23^3*(23*v34 + v45) + 
            v23^2*(47*v34^2 - 84*v34*v45 + 2*v45^2) - 
            v34*(6*v34^3 + 40*v34^2*v45 + 5*v34*v45^2 + 8*v45^3) - 
            v23*(7*v34^3 + 130*v34^2*v45 + 4*v34*v45^2 + 13*v45^3))) + 
        v12^2*(-8*v15^5*(v23 - 2*v45) + v15^4*(26*v23^2 + 20*v23*v34 - 
            58*v23*v45 - 42*v34*v45 + 8*v45^2) + 
          v15^3*(-5*v23*(5*v23^2 + 11*v23*v34 + 4*v34^2) + 
            (41*v23^2 + 178*v23*v34 + 48*v34^2)*v45 + (13*v23 - 30*v34)*
             v45^2 + 11*v45^3) + v15^2*(v23*(2*v23^3 + 61*v23^2*v34 + 
              75*v23*v34^2 + 8*v34^3) + 2*(8*v23^3 - 47*v23^2*v34 - 
              111*v23*v34^2 - 18*v34^3)*v45 - (v23 - v34)*(11*v23 + 30*v34)*
             v45^2 - (3*v23 + 35*v34)*v45^3 - 4*v45^4) + 
          v34*(-9*v23^5 + 10*v23^4*(3*v34 + 2*v45) - 
            v23^3*(21*v34^2 + 61*v34*v45 + 14*v45^2) - 
            v34*v45*(2*v34^3 + 6*v34^2*v45 + 13*v34*v45^2 + 4*v45^3) + 
            v23^2*(37*v34^3 + 45*v34^2*v45 + 25*v34*v45^2 + 9*v45^3) - 
            v23*(4*v34^4 + 36*v34^3*v45 + 13*v34^2*v45^2 - 5*v34*v45^3 + 
              6*v45^4)) + v15*(5*v23^5 - v23^4*(14*v34 + 11*v45) + 
            v23^3*(-37*v34^2 + 24*v34*v45 + 7*v45^2) + 
            v23^2*(-71*v34^3 + 38*v34^2*v45 + 2*v34*v45^2 - 11*v45^3) + 
            v34*v45*(16*v34^3 - 2*v34^2*v45 + 37*v34*v45^2 + 8*v45^3) + 
            v23*(4*v34^4 + 138*v34^3*v45 + 19*v34^2*v45^2 - 2*v34*v45^3 + 
              6*v45^4))))) + 
    qsq^3*(-4*mTsq^4*v45*(-33*v12^3 + 24*v15^3 + v23^3 + 38*v23^2*v34 - 
        20*v23*v34^2 - 24*v34^3 + 4*(v23^2 - 5*v23*v34 - 2*v34^2)*v45 + 
        v12^2*(-6*v15 - 93*v23 + 6*v34 + 16*v45) + 
        v12*(52*v15^2 - 35*v23^2 + 116*v23*v34 + 52*v34^2 + 28*v23*v45 - 
          4*v34*v45 + 4*v15*(-29*v23 - 26*v34 + v45)) - 
        4*v15^2*(5*v23 + 2*(9*v34 + v45)) + 
        v15*(-38*v23^2 + 20*v23*(2*v34 + v45) + 8*v34*(9*v34 + 2*v45))) + 
      mTsq^3*(-3*v12^5 - 8*v15^5 + v23^5 - 29*v23^4*v34 + 74*v23^3*v34^2 - 
        24*v23^2*v34^3 + 48*v23*v34^4 - 8*v34^5 + 
        8*v15^4*(4*v23 + 3*v34 - 7*v45) + (-3*v23^4 + 28*v23^3*v34 - 
          42*v23^2*v34^2 + 28*v23*v34^3 - 8*v34^4)*v45 + 
        2*v34*(13*v23^2 - 12*v23*v34 + 16*v34^2)*v45^2 + 
        4*(v23^2 - 3*v23*v34 + 4*v34^2)*v45^3 - 16*v34*v45^4 + 
        v12^4*(-38*v15 + 35*v23 - 69*v34 + 38*v45) + 
        v12^3*(74*v15^2 + 200*v23^2 + 8*v15*(-33*v23 - 6*v34 + v45) + 
          2*(75*v34 - 26*v45)*(v34 + v45) + v23*(-164*v34 + 161*v45)) - 
        4*v15^3*(8*v23^2 + 5*v23*(4*v34 - 3*v45) + 
          4*(v34^2 - 9*v34*v45 + v45^2)) - 
        2*v15^2*(5*v23^3 - 2*v23*(4*v34 - 5*v45)*(7*v34 + 2*v45) - 
          v23^2*(68*v34 + 25*v45) + 8*(v34 - v45)*(v34^2 + 9*v34*v45 + 
            3*v45^2)) + v12^2*(96*v15^3 + 180*v23^3 - 
          2*v15^2*(79*v23 + 44*v34 + 23*v45) + v23^2*(-334*v34 + 41*v45) + 
          2*v23*(127*v34^2 - 24*v34*v45 - 76*v45^2) + 
          2*v15*(-50*v23^2 + 104*v23*v34 + 56*v34^2 + 137*v23*v45 + 
            100*v34*v45 + 63*v45^2) - 2*(60*v34^3 + 93*v34^2*v45 + 
            33*v34*v45^2 - 8*v45^3)) + 2*v15*(9*v23^4 - 
          3*v23^3*(8*v34 + v45) + v23^2*(-40*v34^2 + 4*v34*v45 - 3*v45^2) + 
          2*v23*(-28*v34^3 + 5*v34^2*v45 + 4*v34*v45^2 - 9*v45^3) + 
          4*(3*v34^4 + 6*v34^3*v45 - 14*v34^2*v45^2 - 8*v34*v45^3 + 
            2*v45^4)) + v12*(35*v23^4 + 4*v15^3*(24*v23 + 4*v34 - 23*v45) - 
          v23^3*(244*v34 + 37*v45) + 2*v23^2*(81*v34^2 + v34*v45 - 
            26*v45^2) + 2*v15^2*(-113*v23^2 - 24*v23*v34 + 8*v34^2 + 
            94*v23*v45 + 86*v34*v45 - 20*v45^2) - 
          4*v23*(44*v34^3 + 31*v34^2*v45 - 26*v34*v45^2 - 7*v45^3) + 
          4*v34*(12*v34^3 + 17*v34^2*v45 + 10*v34*v45^2 + 15*v45^3) + 
          4*v15*(26*v23^3 - 20*v34^3 - 37*v34^2*v45 - 4*v34*v45^2 - 
            27*v45^3 + v23^2*(52*v34 + 31*v45) + 2*v23*(16*v34^2 - 
              6*v34*v45 + 7*v45^2)))) + v15*v34*(v12^5*(-2*v23 + v45) + 
        v12^2*(3*v23^3*(-v15 + v23) + v23*(-8*v15^2 + 27*v15*v23 - 16*v23^2)*
           v34 + 4*v23*(-v15 + v23)*v34^2 + 
          (-3*v23*(8*v15^2 - 15*v15*v23 + 6*v23^2) + 
            (16*v15^2 - 54*v15*v23 + 29*v23^2)*v34 + 2*(-v15 + v23)*v34^2)*
           v45 + (33*v15^2 - 89*v15*v23 + 24*v23^2 + 2*(9*v15 + v23)*v34 - 
            6*v34^2)*v45^2 + (45*v15 - 7*(v23 + 2*v34))*v45^3 - v45^4) + 
        v12^4*(7*v15^2 + 2*v23^2 - v15*(10*v23 + v34 - 10*v45) - 
          3*v45*(v34 + v45) + v23*(4*v34 + 5*v45)) - (v23 - v45)*(v34 + v45)*
         (-(v34*(v23 - v45)^3) + 2*v15^2*v45^2 + v15*(v23 - v45)*
           (v23*(2*v34 + v45) - v45*(2*v34 + 3*v45))) + 
        v12^3*(10*v23^3 + v15^2*(11*v23 - 6*v34 - 26*v45) - 
          6*v23^2*(v34 + 3*v45) + v23*(-2*v34^2 - 8*v34*v45 + v45^2) + 
          v45*(2*v34^2 + 11*v34*v45 + 3*v45^2) + 
          v15*(-20*v23^2 + (v34 - 9*v45)*(v34 + 4*v45) + 
            v23*(13*v34 + 57*v45))) + 
        v12*(v15^2*v45*(5*v23*(2*v34 + 3*v45) - 4*v45*(3*v34 + 4*v45)) - 
          (v23 - v45)*(2*v23^3*(2*v34 + v45) + v23*v45*(2*v34 + v45)*
             (2*v34 + 3*v45) + v34*v45^2*(4*v34 + 5*v45) - 
            v23^2*(6*v34^2 + 15*v34*v45 + 5*v45^2)) + 
          v15*(v23^3*(6*v34 + 4*v45) - v45^3*(17*v34 + 22*v45) - 
            v23^2*(9*v34^2 + 38*v34*v45 + 30*v45^2) + 
            v23*v45*(10*v34^2 + 51*v34*v45 + 49*v45^2)))) - 
      mTsq^2*(2*v15^5*(v23 - 3*v45) + v12^5*(13*v15 - 12*v23 + 2*v34 + v45) + 
        v15^4*(-8*v23^2 + 6*v23*v34 + 47*v23*v45 - 30*v34*v45 - 52*v45^2) - 
        v12^4*(36*v15^2 + 88*v23^2 - 63*v23*v34 + 7*v34^2 - 34*v23*v45 - 
          7*v34*v45 + 2*v45^2 + 3*v15*(-41*v23 + 9*v34 + 12*v45)) + 
        v12^3*(5*v15^3 - 128*v23^3 + 15*v34^3 - 31*v34^2*v45 - 7*v34*v45^2 + 
          v45^3 + v15^2*(-68*v23 + 81*v34 + 55*v45) + 
          v23^2*(256*v34 + 123*v45) + v15*(184*v23^2 - 241*v23*v34 + 
            35*v34^2 - 169*v23*v45 + 152*v34*v45 - 8*v45^2) - 
          v23*(137*v34^2 + 96*v34*v45 + 26*v45^2)) + 
        v15^3*(11*v23^3 - 2*v23^2*(13*v34 + 41*v45) + 
          2*v45*(18*v34^2 + 4*v34*v45 - 35*v45^2) + 
          4*v23*(3*v34^2 + 20*v34*v45 + 37*v45^2)) + 
        v15^2*(-4*v23^4 + v23^3*(17*v34 + 36*v45) - 
          2*v23^2*(3*v34^2 + 8*v34*v45 + 35*v45^2) - 
          2*v23*(22*v34^3 + 65*v34^2*v45 + 74*v34*v45^2 - 14*v45^3) + 
          2*v45*(2*v34^3 + 32*v34^2*v45 + 59*v34*v45^2 + 5*v45^3)) + 
        v15*(-v23^5 + 2*v23^4*(-v34 + v45) + v23^3*(v34^2 - 30*v34*v45 - 
            7*v45^2) + v23^2*(26*v34^3 + 32*v34^2*v45 + 70*v34*v45^2 + 
            20*v45^3) + 2*v23*(9*v34^4 + 4*v34^3*v45 + 18*v34^2*v45^2 - 
            16*v34*v45^3 - 9*v45^4) + 2*v45*(v34^4 - 4*v34^3*v45 - 
            21*v34^2*v45^2 - 2*v34*v45^3 + 2*v45^4)) + 
        v34*(3*v23^5 - 2*v23^4*(9*v34 + 5*v45) + 
          v23^3*(35*v34^2 + 66*v34*v45 + 13*v45^2) - 
          2*v23^2*(17*v34^3 + 41*v34^2*v45 + 35*v34*v45^2 + 5*v45^3) - 
          2*v45*(3*v34^4 + 6*v34^3*v45 - 5*v34^2*v45^2 - 5*v34*v45^3 + 
            2*v45^4) + v23*(6*v34^4 + 43*v34^3*v45 + 36*v34^2*v45^2 + 
            16*v34*v45^3 + 6*v45^4)) + v12*(8*v15^5 - 4*v23^5 + 
          v23^4*(62*v34 + 11*v45) + v15^4*(-40*v23 + 12*v34 + 93*v45) - 
          v23^3*(155*v34^2 + 160*v34*v45 + 9*v45^2) + 
          v15^3*(55*v23^2 - 52*v23*v34 - 40*v34^2 - 271*v23*v45 - 
            112*v34*v45 + 170*v45^2) + v15^2*(-12*v23^3 + 47*v23^2*v34 + 
            116*v23*v34^2 + 16*v34^3 + (160*v23^2 + 303*v23*v34 - 6*v34^2)*
             v45 - 2*(74*v23 + 143*v34)*v45^2 - 12*v45^3) + 
          v23^2*(169*v34^3 + 310*v34^2*v45 + 135*v34*v45^2 + 2*v45^3) - 
          v23*v34*(60*v34^3 + 111*v34^2*v45 + 60*v34*v45^2 + 41*v45^3) + 
          v15*(-(v23*(9*v23^3 + 51*v23^2*v34 + 7*v23*v34^2 + 60*v34^3)) + 
            (v23^3 - 30*v23^2*v34 - 257*v23*v34^2 + 24*v34^3)*v45 - 
            2*(28*v23^2 + 24*v23*v34 - 107*v34^2)*v45^2 + (103*v23 + 72*v34)*
             v45^3 - 32*v45^4) + v34*(4*v34^4 + 17*v34^3*v45 - 
            58*v34^2*v45^2 - 56*v34*v45^3 + 20*v45^4)) - 
        v12^2*(28*v15^4 + 48*v23^4 - v23^3*(244*v34 + 87*v45) + 
          v15^3*(-49*v23 - 62*v34 + 89*v45) + v15^2*(20*v23^2 + 25*v23*v34 + 
            54*v34^2 - 109*v23*v45 - 47*v34*v45 + 16*v45^2) + 
          v23^2*(303*v34^2 + 361*v34*v45 + 41*v45^2) - 
          v23*(141*v34^3 + 127*v34^2*v45 + 77*v34*v45^2 + 5*v45^3) + 
          v34*(14*v34^3 - 11*v34^2*v45 - 96*v34*v45^2 + 21*v45^3) + 
          v15*(-40*v23^3 + 14*v34^3 + 157*v34^2*v45 + 186*v34*v45^2 - 
            57*v45^3 + v23^2*(199*v34 + 98*v45) + v23*(-171*v34^2 - 
              388*v34*v45 + 67*v45^2)))) + 
      mTsq*(v12^6*v34 + v12^5*(v15^2 + 8*v15*v34 + 
          v34*(4*v23 - 3*v34 - 4*v45)) + v34^2*(v23 - v45)^3*
         (-3*v23*v34 + 4*v34^2 - 2*v23*v45 + 5*v34*v45) + 
        2*v15^4*v45*(4*v23*v34 + 3*v23*v45 - 6*v34*v45 - 4*v45^2) - 
        v12^4*(17*v15^3 + v15^2*(-35*v23 + 4*v34 + 18*v45) + 
          v34*(20*v23^2 + 6*v23*v34 - 3*v34^2 + 13*v23*v45 - 15*v34*v45 - 
            7*v45^2) + v15*(18*v23^2 - 61*v23*v34 + 14*v34^2 - 14*v23*v45 + 
            36*v34*v45 + 2*v45^2)) + 2*v15^3*(v23^3*(2*v34 + v45) - 
          2*v45^2*(v34^2 + 7*v34*v45 + 4*v45^2) - 
          v23^2*(6*v34^2 + 19*v34*v45 + 9*v45^2) + 
          v23*v45*(12*v34^2 + 37*v34*v45 + 16*v45^2)) + 
        v15*v34*(2*v23^5 - v23^4*(2*v34 + 7*v45) + 
          2*v23^3*(3*v34^2 + 3*v34*v45 + 5*v45^2) + 
          2*v23*v45*(12*v34^3 + 13*v34^2*v45 - 8*v34*v45^2 - 3*v45^3) + 
          2*v45^2*(-6*v34^3 - 8*v34^2*v45 + 2*v34*v45^2 + 3*v45^3) - 
          v23^2*(12*v34^3 + 18*v34^2*v45 - 6*v34*v45^2 + 5*v45^3)) + 
        v15^2*(-2*v23^4*(3*v34 + v45) + v45^2*(2*v34 + v45)*
           (6*v34^2 + 9*v34*v45 - 2*v45^2) + v23^3*(9*v34^2 + 30*v34*v45 + 
            10*v45^2) + 2*v23^2*(6*v34^3 + v34^2*v45 - 25*v34*v45^2 - 
            8*v45^3) + 2*v23*v45*(-16*v34^3 - 21*v34^2*v45 + 12*v34*v45^2 + 
            5*v45^3)) + v12^3*(17*v15^4 + v15^3*(-79*v23 - 28*v34 + 81*v45) + 
          v15^2*(111*v23^2 + 25*v34^2 + 9*v23*(2*v34 - 19*v45) - 52*v34*v45 + 
            50*v45^2) - v34*(28*v23^3 + v34^3 + 14*v34^2*v45 + 28*v34*v45^2 + 
            7*v45^3 - 6*v23^2*(9*v34 + 5*v45) - 2*v23*v45*(3*v34 + 10*v45)) + 
          v15*(-50*v23^3 + 8*v34^3 + 80*v34^2*v45 + 32*v34*v45^2 + 5*v45^3 + 
            21*v23^2*(3*v34 + 4*v45) - v23*(122*v34^2 + 147*v34*v45 + 
              40*v45^2))) + v12^2*(v15^4*(15*v23 - 22*v34 - 45*v45) + 
          v15^3*(-51*v23^2 + 49*v23*v34 + 26*v34^2 + 6*(33*v23 + v34)*v45 - 
            128*v45^2) + v34*(v23*(-6*v23^3 + 54*v23^2*v34 - 45*v23*v34^2 + 
              2*v34^3) + 3*(9*v23^3 - 29*v23^2*v34 + 7*v23*v34^2 + v34^3)*
             v45 + (-9*v23^2 - 2*v23*v34 + 19*v34^2)*v45^2 + 
            3*(-5*v23 + 7*v34)*v45^3 + 4*v45^4) + 
          v15^2*(63*v23^3 - 14*v34^3 + 16*v34^2*v45 + 109*v34*v45^2 - 
            50*v45^3 - v23^2*(75*v34 + 241*v45) - 3*v23*(14*v34^2 + 
              15*v34*v45 - 75*v45^2)) + v15*(-27*v23^4 - 2*v34^4 - 
            50*v34^3*v45 - 90*v34^2*v45^2 + 13*v34*v45^3 - 4*v45^4 + 
            v23^3*(47*v34 + 82*v45) - v23^2*(90*v34^2 + 115*v34*v45 + 
              82*v45^2) + v23*(85*v34^3 + 210*v34^2*v45 + 79*v34*v45^2 + 
              32*v45^3))) - v12*(v15^4*(-36*v45*(v34 + v45) + 
            7*v23*(2*v34 + 3*v45)) + v15^3*(3*v23^3 - 
            5*v23^2*(11*v34 + 13*v45) + v23*(v34 + v45)*(2*v34 + 149*v45) - 
            4*v45*(-5*v34^2 + 14*v34*v45 + 20*v45^2)) + 
          v34*(-3*v23^4*(3*v34 + v45) + v45^3*(3*v34^2 + 5*v34*v45 + v45^2) + 
            5*v23^3*(6*v34^2 + 8*v34*v45 + v45^2) + 4*v23*v45*
             (3*v34^3 + 8*v34^2*v45 + v34*v45^2 - v45^3) + 
            v23^2*(-11*v34^3 - 65*v34^2*v45 - 41*v34*v45^2 + v45^3)) + 
          v15^2*(-6*v23^4 + v23^3*(68*v34 + 62*v45) + 
            v23^2*(24*v34^2 - 143*v34*v45 - 136*v45^2) + 
            v45*(4*v34^3 + 68*v34^2*v45 + 51*v34*v45^2 - 19*v45^3) + 
            v23*(-14*v34^3 - 117*v34^2*v45 + 26*v34*v45^2 + 98*v45^3)) + 
          v15*(3*v23^5 - v23^4*(23*v34 + 14*v45) + 
            v23^3*(12*v34^2 + 59*v34*v45 + 24*v45^2) - 
            v23^2*(61*v34^3 + 60*v34^2*v45 + 61*v34*v45^2 + 19*v45^3) - 
            v45*(12*v34^4 + 44*v34^3*v45 + 16*v34^2*v45^2 - 20*v34*v45^3 + 
              v45^4) + v23*(22*v34^4 + 109*v34^3*v45 + 57*v34^2*v45^2 + 
              5*v34*v45^3 + 7*v45^4))))))/
   (4*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^9*(mTsq - v15)*v34 - mTsq^2*(v12 + v23)*
      (v12 + v15 - v34)^2*(-v15 + v23 + v34)*
      (mTsq*(v12 + v23)^2*((2*v15 - v23 - 2*v34)*v34 + 
         v12*(-v15 + v23 + 2*v34)) + mTsq*(v12^2*(3*v15 - 2*v23 - 3*v34) + 
         v23^2*(v15 - v34) + 2*v12*(2*v15^2 + v23^2 + 2*v23*v34 + 2*v34^2 - 
           2*v15*(v23 + 2*v34)))*v45 + 
       v12*(-(v23^2*v34*(-2*v15 + v23 + 2*v34)) + 
         v12*v23*(v23^2 + 2*v23*v34 - v34^2 + v15*(-v23 + v34)) + 
         v12^2*(-v15^2 + v23*v34 + v15*(v23 + v34)) + 
         v12*(2*v15^2 + v34*(-v23 + v34) - v15*(v23 + 3*v34))*v45 + 
         v23*(v15*(v23 - 3*v34) + v34*(v23 + 3*v34))*v45 - 
         (v15 - v34)^2*v45^2)) + qsq^8*(-8*mTsq^3 - 
       v15*v34*(6*v12 + v15 + 4*v23 - 2*v34 - 5*v45) - 
       mTsq^2*(v12 - 6*v15 + v23 - 10*v34 + 2*v45) + 
       mTsq*(2*v15^2 + 4*v23*v34 + v12*(v15 + 7*v34) + 
         v15*(v23 - 7*v34 + v45) - 3*v34*(v34 + v45))) - 
     qsq^7*(4*mTsq^3*(9*v12 + 7*v23 - 2*v45) + 
       v15*v34*(13*v12^2 - 2*v15^2 + 6*v23^2 - 8*v23*v34 + v34^2 + 
         2*v12*(v15 + 10*v23 - 5*v34 - 13*v45) + v15*(v23 + v34 - 5*v45) - 
         16*v23*v45 + 9*v34*v45 + 10*v45^2) + 
       mTsq^2*(4*v12^2 + 16*v15^2 + 4*v23^2 - 22*v23*v34 + 32*v34^2 - 
         2*v15*(11*v23 + 8*v34 - 8*v45) + 5*v23*v45 + 24*v34*v45 - 6*v45^2 + 
         v12*(-18*v15 + 8*v23 - 46*v34 + 7*v45)) - 
       mTsq*(-4*v15^3 + v12^2*(3*v15 + 19*v34) + 
         v12*(6*v15^2 + v15*(7*v23 - 20*v34) + v34*(24*v23 - 18*v34 - 
             19*v45)) + v15^2*(4*v23 + 15*v34 - 8*v45) + 
         2*v15*(2*v23^2 - 6*v23*v34 + 9*v34^2 + 14*v34*v45 - 2*v45^2) + 
         v34*(6*v23^2 + 3*v34^2 + 10*v34*v45 + 2*v45^2 - 
           2*v23*(6*v34 + 5*v45)))) - 
     qsq^6*(2*mTsq^3*(33*v12^2 - 8*v15^2 + 19*v23^2 - 12*v23*v34 - 
         16*v34^2 + 8*v15*(v23 + 3*v34) + 2*v12*(-4*v15 + 30*v23 + 6*v34 - 
           7*v45) - 10*v23*v45 - 8*v34*v45 - 4*v45^2) + 
       v15*v34*(13*v12^3 + 2*v12^2*(19*v23 - 8*v34 - 23*v45) + 
         2*v15^2*(-v23 + v34 + 4*v45) - v15*(v23^2 - 5*v23*v34 + 2*v34^2 + 
           4*(v23 + v34)*v45 - 10*v45^2) + 2*(v23 - v45)*
          (2*v23^2 - 6*v23*v34 + 2*v34^2 - 7*v23*v45 + 8*v34*v45 + 5*v45^2) + 
         v12*(-8*v15^2 + 25*v23^2 - 32*v23*v34 + 4*v34^2 + 
           v15*(v23 + 7*v34 - 8*v45) - 67*v23*v45 + 37*v34*v45 + 44*v45^2)) + 
       mTsq^2*(6*v12^3 - 6*(2*v15 - v23)*(v15^2 - 3*v15*v23 + v23^2) + 
         4*(v15^2 - 7*v15*v23 - 5*v23^2)*v34 + 2*(14*v15 + 33*v23)*v34^2 - 
         36*v34^3 + (-42*v15^2 + 46*v15*v23 + 3*v23^2 + 80*v15*v34 + 
           36*v23*v34 - 78*v34^2)*v45 - 3*(4*v15 + 5*v23 + 4*v34)*v45^2 + 
         6*v45^3 + v12^2*(-19*v15 + 22*v23 - 83*v34 + 10*v45) + 
         v12*(50*v15^2 + 22*v23^2 - 93*v23*v34 + 114*v34^2 + 17*v23*v45 + 
           88*v34*v45 - 21*v45^2 + v15*(-63*v23 - 52*v34 + 42*v45))) + 
       mTsq*(-2*v15^4 - v12^3*(3*v15 + 26*v34) + 
         v15^3*(7*v23 + 5*(v34 - 3*v45)) + v15^2*(-26*v23*v34 + 21*v34^2 + 
           12*v23*v45 + 51*v34*v45 - 12*v45^2) + 
         v15*(-6*v23^3 + 5*v23^2*v34 - 33*v23*v34^2 + 15*v34^3 + 
           (6*v23^2 - 30*v23*v34 + 49*v34^2)*v45 + 6*(v23 + 7*v34)*v45^2 - 
           6*v45^3) + v12^2*(-7*v15^2 + v15*(-15*v23 + 17*v34 + 4*v45) + 
           v34*(-58*v23 + 39*v34 + 43*v45)) + v34*(-4*v23^3 + v34^3 + 
           11*v34^2*v45 + 12*v34*v45^2 - 2*v45^3 + 6*v23^2*(3*v34 + 2*v45) - 
           2*v23*(6*v34^2 + 16*v34*v45 + 3*v45^2)) + 
         v12*(15*v15^3 + v15^2*(-11*v23 - 53*v34 + 18*v45) + 
           v15*(-18*v23^2 + 23*v23*v34 - 43*v34^2 + 9*v23*v45 - 62*v34*v45 + 
             7*v45^2) - v34*(31*v23^2 - 60*v23*v34 + 15*v34^2 - 52*v23*v45 + 
             52*v34*v45 + 14*v45^2)))) + 
     qsq^5*(mTsq^3*(-63*v12^3 - 25*v23^3 + 60*v23^2*v34 + 72*v23*v34^2 - 
         16*v34^3 + 8*v15^2*(5*v23 - 2*v34 - 3*v45) + 
         4*(3*v23^2 - 2*v23*v34 - 18*v34^2)*v45 + 8*(2*v23 - 3*v34)*v45^2 - 
         8*v45^3 + v12^2*(56*v15 - 207*v23 - 84*v34 + 36*v45) + 
         8*v15*(-5*v23^2 - 14*v23*v34 + 4*v34^2 + 3*(v23 + 4*v34)*v45 + 
           v45^2) + v12*(56*v15^2 - 153*v23^2 + 24*v23*v34 + 120*v34^2 + 
           72*v23*v45 + 88*v34*v45 + 24*v45^2 - 8*v15*(2*v23 + 22*v34 + 
             3*v45))) + mTsq^2*(-4*v12^4 - 4*v23^4 + 15*v23^3*v34 - 
         42*v23^2*v34^2 + 76*v23*v34^3 - 16*v34^4 + 
         v15^3*(20*v23 - 32*v34 - 22*v45) + v12^3*(7*v15 - 28*v23 + 74*v34 - 
           8*v45) + (v23^3 - 18*v23^2*v34 + 110*v23*v34^2 - 82*v34^3)*v45 + 
         2*(6*v23^2 + 2*v23*v34 - 33*v34^2)*v45^2 + (-11*v23 + 8*v34)*v45^3 + 
         2*v45^4 + v15^2*(-38*v23^2 + 36*v23*v34 + 64*v34^2 + 74*v23*v45 + 
           2*v34*v45 - 42*v45^2) - v12^2*(54*v15^2 + 48*v23^2 - 147*v23*v34 + 
           158*v34^2 + 23*v23*v45 + 117*v34*v45 - 28*v45^2 + 
           v15*(-63*v23 - 44*v34 + 39*v45)) + v12*(44*v15^3 - 28*v23^3 + 
           100*v34^3 - 4*v15^2*(31*v23 + 17*v34 - 28*v45) + 
           2*v23^2*(36*v34 - 5*v45) + 212*v34^2*v45 + 32*v34*v45^2 - 
           17*v45^3 + v15*(81*v23^2 + 108*v23*v34 - 28*v34^2 - 119*v23*v45 - 
             212*v34*v45 + 28*v45^2) + v23*(-208*v34^2 - 125*v34*v45 + 
             50*v45^2)) + v15*(17*v23^3 - 2*v23^2*(4*v34 + 21*v45) - 
           4*v23*(25*v34^2 + 28*v34*v45 - 7*v45^2) + 
           2*v34*(-8*v34^2 + 51*v34*v45 + 62*v45^2))) + 
       v15*v34*(-6*v12^4 + v12^3*(2*v15 - 34*v23 + 10*v34 + 35*v45) - 
         (v23 - v45)^2*(v23^2 - 8*v23*v34 + 6*v34^2 - 6*v23*v45 + 
           14*v34*v45 + 5*v45^2) + v15*(v23*(v23 - 6*v34)*(v23 - v34) - 
           3*(v23^2 - 5*v23*v34 + 2*v34^2)*v45 - 6*(v23 + v34)*v45^2 + 
           10*v45^3) - 2*v15^2*(-3*v45*(v34 + 2*v45) + v23*(v34 + 3*v45)) + 
         v12^2*(13*v15^2 - 40*v23^2 + v15*(3*v23 - 12*v34 + v45) - 
           2*(2*v34 + 3*v45)*(v34 + 10*v45) + v23*(44*v34 + 101*v45)) + 
         v12*(-14*v23^3 + v23^2*(38*v34 + 60*v45) + 
           3*v45*(4*v34^2 + 17*v34*v45 + 12*v45^2) - 
           3*v23*(4*v34^2 + 29*v34*v45 + 27*v45^2) + 
           v15^2*(7*v23 - 6*(v34 + 4*v45)) + v15*(4*v23^2 + 
             v23*(-19*v34 + 3*v45) + 3*(2*v34 - v45)*(v34 + 4*v45)))) + 
       mTsq*(v12^4*(v15 + 19*v34) - 2*v15^3*(v23^2 + 3*v23*v34 - 6*v34^2 - 
           10*v23*v45 - 6*v34*v45 + 11*v45^2) + v34*(v23 - v45)*
          (v23^3 - 12*v23^2*v34 + 18*v23*v34^2 - 4*v34^3 - 
           (v23 - 4*v34)*(5*v23 - 4*v34)*v45 + (v23 - 6*v34)*v45^2 + 
           3*v45^3) + 2*v15^4*(v23 - 2*(v34 + 2*v45)) + 
         v12^3*(5*v15^2 + 13*v15*v23 - 2*v15*(v34 + 2*v45) - 
           3*v34*(-24*v23 + 13*v34 + 15*v45)) + 2*v15^2*(-2*v23^3 + 2*v34^3 + 
           20*v34^2*v45 + 33*v34*v45^2 - 4*v45^3 + v23^2*(11*v34 + v45) + 
           v23*(-13*v34^2 - 32*v34*v45 + 6*v45^2)) + 
         v12^2*(-23*v15^3 + v15^2*(11*v23 + 64*v34 - 14*v45) + 
           v15*(30*v23^2 + 7*v23*v34 + 43*v34^2 - 22*v23*v45 + 37*v34*v45 - 
             3*v45^2) + v34*(65*v23^2 - 114*v23*v34 + 24*v34^2 - 
             103*v23*v45 + 91*v34*v45 + 27*v45^2)) + 
         v15*(4*v23^4 + v23^2*v34*(10*v34 + 3*v45) - 2*v23^3*(v34 + 4*v45) - 
           2*v23*(17*v34^3 + 22*v34^2*v45 + 9*v34*v45^2 - 4*v45^3) + 
           4*(v34^4 + 8*v34^3*v45 + 9*v34^2*v45^2 + 7*v34*v45^3 - v45^4)) + 
         v12*(8*v15^4 + v15^3*(-25*v23 - 28*v34 + 42*v45) - 
           v15^2*(2*v23^2 - 84*v23*v34 + 32*v34^2 + 22*v23*v45 + 
             147*v34*v45 - 17*v45^2) + v34*(18*v23^3 - 4*v34^3 - 
             45*v34^2*v45 - 55*v34*v45^2 + 2*v45^3 + 6*v23*(4*v34 + v45)*
              (2*v34 + 5*v45) - 3*v23^2*(25*v34 + 17*v45)) + 
           v15*(22*v23^3 - 36*v34^3 + v23^2*(7*v34 - 26*v45) - 76*v34^2*v45 - 
             64*v34*v45^2 + 11*v45^3 + 3*v23*(19*v34^2 + 9*v34*v45 - 2*
                v45^2))))) + qsq*mTsq*(mTsq^2*(v12 + v15 - v34)*
        (v12^5*(2*v15 - 2*v23 - 3*v34) + v23^2*(-(v15*(v15 - v23)^2*v23) + 
           (12*v15^3 - 13*v15^2*v23 - 3*v15*v23^2 + 3*v23^3)*v34 + 
           (-36*v15^2 + 29*v15*v23 + v23^2)*v34^2 + 3*(12*v15 - 5*v23)*
            v34^3 - 12*v34^4) - v23*(v15 - v34)*(-8*v15^3 + 5*v23^3 + 
           12*v23^2*v34 + 26*v23*v34^2 + 16*v34^3 - 10*v15*(v23 + 2*v34)^2 + 
           2*v15^2*(7*v23 + 16*v34))*v45 - 2*(v15 - v34)*(4*v15^3 - 2*v23^3 - 
           5*v23^2*v34 - 8*v23*v34^2 - 4*v34^3 - 4*v15^2*(2*v23 + 3*v34) + 
           v15*(v23 + 2*v34)*(5*v23 + 6*v34))*v45^2 + 
         v12*(v23*(-(v23*(-v15 + v23)*(-9*v15^2 + 8*v15*v23 + 3*v23^2)) + 
             (24*v15^3 + 15*v15^2*v23 - 62*v15*v23^2 + 16*v23^3)*v34 - 
             3*(24*v15^2 + v15*v23 - 15*v23^2)*v34^2 - 3*(-24*v15 + v23)*
              v34^3 - 24*v34^4) + (8*v15^4 - 7*v23^4 + 
             8*v15^3*(v23 - 5*v34) - 21*v23^3*v34 - 50*v23^2*v34^2 - 
             8*v23*v34^3 + 16*v34^4 - 8*v15^2*(4*v23^2 + 3*v23*v34 - 9*
                v34^2) + v15*(19*v23^3 + 82*v23^2*v34 + 24*v23*v34^2 - 56*
                v34^3))*v45 + 2*(-2*v15 + 3*v23 + 2*v34)*(4*v15^2 + v23^2 + 
             2*v23*v34 + 4*v34^2 - 2*v15*(v23 + 4*v34))*v45^2) + 
         v12^4*(-7*v15^2 - 15*v23^2 + v15*(22*v23 + 19*v34 - 4*v45) + 
           6*v34*(-2*v34 + v45) + v23*(-32*v34 + 3*v45)) + 
         v12^3*(-7*v15^3 - 27*v23^3 + v15^2*(-v23 + 41*v34 + 8*v45) + 
           v34^2*(27*v34 + 10*v45) + v23^2*(-45*v34 + 11*v45) + 
           v15*(35*v23^2 - 18*v23*v34 - 61*v34^2 - 23*v23*v45 - 18*v34*v45) + 
           v23*(19*v34^2 + 33*v34*v45 + 2*v45^2)) + 
         v12^2*(-17*v23^4 + v23^3*(-3*v34 + v45) + v23^2*v34*(75*v34 + v45) + 
           v15^3*(-15*v23 + 12*v34 + 22*v45) + v23*v34*(39*v34^2 - 
             52*v34*v45 - 12*v45^2) - 2*v34^2*(6*v34^2 + 17*v34*v45 + 
             3*v45^2) + v15*(11*v23^3 - 96*v23^2*v34 - 93*v23*v34^2 + 
             36*v34^3 + (5*v23^2 + 86*v23*v34 + 90*v34^2)*v45 + 
             12*(v23 + v34)*v45^2) + v15^2*(21*v23^2 + 
             v23*(69*v34 - 34*v45) - 6*(6*v34^2 + 13*v34*v45 + v45^2)))) + 
       v12*(v12^5*(-v15^2 + v23^2)*v34 + 
         v12*(-(v23^2*v34*(v15^3*(4*v23 - 6*v34) + v23*v34^2*(-3*v23 + 
                2*v34) + v15*(v23 + v34)*(2*v23^2 + 7*v23*v34 - 6*v34^2) + 
              v15^2*(-6*v23^2 - 7*v23*v34 + 12*v34^2))) + 
           v23*(4*v15^4*v34 + v23*(2*v23 - 5*v34)*(v23 - v34)*v34^2 - 
             2*v15^3*(v23^2 - 3*v23*v34 + 8*v34^2) + v15*v34*
              (v23^3 + 15*v23^2*v34 - 8*v34^3) + v15^2*(2*v23^3 - 6*v23^2*
                v34 - 11*v23*v34^2 + 20*v34^3))*v45 + 
           (v15^4*(3*v23 - 2*v34) - v23*(v23 - 2*v34)*(3*v23 - 2*v34)*v34^2 + 
             v15^3*(v23^2 - 13*v23*v34 + 6*v34^2) + v15^2*(-3*v23^3 + 8*v23^2*
                v34 + 13*v23*v34^2 - 6*v34^3) + v15*v34*(v23^3 - 17*v23^2*
                v34 + v23*v34^2 + 2*v34^3))*v45^2 - (v15 - v34)^2*
            (v15^2 - 2*v23^2 + 5*v23*v34 - v34^2)*v45^3 - 
           (v15 - v34)^2*(v15 + v23 - v34)*v45^4) + 
         v12^4*(v15^4 + v15*v23*v34*(2*(v23 + v34) - v45) + 
           v15^3*(-2*v23 - 4*v34 + v45) + v15^2*(v23^2 + 3*v34^2 - v23*v45) + 
           v23*v34*(2*v23^2 + 2*v34*v45 - 3*v23*(v34 + v45))) + 
         v23*(-(v23*v34^3*(v23 - v45)^2*(v34 + v45)) - v15^4*v45^2*
            (2*v34 + v45) + v15*v34^2*(v23 + v34)*(v23 - v45)*
            (v23^2 + 2*v23*(2*v34 + v45) - v45*(2*v34 + v45)) + 
           v15^3*(3*v34*v45^2*(2*v34 + v45) + v23^2*(2*v34 + v45)^2 - 
             v23*v45*(6*v34^2 + 3*v34*v45 + v45^2)) - 
           v15^2*v34*(2*v23^3*(2*v34 + v45) + 3*v34*v45^2*(2*v34 + v45) + 
             v23^2*v34*(8*v34 + v45) - v23*v45*(12*v34^2 + 5*v34*v45 + v45^
                2))) + v12^3*(v15^4*(v23 - 2*v34 - 3*v45) - 
           v15^3*(v23^2 + 3*v23*v34 - 4*v34^2 - 4*v23*v45 - 10*v34*v45 + 
             3*v45^2) - v15^2*(v23^3 + 3*v23^2*v34 - 6*v23*v34^2 + 2*v34^3 + 
             (-v23^2 + v23*v34 + 9*v34^2)*v45 - (v23 + 6*v34)*v45^2) + 
           v15*(v23*(v23 + v34)*(v23^2 + 6*v23*v34 - 4*v34^2) - 
             (2*v23^3 + 13*v23^2*v34 + v23*v34^2 - 2*v34^3)*v45 + 
             (v23^2 + 4*v23*v34 - 4*v34^2)*v45^2) + 
           v34*(v23^4 + v34^2*v45^2 - 3*v23^3*(2*v34 + v45) - 
             v23*v34*v45*(4*v34 + 5*v45) + v23^2*(3*v34^2 + 11*v34*v45 + 3*
                v45^2))) + v12^2*(v15^4*(-2*v23*v34 - 3*v23*v45 + 4*v34*v45 + 
             3*v45^2) + v15^3*(v23*(v23^2 - 3*v23*v34 + 6*v34^2) + 
             (v23^2 + 13*v23*v34 - 10*v34^2)*v45 - 2*(v23 + 4*v34)*v45^2 + 
             3*v45^3) + v15*(v23^5 + v23^4*(3*v34 - 2*v45) - 2*v34^4*v45 + 
             7*v34^2*v45^3 - 2*v23^3*(5*v34 - v45)*(v34 + v45) + 
             v23*v34*(2*v34^3 + 10*v34^2*v45 - 13*v34*v45^2 - 5*v45^3) - 
             v23^2*(10*v34^3 - 19*v34^2*v45 - 13*v34*v45^2 + v45^3)) + 
           v15^2*(-2*v23^4 + 2*v23^3*(v34 + 2*v45) + 2*v34*v45*
              (4*v34^2 + 3*v34*v45 - 4*v45^2) + 2*v23^2*(7*v34^2 - 4*v34*
                v45 - 2*v45^2) + v23*(-6*v34^3 - 22*v34^2*v45 + 6*v34*v45^2 + 
               v45^3)) + v34*(-(v23^4*(3*v34 + v45)) - v34^2*v45^2*
              (v34 + 2*v45) + v23*v34*v45*(2*v34 + v45)*(v34 + 4*v45) + 
             v23^3*(6*v34^2 + 8*v34*v45 + v45^2) - v23^2*(v34^3 + 13*v34^2*
                v45 + 10*v34*v45^2 + v45^3)))) + 
       mTsq*(v12^6*(2*v15*(v15 - v23) - 3*v15*v34 - v34^2) + 
         v23^3*v34*(2*v15^4 - v15*v34*(v23 + 2*v34)^2 + v15^2*(v23 + v34)*
            (v23 + 4*v34) - v15^3*(3*v23 + 4*v34) + 
           v34^2*(v23^2 + 2*v23*v34 + 2*v34^2)) - v23^2*(-v15 + v34)*
          (v15^2*(v15 - v23)*v23 - v15*(3*v15 - 4*v23)*(2*v15 - v23)*v34 + 
           (18*v15^2 - 21*v15*v23 + 4*v23^2)*v34^2 + 9*(-2*v15 + v23)*v34^3 + 
           6*v34^4)*v45 + v23*(v15 - v34)^2*(-2*v15^3 + 
           2*v15^2*(v23 + 5*v34) + v15*(v23^2 - 12*v23*v34 - 14*v34^2) + 
           v34*(3*v23^2 + 10*v23*v34 + 6*v34^2))*v45^2 + 
         (2*v15 - 3*v23 - 2*v34)*(v15 - v34)^4*v45^3 + 
         v12*(v23^2*(-2*v15^2*(v15 - v23)^2*v23 + v15*(9*v15^3 - v15^2*v23 - 
               15*v15*v23^2 + 6*v23^3)*v34 + (-24*v15^3 + 3*v15^2*v23 + 23*
                v15*v23^2 - 6*v23^3)*v34^2 + (30*v15^2 + v15*v23 - 10*v23^2)*
              v34^3 - (24*v15 + v23)*v34^4 + 9*v34^5) - 
           v23*(-6*v15^5 + 6*v15^4*(v23 + 5*v34) - 4*v15^3*v34*
              (4*v23 + 17*v34) + v15^2*(v23 - 2*v34)*(v23^2 - 25*v23*v34 - 42*
                v34^2) + v15*v34*(9*v23^3 + 51*v23^2*v34 + 8*v23*v34^2 - 54*
                v34^3) + v34^2*(-11*v23^3 - 24*v23^2*v34 - 6*v23*v34^2 + 14*
                v34^3))*v45 - (v15 - v34)*(6*v15^4 - 8*v15^3*(v23 + 3*v34) + 
             v15*v34*(21*v23^2 + 8*v23*v34 - 24*v34^2) + 2*v34*(v23 + v34)*
              (-2*v23^2 - 7*v23*v34 + 3*v34^2) + v15^2*(-3*v23^2 + 8*v23*
                v34 + 36*v34^2))*v45^2 + (v15 - v34)^2*(5*v15^2 - 7*v15*v23 + 
             v23^2 - 10*v15*v34 + 7*v23*v34 + 5*v34^2)*v45^3) - 
         v12^2*(v23*(v15*(-v15 + v23)*(-4*v15^3 + v15*v23^2 + 5*v23^3) + 
             (-24*v15^4 + 3*v15^3*v23 + 21*v15^2*v23^2 + 16*v15*v23^3 - 9*
                v23^4)*v34 + (44*v15^3 + 27*v15^2*v23 - 45*v15*v23^2 - 6*
                v23^3)*v34^2 + (-40*v15^2 - 53*v15*v23 + 23*v23^2)*v34^3 + 
             3*(8*v15 + 9*v23)*v34^4 - 8*v34^5) + (-8*v15^5 + 2*v15^4*v23 + 
             9*v15^3*v23^2 + v15*v23^4 + 2*(15*v15^4 + 7*v15^3*v23 - 20*v15^2*
                v23^2 - 10*v15*v23^3 + 4*v23^4)*v34 + 
             (-48*v15^3 - 74*v15^2*v23 + 54*v15*v23^2 + 13*v23^3)*v34^2 + 
             (44*v15^2 + 98*v15*v23 - 23*v23^2)*v34^3 - 8*(3*v15 + 5*v23)*
              v34^4 + 6*v34^5)*v45 + (10*v15^4 - v15^3*(19*v23 + 48*v34) + 
             v15^2*(3*v23^2 + 41*v23*v34 + 84*v34^2) + 
             v34*(2*v23^3 - 7*v23^2*v34 + 3*v23*v34^2 + 18*v34^3) - 
             v15*(3*v23^3 - 4*v23^2*v34 + 25*v23*v34^2 + 64*v34^3))*v45^2 - 
           (v15 - v34)*(7*v15^2 - 5*v15*v23 - v23^2 - 14*v15*v34 + 
             5*v23*v34 + 7*v34^2)*v45^3) - v12^5*(v15^3 + 4*v23^3 + 
           2*v15^2*(-3*v23 + v45) - 3*v34^2*(v34 + v45) + 
           v23*v34*(11*v34 + v45) + v23^2*(12*v34 + v45) + 
           v15*(v23^2 + v23*(v34 - 2*v45) - 3*v34*v45)) + 
         v12^4*(-8*v15^4 - 8*v23^4 - 11*v23^3*v34 + 6*v23*v34^2*
            (5*v34 + v45) + v15^3*(15*v23 + 22*v34 + v45) + 
           v23^2*(15*v34^2 + 7*v34*v45 + 3*v45^2) - 
           v15^2*(2*(v23 + 3*v34)^2 + (3*v23 + 2*v34)*v45 + 4*v45^2) - 
           v34^2*(3*v34^2 + 14*v34*v45 + 6*v45^2) + 
           v15*(3*v23^3 - v23^2*(21*v34 + 2*v45) + v23*(-28*v34^2 + 2*v34*
                v45 + 3*v45^2) + v34*(7*v34^2 + 15*v34*v45 + 10*v45^2))) + 
         v12^3*(-4*v15^5 - 4*v23^5 + v23^4*(10*v34 + v45) + 
           v15^4*(-2*v23 + 17*v34 + 13*v45) + v15^3*(13*v23^2 + 17*v23*v34 - 
             24*v34^2 - 21*v23*v45 - 36*v34*v45 - 7*v45^2) + 
           v23^3*(37*v34^2 - 2*v34*v45 + 3*v45^2) + 
           v23^2*(15*v34^3 - 29*v34^2*v45 - 2*v34*v45^2 - 2*v45^3) + 
           v23*v34*(-27*v34^3 - 31*v34^2*v45 + 5*v34*v45^2 + v45^3) + 
           v34^2*(v34^3 + 17*v34^2*v45 + 18*v34*v45^2 + 4*v45^3) + 
           v15^2*(14*v34^3 + 50*v34^2*v45 + 32*v34*v45^2 + 4*v45^3 + 
             v23^2*(-17*v34 + 8*v45) + v23*(-43*v34^2 + 20*v34*v45 + 9*
                v45^2)) - v15*(3*v23^4 + v23^3*(45*v34 + 7*v45) + 
             v23^2*(7*v34^2 - 28*v34*v45 - 2*v45^2) + 
             v23*(-55*v34^3 - 32*v34^2*v45 + 14*v34*v45^2 + v45^3) + 
             v34*(4*v34^3 + 44*v34^2*v45 + 43*v34*v45^2 + 8*v45^3))))) + 
     qsq^4*(v15*v34*(-v12^5 + v12^4*(v15 - 14*v23 + 2*v34 + 11*v45) + 
         v12^3*(11*v15^2 + 5*v15*v23 - 30*v23^2 - 7*v15*v34 + 24*v23*v34 - 
           v34^2 - (v15 - 66*v23 + 21*v34)*v45 - 31*v45^2) + 
         2*v15^2*v45*(2*v23*v34 + 3*v23*v45 - 3*v34*v45 - 4*v45^2) + 
         (v23 - v45)^3*(2*(v23 - 2*v34)*v34 + (v23 - 6*v34)*v45 - v45^2) - 
         v15*(v23 - v45)*(3*v23*(v23 - 2*v34)*v34 + 
           (2*v23^2 - 11*v23*v34 + 6*v34^2)*v45 - (v23 - 4*v34)*v45^2 - 
           5*v45^3) + v12*(3*(v15 - v23)*v23^3 + v23*(-5*v15^2 - 18*v15*v23 + 
             20*v23^2)*v34 + 13*(v15 - v23)*v23*v34^2 + 
           (-3*v15*(v23 - 4*v34)*(3*v23 - v34) + 3*v15^2*(-5*v23 + 4*v34) + 
             v23*(21*v23^2 - 68*v23*v34 + 24*v34^2))*v45 - 
           3*(-8*v15^2 + 15*v23^2 - 26*v23*v34 + 4*v34^2 + v15*(v23 + 7*v34))*
            v45^2 + (8*v15 + 41*v23 - 31*v34)*v45^3 - 14*v45^4) + 
         v12^2*(-2*v23*(9*v23^2 - 21*v23*v34 + 5*v34^2) + 
           v15^2*(9*v23 - 7*v34 - 27*v45) + (72*v23^2 - 88*v23*v34 + 9*v34^2)*
            v45 + 45*(-2*v23 + v34)*v45^2 + 34*v45^3 + 
           v15*(6*v23^2 - 24*v23*v34 + 5*v34^2 - 7*v23*v45 + 24*v34*v45 - 
             3*v45^2))) + mTsq^3*(-33*v12^4 - 8*v15^4 - 8*v23^4 + 
         54*v23^3*v34 + 36*v23^2*v34^2 - 80*v23*v34^3 - 24*v34^4 + 
         16*v15^3*(v23 + 3*v34) + 4*v15^2*(7*v23^2 - 28*v23*v34 - 24*v34^2) + 
         4*v15*(-9*v23^3 - 16*v23^2*v34 + 44*v23*v34^2 + 20*v34^3) + 
         v12^3*(76*v15 - 3*(61*v23 + 38*v34 - 7*v45)) - 
         (8*v15^3 + 3*v23^3 + 8*v15^2*(4*v23 - 7*v34) + 34*v23^2*v34 + 
           96*v23*v34^2 - 40*v34^3 - 2*v15*(17*v23^2 + 64*v23*v34 - 
             44*v34^2))*v45 + 2*(8*v15^2 + 4*v15*v23 + 7*v23^2 - 
           8*(4*v15 + v23)*v34 + 24*v34^2)*v45^2 - 8*(v15 + v23 - v34)*
          v45^3 + v12^2*(68*v15^2 - 243*v23^2 - 78*v23*v34 + 156*v34^2 + 
           v15*(52*v23 - 224*v34 - 62*v45) + 95*v23*v45 + 158*v34*v45 + 
           26*v45^2) + v12*(-16*v15^3 - 93*v23^3 + 
           8*v15^2*(18*v23 + 4*v34 - 9*v45) + v23^2*(138*v34 + 47*v45) - 
           4*v15*(23*v23^2 + 108*v23*v34 + 4*v34^2 - 7*v23*v45 - 68*v34*v45 - 
             6*v45^2) - 8*v45*(25*v34^2 + 8*v34*v45 + 2*v45^2) + 
           4*v23*(72*v34^2 + 9*v34*v45 + 10*v45^2))) - 
       mTsq^2*(v12^5 + 2*v15^5 + v23^5 - 10*v23^4*v34 + 11*v23^3*v34^2 - 
         46*v23^2*v34^3 + 37*v23*v34^4 - 2*v34^5 - 
         (v23^4 - 12*v23^3*v34 + 37*v23^2*v34^2 - 104*v23*v34^3 + 36*v34^4)*
          v45 - 3*(v23^3 - 4*v23^2*v34 - 18*v23*v34^2 + 22*v34^3)*v45^2 + 
         (5*v23^2 - 12*v23*v34 - 26*v34^2)*v45^3 - 2*(v23 - 3*v34)*v45^4 + 
         v12^4*(2*v15 + 17*v23 - 34*v34 + 4*v45) + 
         v15^4*(-3*v23 - 10*v34 + 8*v45) - 2*v15^3*(5*v23^2 - 26*v23*v34 + 
           6*v34^2 - 5*v23*v45 + 42*v34*v45 + 7*v45^2) + 
         2*v15*(-v23^4 + 14*v23^3*v34 + 37*v23^2*v34^2 - 14*v23*v34^3 - 
           11*v34^4 + (5*v23^3 + 5*v23^2*v34 - 103*v23*v34^2 - 6*v34^3)*v45 + 
           (-6*v23^2 - 50*v23*v34 + 59*v34^2)*v45^2 + 3*(v23 + 12*v34)*
            v45^3 + v45^4) + v12^3*(19*v15^2 + 52*v23^2 - 103*v23*v34 + 
           111*v34^2 + 17*(v23 + 4*v34)*v45 - 17*v45^2 + 
           2*v15*(-12*v23 + 5*v34 + 8*v45)) + v15^2*(13*v23^3 + 44*v34^3 + 
           124*v34^2*v45 - 22*v34*v45^2 - 22*v45^3 - 
           v23^2*(50*v34 + 31*v45) + v23*(-58*v34^2 + 84*v34*v45 + 
             38*v45^2)) - v12^2*(60*v15^3 - 52*v23^3 + 112*v34^3 + 
           v23^2*(87*v34 - 13*v45) + 206*v34^2*v45 + 23*v34*v45^2 - 
           16*v45^3 + v15^2*(-125*v23 - 144*v34 + 96*v45) + 
           v15*(75*v23^2 + 112*v23*v34 + 36*v34^2 - 8*(13*v23 + 21*v34)*v45 + 
             21*v45^2) + v23*(-239*v34^2 - 150*v34*v45 + 62*v45^2)) + 
         v12*(5*v15^4 + 17*v23^4 + 37*v34^4 + 168*v34^3*v45 + 
           132*v34^2*v45^2 - 16*v34*v45^3 - 4*v45^4 - 
           v23^3*(46*v34 + 3*v45) + v15^3*(-70*v23 + 60*v34 + 74*v45) + 
           v23^2*(99*v34^2 + 50*v34*v45 - 38*v45^2) + 
           v15^2*(103*v23^2 + 6*v23*v34 - 162*v34^2 - 193*v23*v45 - 
             124*v34*v45 + 92*v45^2) - v23*(182*v34^3 + 257*v34^2*v45 + 
             21*v34*v45^2 - 29*v45^3) + v15*(-41*v23^3 - 6*v23^2*v34 + 
             182*v23*v34^2 + 60*v34^3 + 2*(55*v23^2 + 153*v23*v34 - 55*v34^2)*
              v45 - (71*v23 + 248*v34)*v45^2 + 2*v45^3))) + 
       mTsq*(7*v12^5*v34 + 2*v15^4*(6*v45*(v34 + v45) - 
           v23*(2*v34 + 3*v45)) - v34*(v23 - v45)^2*(6*v34^3 + 12*v34^2*v45 + 
           v34*v45^2 - v45^3 + v23^2*(3*v34 + v45) - 2*v23*v34*
            (6*v34 + 5*v45)) + v12^4*(3*v15^2 + v15*(4*v23 + 2*v34 - v45) - 
           2*v34*(-24*v23 + 9*v34 + 11*v45)) + 
         v15^3*(v23^3 + v23^2*(-5*v34 + 3*v45) + 10*v23*(2*v34^2 + v34*v45 - 
             2*v45^2) + 2*v45*(-14*v34^2 - 7*v34*v45 + 8*v45^2)) - 
         v15^2*(2*v23^4 - v23^3*(15*v34 + 8*v45) + 
           2*v23^2*(5*v34^2 + 20*v34*v45 + 2*v45^2) - 
           2*v45*(6*v34^3 - 7*v34^2*v45 - 21*v34*v45^2 + v45^3) + 
           v23*(4*v34^3 - 22*v34^2*v45 - 56*v34*v45^2 + 4*v45^3)) + 
         v15*(v23^5 - v23^4*(4*v34 + 3*v45) + 2*v23^3*(-5*v34^2 + 2*v34*v45 + 
             v45^2) + v23^2*(-21*v34^3 + 21*v34^2*v45 + 9*v34*v45^2 + 
             2*v45^3) + v23*(12*v34^4 + 38*v34^3*v45 - 20*v34^2*v45^2 - 
             6*v34*v45^3 - 3*v45^4) + v45*(-12*v34^4 - 18*v34^3*v45 + 
             6*v34^2*v45^2 - 7*v34*v45^3 + v45^4)) + 
         v12^3*(-19*v15^3 + 7*v15^2*(v23 + 4*v34 - v45) + 
           v34*(70*v23^2 - 102*v23*v34 + 15*v34^2 - 97*v23*v45 + 68*v34*v45 + 
             20*v45^2) + v15*(22*v23^2 + v23*(37*v34 - 17*v45) + 
             5*v34*(6*v34 + v45))) + v12^2*(13*v15^4 + 
           v15^3*(-35*v23 - 52*v34 + 45*v45) + v15^2*(-5*v23^2 + 87*v23*v34 + 
             7*v34^2 - 9*v23*v45 - 129*v34*v45 + 4*v45^2) + 
           v15*(30*v23^3 + 51*v23^2*v34 + 32*v23*v34^2 - 42*v34^3 - 
             (39*v23^2 + 62*v23*v34 + 48*v34^2)*v45 + (5*v23 - 16*v34)*
              v45^2 + 6*v45^3) - v34*(-32*v23^3 + 4*v34^3 + 56*v34^2*v45 + 
             75*v34*v45^2 + v45^3 + 12*v23^2*(10*v34 + 7*v45) - 
             2*v23*(33*v34^2 + 98*v34*v45 + 25*v45^2))) + 
         v12*(v15^3*(-7*v23^2 - 29*v23*v34 + 36*v34^2 + 52*v23*v45 + 
             68*v34*v45 - 42*v45^2) + v15^4*(7*v23 - 12*(v34 + 2*v45)) + 
           v15^2*(-13*v23^3 - 12*v34^3 + 8*v34^2*v45 + 147*v34*v45^2 - 
             3*v45^3 + 12*v23^2*(5*v34 + v45) + v23*(-19*v34^2 - 175*v34*
                v45 + 9*v45^2)) + v34*(4*v23^4 - 21*v23^3*(2*v34 + v45) + 
             v23^2*(57*v34^2 + 116*v34*v45 + 21*v45^2) - 
             4*v23*v34*(3*v34^2 + 26*v34*v45 + 25*v45^2) + 
             v45*(12*v34^3 + 51*v34^2*v45 + 27*v34*v45^2 - 5*v45^3)) + 
           v15*(13*v23^4 + 12*v34^4 + v23^3*(9*v34 - 25*v45) + 60*v34^3*v45 + 
             8*v34^2*v45^2 + 20*v34*v45^3 - 6*v45^4 + 
             v23^2*(-12*v34^2 - 39*v34*v45 + 7*v45^2) + 
             v23*(-67*v34^3 - 5*v34^2*v45 + 21*v34*v45^2 + 11*v45^3))))) - 
     qsq^2*(-(v12*v15*v34*(v12 - v34 - v45)*
         (v12^3*(v15 + v23)*(v15 - v23 + v45) + v23*(v23*v34*(v23 - v45)^2 + 
            v15^2*v45^2 - v15*(v23 - v45)*(-(v34*v45) + v23*(2*v34 + v45))) + 
          v12*(v15^2*v45*(-2*v23 + v45) + v15*(v23^3 + v45^2*(-v34 + v45) + 
              v23*v45*(4*v34 + v45) - v23^2*(3*v34 + 2*v45)) - 
            (v23 - v45)*(v23^3 - v34*v45^2 - 2*v23^2*(v34 + v45) + 
              v23*v45*(3*v34 + 2*v45))) + v12^2*(v15^2*(v23 - 2*v45) + 
            v15*(v23^2 + (v34 - 2*v45)*v45 - v23*(v34 + v45)) - 
            (v23 - v45)*(2*v23^2 + v34*v45 - v23*(v34 + 3*v45))))) + 
       mTsq^3*(v12^6 + v23*(2*v15*v23*(3*v15^3 - 6*v15^2*v23 + 2*v15*v23^2 + 
             v23^3) - (24*v15^4 - 56*v15^2*v23^2 + 19*v15*v23^3 + 3*v23^4)*
            v34 + (96*v15^3 - 36*v15^2*v23 - 76*v15*v23^2 + 15*v23^3)*v34^2 - 
           16*(3*v15 - 2*v23)*(3*v15 + v23)*v34^3 + 6*(16*v15 - 3*v23)*
            v34^4 - 24*v34^5) - (v15 - v34)*(8*v15^4 - 7*v23^4 - 
           18*v23^3*v34 - 42*v23^2*v34^2 + 20*v23*v34^3 + 24*v34^4 - 
           4*v15^3*(v23 + 12*v34) + v15^2*(-18*v23^2 + 28*v23*v34 + 
             96*v34^2) + 2*v15*(7*v23^3 + 30*v23^2*v34 - 22*v23*v34^2 - 
             40*v34^3))*v45 + 2*(v15 - v34)*(4*v15^3 - 5*v23^3 - 
           9*v23^2*v34 - 20*v23*v34^2 - 4*v34^3 - 4*v15^2*(4*v23 + 3*v34) + 
           3*v15*(3*v23^2 + 12*v23*v34 + 4*v34^2))*v45^2 + 
         8*(v15 - v34)^3*v45^3 - v12^5*(16*v15 - 21*v23 - 24*v34 + v45) + 
         v12^3*(36*v15^3 + 88*v23^3 + 24*v23^2*v34 - 222*v23*v34^2 - 
           88*v34^3 - 2*v15^2*(49*v23 + 80*v34) + 
           4*v15*(-4*v23^2 + 80*v23*v34 + 53*v34^2) + 
           (8*v15^2 + v15*(53*v23 - 44*v34) - 3*(13*v23 - 4*v34)*
              (v23 + 3*v34))*v45 - 2*(5*v15 + 6*v23 - 9*v34)*v45^2) + 
         v12^4*(2*v15^2 + 78*v23^2 + 105*v23*v34 - 3*v34^2 - 17*v23*v45 - 
           40*v34*v45 - 2*v45^2 + v15*(-70*v23 + v34 + 20*v45)) + 
         v12^2*(18*v15^4 + 33*v23^4 + 2*v15^3*(6*v23 - 72*v34 - 25*v45) + 
           v23^3*(-102*v34 + v45) + 2*v34^2*(45*v34^2 + 37*v34*v45 - 
             17*v45^2) + v23^2*(-252*v34^2 + 51*v34*v45 - 14*v45^2) - 
           6*v15^2*(21*v23^2 - 4*v23*v34 - 54*v34^2 - 25*v23*v45 - 
             29*v34*v45 + 3*v45^2) + v23*(48*v34^3 + 282*v34^2*v45 + 
             30*v34*v45^2 + 8*v45^3) + v15*(68*v23^3 + 63*v23^2*
              (6*v34 - v45) - 2*v34*(144*v34^2 + 99*v34*v45 - 26*v45^2) - 
             2*v23*(42*v34^2 + 216*v34*v45 + 11*v45^2))) + 
         v12*(3*v23^5 + 4*v15^4*(6*v23 - 6*v34 - 11*v45) + 
           8*v23^4*(-6*v34 + v45) + 2*v23^2*v34*(84*v34^2 + 18*v34*v45 - 
             5*v45^2) - 3*v23^3*(6*v34^2 - 7*v34*v45 + 4*v45^2) + 
           8*v23*v34*(9*v34^3 - 22*v34^2*v45 - 8*v34*v45^2 - v45^3) + 
           4*v34^2*(-6*v34^3 - 23*v34^2*v45 + 2*v34*v45^2 + 2*v45^3) + 
           4*v15^3*(-9*v23^2 + 4*v23*(-9*v34 + 5*v45) + 
             8*v34*(3*v34 + 7*v45)) - 2*v15^2*(11*v23^3 - 120*v23^2*v34 + 
             72*v34^3 + 204*v34^2*v45 - 4*v34*v45^2 - 4*v45^3 + 
             24*v23*(-6*v34^2 + 7*v34*v45 + v45^2)) + 
           v15*(32*v23^4 + v23^3*(40*v34 - 17*v45) - 2*v23^2*(186*v34^2 + 18*
                v34*v45 - 5*v45^2) + 16*v34*(6*v34^3 + 20*v34^2*v45 - v34*
                v45^2 - v45^3) + 8*v23*(-30*v34^3 + 54*v34^2*v45 + 14*v34*
                v45^2 + v45^3)))) + mTsq*(-2*v12^6*v23*v34 + 
         v34^3*(v23 - v45)^4*(v34 + v45) + 2*v15^4*(v23 - v45)*v45^2*
          (2*v34 + v45) - v15*v34^2*(v23 - v45)*(v23^2*(v23 + 2*v34)^2 - 
           v23*(v23^2 + 10*v23*v34 + 8*v34^2)*v45 + 
           (-5*v23^2 + 5*v23*v34 + 4*v34^2)*v45^2 + (6*v23 - v34)*v45^3 - 
           3*v45^4) + v12^5*(2*v15^3 - 2*v15*v34*(v23 + v34 + v45) + 
           v15^2*(-2*v23 + 3*v34 + v45) + v34*(-11*v23^2 + 6*v23*v34 + 
             7*v23*v45 - 2*v34*v45)) - v15^3*(v23 - v45)*
          (v23^2*(2*v34 + v45)^2 - v23*v34*v45*(8*v34 + v45) + 
           v45^2*(12*v34^2 + 5*v34*v45 - v45^2)) + 
         v15^2*v34*(2*v23^4*(2*v34 + v45) + 2*v23*(7*v34 - 3*v45)*v45^2*
            (2*v34 + v45) + v23^3*(6*v34^2 - 9*v34*v45 - 3*v45^2) + 
           3*v45^3*(-4*v34^2 - v34*v45 + v45^2) + 4*v23^2*v45*
            (-6*v34^2 + v34*v45 + v45^2)) - 
         v12^4*(5*v15^4 + v15^3*(-10*v23 - 19*v34 + 8*v45) + 
           2*v34*(3*v23*(2*v23^2 - 5*v23*v34 + v34^2) - 
             2*(6*v23^2 - 8*v23*v34 + v34^2)*v45 + (4*v23 - 3*v34)*v45^2) + 
           v15^2*(v23^2 + 14*v34^2 - 3*v34*v45 + v45^2 - 3*v23*(v34 + v45)) + 
           v15*(4*v23^3 + v23^2*(26*v34 - 5*v45) - 4*v34*(v34 + v45)^2 + 
             v23*(16*v34^2 - 23*v34*v45 + v45^2))) + 
         v12^3*(v15^4*(-5*v23 + 8*v34 + 14*v45) + 
           v15^3*(5*v23^2 + 23*v23*v34 - 18*v34^2 - 20*v23*v45 - 48*v34*v45 + 
             11*v45^2) + v15^2*(7*v23^3 + 10*v34^3 + 47*v34^2*v45 - 
             14*v34*v45^2 - 2*v45^3 - 10*v23^2*(v34 + v45) + 
             v23*(-41*v34^2 + 27*v34*v45 + 5*v45^2)) + 
           v15*(-7*v23^4 + v23^3*(-27*v34 + 13*v45) + 
             2*v23^2*(9*v34^2 + 34*v34*v45 - 4*v45^2) + 
             v23*(34*v34^3 - 14*v34^2*v45 - 49*v34*v45^2 + v45^3) + 
             v34*(-2*v34^3 - 20*v34^2*v45 + 5*v34*v45^2 + 3*v45^3)) + 
           v34*(-4*v23^4 + 15*v23^3*(2*v34 + v45) - 3*v23^2*(9*v34^2 + 22*v34*
                v45 + 5*v45^2) - v34*v45*(2*v34^2 + 13*v34*v45 + 7*v45^2) + 
             v23*(2*v34^3 + 39*v34^2*v45 + 45*v34*v45^2 + 3*v45^3))) - 
         v12*(v15^3*(2*v23^2*v34*(-4*v23 + 9*v34) - 4*v23*(v23^2 - 4*v23*
                v34 + 12*v34^2)*v45 + (v23^2 - 31*v23*v34 + 36*v34^2)*v45^2 + 
             2*(3*v23 + 14*v34)*v45^3 - 3*v45^4) + 
           v15^2*(2*v23^2*(2*v23 - 3*v34)*v34*(3*v23 + 5*v34) + 
             v23*(4*v23^3 - 24*v23^2*v34 - 19*v23*v34^2 + 64*v34^3)*v45 + 
             (-7*v23^3 + 32*v23^2*v34 + 39*v23*v34^2 - 36*v34^3)*v45^2 + 
             (4*v23^2 - 35*v23*v34 - 28*v34^2)*v45^3 - 2*(v23 - 6*v34)*
              v45^4 + v45^5) + v15^4*v45*(-4*v45*(3*v34 + 2*v45) + 
             3*v23*(4*v34 + 3*v45)) + v34^2*(v23 - v45)*
            (v23*v45*(4*v34 + v45)*(2*v34 + 3*v45) + v23^3*(6*v34 + 4*v45) - 
             v45^2*(4*v34^2 + 6*v34*v45 + v45^2) - v23^2*(6*v34^2 + 15*v34*
                v45 + 5*v45^2)) + v15*v34*(-4*v23^5 + 
             v23^4*(-13*v34 + 6*v45) + v23^3*(5*v34^2 + 41*v34*v45 - 2*
                v45^2) + v23^2*(18*v34^3 - 61*v34*v45^2 - 5*v45^3) + 
             v45^2*(12*v34^3 + 4*v34^2*v45 - 15*v34*v45^2 - 2*v45^3) + 
             v23*v45*(-28*v34^3 - 5*v34^2*v45 + 49*v34*v45^2 + 6*v45^3))) + 
         v12^2*(v15^4*(8*v23*v34 + 12*v23*v45 - 16*v34*v45 - 15*v45^2) + 
           v15^3*(-3*v23^3 + v23^2*(11*v34 - 5*v45) - v23*(4*v34 - v45)*
              (8*v34 + 15*v45) + v45*(40*v34^2 + 52*v34*v45 - 7*v45^2)) + 
           v34*(3*v23^4*(3*v34 + v45) + 2*v34*v45^2*(3*v34 + v45)*
              (v34 + 2*v45) - 4*v23^3*(6*v34^2 + 8*v34*v45 + v45^2) - 
             v23*v34*v45*(14*v34^2 + 48*v34*v45 + 23*v45^2) + 
             v23^2*(8*v34^3 + 56*v34^2*v45 + 41*v34*v45^2 + 2*v45^3)) + 
           v15^2*(6*v23^4 - v23^2*(v34 - 2*v45)*(30*v34 + 7*v45) - 
             v23^3*(19*v34 + 16*v45) + v23*(34*v34^3 + 79*v34^2*v45 - 61*v34*
                v45^2 - 8*v45^3) + v45*(-36*v34^3 - 61*v34^2*v45 + 17*v34*
                v45^2 + 3*v45^3)) + v15*(-3*v23^5 + v23^4*(-2*v34 + 7*v45) + 
             v23^3*(40*v34^2 + 21*v34*v45 - 6*v45^2) + 
             v34*v45*(12*v34^3 + 18*v34^2*v45 - 24*v34*v45^2 - 7*v45^3) + 
             v23^2*(26*v34^3 - 84*v34^2*v45 - 45*v34*v45^2 + 2*v45^3) + 
             2*v23*v34*(-8*v34^3 - 21*v34^2*v45 + 39*v34*v45^2 + 18*
                v45^3)))) + mTsq^2*(v12^6*(v15 - v34) + 
         v23^2*(v15^4*(v23 - 6*v34) - 2*v15^3*v23*(v23 - 3*v34) + 
           v15^2*(v23 + 3*v34)*(v23^2 + 4*v34^2) - 2*v15*v23*v34*
            (v23^2 + 5*v23*v34 + 7*v34^2) + v34^2*(3*v23^3 + 2*v23^2*v34 + 
             3*v23*v34^2 - 6*v34^3)) + 
         v23*(-(v15^2*(4*v15^3 - 4*v15^2*v23 - 2*v15*v23^2 + v23^3)) + 
           2*v15*(v15 + v23)*(6*v15^2 - 14*v15*v23 + 5*v23^2)*v34 + 
           (-8*v15^3 + 4*v15^2*v23 + 26*v15*v23^2 - 9*v23^3)*v34^2 + 
           4*(2*v15 - v23)*(v15 + 2*v23)*v34^3 - 4*(5*v15 + v23)*v34^4 + 
           12*v34^5)*v45 + (6*v15^5 - v15^4*(17*v23 + 14*v34) + 
           4*v15^3*(v23^2 + 9*v23*v34 + 3*v34^2) - 2*v15*v34*
            (3*v23^3 + 11*v23^2*v34 + 6*v23*v34^2 - 7*v34^3) + 
           v34^2*(3*v23^3 + 8*v23^2*v34 + 7*v23*v34^2 - 6*v34^3) - 
           v15^2*(v23^3 - 10*v23^2*v34 + 14*v23*v34^2 + 12*v34^3))*v45^2 + 
         (v15 - v34)^2*(8*v15^2 - 6*v15*v23 + 5*v23^2 - 4*v15*v34 - 4*v34^2)*
          v45^3 + 2*(v15 - v34)^2*(v15 - 2*v23 - v34)*v45^4 + 
         v12^5*(-7*v15^2 + 6*v23^2 + 11*v34^2 + v15*(5*v23 + 14*v34 - v45) + 
           2*(v23 + v34)*v45) + 
         v12*(v23*(v15*(v15 - v23)*(5*v15^3 - 5*v15*v23^2 - 4*v23^3) + 
             (-33*v15^4 + 36*v15^3*v23 + 4*v15^2*v23^2 + 15*v15*v23^3 - 9*
                v23^4)*v34 + (34*v15^3 - 18*v15^2*v23 - 25*v15*v23^2 + 6*
                v23^3)*v34^2 - 2*(v15^2 + 26*v15*v23 - 7*v23^2)*v34^3 + 
             3*(3*v15 + 13*v23)*v34^4 - 13*v34^5) + 
           (-12*v15^5 + 4*v15^4*(5*v23 + 11*v34) - 4*v15^3*v34*
              (23*v23 + 14*v34) - v15*(2*v23 - v34)*(v23^3 + 14*v23^2*v34 + 
               12*v23*v34^2 - 28*v34^3) + v15^2*(v23^3 + 13*v23^2*v34 + 68*
                v23*v34^2 + 40*v34^3) + v34*(13*v23^4 - 3*v23^3*v34 - 9*v23^2*
                v34^2 - 64*v23*v34^3 + 12*v34^4))*v45 - 
           (v15^4 + 4*v15^3*(6*v23 - 7*v34) - 5*v23^3*v34 + 20*v23*v34^3 - 
             31*v34^4 - 6*v15*v34*(v23^2 + 8*v23*v34 - 6*v34^2) + 
             v15^2*(-4*v23^2 + 4*v23*v34 + 22*v34^2))*v45^2 + 
           (10*v15^3 - v15^2*(5*v23 + 4*v34) + v15*(v23^2 + 14*v23*v34 - 22*
                v34^2) + v34*(-11*v23^2 - 9*v23*v34 + 16*v34^2))*v45^3 + 
           2*(3*v15 - v23 - 3*v34)*(v15 - v34)*v45^4) - 
         v12^4*(9*v15^3 - 22*v23^3 + v15^2*(3*v23 - 31*v34 + v45) - 
           2*v23^2*(9*v34 + 2*v45) + 2*v34*(12*v34^2 + 13*v34*v45 - v45^2) + 
           v15*(4*v23^2 - 9*v23*v34 + 13*v34^2 - 4*v23*v45 + 2*v34*v45 + 
             v45^2) + v23*(-40*v34^2 - 10*v34*v45 + 7*v45^2)) + 
         v12^3*(15*v15^4 + 22*v23^4 - v23^3*(6*v34 + v45) + 
           v15^3*(-51*v23 - 28*v34 + 20*v45) + v23^2*(-15*v34^2 + 3*v34*v45 - 
             20*v45^2) + v15^2*(28*v23^2 + 72*v23*v34 - 2*v34^2 - 
             30*v23*v45 - 53*v34*v45 + 14*v45^2) - 
           v23*(90*v34^3 + 44*v34^2*v45 + 6*v34*v45^2 - 7*v45^3) + 
           v34*(19*v34^3 + 65*v34^2*v45 + 26*v34*v45^2 - 3*v45^3) - 
           v15*(10*v23^3 + 4*v34^3 + 26*v34^2*v45 + 34*v34*v45^2 + v45^3 - 
             v23^2*(43*v34 + 27*v45) + v23*(-41*v34^2 - 35*v34*v45 + 15*
                v45^2))) + v12^2*(7*v15^5 + 6*v23^5 + 
           v15^4*(v23 - 33*v34 - 16*v45) - 3*v23^4*(10*v34 + v45) + 
           v15^3*(-33*v23^2 + 18*v23*v34 + 38*v34^2 + 66*v23*v45 + 
             12*v34*v45 - 20*v45^2) + v23^3*(-33*v34^2 + 16*v34*v45 - 
             9*v45^2) + v23^2*(-42*v34^3 + 12*v34^2*v45 + 11*v34*v45^2 + 
             9*v45^3) - v34^2*(5*v34^3 + 52*v34^2*v45 + 52*v34*v45^2 + 
             16*v45^3) + v23*(63*v34^4 + 88*v34^3*v45 + 27*v34^2*v45^2 - 
             2*v34*v45^3 - 2*v45^4) + v15^2*(16*v23^3 + 
             v23^2*(30*v34 - 59*v45) + v23*(-24*v34^2 - 94*v34*v45 + 31*
                v45^2) - 2*(5*v34^3 + 4*v34^2*v45 - 13*v34*v45^2 + 8*
                v45^3)) + v15*(4*v23^4 + v23^3*(65*v34 + 28*v45) + 
             v23^2*(27*v34^2 + 8*v34*v45 - 28*v45^2) - 
             2*v23*(29*v34^3 + 31*v34^2*v45 + 35*v34*v45^2 - 6*v45^3) + 
             v34*(3*v34^3 + 64*v34^2*v45 + 46*v34*v45^2 + 32*v45^3))))) - 
     qsq^3*(v15*v34*(v12^5*(2*v23 - v45) + v12^4*(-5*v15^2 + 10*v23^2 - 
           4*v23*v34 + v15*(-2*v23 + v34 - 2*v45) - 17*v23*v45 + 3*v34*v45 + 
           5*v45^2) + v12^2*(3*v23^3*(-v15 + v23) + 
           v23*(4*v15^2 + 15*v15*v23 - 16*v23^2)*v34 + 8*v23*(-v15 + v23)*
            v34^2 + 3*v23*(4*v15^2 + 3*v15*v23 - 6*v23^2)*v45 + 
           (-8*v15^2 - 30*v15*v23 + 49*v23^2)*v34*v45 + 2*(3*v15 - 7*v23)*
            v34^2*v45 + (-15*v15^2 - 5*v15*v23 + 36*v23^2 + 12*v15*v34 - 
             50*v23*v34 + 6*v34^2)*v45^2 + (-3*v15 - 29*v23 + 16*v34)*v45^3 + 
           7*v45^4) + v12*((3*v15 - 2*v23)*v23^2*(2*v23 - 3*v34)*v34 + 
           v23*(2*(2*v15 - v23)*v23^2 + (-6*v15^2 - 22*v15*v23 + 19*v23^2)*
              v34 + 14*(v15 - v23)*v34^2)*v45 + 
           (v23*(v23 - 4*v34)*(7*v23 - 3*v34) + v15^2*(-9*v23 + 6*v34) - 
             3*v15*(2*v23^2 - 7*v23*v34 + 2*v34^2))*v45^2 + 
           (8*v15^2 - 10*v23^2 + 23*v23*v34 - 4*v34^2 - v15*(v23 + 7*v34))*
            v45^3 + (2*v15 + 7*v23 - 7*v34)*v45^4 - 2*v45^5) + 
         v12^3*(2*v23*(5*v23^2 - 9*v23*v34 + v34^2) - 
           2*(18*v23^2 - 16*v23*v34 + v34^2)*v45 + (37*v23 - 13*v34)*v45^2 - 
           9*v45^3 + v15^2*(-5*v23 + 4*v34 + 14*v45) - 
           v15*(4*v23^2 - 11*v23*v34 + v34^2 - 7*v23*v45 + 7*v34*v45 - 
             4*v45^2)) + (v23 - v45)*(v34 + v45)*(v34*(v23 - v45)^3 + 
           2*v15^2*v45^2 - v15*(v23 - v45)*(2*v23*v34 + v23*v45 - 2*v34*v45 + 
             v45^2))) + mTsq^3*(9*v12^5 + v23^5 - 21*v23^4*v34 + 
         14*v23^3*v34^2 + 88*v23^2*v34^3 + 12*v23*v34^4 - 16*v34^5 + 
         v12^4*(-50*v15 + 87*v23 + 75*v34 - 6*v45) + 
         (3*v23^4 + 4*v23^3*v34 - 6*v23^2*v34^2 - 120*v23*v34^3 - 32*v34^4)*
          v45 + 2*(-3*v23^3 + 3*v23^2*v34 - 12*v23*v34^2 + 16*v34^3)*v45^2 + 
         8*v34*(-v23 + v34)*v45^3 - 2*v15^2*(v23^3 - 68*v23^2*v34 - 
           36*v23*v34^2 + 48*v34^3 + 9*(v23^2 + 12*v23*v34 + 8*v34^2)*v45 + 
           4*(v23 - 8*v34)*v45^2 - 4*v45^3) + 
         4*v15^4*(3*v23 - 4*(v34 + v45)) - 8*v15^3*(3*v23^2 + 
           6*v23*(v34 - v45) + 2*(-4*v34^2 - 5*v34*v45 + v45^2)) - 
         v12^3*(30*v15^2 + 104*v15*v23 - 54*v15*(2*v34 + v45) + 
           3*(-64*v23^2 - 52*v23*v34 + 26*v34^2 + 19*v23*v45 + 40*v34*v45 + 
             4*v45^2)) + v12^2*(40*v15^3 + 132*v23^3 - 72*v34^3 - 
           2*v15^2*(91*v23 + 76*v34 - 29*v45) + 166*v34^2*v45 + 
           58*v34*v45^2 + 8*v45^3 - 13*v23^2*(6*v34 + 5*v45) + 
           2*v15*(26*v23^2 + 286*v23*v34 + 92*v34^2 + 17*v23*v45 - 
             112*v34*v45 - 13*v45^2) - 2*v23*(195*v34^2 + 62*v34*v45 + 
             17*v45^2)) + 2*v15*(7*v23^4 - v23^3*(6*v34 + v45) + 
           v23^2*(-100*v34^2 + 12*v34*v45 - 3*v45^2) + 
           8*v34*(4*v34^3 + 7*v34^2*v45 - 5*v34*v45^2 - v45^3) + 
           4*v23*(-6*v34^3 + 36*v34^2*v45 + 4*v34*v45^2 + v45^3)) + 
         v12*(20*v15^4 + 27*v23^4 - 16*v15^3*(v23 + 9*v34 + v45) + 
           v23^3*(-132*v34 + 5*v45) + 2*v15^2*(-53*v23^2 + 88*v23*v34 + 
             156*v34^2 + 68*v23*v45 + 12*v34*v45 - 20*v45^2) - 
           2*v23^2*(93*v34^2 - 40*v34*v45 + 14*v45^2) + 
           4*v34*(21*v34^3 - 2*v34^2*v45 - 22*v34*v45^2 - 2*v45^3) + 
           16*v23*(9*v34^3 + 19*v34^2*v45 + 2*v34*v45^2 + v45^3) + 
           2*v15*(44*v23^3 + v23^2*(146*v34 - 43*v45) - 
             4*v23*(38*v34^2 + 55*v34*v45 + 2*v45^2) + 
             4*(-34*v34^3 + 16*v34*v45^2 + v45^3)))) - 
       mTsq*(v12^6*v34 + v12^5*(v15^2 + v34*(16*v23 - 3*v34 - 4*v45)) + 
         v34^2*(v23 - v45)^3*(3*v23*v34 - 4*v34^2 + 2*v23*v45 - 5*v34*v45) + 
         2*v15^4*v45*(4*v23*v34 + 3*v23*v45 - 6*v34*v45 - 4*v45^2) - 
         2*v15^3*(2*v23^2*(v23 - 3*v34)*v34 + v23*(v23^2 - 5*v23*v34 + 
             16*v34^2)*v45 + (5*v23 - 14*v34)*v34*v45^2 - 2*(2*v23 + 3*v34)*
            v45^3 + 3*v45^4) + v12*(v23*(3*v15*(v15 - v23)^2*v23^2 - 
             v15*(10*v15^3 + 13*v15^2*v23 - 32*v15*v23^2 + 5*v23^3)*v34 + 
             (46*v15^3 + 6*v15^2*v23 - 40*v15*v23^2 - 9*v23^3)*v34^2 + 
             (-38*v15^2 - 31*v15*v23 + 30*v23^2)*v34^3 - 13*(-2*v15 + v23)*
              v34^4) + (v15*v23*(-15*v15^3 + 7*v15^2*v23 + 20*v15*v23^2 - 8*
                v23^3) + (24*v15^4 + 49*v15^3*v23 - 85*v15^2*v23^2 - 9*v15*
                v23^3 - 3*v23^4)*v34 + (-64*v15^3 - 33*v15^2*v23 + 92*v15*
                v23^2 + 40*v23^3)*v34^2 + (56*v15^2 + 55*v15*v23 - 79*v23^2)*
              v34^3 + 24*(-v15 + v23)*v34^4)*v45 + 
           (24*v15^4 - v15^3*(33*v23 + 68*v34) + 2*v15^2*(-7*v23^2 + 63*v23*
                v34 + 26*v34^2) + v15*(6*v23^3 + 37*v23^2*v34 - 101*v23*
                v34^2 - 28*v34^3) + v34*(5*v23^3 - 55*v23^2*v34 + 76*v23*
                v34^2 - 12*v34^3))*v45^2 + 
           (v15*(18*v15^2 + 4*v15*v23 + v23^2) - (65*v15^2 + 31*v15*v23 + v23^
                2)*v34 + 8*(5*v15 + 4*v23)*v34^2 - 27*v34^3)*v45^3 - 
           (3*v15^2 + 3*v15*v23 - 4*v15*v34 + 2*v23*v34 + 7*v34^2)*v45^4 + 
           (v15 + v34)*v45^5) + v12^4*(-9*v15^3 + v15^2*(5*v23 - 4*v45) + 
           v15*(6*v23^2 + 21*v23*v34 + 14*v34^2 - 4*v23*v45 + 4*v34*v45) + 
           v34*(40*v23^2 - 42*v23*v34 + 3*v34^2 - 43*v23*v45 + 21*v34*v45 + 
             5*v45^2)) + v15^2*(2*v23^4*(3*v34 + v45) + 2*v23*v34*v45*
            (20*v34^2 + 3*v34*v45 - 12*v45^2) - v23^3*(5*v34^2 + 18*v34*v45 + 
             4*v45^2) + v34*v45^2*(-28*v34^2 - 8*v34*v45 + 15*v45^2) + 
           2*v23^2*(-6*v34^3 + 3*v34^2*v45 + 11*v34*v45^2 + v45^3)) + 
         v15*v34*(-2*v23^5 + v23^4*(-4*v34 + 5*v45) + 2*v34*v45^2*
            (6*v34^2 - 7*v45^2) + 2*v23^3*(v34^2 + 9*v34*v45 - v45^2) + 
           v23^2*(12*v34^3 - 6*v34^2*v45 - 42*v34*v45^2 - 7*v45^3) + 
           2*v23*v45*(-12*v34^3 + v34^2*v45 + 20*v34*v45^2 + 3*v45^3)) + 
         v12^3*(11*v15^4 + v15^3*(-25*v23 - 44*v34 + 25*v45) + 
           v15*(18*v23^3 + 63*v23^2*v34 + 22*v23*v34^2 - 24*v34^3 - 
             3*(8*v23^2 + 27*v23*v34 + 10*v34^2)*v45 + 6*v23*v45^2 + v45^3) - 
           v15^2*(3*v23^2 + v23*(-26*v34 + v45) + v34*(-29*v34 + 36*v45)) - 
           v34*(-28*v23^3 + v34^3 + 26*v34^2*v45 + 38*v34*v45^2 + v45^3 + 
             v23^2*(90*v34 + 66*v45) - 2*v23*(18*v34^2 + 63*v34*v45 + 17*
                v45^2))) + v12^2*(v15^4*(9*v23 - 14*v34 - 27*v45) + 
           v15^3*(-9*v23^2 - 43*v23*v34 + 38*v34^2 + 48*v23*v45 + 
             94*v34*v45 - 28*v45^2) + v15^2*(-15*v23^3 - 22*v34^3 - 
             76*v34^2*v45 + 79*v34*v45^2 + 6*v45^3 + v23^2*(51*v34 + 19*
                v45) + v23*(42*v34^2 - 137*v34*v45 - 9*v45^2)) + 
           v34*(6*v23^4 - 27*v23^3*(2*v34 + v45) + 9*v23^2*(7*v34^2 + 15*v34*
                v45 + 3*v45^2) + v45*(9*v34^3 + 45*v34^2*v45 + 27*v34*v45^2 - 
               2*v45^3) - 5*v23*(2*v34^3 + 21*v34^2*v45 + 22*v34*v45^2 + v45^
                3)) + v15*(15*v23^4 + 10*v34^4 + v23^3*(31*v34 - 28*v45) + 
             58*v34^3*v45 - 16*v34^2*v45^2 - 11*v34*v45^3 - 2*v45^4 + 
             v23^2*(-42*v34^2 - 97*v34*v45 + 14*v45^2) + 
             v23*(-67*v34^3 + 54*v34^2*v45 + 89*v34*v45^2 + 2*v45^3)))) + 
       mTsq^2*(2*v15^5*(v23 - 3*v45) + v12^5*(3*v15 + 4*v23 - 8*v34 + v45) + 
         v15^4*(-2*v23*(v23 + 7*v34) + (17*v23 + 14*v34)*v45 - 16*v45^2) + 
         v15^2*(2*v23^4 - 13*v23^3*v34 + 52*v23*v34^3 + 2*(16*v23 - 13*v34)*
            v34*(v23 + 2*v34)*v45 - 4*(v23^2 + 17*v23*v34 + 18*v34^2)*v45^2 - 
           2*(v23 - 13*v34)*v45^3 + 6*v45^4) + v12^4*(-6*v15^2 + 28*v23^2 - 
           27*v23*v34 + 45*v34^2 + 8*v23*v45 + 17*v34*v45 - 4*v45^2 + 
           v15*(v23 + 29*v34 + 2*v45)) + v15^3*(-3*v23^3 + 
           v23^2*(28*v34 - 6*v45) - 4*v23*(3*v34^2 + 19*v34*v45 - 2*v45^2) + 
           2*v45*(10*v34^2 + 36*v34*v45 + v45^2)) - 
         v12^3*(37*v15^3 - 48*v23^3 + 28*v23^2*v34 - 127*v23*v34^2 + 
           69*v34^3 + (-9*v23^2 - 70*v23*v34 + 95*v34^2)*v45 + 
           (34*v23 + v34)*v45^2 - 5*v45^3 + v15^2*(-44*v23 - 109*v34 + 
             29*v45) + v15*(28*v23^2 + 23*v23*v34 + 47*v34^2 - 37*v23*v45 - 
             36*v34*v45 + 6*v45^2)) + v34*(-3*v23^5 + 6*v23^4*(v34 + v45) - 
           3*v23^3*(v34^2 + 4*v34*v45 - v45^2) + 2*v23^2*(13*v34^3 + 
             7*v34^2*v45 + v34*v45^2 - 5*v45^3) + 2*v34*v45*
            (3*v34^3 + 12*v34^2*v45 + 11*v34*v45^2 + 3*v45^3) - 
           v23*(6*v34^4 + 47*v34^3*v45 + 36*v34^2*v45^2 + 6*v34*v45^3 - 
             2*v45^4)) + v15*(v23^5 + v23^4*(8*v34 - 2*v45) - 
           v23^3*(v34^2 + 6*v34*v45 - 3*v45^2) + 4*v23^2*v34*
            (-13*v34^2 - 10*v34*v45 + v45^2) + 2*v34*(v34 - 2*v45)*v45*
            (9*v34^2 + 14*v34*v45 + 3*v45^2) - 2*v23*(11*v34^4 - 
             34*v34^3*v45 - 52*v34^2*v45^2 - 4*v34*v45^3 + v45^4)) + 
         v12^2*(14*v15^4 + 28*v23^4 + 38*v34^4 + 137*v34^3*v45 + 
           84*v34^2*v45^2 - 11*v34*v45^3 - 2*v45^4 - v23^3*(44*v34 + 3*v45) + 
           v15^3*(-89*v23 + 16*v34 + 71*v45) + v23^2*(57*v34^2 + 41*v34*v45 - 
             43*v45^2) + v15^2*(92*v23^2 + 105*v23*v34 - 108*v34^2 - 
             149*v23*v45 - 179*v34*v45 + 58*v45^2) - 
           v23*(169*v34^3 + 185*v34^2*v45 + 23*v34*v45^2 - 25*v45^3) + 
           v15*(-32*v23^3 + 40*v34^3 - 13*v34^2*v45 - 144*v34*v45^2 + v45^3 + 
             v23^2*(7*v34 + 92*v45) + v23*(93*v34^2 + 232*v34*v45 - 55*
                v45^2))) + v12*(6*v15^5 + 4*v23^5 + 
           v15^4*(-4*v23 - 30*v34 + v45) - 3*v23^4*(10*v34 + v45) + 
           v23^3*(5*v34^2 + 26*v34*v45 - 9*v45^2) + 
           v23^2*(-79*v34^3 - 48*v34^2*v45 + 21*v34*v45^2 + 12*v45^3) - 
           v34*(6*v34^4 + 63*v34^3*v45 + 92*v34^2*v45^2 + 40*v34*v45^3 - 
             6*v45^4) + v23*(72*v34^4 + 165*v34^3*v45 + 90*v34^2*v45^2 - 
             13*v34*v45^3 - 4*v45^4) + v15^3*(-31*v23^2 + 
             v23*(84*v34 + 59*v45) + 12*(v34^2 - 9*v34*v45 - 4*v45^2)) + 
           v15^2*(28*v23^3 + 36*v34^3 + 198*v34^2*v45 + 52*v34*v45^2 - 
             36*v45^3 - 41*v23^2*(v34 + 2*v45) + v23*(-132*v34^2 + 23*v34*
                v45 + 82*v45^2)) + v15*(-v23^4 + v23^3*(59*v34 + 31*v45) + 
             v23^2*(115*v34^2 + 34*v34*v45 - 38*v45^2) - 
             v23*(20*v34^3 + 263*v34^2*v45 + 188*v34*v45^2 - 17*v45^3) + 
             2*(-9*v34^4 - 14*v34^3*v45 + 48*v34^2*v45^2 + 50*v34*v45^3 + v45^
                4)))))))/(4*qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^4*(mTsq - v15)*v34 + mTsq^2*(v12 + v15 - v34)*
     (-((v12 + v15 - v34)*(v12*(v15 - v23 + v34) + 
         v23*(-v15 + v23 + 3*v34))) - 2*(v12*v23 + (v15 - v34)^2)*v45) + 
    qsq^3*(v15*v34*(-v12 - v23 + v34 + 2*v45) + 
      mTsq^2*(v12 - v23 - 2*(2*v34 + v45)) + 
      mTsq*(-(v12*(v15 - 2*v34)) + (v23 - 2*v34)*v34 + 
        v15*(v23 + 6*v34 + v45))) + 
    qsq*mTsq*(mTsq*(v12 + v15 - v34)*((v12 - v23)*(v12 - v15 + 2*v23) - 
        (7*v12 + 4*v15 + 5*v23)*v34 + 4*v34^2) + 
      v23*v34*(2*v15^2 + v34^2 - v15*(v23 + 5*v34)) - 
      2*mTsq*(v12^2 + (v15 - v34)*(v15 + v23 - v34) + 
        v12*(v15 + 2*v23 - v34))*v45 + (v15 - v34)*
       (v15*v23 - (3*v15 + v23)*v34 + v34^2)*v45 - (v15 - v34)^2*v45^2 + 
      v12^2*(v15^2 + v34*(v23 + v45) + v15*(-v23 + v34 + v45)) - 
      v12*(v15^2*(v23 + v34) + v34*(2*v23*v34 + v23*v45 + v45^2) + 
        v15*(-v23^2 - 6*v23*v34 + v34^2 + 6*v34*v45 + v45^2))) + 
    qsq^2*(v15*v34*(v23 - v45)*(-v12 + v34 + v45) + 
      mTsq^2*(2*v12^2 - v23^2 - v23*v34 + 8*v34^2 + 
        v12*(v15 - v23 - 11*v34 - 4*v45) - 2*v23*v45 + 2*v34*v45 - 
        v15*(v23 + 8*v34 + 2*v45)) + mTsq*(v12^2*(-v15 + v34) + 
        v15^2*(-v23 + v34 + v45) + v15*(v23^2 + 4*v23*v34 - 6*v34^2 - 
          8*v34*v45 - v45^2) + v34*(v34^2 + v34*v45 - v45^2 - 
          v23*(2*v34 + v45)) + v12*(v15^2 + v34*(2*v23 - 2*v34 + v45) + 
          2*v15*(4*v34 + v45)))))/(2*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^4*(mTsq - v15)*(2*mTsq - v34) + 
     mTsq^2*(v12 + v23)*(v12 + v15 - v34)^2*(-v15 + v23 + v34) + 
     qsq^3*(mTsq^2*(5*v12 + 2*v15 + 3*v23 - 2*v34) + 
       v15*v34*(v12 + v23 - v34 - 2*v45) - mTsq*(3*v12*v15 - 2*v15^2 + 
         3*v15*v23 + 2*v12*v34 + 2*v15*v34 + v23*v34 - 2*v34^2 - 
         3*v15*v45)) + qsq*mTsq*(v23*v34*(-2*v15^2 - v34^2 + 
         v15*(v23 + 3*v34)) + mTsq*(v12 + v15 - v34)*(v12^2 - 2*v15^2 + 
         v15*v23 + 2*v23^2 + 4*v15*v34 - v23*v34 - 2*v34^2 + 
         v12*(-3*v15 + 5*v23 + 3*v34)) + (v15 - v34)^2*(-v23 + v34)*v45 + 
       (v15 - v34)^2*v45^2 + v12^2*(v15^2 - v15*(v23 + v34 - v45) - 
         v34*(v23 + v45)) + v12*(v15^2*(v23 - v34 - 2*v45) + 
         v34*(2*v23*v34 + v23*v45 + v45^2) - v15*(v23^2 + 2*v23*v34 - v34^2 - 
           2*(v23 + v34)*v45 + v45^2))) + 
     qsq^2*(mTsq^2*(4*v12^2 - 2*v15^2 + 5*v15*v23 + v23^2 + 
         v12*(v15 + 7*v23 - v34) + 4*v15*v34 - 5*v23*v34 - 2*v34^2) - 
       v15*v34*(v23 - v45)*(-v12 + v34 + v45) - 
       mTsq*(v12^2*(v15 + v34) + v15*(v23^2 - 4*v34^2 - 2*(v23 + 2*v34)*v45 + 
           v45^2) + v12*(-3*v15^2 + 4*v15*(v23 + v34 - v45) + 
           v34*(2*v23 - 2*v34 + v45)) + v15^2*(-v23 + 3*(v34 + v45)) + 
         v34*(v34^2 + v34*v45 - v45^2 - v23*(2*v34 + v45))))))/
   (2*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(Sqrt[qsq - 4*mTsq]*(qsq^5*(mTsq - v15)*v34 + 
      mTsq^2*(v12 + v23)*(v15 - v34)*(v12 + v15 - v34)^2*(-v15 + v23 + v34) + 
      qsq^4*(2*mTsq^2*(v15 - v34) + v15*v34*(-2*v12 + 2*v15 - v23 + v34 + 
          2*v45) + mTsq*(-2*v15^2 + v15*(2*v34 + v45) + 
          v34*(3*v12 + v23 - 2*(v34 + v45)))) + 
      qsq*mTsq*(v12^3*(-v15 + v23)*v34 + mTsq*(v15 - v34)*(v12 + v15 - v34)*
         (v12^2 - 2*v15^2 + v15*v23 + 2*v23^2 + 4*v15*v34 - v23*v34 - 
          2*v34^2 + v12*(-3*v15 + 5*v23 + 3*v34)) + 
        v12*(-((v15 - v34)*(v15*v23*(-v15 + v23) + v15*(2*v15 + v23)*v34 + 
             (-2*v15 + v23)*v34^2)) + (-v15^3 + v15*(v23 - v34)^2 + 
            v15^2*v34 + (2*v23 - v34)*v34^2)*v45 - (v15 - v34)*
           (v15 + v23 - v34)*v45^2) - v15*v23*(v15 - v34)*
         (v15*(2*v34 + v45) - v34*(v23 + 2*v34 + v45)) + 
        v12^2*(v15^3 + v15*v34*(2*v23 + 3*v34 - 2*v45) + 
          v15^2*(-v23 - 4*v34 + v45) + v34*(v34*v45 - 2*v23*(v34 + v45)))) + 
      qsq^3*(mTsq^2*(5*v12 + 2*v15 + 3*v23 - 2*v34)*(v15 - v34) + 
        v15*v34*(-v12^2 + (v23 - v45)*(v34 + v45) + 
          v12*(3*v15 - 2*v23 + v34 + 3*v45) + v15*(v23 - 2*(v34 + v45))) + 
        mTsq*(2*v15^3 + 3*v12^2*v34 + v15^2*(-3*v23 - 5*v34 + v45) + 
          v15*(2*v34*(2*v23 + v34) + 2*(v23 - 2*v34)*v45 - v45^2) + 
          v34*(v34^2 + 3*v34*v45 + v45^2 - 2*v23*(v34 + v45)) + 
          v12*(-3*v15^2 + 3*v23*v34 - 4*v34*(v34 + v45) + 
            v15*(2*v34 + v45)))) + 
      qsq^2*(mTsq^2*(v15 - v34)*(4*v12^2 - 2*v15^2 + 5*v15*v23 + v23^2 + 
          v12*(v15 + 7*v23 - v34) + 4*v15*v34 - 5*v23*v34 - 2*v34^2) - 
        v15*v34*(-v12 + v34 + v45)*(v15*v23 + v12*(v15 - v23 + v45)) + 
        mTsq*(v12^3*v34 + (v15 - v34)*(v15*(v15 - v23)*v23 + 
            v15*(-4*v15 + v23)*v34 + (4*v15 - v23)*v34^2) + 
          (-2*v15^3 + v15*v23*(v23 - 2*v34) + 3*v15^2*v34 + 
            (2*v23 - v34)*v34^2)*v45 - (v15 - v34)*(v15 + v23 - v34)*v45^2 - 
          v12^2*(v15^2 + v15*v34 - 3*v23*v34 + 2*v34*(v34 + v45)) + 
          v12*(3*v15^3 + 2*v15^2*(-2*v23 - 5*v34 + v45) + 
            v15*(6*v34*(v23 + v34) + 2*(v23 - 3*v34)*v45 - v45^2) + 
            v34*(v34^2 + 4*v34*v45 + v45^2 - 4*v23*(v34 + v45)))))))/
    (qsq^(3/2)*(qsq + v23)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/2*(Sqrt[qsq - 4*mTsq]*(qsq^5*(mTsq - v15)*v34 - 
      mTsq^2*(v12 + v15 - v34)*((v12 + v15 - v34)*
         (v15*(v12 - v23)*(v15 - v23) + (-2*v12*v15 + 3*v12*v23 + 2*v15*v23 + 
            v23^2)*v34 + (v12 - v23)*v34^2) - 2*(v15 - v34)*
         (v15^2 - 3*v15*v23 + v23^2 + v12*(v15 - 2*v23 - v34) - 2*v15*v34 + 
          3*v23*v34 + v34^2)*v45) + qsq^4*(-4*mTsq^2*v34 + 
        mTsq*(3*v12 + 6*v15 + v23 - 2*v34)*v34 - mTsq*(v15 + 2*v34)*v45 + 
        v15*v34*(-2*v12 - v23 + v34 + 4*v45)) + 
      qsq^3*(-(mTsq^2*(-(v12*(v15 - 11*v34)) + v34*(5*v23 - 8*v34 - 2*v45) + 
           v15*(v23 + 8*v34 + 2*v45))) + v15*v34*(-v12^2 + v23*v34 + 
          3*v23*v45 - 3*v34*v45 - 5*v45^2 - v15*(v23 + 2*v45) + 
          v12*(v15 - 2*v23 + v34 + 5*v45)) + 
        mTsq*(3*v12^2*v34 + v15^2*(v23 + v34 + 5*v45) + 
          v15*(2*(4*v23 - 3*v34)*v34 - 2*(v23 + 6*v34)*v45 + v45^2) + 
          v34*(v34^2 + 5*v34*v45 + v45^2 - 2*v23*(v34 + v45)) - 
          v12*(v15^2 - 3*v23*v34 + v15*(-10*v34 + v45) + 
            4*v34*(v34 + v45)))) + qsq*mTsq*(v12^3*(-v15 + v23)*v34 + 
        v15*v23*v34*(2*v15^2 + v34*(-v23 + 2*v34) - v15*(v23 + 4*v34)) + 
        (-2*v23*v34^3 + v15^3*(v23 + 4*v34) - 2*v15^2*v34*(5*v23 + 4*v34) + 
          v15*v34*(2*v23^2 + 11*v23*v34 + 4*v34^2))*v45 + 
        2*(v15 - v34)^2*(v15 - v23 + v34)*v45^2 + 2*(v15 - v34)^2*v45^3 + 
        mTsq*((v12 + v15 - v34)*(v15*(v12 - v23)*(v12 - v15 + 2*v23) - 
            (3*v12^2 + 11*v12*v23 + 2*v23*(4*v15 + v23))*v34 + 
            (v12 + 7*v23)*v34^2) - 2*(v15 - v34)*(2*v12^2 + 3*v12*v15 + 
            v15^2 + 2*v12*v23 + 3*v15*v23 - v23^2 - (3*v12 + 2*v15 + 3*v23)*
             v34 + v34^2)*v45) + v12^2*(v15^3 + 3*v15*v34*(2*v23 + v34) + 
          v15^2*(-v23 - 4*v34 + v45) + v34*(v34*v45 - 2*v23*(v34 + v45))) + 
        v12*(-(v15^3*(v23 + 2*v34 + 3*v45)) + v15^2*(v23^2 + 6*v23*v34 + 
            4*v34^2 + 4*v23*v45 + 9*v34*v45 - 3*v45^2) + 
          v15*(v34*(v23^2 - 8*v23*v34 - 2*v34^2) - (v23^2 + 14*v23*v34 + 
              5*v34^2)*v45 + (v23 + 6*v34)*v45^2) + 
          v34*(-(v34*v45*(v34 + 3*v45)) + v23*(v34^2 + 4*v34*v45 + 
              v45^2)))) + qsq^2*(-(v15*v34*(-v12 + v34 + v45)*
          (2*(v23 - v45)*v45 + v12*(v15 - v23 + v45) - v15*(v23 + 2*v45))) + 
        mTsq^2*(2*v12^2*(v15 - 5*v34) - v15^2*(v23 + 4*v34 + 6*v45) - 
          v34*(v23^2 - 11*v23*v34 + 4*v34^2 + 6*v34*v45) - 
          v15*(v23^2 + 10*v23*v34 - 4*v34*(2*v34 + 3*v45)) + 
          v12*(v15^2 + v34*(-13*v23 + 13*v34 + 6*v45) - 
            v15*(v23 + 14*v34 + 6*v45))) + 
        mTsq*(v12^3*v34 - v15^3*(v23 + 2*v45) + v15*(v23*(v23 - 10*v34)*v34 - 
            (v23^2 + 10*v23*v34 - 6*v34^2)*v45 + (v23 + 10*v34)*v45^2) - 
          v12^2*(v15^2 - 3*v15*v34 - 3*v23*v34 + 2*v34*(v34 + v45)) + 
          v15^2*(v23^2 + 4*v23*(v34 + v45) - v45*(v34 + 5*v45)) + 
          v34*(-(v34*v45*(3*v34 + 5*v45)) + v23*(v34^2 + 4*v34*v45 + 
              v45^2)) + v12*(v15^3 - 2*v15^2*(v34 - 3*v45) + 
            v15*(2*(7*v23 - v34)*v34 - 2*(v23 + 7*v34)*v45 + v45^2) + 
            v34*(v34^2 + 6*v34*v45 + v45^2 - 4*v23*(v34 + v45)))))))/
    (qsq^(3/2)*(qsq + v23)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/4*(qsq^5*(mTsq - v15)*v34 - mTsq^2*(v12 + v15 - v34)*
      ((v12 + v15 - v34)*(v15*(v12 - v23)*(v15 - v23) + 
         (-2*v12*v15 + 3*v12*v23 + 2*v15*v23 + v23^2)*v34 + 
         (v12 - v23)*v34^2) - 2*(v15 - v34)*(v15^2 - 3*v15*v23 + v23^2 + 
         v12*(v15 - 2*v23 - v34) - 2*v15*v34 + 3*v23*v34 + v34^2)*v45) + 
     qsq^4*(-4*mTsq^2*v34 + mTsq*(3*v12 + 6*v15 + v23 - 2*v34)*v34 - 
       mTsq*(v15 + 2*v34)*v45 + v15*v34*(-2*v12 - v23 + v34 + 4*v45)) + 
     qsq^3*(-(mTsq^2*(-(v12*(v15 - 11*v34)) + v34*(5*v23 - 8*v34 - 2*v45) + 
          v15*(v23 + 8*v34 + 2*v45))) + v15*v34*(-v12^2 + v23*v34 + 
         3*v23*v45 - 3*v34*v45 - 5*v45^2 - v15*(v23 + 2*v45) + 
         v12*(v15 - 2*v23 + v34 + 5*v45)) + 
       mTsq*(3*v12^2*v34 + v15^2*(v23 + v34 + 5*v45) + 
         v15*(2*(4*v23 - 3*v34)*v34 - 2*(v23 + 6*v34)*v45 + v45^2) + 
         v34*(v34^2 + 5*v34*v45 + v45^2 - 2*v23*(v34 + v45)) - 
         v12*(v15^2 - 3*v23*v34 + v15*(-10*v34 + v45) + 
           4*v34*(v34 + v45)))) + qsq*mTsq*(v12^3*(-v15 + v23)*v34 + 
       v15*v23*v34*(2*v15^2 + v34*(-v23 + 2*v34) - v15*(v23 + 4*v34)) + 
       (-2*v23*v34^3 + v15^3*(v23 + 4*v34) - 2*v15^2*v34*(5*v23 + 4*v34) + 
         v15*v34*(2*v23^2 + 11*v23*v34 + 4*v34^2))*v45 + 
       2*(v15 - v34)^2*(v15 - v23 + v34)*v45^2 + 2*(v15 - v34)^2*v45^3 + 
       mTsq*((v12 + v15 - v34)*(v15*(v12 - v23)*(v12 - v15 + 2*v23) - 
           (3*v12^2 + 11*v12*v23 + 2*v23*(4*v15 + v23))*v34 + 
           (v12 + 7*v23)*v34^2) - 2*(v15 - v34)*(2*v12^2 + 3*v12*v15 + 
           v15^2 + 2*v12*v23 + 3*v15*v23 - v23^2 - (3*v12 + 2*v15 + 3*v23)*
            v34 + v34^2)*v45) + v12^2*(v15^3 + 3*v15*v34*(2*v23 + v34) + 
         v15^2*(-v23 - 4*v34 + v45) + v34*(v34*v45 - 2*v23*(v34 + v45))) + 
       v12*(-(v15^3*(v23 + 2*v34 + 3*v45)) + v15^2*(v23^2 + 6*v23*v34 + 
           4*v34^2 + 4*v23*v45 + 9*v34*v45 - 3*v45^2) + 
         v15*(v34*(v23^2 - 8*v23*v34 - 2*v34^2) - (v23^2 + 14*v23*v34 + 
             5*v34^2)*v45 + (v23 + 6*v34)*v45^2) + 
         v34*(-(v34*v45*(v34 + 3*v45)) + v23*(v34^2 + 4*v34*v45 + v45^2)))) + 
     qsq^2*(-(v15*v34*(-v12 + v34 + v45)*(2*(v23 - v45)*v45 + 
          v12*(v15 - v23 + v45) - v15*(v23 + 2*v45))) + 
       mTsq^2*(2*v12^2*(v15 - 5*v34) - v15^2*(v23 + 4*v34 + 6*v45) - 
         v34*(v23^2 - 11*v23*v34 + 4*v34^2 + 6*v34*v45) - 
         v15*(v23^2 + 10*v23*v34 - 4*v34*(2*v34 + 3*v45)) + 
         v12*(v15^2 + v34*(-13*v23 + 13*v34 + 6*v45) - 
           v15*(v23 + 14*v34 + 6*v45))) + 
       mTsq*(v12^3*v34 - v15^3*(v23 + 2*v45) + v15*(v23*(v23 - 10*v34)*v34 - 
           (v23^2 + 10*v23*v34 - 6*v34^2)*v45 + (v23 + 10*v34)*v45^2) - 
         v12^2*(v15^2 - 3*v15*v34 - 3*v23*v34 + 2*v34*(v34 + v45)) + 
         v15^2*(v23^2 + 4*v23*(v34 + v45) - v45*(v34 + 5*v45)) + 
         v34*(-(v34*v45*(3*v34 + 5*v45)) + v23*(v34^2 + 4*v34*v45 + v45^2)) + 
         v12*(v15^3 - 2*v15^2*(v34 - 3*v45) + v15*(2*(7*v23 - v34)*v34 - 
             2*(v23 + 7*v34)*v45 + v45^2) + v34*(v34^2 + 6*v34*v45 + v45^2 - 
             4*v23*(v34 + v45))))))/(qsq*(qsq + v23)*
     (qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^5*(mTsq - v15)*v34 + mTsq^2*(v12 + v23)*
       (v15 - v34)*(v12 + v15 - v34)^2*(-v15 + v23 + v34) + 
      qsq^4*(2*mTsq^2*(v15 - v34) + v15*v34*(-2*v12 + 2*v15 - v23 + v34 + 
          2*v45) + mTsq*(-2*v15^2 + v15*(2*v34 + v45) + 
          v34*(3*v12 + v23 - 2*(v34 + v45)))) + 
      qsq*mTsq*(v12^3*(-v15 + v23)*v34 + mTsq*(v15 - v34)*(v12 + v15 - v34)*
         (v12^2 - 2*v15^2 + v15*v23 + 2*v23^2 + 4*v15*v34 - v23*v34 - 
          2*v34^2 + v12*(-3*v15 + 5*v23 + 3*v34)) + 
        v12*(-((v15 - v34)*(v15*v23*(-v15 + v23) + v15*(2*v15 + v23)*v34 + 
             (-2*v15 + v23)*v34^2)) + (-v15^3 + v15*(v23 - v34)^2 + 
            v15^2*v34 + (2*v23 - v34)*v34^2)*v45 - (v15 - v34)*
           (v15 + v23 - v34)*v45^2) - v15*v23*(v15 - v34)*
         (v15*(2*v34 + v45) - v34*(v23 + 2*v34 + v45)) + 
        v12^2*(v15^3 + v15*v34*(2*v23 + 3*v34 - 2*v45) + 
          v15^2*(-v23 - 4*v34 + v45) + v34*(v34*v45 - 2*v23*(v34 + v45)))) + 
      qsq^3*(mTsq^2*(5*v12 + 2*v15 + 3*v23 - 2*v34)*(v15 - v34) + 
        v15*v34*(-v12^2 + (v23 - v45)*(v34 + v45) + 
          v12*(3*v15 - 2*v23 + v34 + 3*v45) + v15*(v23 - 2*(v34 + v45))) + 
        mTsq*(2*v15^3 + 3*v12^2*v34 + v15^2*(-3*v23 - 5*v34 + v45) + 
          v15*(2*v34*(2*v23 + v34) + 2*(v23 - 2*v34)*v45 - v45^2) + 
          v34*(v34^2 + 3*v34*v45 + v45^2 - 2*v23*(v34 + v45)) + 
          v12*(-3*v15^2 + 3*v23*v34 - 4*v34*(v34 + v45) + 
            v15*(2*v34 + v45)))) + 
      qsq^2*(mTsq^2*(v15 - v34)*(4*v12^2 - 2*v15^2 + 5*v15*v23 + v23^2 + 
          v12*(v15 + 7*v23 - v34) + 4*v15*v34 - 5*v23*v34 - 2*v34^2) - 
        v15*v34*(-v12 + v34 + v45)*(v15*v23 + v12*(v15 - v23 + v45)) + 
        mTsq*(v12^3*v34 + (v15 - v34)*(v15*(v15 - v23)*v23 + 
            v15*(-4*v15 + v23)*v34 + (4*v15 - v23)*v34^2) + 
          (-2*v15^3 + v15*v23*(v23 - 2*v34) + 3*v15^2*v34 + 
            (2*v23 - v34)*v34^2)*v45 - (v15 - v34)*(v15 + v23 - v34)*v45^2 - 
          v12^2*(v15^2 + v15*v34 - 3*v23*v34 + 2*v34*(v34 + v45)) + 
          v12*(3*v15^3 + 2*v15^2*(-2*v23 - 5*v34 + v45) + 
            v15*(6*v34*(v23 + v34) + 2*(v23 - 3*v34)*v45 - v45^2) + 
            v34*(v34^2 + 4*v34*v45 + v45^2 - 4*v23*(v34 + v45)))))))/
    (qsq^2*(qsq + v23)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^4*(mTsq - v15)*v34 + mTsq^2*(v12 + v15 - v34)*
     (-((v12 + v15 - v34)*(v12*(v15 - v23 + v34) + 
         v23*(-v15 + v23 + 3*v34))) - 2*(v12*v23 + (v15 - v34)^2)*v45) + 
    qsq^3*(v15*v34*(-v12 - v23 + v34 + 2*v45) + 
      mTsq^2*(v12 - v23 - 2*(2*v34 + v45)) + 
      mTsq*(-(v12*(v15 - 2*v34)) + (v23 - 2*v34)*v34 + 
        v15*(v23 + 6*v34 + v45))) + 
    qsq*mTsq*(mTsq*(v12 + v15 - v34)*((v12 - v23)*(v12 - v15 + 2*v23) - 
        (7*v12 + 4*v15 + 5*v23)*v34 + 4*v34^2) + 
      v23*v34*(2*v15^2 + v34^2 - v15*(v23 + 5*v34)) - 
      2*mTsq*(v12^2 + (v15 - v34)*(v15 + v23 - v34) + 
        v12*(v15 + 2*v23 - v34))*v45 + (v15 - v34)*
       (v15*v23 - (3*v15 + v23)*v34 + v34^2)*v45 - (v15 - v34)^2*v45^2 + 
      v12^2*(v15^2 + v34*(v23 + v45) + v15*(-v23 + v34 + v45)) - 
      v12*(v15^2*(v23 + v34) + v34*(2*v23*v34 + v23*v45 + v45^2) + 
        v15*(-v23^2 - 6*v23*v34 + v34^2 + 6*v34*v45 + v45^2))) + 
    qsq^2*(v15*v34*(v23 - v45)*(-v12 + v34 + v45) + 
      mTsq^2*(2*v12^2 - v23^2 - v23*v34 + 8*v34^2 + 
        v12*(v15 - v23 - 11*v34 - 4*v45) - 2*v23*v45 + 2*v34*v45 - 
        v15*(v23 + 8*v34 + 2*v45)) + mTsq*(v12^2*(-v15 + v34) + 
        v15^2*(-v23 + v34 + v45) + v15*(v23^2 + 4*v23*v34 - 6*v34^2 - 
          8*v34*v45 - v45^2) + v34*(v34^2 + v34*v45 - v45^2 - 
          v23*(2*v34 + v45)) + v12*(v15^2 + v34*(2*v23 - 2*v34 + v45) + 
          2*v15*(4*v34 + v45)))))/(4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^4*(mTsq - v15)*(2*mTsq - v34) + 
     mTsq^2*(v12 + v23)*(v12 + v15 - v34)^2*(-v15 + v23 + v34) + 
     qsq^3*(mTsq^2*(5*v12 + 2*v15 + 3*v23 - 2*v34) + 
       v15*v34*(v12 + v23 - v34 - 2*v45) - mTsq*(3*v12*v15 - 2*v15^2 + 
         3*v15*v23 + 2*v12*v34 + 2*v15*v34 + v23*v34 - 2*v34^2 - 
         3*v15*v45)) + qsq*mTsq*(v23*v34*(-2*v15^2 - v34^2 + 
         v15*(v23 + 3*v34)) + mTsq*(v12 + v15 - v34)*(v12^2 - 2*v15^2 + 
         v15*v23 + 2*v23^2 + 4*v15*v34 - v23*v34 - 2*v34^2 + 
         v12*(-3*v15 + 5*v23 + 3*v34)) + (v15 - v34)^2*(-v23 + v34)*v45 + 
       (v15 - v34)^2*v45^2 + v12^2*(v15^2 - v15*(v23 + v34 - v45) - 
         v34*(v23 + v45)) + v12*(v15^2*(v23 - v34 - 2*v45) + 
         v34*(2*v23*v34 + v23*v45 + v45^2) - v15*(v23^2 + 2*v23*v34 - v34^2 - 
           2*(v23 + v34)*v45 + v45^2))) + 
     qsq^2*(mTsq^2*(4*v12^2 - 2*v15^2 + 5*v15*v23 + v23^2 + 
         v12*(v15 + 7*v23 - v34) + 4*v15*v34 - 5*v23*v34 - 2*v34^2) - 
       v15*v34*(v23 - v45)*(-v12 + v34 + v45) - 
       mTsq*(v12^2*(v15 + v34) + v15*(v23^2 - 4*v34^2 - 2*(v23 + 2*v34)*v45 + 
           v45^2) + v12*(-3*v15^2 + 4*v15*(v23 + v34 - v45) + 
           v34*(2*v23 - 2*v34 + v45)) + v15^2*(-v23 + 3*(v34 + v45)) + 
         v34*(v34^2 + v34*v45 - v45^2 - v23*(2*v34 + v45))))))/
   (4*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^4*(-mTsq + v15)*v34 + mTsq^2*(v12 + v15 - v34)*
     ((v12 + v15 - v34)*(v12*(v15 - v23 + v34) + v23*(-v15 + v23 + 3*v34)) + 
      2*(v12*v23 + (v15 - v34)^2)*v45) - 
    qsq^3*(v15*v34*(-v12 - v23 + v34 + 2*v45) + 
      mTsq^2*(v12 - v23 - 2*(2*v34 + v45)) + 
      mTsq*(-(v12*(v15 - 2*v34)) + (v23 - 2*v34)*v34 + 
        v15*(v23 + 6*v34 + v45))) + 
    qsq*mTsq*(-(mTsq*(v12 + v15 - v34)*((v12 - v23)*(v12 - v15 + 2*v23) - 
         (7*v12 + 4*v15 + 5*v23)*v34 + 4*v34^2)) + 
      v23*v34*(-2*v15^2 - v34^2 + v15*(v23 + 5*v34)) + 
      2*mTsq*(v12^2 + (v15 - v34)*(v15 + v23 - v34) + 
        v12*(v15 + 2*v23 - v34))*v45 + (-v15 + v34)*
       (v15*v23 - (3*v15 + v23)*v34 + v34^2)*v45 + (v15 - v34)^2*v45^2 - 
      v12^2*(v15^2 + v34*(v23 + v45) + v15*(-v23 + v34 + v45)) + 
      v12*(v15^2*(v23 + v34) + v34*(2*v23*v34 + v23*v45 + v45^2) + 
        v15*(-v23^2 - 6*v23*v34 + v34^2 + 6*v34*v45 + v45^2))) + 
    qsq^2*(-(v15*v34*(v23 - v45)*(-v12 + v34 + v45)) + 
      mTsq^2*(-2*v12^2 + v15*v23 + v23^2 + 8*v15*v34 + v23*v34 - 8*v34^2 + 
        2*(v15 + v23 - v34)*v45 + v12*(-v15 + v23 + 11*v34 + 4*v45)) + 
      mTsq*(v12^2*(v15 - v34) + v15^2*(v23 - v34 - v45) + 
        v34*(2*v23*v34 - v34^2 + v23*v45 - v34*v45 + v45^2) + 
        v15*(-v23^2 - 4*v23*v34 + 6*v34^2 + 8*v34*v45 + v45^2) - 
        v12*(v15^2 + v34*(2*v23 - 2*v34 + v45) + 2*v15*(4*v34 + v45)))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^4*(mTsq - v15)*(2*mTsq - v34) + 
      mTsq^2*(v12 + v23)*(v12 + v15 - v34)^2*(-v15 + v23 + v34) + 
      qsq^3*(mTsq^2*(5*v12 + 2*v15 + 3*v23 - 2*v34) + 
        v15*v34*(v12 + v23 - v34 - 2*v45) - mTsq*(3*v12*v15 - 2*v15^2 + 
          3*v15*v23 + 2*v12*v34 + 2*v15*v34 + v23*v34 - 2*v34^2 - 
          3*v15*v45)) + qsq*mTsq*(v23*v34*(-2*v15^2 - v34^2 + 
          v15*(v23 + 3*v34)) + mTsq*(v12 + v15 - v34)*(v12^2 - 2*v15^2 + 
          v15*v23 + 2*v23^2 + 4*v15*v34 - v23*v34 - 2*v34^2 + 
          v12*(-3*v15 + 5*v23 + 3*v34)) + (v15 - v34)^2*(-v23 + v34)*v45 + 
        (v15 - v34)^2*v45^2 + v12^2*(v15^2 - v15*(v23 + v34 - v45) - 
          v34*(v23 + v45)) + v12*(v15^2*(v23 - v34 - 2*v45) + 
          v34*(2*v23*v34 + v23*v45 + v45^2) - v15*(v23^2 + 2*v23*v34 - 
            v34^2 - 2*(v23 + v34)*v45 + v45^2))) + 
      qsq^2*(mTsq^2*(4*v12^2 - 2*v15^2 + 5*v15*v23 + v23^2 + 
          v12*(v15 + 7*v23 - v34) + 4*v15*v34 - 5*v23*v34 - 2*v34^2) - 
        v15*v34*(v23 - v45)*(-v12 + v34 + v45) - 
        mTsq*(v12^2*(v15 + v34) + v15*(v23^2 - 4*v34^2 - 2*(v23 + 2*v34)*
             v45 + v45^2) + v12*(-3*v15^2 + 4*v15*(v23 + v34 - v45) + 
            v34*(2*v23 - 2*v34 + v45)) + v15^2*(-v23 + 3*(v34 + v45)) + 
          v34*(v34^2 + v34*v45 - v45^2 - v23*(2*v34 + v45))))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv34_0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv34_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(qsq^7*(mTsq - v15) + qsq^6*(-4*mTsq^2 + 
       v15*(-3*v12 + 2*v15 - 2*v23 + 3*v34 + 4*v45) + 
       mTsq*(4*v12 + 3*v15 + 2*v23 - 3*(v34 + v45))) - 
     qsq^5*(4*mTsq^2*(4*v12 - v15 + 2*v23 - 3*v34 - 2*v45) - 
       mTsq*(6*v12^2 - 7*v15^2 + 6*v15*v23 + v23^2 - 12*v15*v34 - 7*v23*v34 + 
         3*v34^2 + v12*(9*v15 + 8*v23 - 8*v34 - 9*v45) - 9*v15*v45 - 
         5*v23*v45 + 9*v34*v45 + 3*v45^2) + 
       v15*(3*v12^2 + v15^2 - 2*v15*v23 + v23^2 + 5*v15*v34 - 8*v23*v34 + 
         2*v34^2 + 7*v15*v45 - 6*v23*v45 + 12*v34*v45 + 6*v45^2 - 
         v12*(6*v15 - 6*v23 + 4*v34 + 9*v45))) + 
     qsq*mTsq*(v12^4*(v15 - v23)^2 + v23^2*v34*(4*v15^3 - v23*v34^2 - 
         2*v15^2*(3*v23 + 5*v34) + 2*v15*(v23^2 + 5*v23*v34 + v34^2)) - 
       4*mTsq^2*(v12 + v23)*(v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 
         4*v15*v23 + v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)*v45 - 
       v23*(-2*v15^3*(v23 - 6*v34) + v23*(v23 - 3*v34)*v34^2 + 
         2*v15^2*(v23 - 8*v34)*(v23 + v34) + v15*v34^2*(23*v23 + 4*v34))*
        v45 + (2*v15^4 + v23*(4*v23 - 3*v34)*v34^2 + v15^2*(5*v23 - 2*v34)*
          (2*v23 + v34) - 2*v15^3*(5*v23 + v34) + 
         2*v15*v34*(-6*v23^2 + 6*v23*v34 + v34^2))*v45^2 + 
       (-v15 + v34)*(-3*v15^2 + 9*v15*v23 + 2*v15*v34 - 5*v23*v34 + v34^2)*
        v45^3 + 2*(v15 - v34)^2*v45^4 + 
       v12*(v23*(-2*v15*(v15 - v23)^2*v23 - 4*v15*(v15 - 3*v23)*(v15 - v23)*
            v34 + (-4*v15^2 + v15*v23 + 2*v23^2)*v34^2) + 
         (-4*v15^4 + v23^2*(v23 - 7*v34)*v34 + 4*v15^3*(3*v23 + 4*v34) - 
           2*v15^2*(8*v23^2 + 25*v23*v34 + 6*v34^2) + 
           2*v15*v23*(4*v23^2 + 20*v23*v34 + 7*v34^2))*v45 + 
         (v15^3 - 4*v23*(v23 - 2*v34)*v34 + 2*v15^2*(v23 + 7*v34) - 
           v15*(5*v23^2 + 26*v23*v34 + 15*v34^2))*v45^2 + 
         (v15 + v23 - v34)*(v15 + 3*v34)*v45^3) + v12^3*(v15 - v23)*
        (5*v15^2 - 2*v34*v45 + v15*(-5*v23 - 4*v34 + v45) + 
         2*v23*(v34 + v45)) + mTsq*(v12^4*(6*v15 - 6*v23 - v34) + 
         v23*(v15*(v15 - 5*v23)*(v15 - v23)*v23 - (16*v15^3 - 25*v15^2*v23 + 
             2*v15*v23^2 + 2*v23^3)*v34 + (32*v15^2 - 37*v15*v23 - 4*v23^2)*
            v34^2 + (-16*v15 + 11*v23)*v34^3) + 
         v23*(-4*v15^3 + v15^2*(19*v23 - 4*v34) + v34*(6*v23^2 + 7*v23*v34 - 
             12*v34^2) - 2*v15*(7*v23^2 + 15*v23*v34 - 10*v34^2))*v45 + 
         4*v23*(-4*v15^2 + 3*v15*v23 + 4*v15*v34 - 2*v23*v34)*v45^2 - 
         4*(v15 - v34)*(v15 + v23 - v34)*v45^3 + 
         v12^3*(-18*v23^2 + 12*v23*v34 + 2*v34^2 + 
           2*v15*(9*v23 - 7*v34 - 6*v45) + 13*v23*v45) - 
         v12^2*(11*v15^3 - 34*v15^2*v23 + 21*v15*v23^2 + 2*v23^3 - 
           5*v15^2*v34 + 46*v15*v23*v34 - 45*v23^2*v34 - 7*v15*v34^2 + 
           8*v23*v34^2 + v34^3 + (25*v15^2 - 2*v23^2 + 42*v23*v34 + 5*v34^2 - 
             26*v15*(v23 + v34))*v45 + 4*(v15 + 2*v23 - 2*v34)*v45^2) + 
         v12*(2*(-8*v15^4 + v15^3*(23*v23 + 16*v34) - 
             v15^2*(22*v23^2 + 45*v23*v34 + 8*v34^2) + 
             v15*v23*(6*v23^2 + 31*v23*v34 + 21*v34^2) + 
             v23*(v23^3 + 3*v23^2*v34 - 19*v23*v34^2 + v34^3)) + 
           (-20*v15^3 - 7*v23^3 - 12*v23^2*v34 + 38*v23*v34^2 + 4*v34^3 - 
             4*v15*v34*(19*v23 + 7*v34) + v15^2*(30*v23 + 44*v34))*v45 + 
           8*(v15^2 - 3*v15*v23 - v34^2)*v45^2 + 4*(v15 + v23 - v34)*
            v45^3)) + v12^2*(2*v15^4 + v23^2*v34*(-v23 + v34) + 
         2*v23*(3*v23 - v34)*v34*v45 + (v23^2 - 5*v23*v34 + v34^2)*v45^2 - 
         v15^3*(2*v23 + 10*v34 + 9*v45) + 
         2*v15*(v23*(v23^2 - 4*v23*v34 - 2*v34^2) - (5*v23 - 2*v34)*
            (v23 + v34)*v45 + (v23 + 3*v34)*v45^2) + 
         v15^2*(-2*v23^2 + 19*v23*(v34 + v45) + (v34 - v45)*
            (4*v34 + 5*v45)))) + qsq^4*(-16*mTsq^3*v45 + 
       mTsq^2*(-23*v12^2 + 12*v12*v15 - 4*v15^2 - 34*v12*v23 + 8*v15*v23 - 
         3*v23^2 + 32*v12*v34 + 28*v23*v34 - 12*v34^2 + 
         4*(6*v12 + 3*v15 + 2*v23 - 3*v34)*v45 - 8*v45^2) + 
       mTsq*(4*v12^3 + v15^3 - v34*(5*v23^2 - 8*v23*v34 + v34^2) + 
         v12^2*(5*v15 + 12*v23 - 7*v34 - 9*v45) + 
         (-2*v23^2 + 16*v23*v34 - 9*v34^2)*v45 + (4*v23 - 9*v34)*v45^2 - 
         v45^3 + v15^2*(-2*v23 + 25*v34 + 11*v45) - 
         v15*(v23^2 + 38*v23*v34 - 7*v34^2 + 6*(v23 - 5*v34)*v45 - 
           13*v45^2) + v12*(-26*v15^2 + 4*v23^2 + 4*v34^2 + 
           2*v15*(13*v23 - 5*v34 - 11*v45) + 20*v34*v45 + 6*v45^2 - 
           3*v23*(6*v34 + 5*v45))) + 
       v15*(-v12^3 + v34*(2*v15^2 - 7*v15*v23 + 7*v23^2 + 2*v15*v34 - 
           6*v23*v34) + (3*v15^2 - 5*v15*v23 + 2*v23^2 + 15*v15*v34 - 
           24*v23*v34 + 6*v34^2)*v45 + 3*(3*v15 - 2*v23 + 6*v34)*v45^2 + 
         4*v45^3 + v12^2*(6*v15 - 6*v23 + v34 + 6*v45) - 
         v12*(3*v15^2 + 3*v23^2 - 10*v23*v34 - 13*v23*v45 + 12*v34*v45 + 
           9*v45^2 + v15*(-6*v23 + 8*v34 + 15*v45)))) + 
     mTsq^2*(-(v12^4*(v15 - v23)*(3*v15 - 3*v23 - v34)) + 
       v23*(v23*(2*v15^2*(v15 - v23)^2 - 5*v15*(2*v15^2 - 3*v15*v23 + v23^2)*
            v34 + (14*v15^2 - 14*v15*v23 + v23^2)*v34^2 + 3*(-2*v15 + v23)*
            v34^3) - (v15 - v34)*((v15 - v23)*(8*v15^2 - 4*mTsq*v23 - 
             7*v15*v23) + (-16*v15^2 + 22*v15*v23 + (4*mTsq - 3*v23)*v23)*
            v34 + (8*v15 - 7*v23)*v34^2)*v45 + 2*(v15 - v34)^2*
          (-2*v15 + v23 + 2*v34)*v45^2) + 
       v12*(v23*(v15*(v15 - v23)^2*(-4*v15 + 5*v23) + 2*(v15 - v23)*
            (2*v15^2 - 8*v15*v23 + v23^2)*v34 + (4*v15^2 + 5*v15*v23 - 
             8*v23^2)*v34^2 + 2*(-2*v15 + v23)*v34^3) + 
         ((v15 - v23)*(8*v15^3 - 26*v15^2*v23 + 4*mTsq*v23^2 + 
             v15*v23*(8*mTsq + 15*v23)) + (-24*v15^3 + 70*v15^2*v23 + 
             v23^2*(4*mTsq + 7*v23) - 2*v15*v23*(8*mTsq + 31*v23))*v34 + 
           (24*v15^2 - 38*v15*v23 + v23*(8*mTsq + 21*v23))*v34^2 + 
           2*(-4*v15 + v23)*v34^3)*v45 + 4*(v15 - v34)*(v15^2 - 3*v15*v23 + 
           v23^2 - 2*v15*v34 + 3*v23*v34 + v34^2)*v45^2) - 
       v12^3*(7*v15^3 + 2*v23^3 + 3*v15*(v23^2 + 6*v23*v34 + v34^2) + 
         4*mTsq*v23*v45 + v34*(4*mTsq + v34)*v45 + 
         v15*(-4*mTsq + 7*v23 + 2*v34)*v45 + v23*v34*(-2*v34 + v45) - 
         4*v23^2*(2*v34 + v45) - v15^2*(12*v23 + 10*v34 + 3*v45)) + 
       v12^2*(-6*v15^4 + v23^4 + v23^3*(7*v34 - 4*v45) + 
         v34^2*v45*(4*mTsq + v34 + 2*v45) - v23^2*(7*v34^2 + 8*mTsq*v45 + 
           18*v34*v45) - v23*v34*(v34^2 + v34*v45 + 4*(mTsq - v45)*v45) + 
         v15*(2*(-2*v23^3 + 2*v23^2*v34 + 8*v23*v34^2 + v34^3) + 
           (18*v23^2 + 4*mTsq*(v23 - 2*v34) + 22*v23*v34 + 5*v34^2)*v45 - 
           4*(v23 + v34)*v45^2) + v15^3*(10*v23 + 7*(2*v34 + v45)) - 
         v15^2*(v23^2 + 10*v34^2 + 13*v34*v45 - 2*v45*(2*mTsq + v45) + 
           v23*(25*v34 + 21*v45)))) - qsq^3*(32*mTsq^3*(v12 + v23)*v45 + 
       mTsq^2*(14*v12^3 - 12*v15^3 + 24*v15^2*v23 - 15*v15*v23^2 - 2*v23^3 + 
         20*v15^2*v34 - 24*v15*v23*v34 - 17*v23^2*v34 - 4*v15*v34^2 + 
         32*v23*v34^2 - 4*v34^3 + (8*v15^2 - 16*v15*v23 + 3*v23^2 + 
           16*(v15 + v23)*v34 - 8*v34^2)*v45 + 8*(2*v15 + v23)*v45^2 - 
         4*v45^3 - v12^2*(23*v15 + 25*(-2*v23 + v34 + v45)) - 
         2*v12*(4*v15^2 - 9*v23^2 - 8*(v34 + v45)^2 + 13*v23*(3*v34 + v45) + 
           v15*(v23 - 12*v34 + 8*v45))) + mTsq*(-v12^4 - 2*v15^4 + 
         v23*v34*(v23^2 - 7*v23*v34 + 3*v34^2) + 
         v15^3*(6*v23 + 10*v34 - 5*v45) + v34*(-8*v23^2 + 17*v23*v34 - 
           3*v34^2)*v45 - (v23^2 - 11*v23*v34 + 11*v34^2)*v45^2 + 
         (v23 - 3*v34)*v45^3 + v12^3*(3*v15 - 8*v23 + 2*v34 + 3*v45) + 
         v15^2*(-10*v23^2 - 33*v23*v34 + 10*v34^2 + 17*v23*v45 + 35*v34*v45 + 
           3*v45^2) + v12^2*(26*v15^2 - 6*v23^2 - v34^2 - 13*v34*v45 - 
           3*v45^2 + 15*v23*(v34 + v45) + v15*(-24*v23 - 10*v34 + 11*v45)) + 
         v12*(-9*v15^3 + 2*v23*(6*v23 - 5*v34)*v34 + 
           v15^2*(26*v23 - 42*v34 - 41*v45) + (6*v23^2 - 33*v23*v34 + 
             11*v34^2)*v45 - 8*(v23 - 2*v34)*v45^2 + v45^3 + 
           v15*(-15*v23^2 + 50*v23*v34 + 7*v34^2 + 31*v23*v45 - 18*v34*v45 - 
             21*v45^2)) + v15*(6*v23^3 - 2*v34^3 + 4*v23^2*(8*v34 - 3*v45) + 
           5*v34^2*v45 + 28*v34*v45^2 + 11*v45^3 - 
           2*v23*(14*v34^2 + 37*v34*v45 + v45^2))) + 
       v15*(-(v12^3*(2*v15 - 2*v23 + v45)) + v15^2*v45*(4*v34 + 3*v45) - 
         (v23 - v45)*(2*v23*(v23 - 3*v34)*v34 + 6*v34*(-2*v23 + v34)*v45 - 
           (v23 - 12*v34)*v45^2 + v45^3) + v15*(2*v23*(v23 - 2*v34)*v34 + 
           2*v34*(-7*v23 + 2*v34)*v45 + (-4*v23 + 15*v34)*v45^2 + 5*v45^3) + 
         v12^2*(3*v15^2 + 3*v23^2 + 3*v15*(-2*v23 + v34 + 3*v45) + 
           v45*(2*v34 + 3*v45) - 2*v23*(v34 + 4*v45)) + 
         v12*(-2*v15^2*(2*v34 + 3*v45) - (2*v23 - 3*v45)*
            (2*v23*(2*v34 + v45) - v45*(4*v34 + v45)) + 
           2*v15*(5*v23*(v34 + v45) - 2*v45*(4*v34 + 3*v45))))) - 
     qsq^2*(4*mTsq^3*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
         4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)*v45 - 
       v15*(v15 - v23 + v45)*(v12^3*(-v15 + v23) + 2*v23^2*v34*(v34 + v45) - 
         v23*v34*v45*(4*v34 + 5*v45) + v12^2*(2*v15*v34 - v23*v34 + 
           3*v15*v45 - 2*v23*v45 + v34*v45) + v45^2*(2*v34*(v15 + v34) + 
           (v15 + 3*v34)*v45) + v12*(-2*v23^2*v34 + v23*v45*(6*v34 + v45) - 
           v45*(4*v15*v34 + 3*v15*v45 + 4*v34*v45))) + 
       mTsq*(2*v12^4*(v15 - v23) + 4*v15^4*v45 + 
         v15^3*(2*v23*(v23 - 2*v34) - 4*(4*v23 + v34)*v45 + 9*v45^2) + 
         v12*(-4*v15^4 + 2*v23^2*(v23 - 4*v34)*v34 + 8*v15^3*(v23 + 3*v34) - 
           2*v15^2*(4*v23^2 + 35*v23*v34 + 2*v34^2) + 
           2*v15*v23*(2*v23^2 + 26*v23*v34 + 3*v34^2) + 
           2*(3*v15^3 - 4*v15^2*(v23 - 6*v34) + v23*v34*(-7*v23 + 9*v34) - 
             v15*(v23^2 + 34*v23*v34 + 11*v34^2))*v45 + 
           2*(10*v15^2 - 4*v15*v23 - v23^2 + 5*v15*v34 + 9*v23*v34 - 5*v34^2)*
            v45^2 + (8*v15 + v23 - 4*v34)*v45^3) + 
         v15*(v23*(2*v23^3 + 4*v23^2*v34 - 31*v23*v34^2 - 4*v34^3) + 
           4*(-2*v23^3 - 10*v23^2*v34 + 8*v23*v34^2 + v34^3)*v45 + 
           (7*v23^2 + 50*v23*v34 + 3*v34^2)*v45^2 + 2*(v23 - 7*v34)*v45^3 - 
           4*v45^4) + v12^3*(6*v15^2 - 4*v23^2 + 4*v23*v34 + 5*v23*v45 - 
           2*v34*v45 - 2*v15*(v23 + 3*v34 + v45)) - v34*(v23 - v45)*
          (v23^2*(2*v34 + v45) - v23*(3*v34 + v45)*(v34 + 2*v45) + 
           v34*v45*(3*v34 + 7*v45)) + v15^2*(-4*v23^3 + 
           2*v23^2*(v34 + 11*v45) + v23*(24*v34^2 + 22*v34*v45 - 24*v45^2) + 
           v45*(-4*v34^2 - 15*v34*v45 + 3*v45^2)) + 
         v12^2*(-13*v15^3 + v15^2*(34*v23 - 7*v34 - 29*v45) + 
           2*v34*v45*(v34 + 3*v45) + v23^2*(9*v34 + 6*v45) + 
           v15*(-21*v23^2 - 2*v23*v34 + 4*v34^2 + 24*v23*v45 + 14*v34*v45 - 
             6*v45^2) - v23*(2*v34^2 + 19*v34*v45 + 4*v45^2))) + 
       mTsq^2*(3*v12^4 + 8*v15^4 - v23^4 + v23^3*v34 + 25*v23^2*v34^2 - 
         12*v23*v34^3 - 4*v15^3*(6*v23 + 2*v34 - 3*v45) + 3*v23^3*v45 - 
         3*v23^2*v34*v45 - 20*v23*v34^2*v45 + 4*v34^3*v45 + 
         12*v23*v34*v45^2 - 4*v23*v45^3 - v12^3*(21*v15 - 30*v23 + 4*v34 + 
           9*v45) + v15^2*(31*v23^2 + 4*v23*(5*v34 - 7*v45) - 
           4*v34*(2*v34 + 5*v45)) + v12^2*(-17*v15^2 + 30*v23^2 - 
           63*v23*v34 + v34^2 - 31*v23*v45 + 21*v34*v45 + 8*v45^2 + 
           v15*(-6*v23 + 44*v34 + 7*v45)) + 
         v15*(-16*v23^3 + 4*v34^2*(2*v34 + v45) + v23^2*(-28*v34 + 15*v45) + 
           4*v23*(4*v34^2 + 16*v34*v45 + v45^2)) + 
         v12*(-12*v15^3 - 2*v23^3 + v23^2*(-54*v34 + 5*v45) + 
           2*v15^2*(5*v23 + 20*v34 + 14*v45) - 4*v45*(3*v34^2 + 3*v34*v45 + 
             v45^2) + 2*v23*(23*v34^2 + 27*v34*v45 + 8*v45^2) + 
           v15*(3*v23^2 - 2*v23*(8*v34 + 23*v45) + 28*(-v34^2 + v45^2))))))/
    (qsq*Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
       2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
       2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
         v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + 
       (v15 - v34)^2*v45^2 + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
         v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
         2*v12*(2*v15 - 2*v23 + v34 + v45) + 2*v15*(-v23 + v34 + 2*v45)) + 
       2*qsq*(v12^2*(-v15 + v23) - v15^2*v45 + 
         v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
           (2*mTsq + 2*v15 - v23 + v34)*v45) + 
         v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
           v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^7*(mTsq - v15) - mTsq^2*(v12 + v23)^2*
       (v12 + v15 - v34)*(-v15 + v23 + v34)*(-2*v15^2 + v12*(-v15 + v23) + 
        2*v15*(v23 + v34) - v15*v45 + v34*(-v23 + v45)) - 
      qsq^6*(4*mTsq^2 + v15*(3*v12 - 2*v15 + 2*v23 + v34 - 4*v45) + 
        mTsq*(-4*v12 - 5*v15 - 2*v23 + v34 + 3*v45)) - 
      qsq^5*(4*mTsq^2*(3*v12 + v15 + 3*v23 - v34 - v45) + 
        v15*(3*v12^2 - 6*v12*v15 + v15^2 + 6*v12*v23 - 2*v15*v23 + v23^2 + 
          v15*v34 + 4*v23*v34 - 2*v34^2 - (9*v12 - 7*v15 + 6*v23 + 4*v34)*
           v45 + 6*v45^2) + mTsq*(-6*v12^2 + 11*v15^2 - 18*v15*v23 - v23^2 - 
          8*v15*v34 + v23*v34 + v34^2 + 13*v15*v45 + 5*v23*v45 - 5*v34*v45 - 
          3*v45^2 + v12*(-7*v15 - 8*v23 + 4*v34 + 9*v45))) + 
      qsq*mTsq*(v12^4*(v15 - v23)^2 + v23^2*v34*(-4*v15^3 + v23*v34^2 + 
          6*v15^2*(v23 + v34) - 2*v15*(v23^2 + 3*v23*v34 + v34^2)) + 
        v23*(-2*v15^3*(v23 - 2*v34) + v23*(v23 - 3*v34)*v34^2 + 
          2*v15^2*(v23 - 4*v34)*(v23 + v34) + v15*v34^2*(11*v23 + 4*v34))*
         v45 + (v15 - v34)^2*(2*v15^2 - 2*v15*(v23 + v34) + 
          v23*(-2*v23 + 3*v34))*v45^2 + (v15 - v34)^2*(v15 + v23 - v34)*
         v45^3 + mTsq*(2*v12^4*v15 - 11*v12^2*v15^3 - 8*v12*v15^4 - 
          2*v12^4*v23 + 10*v12^3*v15*v23 + 30*v12^2*v15^2*v23 + 
          6*v12*v15^3*v23 - 8*v15^4*v23 - 10*v12^3*v23^2 - 
          9*v12^2*v15*v23^2 + 24*v12*v15^2*v23^2 + 17*v15^3*v23^2 - 
          10*v12^2*v23^3 - 20*v12*v15*v23^3 - 6*v15^2*v23^3 - 2*v12*v23^4 - 
          3*v15*v23^4 - v12^4*v34 - 2*v12^3*v15*v34 + 21*v12^2*v15^2*v34 + 
          24*v12*v15^3*v34 - 4*v12^3*v23*v34 - 42*v12^2*v15*v23*v34 - 
          18*v12*v15^2*v23*v34 + 24*v15^3*v23*v34 + 9*v12^2*v23^2*v34 - 
          30*v12*v15*v23^2*v34 - 39*v15^2*v23^2*v34 + 14*v12*v23^3*v34 + 
          10*v15*v23^3*v34 + 2*v23^4*v34 + 2*v12^3*v34^2 - 
          9*v12^2*v15*v34^2 - 24*v12*v15^2*v34^2 + 12*v12^2*v23*v34^2 + 
          18*v12*v15*v23*v34^2 - 24*v15^2*v23*v34^2 + 6*v12*v23^2*v34^2 + 
          27*v15*v23^2*v34^2 - 4*v23^3*v34^2 - v12^2*v34^3 + 
          8*v12*v15*v34^3 - 6*v12*v23*v34^3 + 8*v15*v23*v34^3 - 
          5*v23^2*v34^3 + (v12 + v23)*(-4*v15^3 + v12^2*(-2*v15 + 3*v23) + 
            2*v15*(v23 - 6*v34)*(v23 + v34) + 3*v15^2*(v23 + 4*v34) + 
            v34^2*(7*v23 + 4*v34) - v12*(9*v15^2 + v23^2 + 12*v23*v34 + 
              5*v34^2 - 2*v15*(6*v23 + 7*v34)))*v45 + 
          2*(v12 + 2*v15 - v23 - 2*v34)*(v12*(v15 - 2*v23 - v34) + 
            v23*(-v15 + v34))*v45^2) + 
        v12*(v23*(2*v15*(v15 - v23)^2*v23 + 4*v15*(-v15^2 + v23^2)*v34 + 
            (4*v15^2 - v15*v23 - 2*v23^2)*v34^2) - 
          (4*v15*(v15 - v23)^2*(v15 + v23) + (-8*v15^3 + 6*v15^2*v23 + 
              8*v15*v23^2 + v23^3)*v34 + (4*v15^2 - 2*v15*v23 - 3*v23^2)*
             v34^2)*v45 - v15*(v15^2 + 6*v15*v23 - 5*v23^2 - 
            2*(v15 + 3*v23)*v34 + v34^2)*v45^2 - (v15 - v34)*
           (v15 + v23 - v34)*v45^3) + v12^3*(v15 - v23)*
         (3*v15^2 - 2*v34*v45 + 2*v23*(v34 + v45) - 
          v15*(3*v23 + 4*v34 + v45)) + v12^2*(2*v15^4 + v23^3*v34 + 
          v34^2*v45^2 + v23^2*(v34 + v45)^2 - v23*v34*v45*(2*v34 + 3*v45) - 
          v15^3*(2*v23 + 6*v34 + 3*v45) + v15^2*(-2*v23^2 + 5*v23*v34 + 
            4*v34^2 + 9*v23*v45 - v34*v45 + v45^2) + 
          2*v15*(v23^3 - 3*v23^2*v45 + v34*(2*v34 - v45)*v45 - 
            v23*(v34 + v45)*(2*v34 + v45)))) + 
      qsq^4*(mTsq^2*(-13*v12^2 + 12*v15^2 - 34*v12*v23 - 20*v15*v23 - 
          13*v23^2 + 4*v12*v34 - 16*v15*v34 + 16*v23*v34 + 4*v34^2 + 
          4*(3*v12 + 3*v15 + v23 - 3*v34)*v45) + 
        mTsq*(4*v12^3 + 3*v15^3 - 22*v15^2*v23 + 21*v15*v23^2 + 7*v15^2*v34 + 
          10*v15*v23*v34 + v23^2*v34 - 11*v15*v34^2 - 4*v23*v34^2 + v34^3 + 
          (21*v15^2 - 2*v23^2 + 6*v23*v34 + v34^2 - 6*v15*(5*v23 + 3*v34))*
           v45 + (13*v15 + 4*v23 - 9*v34)*v45^2 - v45^3 - 
          v12^2*(v15 - 12*v23 + 5*v34 + 9*v45) + v12*(-22*v15^2 + 4*v23^2 + 
            2*v15*(15*v23 + 11*v34 - 8*v45) + 6*v45*(2*v34 + v45) - 
            3*v23*(2*v34 + 5*v45))) + 
        v15*(-v12^3 + v34*(2*v15^2 + v15*(v23 - 2*v34) + 
            v23*(-5*v23 + 6*v34)) + (3*v15^2 - 5*v15*v23 + 2*v23^2 + 
            3*(v15 + 4*v23)*v34 - 6*v34^2)*v45 + 3*(3*v15 - 2*(v23 + v34))*
           v45^2 + 4*v45^3 + v12^2*(6*v15 - 6*v23 + v34 + 6*v45) - 
          v12*(3*v15^2 + 3*v23^2 + 2*v23*v34 - 13*v23*v45 + 9*v45^2 + 
            v15*(-6*v23 + 4*v34 + 15*v45)))) + 
      qsq^3*(mTsq^2*(-6*v12^3 + 4*v15^3 - 6*v23^3 + 21*v23^2*v34 + 
          4*v23*v34^2 - 4*v34^3 - (v23^2 + 20*v23*v34 - 4*v34^2)*v45 + 
          4*(v23 + 2*v34)*v45^2 + v12^2*(11*v15 - 34*v23 - 3*v34 + 11*v45) + 
          v15*(-29*v23^2 - 24*v23*v34 + 12*v34^2 + 28*v23*v45 + 8*v34*v45 - 
            8*v45^2) + 4*v15^2*(5*v23 - 3*(v34 + v45)) + 
          2*v12*(14*v15^2 - 17*v23^2 + 11*v23*v34 + 6*v34^2 + 7*v23*v45 - 
            10*v34*v45 - 2*v45^2 + v15*(-11*v23 - 20*v34 + 6*v45))) + 
        v15*(v12^3*(2*v15 - 2*v23 + v45) - v15^2*v45*(4*v34 + 3*v45) + 
          v15*(2*v23*(v23 - 2*v34)*v34 - 2*(v23 - 2*v34)*v34*v45 + 
            (4*v23 - 3*v34)*v45^2 - 5*v45^3) - (v23 - v45)*
           (2*v23*(v23 - 3*v34)*v34 + 2*v34*(-4*v23 + 3*v34)*v45 + 
            (v23 + 4*v34)*v45^2 - v45^3) - v12^2*(3*v15^2 + 3*v23^2 + 
            3*v15*(-2*v23 + v34 + 3*v45) + v45*(2*v34 + 3*v45) - 
            2*v23*(v34 + 4*v45)) + v12*(4*v23*(v34 - 2*v45)*v45 + 3*v45^3 + 
            4*v23^2*(-v34 + v45) + 4*v15*v45*(2*v34 + 3*v45) - 
            2*v15*v23*(v34 + 5*v45) + v15^2*(4*v34 + 6*v45))) + 
        mTsq*(v12^4 + 2*v15^4 + v23*v34*(v23^2 - 5*v23*v34 + 3*v34^2) + 
          v15^3*(2*v23 - 14*v34 - v45) + (5*v23 - 3*v34)*v34^2*v45 + 
          (v23^2 - 9*v23*v34 + v34^2)*v45^2 - (v23 - 7*v34)*v45^3 - 
          v12^3*(5*v15 - 8*v23 + 2*v34 + 3*v45) + 
          v15^2*(-14*v23^2 + 23*v23*v34 + 14*v34^2 + 25*v23*v45 - 
            13*v34*v45 - 13*v45^2) + v12^2*(-14*v15^2 + 6*v23^2 + v34^2 + 
            9*v34*v45 + 3*v45^2 + v15*(12*v23 + 18*v34 + v45) - 
            3*v23*(3*v34 + 5*v45)) + v15*(10*v23^3 - 20*v23^2*v45 - 
            2*v23*(12*v34^2 + 11*v34*v45 - 7*v45^2) - (v34 + v45)*
             (2*v34^2 - 19*v34*v45 + 7*v45^2)) + v12*(7*v15^3 - 6*v23^2*v45 - 
            v23*(v34 - 8*v45)*(2*v34 + v45) + v15^2*(-38*v23 - 2*v34 + 
              31*v45) - v45*(v34^2 + 12*v34*v45 + v45^2) + 
            v15*(33*v23^2 + 30*v23*v34 - 9*v34^2 - 41*v23*v45 - 30*v34*v45 + 
              15*v45^2)))) - qsq^2*(v15*(v15 - v23 + v45)*
         (v12^3*(v15 - v23) + 2*v23^2*v34*(v34 + v45) - (v15 - v34)*v45^2*
           (2*v34 + v45) - v23*v34*v45*(4*v34 + 3*v45) + 
          v12^2*(-2*v15*v34 + v23*v34 - 3*v15*v45 + 2*v23*v45 - v34*v45) + 
          v12*(-2*v23^2*v34 + v23*(2*v34 - v45)*v45 + 
            v15*v45*(4*v34 + 3*v45))) + mTsq^2*(v12^4 + 8*v15^4 + 
          v23*(v23^3 - 11*v23^2*v34 + 3*v23*v34^2 + 8*v34^3) + 
          v12^3*(-9*v15 + 14*v23 + 4*v34 - 3*v45) + 
          (v23^3 + 7*v23^2*v34 - 12*v23*v34^2 - 4*v34^3)*v45 - 
          4*v23*(v23 + 2*v34)*v45^2 + 4*v15^3*(-5*v23 - 6*v34 + v45) + 
          v12^2*(-3*(5*v15^2 + 2*v15*v23 - 10*v23^2 - 8*v15*v34 + v23*v34 + 
              3*v34^2) + (v15 - 13*v23 + 7*v34)*v45 + 4*v45^2) + 
          v15^2*(-3*v23^2 + 12*v34*(2*v34 - v45) + 4*v23*(12*v34 + v45)) + 
          v15*(16*v23^3 - 15*v23^2*v45 + 4*v34^2*(-2*v34 + 3*v45) + 
            v23*(-36*v34^2 + 8*v34*v45 + 8*v45^2)) + 
          v12*(8*v15^3 + 14*v23^3 - 2*v15^2*(27*v23 + 6*v34 - 10*v45) - 
            v23^2*(30*v34 + v45) + 4*v34*(v34 - v45)*(v34 + 2*v45) + 
            2*v23*v34*(-9*v34 + 17*v45) + v15*(39*v23^2 + v23*(72*v34 - 
                34*v45) + 8*v45*(-3*v34 + v45)))) + 
        mTsq*(2*v12^4*(v15 - v23) + v23*(-2*v15*(v15 - v23)^2*v23 + 
            2*v15*(6*v15^2 - 9*v15*v23 + 2*v23^2)*v34 + 
            (-16*v15^2 + 19*v15*v23 + 2*v23^2)*v34^2 + (4*v15 - 3*v23)*
             v34^3) + (4*v15^4 - 12*v15^3*v34 + v23*(v23 - 3*v34)*
             (v23 - 2*v34)*v34 + 2*v15^2*(-5*v23^2 + 9*v23*v34 + 6*v34^2) + 
            4*v15*(v23^3 + 2*v23^2*v34 - 6*v23*v34^2 - v34^3))*v45 + 
          (3*v15^3 + v15^2*(8*v23 - 9*v34) + (v23 - v34)*v34*(v23 + 3*v34) + 
            v15*(-3*v23^2 - 14*v23*v34 + 9*v34^2))*v45^2 + 
          (-3*v15^2 + v34*(-4*v23 + v34) + 2*v15*(v23 + v34))*v45^3 + 
          2*(-v15 + v34)*v45^4 + v12^3*(2*v15^2 - 4*v23^2 + 4*v23*v34 + 
            2*v15*(v23 - 3*v34 - 2*v45) + 5*v23*v45 - 2*v34*v45) + 
          v12^2*(-7*v15^3 + v15^2*(22*v23 + 7*v34 - 11*v45) + 
            3*v23^2*(v34 + 2*v45) + 2*v34*v45*(v34 + 2*v45) + 
            v15*(-15*v23^2 - 18*v23*v34 + 4*v34^2 + 8*v23*v45 + 14*v34*v45) - 
            v23*(2*v34^2 + 11*v34*v45 + 4*v45^2)) + 
          v12*(-4*v15^4 - 2*v23^2*(v23 - 2*v34)*v34 - 2*v23*v34*(v23 + v34)*
             v45 - 2*(v23^2 - 5*v23*v34 + v34^2)*v45^2 + (v23 - 4*v34)*
             v45^3 + 2*v15^3*(8*v34 + v45) + 2*v15^2*(8*v23^2 - 5*v23*v34 - 
              6*v34^2 - 14*v23*v45 + 4*v34*v45 + 6*v45^2) - 
            2*v15*(6*v23^3 + v23^2*(6*v34 - 13*v45) + v45*(5*v34^2 + 
                3*v34*v45 - 3*v45^2) + v23*(-5*v34^2 - 14*v34*v45 + 
                8*v45^2)))))))/
    (qsq^2*Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
       2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
       2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
         v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + 
       (v15 - v34)^2*v45^2 + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
         v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
         2*v12*(2*v15 - 2*v23 + v34 + v45) + 2*v15*(-v23 + v34 + 2*v45)) + 
       2*qsq*(v12^2*(-v15 + v23) - v15^2*v45 + 
         v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
           (2*mTsq + 2*v15 - v23 + v34)*v45) + 
         v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
           v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
      mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
      qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 
          2*v45) + mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*
           v34 + 2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*(qsq^5*(mTsq - v15) + 
     mTsq^2*((v12 + v23)*((v15 - v23)*(3*v12^2 + 5*v12*v15 - v12*v23 + 
           v15*v23) - (v12*(v12 + 6*v15) - 2*(3*v12 + v15)*v23 + v23^2)*v34 + 
         (v12 - 3*v23)*v34^2) + 2*(v12 + 2*v15 - v23 - 2*v34)*
        (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^3*(-4*mTsq^2*(3*v12 + 2*v15 + v23 - 2*v34) + 
       v15*(v12 - v45)*(-v12 + 2*v15 - 2*v23 + 3*v45) + 
       mTsq*(3*v12^2 + 9*v12*v15 - 7*v15^2 + 3*v12*v23 + 9*v15*v23 - 
         3*v12*v34 + 2*v15*v34 - 3*v23*v34 + v34^2 - 
         2*(2*v12 + 5*v15 + v23 - 3*v34)*v45 + v45^2)) + 
     qsq^4*(-4*mTsq^2 + v15*(-2*v12 + v15 - v23 + 3*v45) + 
       mTsq*(3*v12 + 6*v15 + v23 - 2*(v34 + v45))) + 
     qsq^2*(v15*(v12 - v45)^2*(v15 - v23 + v45) + 
       mTsq^2*(-11*v12^2 + 12*v15^2 + v23^2 + 12*v23*v34 - 4*v34^2 - 
         4*v15*(5*v23 + 2*v34 - 2*v45) - 4*(v23 + 2*v34)*v45 + 
         2*v12*(-2*v15 - 7*v23 + 6*v34 + 2*v45)) + 
       mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + v34*(-v23 + 2*v34)) + 
         v12^2*(2*v15 + 3*v23 - v34 - 2*v45) + 2*(v15 - v34)*
          (3*v15 - 3*v23 + v34)*v45 + (6*v15 + v23 - 6*v34)*v45^2 + 
         v12*(-12*v15^2 + 2*v15*(7*v23 + 2*v34 - 7*v45) - 4*v23*(v34 + v45) + 
           v45*(6*v34 + v45)))) + qsq*mTsq*(v12^3*(-v15 + v23) + 
       v23^2*v34^2 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34)*v45 + 
       (-3*v15^2 + v34*(-3*v23 + v34) + v15*(v23 + 2*v34))*v45^2 + 
       2*(-v15 + v34)*v45^3 + v12*(v23*(-2*v15^2 + 2*v15*v23 - v23*v34) + 
         2*(4*v15^2 - 5*v15*v23 - 2*v15*v34 + 2*v23*v34)*v45 + 
         (5*v15 + v23 - 3*v34)*v45^2) + 
       v12^2*(-5*v15^2 + v15*(5*v23 + 2*v34 - 2*v45) + v34*v45 - 
         v23*(v34 + 2*v45)) + mTsq*(-3*v12^3 + v12^2*(6*v15 - 13*v23 + 
           2*v34 + 4*v45) + v12*(16*v15^2 - v23^2 + 20*v23*v34 - 
           4*v15*(5*v23 + 4*v34 - 2*v45) - 8*v34*v45) + 
         v23*(8*v15^2 + v23^2 + 2*v23*(v34 - 2*v45) - 8*v34*(v34 + v45) + 
           v15*(-10*v23 + 8*v45)))))/
    (qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/2*((qsq - 4*mTsq)*(qsq^5*(mTsq - v15) - mTsq^2*(v12 + v23)^2*
       (v12 + v15 - v34)*(-v15 + v23 + v34) + 
      qsq^4*(-4*mTsq^2 + mTsq*(3*v12 + 4*v15 + v23 - 2*v45) + 
        v15*(-2*v12 + v15 - v23 + 3*v45)) - 
      qsq*mTsq*(v12^3*(v15 - v23) + v23^2*v34^2 + mTsq*(v12 + v23)*
         (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
          4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) + 
        v23*(2*v15*(v15 - v23) + v23*v34 - 2*v34^2)*v45 + 
        (v15 - v34)*(v15 + v23 - v34)*v45^2 + v12^2*(3*v15^2 - 3*v15*v23 - 
          2*v15*v34 + v23*v34 + 2*v23*v45 - v34*v45) + 
        v12*(-(v23*(-2*v15^2 + 2*v15*v23 + v23*v34)) + 
          2*v15*(-2*v15 + 3*v23 + 2*v34)*v45 - (v15 + v23 - v34)*v45^2)) - 
      qsq^3*(8*mTsq^2*(v12 + v23) + v15*(v12 - 2*v15 + 2*v23 - 3*v45)*
         (v12 - v45) + mTsq*(-3*v12^2 + 5*v15^2 - 7*v15*v23 - 2*v15*v34 - 
          v23*v34 + v34^2 + 4*v15*v45 + 2*v23*v45 - v45^2 + 
          v12*(-5*v15 - 3*v23 + v34 + 4*v45))) + 
      qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
           4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
        v15*(v12 - v45)^2*(v15 - v23 + v45) + 
        mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34) + 
          v12^2*(3*v23 - v34 - 2*v45) + 2*(v15^2 + v34*(-v23 + v34) - 
            v15*(v23 + 2*v34))*v45 + v23*v45^2 + 
          v12*(-8*v15^2 + 2*v15*(5*v23 + 2*v34 - 3*v45) + 
            v45*(-4*v23 + 2*v34 + v45))))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (Sqrt[qsq - 4*mTsq]*(qsq^5*(mTsq - v15) - mTsq^2*(v12 + v23)^2*
      (v12 + v15 - v34)*(-v15 + v23 + v34) + 
     qsq^4*(-4*mTsq^2 + mTsq*(3*v12 + 4*v15 + v23 - 2*v45) + 
       v15*(-2*v12 + v15 - v23 + 3*v45)) - 
     qsq*mTsq*(v12^3*(v15 - v23) + v23^2*v34^2 + mTsq*(v12 + v23)*
        (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
         4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) + 
       v23*(2*v15*(v15 - v23) + v23*v34 - 2*v34^2)*v45 + 
       (v15 - v34)*(v15 + v23 - v34)*v45^2 + 
       v12^2*(3*v15^2 - 3*v15*v23 - 2*v15*v34 + v23*v34 + 2*v23*v45 - 
         v34*v45) + v12*(-(v23*(-2*v15^2 + 2*v15*v23 + v23*v34)) + 
         2*v15*(-2*v15 + 3*v23 + 2*v34)*v45 - (v15 + v23 - v34)*v45^2)) - 
     qsq^3*(8*mTsq^2*(v12 + v23) + v15*(v12 - 2*v15 + 2*v23 - 3*v45)*
        (v12 - v45) + mTsq*(-3*v12^2 + 5*v15^2 - 7*v15*v23 - 2*v15*v34 - 
         v23*v34 + v34^2 + 4*v15*v45 + 2*v23*v45 - v45^2 + 
         v12*(-5*v15 - 3*v23 + v34 + 4*v45))) + 
     qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
          4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
       v15*(v12 - v45)^2*(v15 - v23 + v45) + 
       mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34) + 
         v12^2*(3*v23 - v34 - 2*v45) + 2*(v15^2 + v34*(-v23 + v34) - 
           v15*(v23 + 2*v34))*v45 + v23*v45^2 + 
         v12*(-8*v15^2 + 2*v15*(5*v23 + 2*v34 - 3*v45) + 
           v45*(-4*v23 + 2*v34 + v45))))))/
   (2*qsq^(3/2)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (Sqrt[qsq - 4*mTsq]*(qsq^5*(mTsq - v15) + 
     mTsq^2*((v12 + v23)*((v15 - v23)*(3*v12^2 + 5*v12*v15 - v12*v23 + 
           v15*v23) - (v12*(v12 + 6*v15) - 2*(3*v12 + v15)*v23 + v23^2)*v34 + 
         (v12 - 3*v23)*v34^2) + 2*(v12 + 2*v15 - v23 - 2*v34)*
        (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^3*(-4*mTsq^2*(3*v12 + 2*v15 + v23 - 2*v34) + 
       v15*(v12 - v45)*(-v12 + 2*v15 - 2*v23 + 3*v45) + 
       mTsq*(3*v12^2 + 9*v12*v15 - 7*v15^2 + 3*v12*v23 + 9*v15*v23 - 
         3*v12*v34 + 2*v15*v34 - 3*v23*v34 + v34^2 - 
         2*(2*v12 + 5*v15 + v23 - 3*v34)*v45 + v45^2)) + 
     qsq^4*(-4*mTsq^2 + v15*(-2*v12 + v15 - v23 + 3*v45) + 
       mTsq*(3*v12 + 6*v15 + v23 - 2*(v34 + v45))) + 
     qsq^2*(v15*(v12 - v45)^2*(v15 - v23 + v45) + 
       mTsq^2*(-11*v12^2 + 12*v15^2 + v23^2 + 12*v23*v34 - 4*v34^2 - 
         4*v15*(5*v23 + 2*v34 - 2*v45) - 4*(v23 + 2*v34)*v45 + 
         2*v12*(-2*v15 - 7*v23 + 6*v34 + 2*v45)) + 
       mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + v34*(-v23 + 2*v34)) + 
         v12^2*(2*v15 + 3*v23 - v34 - 2*v45) + 2*(v15 - v34)*
          (3*v15 - 3*v23 + v34)*v45 + (6*v15 + v23 - 6*v34)*v45^2 + 
         v12*(-12*v15^2 + 2*v15*(7*v23 + 2*v34 - 7*v45) - 4*v23*(v34 + v45) + 
           v45*(6*v34 + v45)))) + qsq*mTsq*(v12^3*(-v15 + v23) + 
       v23^2*v34^2 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34)*v45 + 
       (-3*v15^2 + v34*(-3*v23 + v34) + v15*(v23 + 2*v34))*v45^2 + 
       2*(-v15 + v34)*v45^3 + v12*(v23*(-2*v15^2 + 2*v15*v23 - v23*v34) + 
         2*(4*v15^2 - 5*v15*v23 - 2*v15*v34 + 2*v23*v34)*v45 + 
         (5*v15 + v23 - 3*v34)*v45^2) + 
       v12^2*(-5*v15^2 + v15*(5*v23 + 2*v34 - 2*v45) + v34*v45 - 
         v23*(v34 + 2*v45)) + mTsq*(-3*v12^3 + v12^2*(6*v15 - 13*v23 + 
           2*v34 + 4*v45) + v12*(16*v15^2 - v23^2 + 20*v23*v34 - 
           4*v15*(5*v23 + 4*v34 - 2*v45) - 8*v34*v45) + 
         v23*(8*v15^2 + v23^2 + 2*v23*(v34 - 2*v45) - 8*v34*(v34 + v45) + 
           v15*(-10*v23 + 8*v45))))))/(2*qsq^(3/2)*
    (qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^5*(mTsq - v15) + 
    mTsq^2*((v12 + v23)*((v15 - v23)*(3*v12^2 + 5*v12*v15 - v12*v23 + 
          v15*v23) - (v12*(v12 + 6*v15) - 2*(3*v12 + v15)*v23 + v23^2)*v34 + 
        (v12 - 3*v23)*v34^2) + 2*(v12 + 2*v15 - v23 - 2*v34)*
       (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
    qsq^3*(-4*mTsq^2*(3*v12 + 2*v15 + v23 - 2*v34) + 
      v15*(v12 - v45)*(-v12 + 2*v15 - 2*v23 + 3*v45) + 
      mTsq*(3*v12^2 + 9*v12*v15 - 7*v15^2 + 3*v12*v23 + 9*v15*v23 - 
        3*v12*v34 + 2*v15*v34 - 3*v23*v34 + v34^2 - 
        2*(2*v12 + 5*v15 + v23 - 3*v34)*v45 + v45^2)) + 
    qsq^4*(-4*mTsq^2 + v15*(-2*v12 + v15 - v23 + 3*v45) + 
      mTsq*(3*v12 + 6*v15 + v23 - 2*(v34 + v45))) + 
    qsq^2*(v15*(v12 - v45)^2*(v15 - v23 + v45) + 
      mTsq^2*(-11*v12^2 + 12*v15^2 + v23^2 + 12*v23*v34 - 4*v34^2 - 
        4*v15*(5*v23 + 2*v34 - 2*v45) - 4*(v23 + 2*v34)*v45 + 
        2*v12*(-2*v15 - 7*v23 + 6*v34 + 2*v45)) + 
      mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + v34*(-v23 + 2*v34)) + 
        v12^2*(2*v15 + 3*v23 - v34 - 2*v45) + 2*(v15 - v34)*
         (3*v15 - 3*v23 + v34)*v45 + (6*v15 + v23 - 6*v34)*v45^2 + 
        v12*(-12*v15^2 + 2*v15*(7*v23 + 2*v34 - 7*v45) - 4*v23*(v34 + v45) + 
          v45*(6*v34 + v45)))) + qsq*mTsq*(v12^3*(-v15 + v23) + 
      v23^2*v34^2 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34)*v45 + 
      (-3*v15^2 + v34*(-3*v23 + v34) + v15*(v23 + 2*v34))*v45^2 + 
      2*(-v15 + v34)*v45^3 + v12*(v23*(-2*v15^2 + 2*v15*v23 - v23*v34) + 
        2*(4*v15^2 - 5*v15*v23 - 2*v15*v34 + 2*v23*v34)*v45 + 
        (5*v15 + v23 - 3*v34)*v45^2) + 
      v12^2*(-5*v15^2 + v15*(5*v23 + 2*v34 - 2*v45) + v34*v45 - 
        v23*(v34 + 2*v45)) + mTsq*(-3*v12^3 + v12^2*(6*v15 - 13*v23 + 2*v34 + 
          4*v45) + v12*(16*v15^2 - v23^2 + 20*v23*v34 - 
          4*v15*(5*v23 + 4*v34 - 2*v45) - 8*v34*v45) + 
        v23*(8*v15^2 + v23^2 + 2*v23*(v34 - 2*v45) - 8*v34*(v34 + v45) + 
          v15*(-10*v23 + 8*v45)))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^5*(mTsq - v15) - mTsq^2*(v12 + v23)^2*
      (v12 + v15 - v34)*(-v15 + v23 + v34) + 
     qsq^4*(-4*mTsq^2 + mTsq*(3*v12 + 4*v15 + v23 - 2*v45) + 
       v15*(-2*v12 + v15 - v23 + 3*v45)) - 
     qsq*mTsq*(v12^3*(v15 - v23) + v23^2*v34^2 + mTsq*(v12 + v23)*
        (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
         4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) + 
       v23*(2*v15*(v15 - v23) + v23*v34 - 2*v34^2)*v45 + 
       (v15 - v34)*(v15 + v23 - v34)*v45^2 + 
       v12^2*(3*v15^2 - 3*v15*v23 - 2*v15*v34 + v23*v34 + 2*v23*v45 - 
         v34*v45) + v12*(-(v23*(-2*v15^2 + 2*v15*v23 + v23*v34)) + 
         2*v15*(-2*v15 + 3*v23 + 2*v34)*v45 - (v15 + v23 - v34)*v45^2)) - 
     qsq^3*(8*mTsq^2*(v12 + v23) + v15*(v12 - 2*v15 + 2*v23 - 3*v45)*
        (v12 - v45) + mTsq*(-3*v12^2 + 5*v15^2 - 7*v15*v23 - 2*v15*v34 - 
         v23*v34 + v34^2 + 4*v15*v45 + 2*v23*v45 - v45^2 + 
         v12*(-5*v15 - 3*v23 + v34 + 4*v45))) + 
     qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
          4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
       v15*(v12 - v45)^2*(v15 - v23 + v45) + 
       mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34) + 
         v12^2*(3*v23 - v34 - 2*v45) + 2*(v15^2 + v34*(-v23 + v34) - 
           v15*(v23 + 2*v34))*v45 + v23*v45^2 + 
         v12*(-8*v15^2 + 2*v15*(5*v23 + 2*v34 - 3*v45) + 
           v45*(-4*v23 + 2*v34 + v45))))))/
   (4*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*(qsq^5*(mTsq - v15) + 
     mTsq^2*((v12 + v23)*((v15 - v23)*(3*v12^2 + 5*v12*v15 - v12*v23 + 
           v15*v23) - (v12*(v12 + 6*v15) - 2*(3*v12 + v15)*v23 + v23^2)*v34 + 
         (v12 - 3*v23)*v34^2) + 2*(v12 + 2*v15 - v23 - 2*v34)*
        (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^3*(-4*mTsq^2*(3*v12 + 2*v15 + v23 - 2*v34) + 
       v15*(v12 - v45)*(-v12 + 2*v15 - 2*v23 + 3*v45) + 
       mTsq*(3*v12^2 + 9*v12*v15 - 7*v15^2 + 3*v12*v23 + 9*v15*v23 - 
         3*v12*v34 + 2*v15*v34 - 3*v23*v34 + v34^2 - 
         2*(2*v12 + 5*v15 + v23 - 3*v34)*v45 + v45^2)) + 
     qsq^4*(-4*mTsq^2 + v15*(-2*v12 + v15 - v23 + 3*v45) + 
       mTsq*(3*v12 + 6*v15 + v23 - 2*(v34 + v45))) + 
     qsq^2*(v15*(v12 - v45)^2*(v15 - v23 + v45) + 
       mTsq^2*(-11*v12^2 + 12*v15^2 + v23^2 + 12*v23*v34 - 4*v34^2 - 
         4*v15*(5*v23 + 2*v34 - 2*v45) - 4*(v23 + 2*v34)*v45 + 
         2*v12*(-2*v15 - 7*v23 + 6*v34 + 2*v45)) + 
       mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + v34*(-v23 + 2*v34)) + 
         v12^2*(2*v15 + 3*v23 - v34 - 2*v45) + 2*(v15 - v34)*
          (3*v15 - 3*v23 + v34)*v45 + (6*v15 + v23 - 6*v34)*v45^2 + 
         v12*(-12*v15^2 + 2*v15*(7*v23 + 2*v34 - 7*v45) - 4*v23*(v34 + v45) + 
           v45*(6*v34 + v45)))) + qsq*mTsq*(v12^3*(-v15 + v23) + 
       v23^2*v34^2 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34)*v45 + 
       (-3*v15^2 + v34*(-3*v23 + v34) + v15*(v23 + 2*v34))*v45^2 + 
       2*(-v15 + v34)*v45^3 + v12*(v23*(-2*v15^2 + 2*v15*v23 - v23*v34) + 
         2*(4*v15^2 - 5*v15*v23 - 2*v15*v34 + 2*v23*v34)*v45 + 
         (5*v15 + v23 - 3*v34)*v45^2) + 
       v12^2*(-5*v15^2 + v15*(5*v23 + 2*v34 - 2*v45) + v34*v45 - 
         v23*(v34 + 2*v45)) + mTsq*(-3*v12^3 + v12^2*(6*v15 - 13*v23 + 
           2*v34 + 4*v45) + v12*(16*v15^2 - v23^2 + 20*v23*v34 - 
           4*v15*(5*v23 + 4*v34 - 2*v45) - 8*v34*v45) + 
         v23*(8*v15^2 + v23^2 + 2*v23*(v34 - 2*v45) - 8*v34*(v34 + v45) + 
           v15*(-10*v23 + 8*v45)))))/
    (qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^5*(mTsq - v15) - mTsq^2*(v12 + v23)^2*
       (v12 + v15 - v34)*(-v15 + v23 + v34) + 
      qsq^4*(-4*mTsq^2 + mTsq*(3*v12 + 4*v15 + v23 - 2*v45) + 
        v15*(-2*v12 + v15 - v23 + 3*v45)) - 
      qsq*mTsq*(v12^3*(v15 - v23) + v23^2*v34^2 + mTsq*(v12 + v23)*
         (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
          4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) + 
        v23*(2*v15*(v15 - v23) + v23*v34 - 2*v34^2)*v45 + 
        (v15 - v34)*(v15 + v23 - v34)*v45^2 + v12^2*(3*v15^2 - 3*v15*v23 - 
          2*v15*v34 + v23*v34 + 2*v23*v45 - v34*v45) + 
        v12*(-(v23*(-2*v15^2 + 2*v15*v23 + v23*v34)) + 
          2*v15*(-2*v15 + 3*v23 + 2*v34)*v45 - (v15 + v23 - v34)*v45^2)) - 
      qsq^3*(8*mTsq^2*(v12 + v23) + v15*(v12 - 2*v15 + 2*v23 - 3*v45)*
         (v12 - v45) + mTsq*(-3*v12^2 + 5*v15^2 - 7*v15*v23 - 2*v15*v34 - 
          v23*v34 + v34^2 + 4*v15*v45 + 2*v23*v45 - v45^2 + 
          v12*(-5*v15 - 3*v23 + v34 + 4*v45))) + 
      qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
           4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
        v15*(v12 - v45)^2*(v15 - v23 + v45) + 
        mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34) + 
          v12^2*(3*v23 - v34 - 2*v45) + 2*(v15^2 + v34*(-v23 + v34) - 
            v15*(v23 + 2*v34))*v45 + v23*v45^2 + 
          v12*(-8*v15^2 + 2*v15*(5*v23 + 2*v34 - 3*v45) + 
            v45*(-4*v23 + 2*v34 + v45))))))/
    (qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^5*(mTsq - v15) + 
    mTsq^2*((v12 + v23)*((v15 - v23)*(3*v12^2 + 5*v12*v15 - v12*v23 + 
          v15*v23) - (v12*(v12 + 6*v15) - 2*(3*v12 + v15)*v23 + v23^2)*v34 + 
        (v12 - 3*v23)*v34^2) + 2*(v12 + 2*v15 - v23 - 2*v34)*
       (v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45) + 
    qsq^3*(-4*mTsq^2*(3*v12 + 2*v15 + v23 - 2*v34) + 
      v15*(v12 - v45)*(-v12 + 2*v15 - 2*v23 + 3*v45) + 
      mTsq*(3*v12^2 + 9*v12*v15 - 7*v15^2 + 3*v12*v23 + 9*v15*v23 - 
        3*v12*v34 + 2*v15*v34 - 3*v23*v34 + v34^2 - 
        2*(2*v12 + 5*v15 + v23 - 3*v34)*v45 + v45^2)) + 
    qsq^4*(-4*mTsq^2 + v15*(-2*v12 + v15 - v23 + 3*v45) + 
      mTsq*(3*v12 + 6*v15 + v23 - 2*(v34 + v45))) + 
    qsq^2*(v15*(v12 - v45)^2*(v15 - v23 + v45) + 
      mTsq^2*(-11*v12^2 + 12*v15^2 + v23^2 + 12*v23*v34 - 4*v34^2 - 
        4*v15*(5*v23 + 2*v34 - 2*v45) - 4*(v23 + 2*v34)*v45 + 
        2*v12*(-2*v15 - 7*v23 + 6*v34 + 2*v45)) + 
      mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + v34*(-v23 + 2*v34)) + 
        v12^2*(2*v15 + 3*v23 - v34 - 2*v45) + 2*(v15 - v34)*
         (3*v15 - 3*v23 + v34)*v45 + (6*v15 + v23 - 6*v34)*v45^2 + 
        v12*(-12*v15^2 + 2*v15*(7*v23 + 2*v34 - 7*v45) - 4*v23*(v34 + v45) + 
          v45*(6*v34 + v45)))) + qsq*mTsq*(v12^3*(-v15 + v23) + 
      v23^2*v34^2 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34)*v45 + 
      (-3*v15^2 + v34*(-3*v23 + v34) + v15*(v23 + 2*v34))*v45^2 + 
      2*(-v15 + v34)*v45^3 + v12*(v23*(-2*v15^2 + 2*v15*v23 - v23*v34) + 
        2*(4*v15^2 - 5*v15*v23 - 2*v15*v34 + 2*v23*v34)*v45 + 
        (5*v15 + v23 - 3*v34)*v45^2) + 
      v12^2*(-5*v15^2 + v15*(5*v23 + 2*v34 - 2*v45) + v34*v45 - 
        v23*(v34 + 2*v45)) + mTsq*(-3*v12^3 + v12^2*(6*v15 - 13*v23 + 2*v34 + 
          4*v45) + v12*(16*v15^2 - v23^2 + 20*v23*v34 - 
          4*v15*(5*v23 + 4*v34 - 2*v45) - 8*v34*v45) + 
        v23*(8*v15^2 + v23^2 + 2*v23*(v34 - 2*v45) - 8*v34*(v34 + v45) + 
          v15*(-10*v23 + 8*v45)))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^5*(mTsq - v15) - mTsq^2*(v12 + v23)^2*
      (v12 + v15 - v34)*(-v15 + v23 + v34) + 
     qsq^4*(-4*mTsq^2 + mTsq*(3*v12 + 4*v15 + v23 - 2*v45) + 
       v15*(-2*v12 + v15 - v23 + 3*v45)) - 
     qsq*mTsq*(v12^3*(v15 - v23) + v23^2*v34^2 + mTsq*(v12 + v23)*
        (v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2 + 
         4*(v12 + 2*v15 - v23)*v34 - 4*v34^2) + 
       v23*(2*v15*(v15 - v23) + v23*v34 - 2*v34^2)*v45 + 
       (v15 - v34)*(v15 + v23 - v34)*v45^2 + 
       v12^2*(3*v15^2 - 3*v15*v23 - 2*v15*v34 + v23*v34 + 2*v23*v45 - 
         v34*v45) + v12*(-(v23*(-2*v15^2 + 2*v15*v23 + v23*v34)) + 
         2*v15*(-2*v15 + 3*v23 + 2*v34)*v45 - (v15 + v23 - v34)*v45^2)) - 
     qsq^3*(8*mTsq^2*(v12 + v23) + v15*(v12 - 2*v15 + 2*v23 - 3*v45)*
        (v12 - v45) + mTsq*(-3*v12^2 + 5*v15^2 - 7*v15*v23 - 2*v15*v34 - 
         v23*v34 + v34^2 + 4*v15*v45 + 2*v23*v45 - v45^2 + 
         v12*(-5*v15 - 3*v23 + v34 + 4*v45))) + 
     qsq^2*(-(mTsq^2*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 14*v12*v23 + 
          4*v15*v23 + 5*v23^2 + 4*(v12 + 2*v15 - v23)*v34 - 4*v34^2)) + 
       v15*(v12 - v45)^2*(v15 - v23 + v45) + 
       mTsq*(v12^3 + v23*(-2*v15^2 + 2*v15*v23 + (v23 - 2*v34)*v34) + 
         v12^2*(3*v23 - v34 - 2*v45) + 2*(v15^2 + v34*(-v23 + v34) - 
           v15*(v23 + 2*v34))*v45 + v23*v45^2 + 
         v12*(-8*v15^2 + 2*v15*(5*v23 + 2*v34 - 3*v45) + 
           v45*(-4*v23 + 2*v34 + v45))))))/
   (4*qsq^2*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv45_0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq*(qsq^3 - 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12^2 - 6*v12*v23 + v23^2) + qsq^2*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq*(v12 - v45)*(v23 - v45))*(2*qsq + v12 + v23 - 2*v45))/
   (2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*((qsq - 4*mTsq)*(v12 - v23)*(qsq^3 + 4*qsq*mTsq*(v12 + v23) + 
      mTsq*(v12 + v23)^2 + qsq^2*(4*mTsq + v12 + v23 - 2*v45) + 
      qsq*(v12 - v45)*(v23 - v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(qsq*(v12 - v23)*(qsq^3 + 4*qsq*mTsq*(v12 + v23) + 
      mTsq*(v12 + v23)^2 + qsq^2*(4*mTsq + v12 + v23 - 2*v45) + 
      qsq*(v12 - v45)*(v23 - v45)))/(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2))), 
  (qsq*(qsq^3 - 4*qsq*mTsq*(v12 + v23) + 
     mTsq*(v12^2 - 6*v12*v23 + v23^2) + qsq^2*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq*(v12 - v45)*(v23 - v45))*(2*qsq + v12 + v23 - 2*v45))/
   (2*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/deq/dv45_1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((v12 - v23)*((2*qsq + v12 + v23)*(qsq^3 + 
       2*qsq^2*(2*mTsq + v12 + v23) + (v12 + v23)*
        (v12*v23 + mTsq*(v12 + v23)) + qsq*(v12^2 + 3*v12*v23 + v23^2 + 
         4*mTsq*(v12 + v23))) - 2*(3*qsq^3 - mTsq*(v12 + v23)^2 + 
       4*qsq^2*(mTsq + v12 + v23) + qsq*(v12^2 + 3*v12*v23 + v23^2))*v45 + 
     3*qsq*(2*qsq + v12 + v23)*v45^2 - 2*qsq*v45^3))/
   (4*qsq*v45*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  ((qsq - 4*mTsq)*(4*qsq^5 + mTsq*(v12 + v23)^4 + 
     4*qsq^4*(4*mTsq + 3*(v12 + v23 - v45)) + v12*v23*(v12 + v23)^2*
      (v12 + v23 - 2*v45) + qsq^3*(13*v12^2 + 30*v12*v23 + 13*v23^2 + 
       32*mTsq*(v12 + v23) - 16*mTsq*v45 - 24*(v12 + v23)*v45 + 12*v45^2) + 
     qsq*(v12 + v23)*((v12 + v23)*(v12^2 + 7*v12*v23 + v23^2 + 
         8*mTsq*(v12 + v23)) - 4*(v12^2 + 3*v12*v23 + v23^2 + 
         mTsq*(v12 + v23))*v45 + 3*(v12 + v23)*v45^2) + 
     2*qsq^2*((v12 + v23)*(12*mTsq*(v12 + v23) + (3*v12 + v23)*
          (v12 + 3*v23)) - 2*(4*v12^2 + 9*v12*v23 + 4*v23^2 + 
         4*mTsq*(v12 + v23))*v45 + 6*(v12 + v23)*v45^2 - 2*v45^3)))/
   (4*qsq^2*v45*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*(Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^2 + 4*mTsq*(v12 + v23) + 
      v12*(v12 + 3*v23 - 2*v45) + 2*qsq*(4*mTsq + 2*v12 + v23 - v45)))/
    (qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 
  -1/2*((qsq - 4*mTsq)*Sqrt[-4*qsq*mTsq + v23^2]*
     (2*qsq^2 + v12*(v12 + v23) + 2*qsq*(v12 + v23 - v45)))/
    (qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^2 + 4*mTsq*(v12 + v23) + 
     v23*(3*v12 + v23 - 2*v45) + 2*qsq*(4*mTsq + v12 + 2*v23 - v45)))/
   (2*qsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  -1/2*((qsq - 4*mTsq)*Sqrt[-4*qsq*mTsq + v12^2]*
     (2*qsq^2 + v23*(v12 + v23) + 2*qsq*(v12 + v23 - v45)))/
    (qsq^2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((v12 - v23)*(qsq^5 + qsq^4*(4*mTsq + 3*(v12 + v23 - v45)) + 
     qsq^3*(3*v12^2 + v12*(8*v23 - 6*v45) + 3*(v23 - v45)^2 + 
       8*mTsq*(v12 + v23 - v45)) + mTsq*v12*v23*(v12 + v23)*
      (v12 + v23 - 4*v45) + v12^2*v23^2*(v12 + v23 - 2*v45) - 
     4*mTsq^2*(v12 + v23)^2*v45 + qsq^2*(v12^3 + v12^2*(7*v23 - 3*v45) + 
       (v23 - v45)^3 - 16*mTsq^2*v45 + mTsq*(5*v12^2 + 14*v12*v23 + 5*v23^2 - 
         12*(v12 + v23)*v45) + v12*(7*v23^2 - 11*v23*v45 + 3*v45^2)) + 
     qsq*(-16*mTsq^2*(v12 + v23)*v45 + v12*v23*(2*v12^2 + 5*v12*v23 + 
         2*v23^2 - 5*(v12 + v23)*v45 + 3*v45^2) + 
       mTsq*(v12^3 + 7*v12^2*v23 + 7*v12*v23^2 + v23^3 - 
         3*(v12^2 + 6*v12*v23 + v23^2)*v45 + 4*v45^3))))/
   (2*qsq*v45*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  ((qsq - 4*mTsq)*(2*qsq^6 + qsq^5*(8*mTsq + 7*(v12 + v23) - 4*v45) + 
     qsq^4*(9*v12^2 + 22*v12*v23 + 9*v23^2 + 20*mTsq*(v12 + v23) - 
       9*(v12 + v23)*v45) + qsq^2*(7*mTsq*v12^3 + v12^4 + 
       33*mTsq*v12^2*v23 + 12*v12^3*v23 + 33*mTsq*v12*v23^2 + 
       24*v12^2*v23^2 + 7*mTsq*v23^3 + 12*v12*v23^3 + v23^4 + 
       (8*mTsq*(v12^2 + v12*v23 + v23^2) - (v12 + v23)*(v12^2 + 9*v12*v23 + 
           v23^2))*v45 - 3*(v12 + v23)*(8*mTsq + v12 + v23)*v45^2 + 
       (16*mTsq + 5*(v12 + v23))*v45^3 - 2*v45^4) + 
     v12*v23*(v12 + v23)^2*(v12*v23 + mTsq*(v12 + v23 + 2*v45)) + 
     qsq^3*(5*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) - 
       6*(v12^2 + 3*v12*v23 + v23^2)*v45 - 3*(v12 + v23)*v45^2 + 4*v45^3 + 
       2*mTsq*(9*v12^2 + 22*v12*v23 + 9*v23^2 + 2*(v12 + v23)*v45 - 
         12*v45^2)) + qsq*(mTsq*(v12 + v23)^2*(v12^2 + 8*v12*v23 + v23^2 + 
         3*(v12 + v23)*v45 - 6*v45^2) + v12*v23*(2*v12^3 + 9*v12^2*v23 + 
         9*v12*v23^2 + 2*v23^3 - (v12^2 + 4*v12*v23 + v23^2)*v45 - 
         3*(v12 + v23)*v45^2 + 2*v45^3))))/
   (2*qsq^2*v45*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq^2*((v12 - v23)*(qsq^3 + qsq*v12*v23 - 4*qsq*mTsq*(v12 + v23) - 
       mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23)) + 
     (-6*qsq^3 + 6*qsq^2*(4*mTsq - v12 - v23) + 
       16*qsq*mTsq*(2*v12 + v23) + 2*mTsq*(v12 + v23)*(5*v12 + v23) - 
       3*qsq*(v12^2 + v23^2))*v45 + qsq*(12*qsq + 5*v12 + 7*v23)*v45^2 - 
     6*qsq*v45^3))/(4*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(3*(v12 - v23)*(qsq^3 + qsq*v12*v23 - 4*qsq*mTsq*(v12 + v23) - 
       mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23)) + 
     3*(2*qsq^3 + 2*mTsq*(v12 - 3*v23)*(v12 + v23) + 
       2*qsq^2*(-4*mTsq + v12 + v23) + qsq*(v12^2 + v23*(-16*mTsq + v23)))*
      v45 - 3*qsq*(4*qsq + 3*v12 + v23)*v45^2 + 6*qsq*v45^3))/
   (2*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 
  (qsq^2*((v12 - v23)*(-qsq^3 + qsq^2*(4*mTsq - v12 - v23) - 
       qsq*v12*v23 + 4*qsq*mTsq*(v12 + v23) + mTsq*(v12 + v23)^2) + 
     (-6*qsq^3 + 6*qsq^2*(4*mTsq - v12 - v23) + 
       16*qsq*mTsq*(v12 + 2*v23) + 2*mTsq*(v12 + v23)*(v12 + 5*v23) - 
       3*qsq*(v12^2 + v23^2))*v45 + qsq*(12*qsq + 7*v12 + 5*v23)*v45^2 - 
     6*qsq*v45^3))/(2*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(3*(v12 - v23)*(qsq^3 + qsq*v12*v23 - 4*qsq*mTsq*(v12 + v23) - 
       mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23)) - 
     3*(2*qsq^3 - 2*mTsq*(3*v12 - v23)*(v12 + v23) + 
       2*qsq^2*(-4*mTsq + v12 + v23) + qsq*(-16*mTsq*v12 + v12^2 + v23^2))*
      v45 + 3*qsq*(4*qsq + v12 + 3*v23)*v45^2 - 6*qsq*v45^3))/
   (4*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (-3*qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^5 + 
     qsq^4*(6*v12 + 4*v23 - 6*v45) - 
     qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(2*v12 + v23) + 
       2*(6*v12 + 5*v23)*v45 - 6*v45^2 + 4*mTsq*(3*v12 + v23 + 2*v45)) + 
     mTsq*(v12 + v23)*(-4*mTsq*(v12 + v23)^2 + 
       v23*(-5*v12^2 - 4*v12*v23 + v23^2 + 6*v12*v45 - 2*v23*v45)) + 
     qsq^2*(2*v12^3 + v23^3 - 48*mTsq^2*(v12 + v23) + 
       v12^2*(7*v23 - 6*v45) + 2*v12*(v23 - 3*v45)*(2*v23 - v45) - 
       6*v23^2*v45 + 8*v23*v45^2 - 2*v45^3 - 2*mTsq*(7*v12^2 + 16*v12*v23 + 
         v23^2 - 4*v12*v45 + 8*v23*v45 - 4*v45^2)) + 
     qsq*(-24*mTsq^2*(v12 + v23)^2 + v23*(v12 - v45)*(2*v12^2 + v12*v23 + 
         v23^2 - 3*(v12 + v23)*v45 + 2*v45^2) + 
       2*mTsq*(-2*v12^3 - 13*v12^2*v23 - 10*v12*v23^2 + v23^3 + 
         (5*v12 - 3*v23)*(v12 + v23)*v45 - 2*(v12 - 3*v23)*v45^2))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(2*qsq^4 - mTsq*(v12 + v23)^3 + 
     qsq^3*(-8*mTsq + 3*(v12 + v23) - 4*v45) + 
     qsq^2*(v12^2 + 4*v12*v23 + v23^2 - 12*mTsq*(v12 + v23) - 
       2*(3*v12 + v23)*v45 + 2*v45^2) + qsq*(-6*mTsq*(v12 + v23)^2 + 
       (v23 - v45)*(v12^2 + v12*v23 - 3*v12*v45 + v23*v45))))/
   (2*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^5 + 
     qsq^4*(4*v12 + 6*v23 - 6*v45) + mTsq*(v12 + v23)*
      ((v12 + v23)*(v12*(v12 - 5*v23) - 4*mTsq*(v12 + v23)) - 
       2*v12*(v12 - 3*v23)*v45) - qsq^3*(32*mTsq^2 - 
       3*(v12 + v23)*(v12 + 2*v23) + 2*(5*v12 + 6*v23)*v45 - 6*v45^2 + 
       4*mTsq*(v12 + 3*v23 + 2*v45)) + 
     qsq^2*(v12^3 - 48*mTsq^2*(v12 + v23) + v12^2*(4*v23 - 6*v45) + 
       2*(v23 - v45)^3 + v12*(7*v23^2 - 14*v23*v45 + 8*v45^2) - 
       2*mTsq*(v12^2 + 7*v23^2 - 4*v23*v45 - 4*v45^2 + 
         8*v12*(2*v23 + v45))) + qsq*(-24*mTsq^2*(v12 + v23)^2 + 
       v12*(v23 - v45)*(v12^2 + v12*v23 + 2*v23^2 - 3*(v12 + v23)*v45 + 
         2*v45^2) + 2*mTsq*(v12^3 - v23*(v23 - 2*v45)*(2*v23 - v45) - 
         v12^2*(10*v23 + 3*v45) + v12*(-13*v23^2 + 2*v23*v45 + 6*v45^2)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(3/2)*Sqrt[qsq - 4*mTsq]*(-2*qsq^4 + mTsq*(v12 + v23)^3 + 
     qsq^3*(8*mTsq - 3*(v12 + v23) + 4*v45) + 
     qsq^2*(-v12^2 - 4*v12*v23 - v23^2 + 12*mTsq*(v12 + v23) + 2*v12*v45 + 
       6*v23*v45 - 2*v45^2) + qsq*(6*mTsq*(v12 + v23)^2 - 
       (v12 - v45)*(v23*(v12 + v23) + (v12 - 3*v23)*v45))))/
   (2*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (2*qsq^(5/2)*Sqrt[qsq - 4*mTsq]*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45))/
   (qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
    qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
      16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
    qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
       (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
      4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
    2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
      (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
      (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
    2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
       (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        12*(v12 + v23)*v45 - 4*v45^2))), 0, 0, 
  -1/2*(qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (qsq^7*(-v12 + v23 - 2*v45) + 
      qsq^5*((v12 - v23)*(16*mTsq^2 + 4*mTsq*(v12 + v23) - 
          (3*v12 + 2*v23)*(v12 + 3*v23)) + 2*(16*mTsq^2 - 16*mTsq*v12 - 
          3*v12^2 - 12*v12*v23 - 11*v23^2)*v45 + 
        2*(16*mTsq + 15*v12 + 17*v23)*v45^2 - 20*v45^3) + 
      qsq^4*((v12 - v23)*(-v12^3 - 10*v12^2*v23 - 15*v12*v23^2 - 4*v23^3 + 
          16*mTsq^2*(2*v12 + 3*v23) + 4*mTsq*(v12 + v23)*(2*v12 + 3*v23)) + 
        (128*mTsq^3 - 5*v12^3 - 20*v12^2*v23 - 43*v12*v23^2 - 20*v23^3 + 
          16*mTsq^2*(5*v12 + 11*v23) - 16*mTsq*(3*v12^2 + v12*v23 - 3*v23^2))*
         v45 + 2*(-16*mTsq^2 + 8*mTsq*(6*v12 + v23) + (2*v12 + 3*v23)*
           (9*v12 + 7*v23))*v45^2 - 2*(24*mTsq + 25*v12 + 23*v23)*v45^3 + 
        20*v45^4) + qsq^3*((v12 - v23)*(8*mTsq^2*(v12 + v23)*
           (3*v12 + 7*v23) + mTsq*(v12 + v23)*(5*v12^2 + 22*v12*v23 + 
            13*v23^2) - v23*(3*v12^3 + 12*v12^2*v23 + 9*v12*v23^2 + v23^3)) + 
        (-2*v12^4 - 11*v12^3*v23 - 26*v12^2*v23^2 - 35*v12*v23^3 - 8*v23^4 + 
          256*mTsq^3*(v12 + v23) + 16*mTsq^2*(v12 + v23)*(5*v12 + 17*v23) + 
          mTsq*(-34*v12^3 - 34*v12^2*v23 + 90*v12*v23^2 + 74*v23^3))*v45 + 
        (19*v12^3 + 74*v12^2*v23 + 81*v12*v23^2 + 22*v23^3 - 
          64*mTsq^2*(v12 + 2*v23) + mTsq*(76*v12^2 + 80*v12*v23 - 60*v23^2))*
         v45^2 - 2*(21*v12^2 + 46*v12*v23 + 17*v23^2 + 16*mTsq*(3*v12 + v23))*
         v45^3 + (32*mTsq + 35*v12 + 29*v23)*v45^4 - 10*v45^5) + 
      qsq^2*((v12 - v23)*(8*mTsq^2*(v12 + v23)^2*(v12 + 4*v23) - 
          v12*v23^2*(3*v12^2 + 6*v12*v23 + 2*v23^2) + mTsq*(v12 + v23)*
           (v12^3 + 12*v12^2*v23 + 21*v12*v23^2 + 6*v23^3)) + 
        (192*mTsq^3*(v12 + v23)^2 + 16*mTsq^2*(v12 + v23)*
           (2*v12^2 + 15*v12*v23 + 11*v23^2) - v23*(4*v12^4 + 7*v12^3*v23 + 
            16*v12^2*v23^2 + 12*v12*v23^3 + v23^4) + 
          2*mTsq*(-5*v12^4 - 16*v12^3*v23 + 32*v12^2*v23^2 + 60*v12*v23^3 + 
            21*v23^4))*v45 + (3*v12^4 + 29*v12^3*v23 + 49*v12^2*v23^2 + 
          33*v12*v23^3 + 4*v23^4 - 16*mTsq^2*(5*v12^2 + 10*v12*v23 + 
            9*v23^2) + 8*mTsq*(2*v12^3 + 5*v12^2*v23 - 7*v12*v23^2 - 
            8*v23^3))*v45^2 - (16*mTsq*(2*v12^2 + 5*v12*v23 - v23^2) + 
          (v12 + v23)*(11*v12^2 + 45*v12*v23 + 8*v23^2))*v45^3 + 
        (15*v12^2 + 39*v12*v23 + 10*v23^2 + 16*mTsq*(2*v12 + v23))*v45^4 - 
        (8*mTsq + 9*v12 + 7*v23)*v45^5 + 2*v45^6) - 
      qsq^6*(3*v12^2 - 4*v23^2 + 8*mTsq*v45 + 11*v23*v45 - 10*v45^2 + 
        v12*(v23 + 5*v45)) + mTsq*(v12 + v23)^2*(8*mTsq^2*(v12 + v23)^2*v45 + 
        v12*v23*(v23 - v45)*(v12^2 - v23^2 + 2*v12*v45 + 6*v23*v45 - 
          4*v45^2) + mTsq*((v12 - v23)*v23*(v12 + v23)^2 - 
          (v12 + v23)*(v12^2 - 12*v12*v23 - 5*v23^2)*v45 - 
          2*(v12^2 + 10*v12*v23 + v23^2)*v45^2)) + 
      qsq*(64*mTsq^3*(v12 + v23)^3*v45 + mTsq^2*(v12 + v23)^2*
         (v12^3 + 9*v12^2*v23 - v12*v23^2 - 9*v23^3 + 
          2*(v12^2 + 42*v12*v23 + 25*v23^2)*v45 - 16*(2*v12 + 3*v23)*v45^2) + 
        v12*v23*(v12 - v45)*(-v23 + v45)*((v12 - v23)*v23*(v12 + v23) + 
          (3*v12^2 + 2*v12*v23 + 3*v23^2)*v45 - 6*(v12 + v23)*v45^2 + 
          4*v45^3) + mTsq*(-(v23*(-v12 + v23)*(v12 + v23)^2*
            (2*v12^2 + 7*v12*v23 + v23^2)) + (v12 + v23)*
           (-v12^4 - 9*v12^3*v23 + 21*v12^2*v23^2 + 45*v12*v23^3 + 8*v23^4)*
           v45 + (v12^4 - 10*v12^3*v23 - 40*v12^2*v23^2 - 62*v12*v23^3 - 
            17*v23^4)*v45^2 + 2*(v12 - 5*v23)*(v12 - v23)*(v12 + v23)*v45^3 + 
          16*v12*v23*v45^4))))/(v45*((qsq + v23)^2 - 
      2*(qsq + 2*mTsq + v23)*v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (qsq^7*(-v12 + v23 - 2*v45) + 
     qsq^5*((v12 - v23)*(16*mTsq^2 + 4*mTsq*(v12 + v23) - 
         (3*v12 + 2*v23)*(v12 + 3*v23)) + 2*(16*mTsq^2 - 16*mTsq*v12 - 
         3*v12^2 - 12*v12*v23 - 11*v23^2)*v45 + 2*(16*mTsq + 15*v12 + 17*v23)*
        v45^2 - 20*v45^3) + qsq^4*((v12 - v23)*(-v12^3 - 10*v12^2*v23 - 
         15*v12*v23^2 - 4*v23^3 + 16*mTsq^2*(2*v12 + 3*v23) + 
         4*mTsq*(v12 + v23)*(2*v12 + 3*v23)) + 
       (128*mTsq^3 - 5*v12^3 - 20*v12^2*v23 - 43*v12*v23^2 - 20*v23^3 + 
         16*mTsq^2*(5*v12 + 11*v23) - 16*mTsq*(3*v12^2 + v12*v23 - 3*v23^2))*
        v45 + 2*(-16*mTsq^2 + 8*mTsq*(6*v12 + v23) + (2*v12 + 3*v23)*
          (9*v12 + 7*v23))*v45^2 - 2*(24*mTsq + 25*v12 + 23*v23)*v45^3 + 
       20*v45^4) + qsq^3*((v12 - v23)*(8*mTsq^2*(v12 + v23)*
          (3*v12 + 7*v23) + mTsq*(v12 + v23)*(5*v12^2 + 22*v12*v23 + 
           13*v23^2) - v23*(3*v12^3 + 12*v12^2*v23 + 9*v12*v23^2 + v23^3)) + 
       (-2*v12^4 - 11*v12^3*v23 - 26*v12^2*v23^2 - 35*v12*v23^3 - 8*v23^4 + 
         256*mTsq^3*(v12 + v23) + 16*mTsq^2*(v12 + v23)*(5*v12 + 17*v23) + 
         mTsq*(-34*v12^3 - 34*v12^2*v23 + 90*v12*v23^2 + 74*v23^3))*v45 + 
       (19*v12^3 + 74*v12^2*v23 + 81*v12*v23^2 + 22*v23^3 - 
         64*mTsq^2*(v12 + 2*v23) + mTsq*(76*v12^2 + 80*v12*v23 - 60*v23^2))*
        v45^2 - 2*(21*v12^2 + 46*v12*v23 + 17*v23^2 + 16*mTsq*(3*v12 + v23))*
        v45^3 + (32*mTsq + 35*v12 + 29*v23)*v45^4 - 10*v45^5) + 
     qsq^2*((v12 - v23)*(8*mTsq^2*(v12 + v23)^2*(v12 + 4*v23) - 
         v12*v23^2*(3*v12^2 + 6*v12*v23 + 2*v23^2) + mTsq*(v12 + v23)*
          (v12^3 + 12*v12^2*v23 + 21*v12*v23^2 + 6*v23^3)) + 
       (192*mTsq^3*(v12 + v23)^2 + 16*mTsq^2*(v12 + v23)*
          (2*v12^2 + 15*v12*v23 + 11*v23^2) - v23*(4*v12^4 + 7*v12^3*v23 + 
           16*v12^2*v23^2 + 12*v12*v23^3 + v23^4) + 
         2*mTsq*(-5*v12^4 - 16*v12^3*v23 + 32*v12^2*v23^2 + 60*v12*v23^3 + 
           21*v23^4))*v45 + (3*v12^4 + 29*v12^3*v23 + 49*v12^2*v23^2 + 
         33*v12*v23^3 + 4*v23^4 - 16*mTsq^2*(5*v12^2 + 10*v12*v23 + 
           9*v23^2) + 8*mTsq*(2*v12^3 + 5*v12^2*v23 - 7*v12*v23^2 - 8*v23^3))*
        v45^2 - (16*mTsq*(2*v12^2 + 5*v12*v23 - v23^2) + 
         (v12 + v23)*(11*v12^2 + 45*v12*v23 + 8*v23^2))*v45^3 + 
       (15*v12^2 + 39*v12*v23 + 10*v23^2 + 16*mTsq*(2*v12 + v23))*v45^4 - 
       (8*mTsq + 9*v12 + 7*v23)*v45^5 + 2*v45^6) - 
     qsq^6*(3*v12^2 - 4*v23^2 + 8*mTsq*v45 + 11*v23*v45 - 10*v45^2 + 
       v12*(v23 + 5*v45)) + mTsq*(v12 + v23)^2*(8*mTsq^2*(v12 + v23)^2*v45 + 
       v12*v23*(v23 - v45)*(v12^2 - v23^2 + 2*v12*v45 + 6*v23*v45 - 
         4*v45^2) + mTsq*((v12 - v23)*v23*(v12 + v23)^2 - 
         (v12 + v23)*(v12^2 - 12*v12*v23 - 5*v23^2)*v45 - 
         2*(v12^2 + 10*v12*v23 + v23^2)*v45^2)) + 
     qsq*(64*mTsq^3*(v12 + v23)^3*v45 + mTsq^2*(v12 + v23)^2*
        (v12^3 + 9*v12^2*v23 - v12*v23^2 - 9*v23^3 + 
         2*(v12^2 + 42*v12*v23 + 25*v23^2)*v45 - 16*(2*v12 + 3*v23)*v45^2) + 
       v12*v23*(v12 - v45)*(-v23 + v45)*((v12 - v23)*v23*(v12 + v23) + 
         (3*v12^2 + 2*v12*v23 + 3*v23^2)*v45 - 6*(v12 + v23)*v45^2 + 
         4*v45^3) + mTsq*(-(v23*(-v12 + v23)*(v12 + v23)^2*
           (2*v12^2 + 7*v12*v23 + v23^2)) + (v12 + v23)*
          (-v12^4 - 9*v12^3*v23 + 21*v12^2*v23^2 + 45*v12*v23^3 + 8*v23^4)*
          v45 + (v12^4 - 10*v12^3*v23 - 40*v12^2*v23^2 - 62*v12*v23^3 - 
           17*v23^4)*v45^2 + 2*(v12 - 5*v23)*(v12 - v23)*(v12 + v23)*v45^3 + 
         16*v12*v23*v45^4))))/(2*v45*((qsq + v23)^2 - 
     2*(qsq + 2*mTsq + v23)*v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(2*(v12 - v23)*(-qsq^3 + qsq^2*(4*mTsq - v12 - v23) - 
       qsq*v12*v23 + 4*qsq*mTsq*(v12 + v23) + mTsq*(v12 + v23)^2) - 
     2*(2*qsq^3 + 2*mTsq*(v12 - 3*v23)*(v12 + v23) + 
       2*qsq^2*(-4*mTsq + v12 + v23) + qsq*(v12^2 + v23*(-16*mTsq + v23)))*
      v45 + 2*qsq*(4*qsq + 3*v12 + v23)*v45^2 - 4*qsq*v45^3))/
   (v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (qsq^7*(v12 - v23 - 2*v45) + 
     qsq^5*((v12 - v23)*(-16*mTsq^2 - 4*mTsq*(v12 + v23) + 
         (3*v12 + v23)*(2*v12 + 3*v23)) - 2*(-16*mTsq^2 + 11*v12^2 + 
         16*mTsq*v23 + 3*v23*(4*v12 + v23))*v45 + 
       2*(16*mTsq + 17*v12 + 15*v23)*v45^2 - 20*v45^3) + 
     qsq^4*((v12 - v23)*(4*v12^3 + 15*v12^2*v23 + 10*v12*v23^2 + v23^3 - 
         16*mTsq^2*(3*v12 + 2*v23) - 4*mTsq*(v12 + v23)*(3*v12 + 2*v23)) + 
       (128*mTsq^3 - 20*v12^3 - 43*v12^2*v23 - 20*v12*v23^2 - 5*v23^3 + 
         16*mTsq^2*(11*v12 + 5*v23) + 16*mTsq*(3*v12^2 - v12*v23 - 3*v23^2))*
        v45 + 2*(-16*mTsq^2 + 8*mTsq*(v12 + 6*v23) + (3*v12 + 2*v23)*
          (7*v12 + 9*v23))*v45^2 - 2*(24*mTsq + 23*v12 + 25*v23)*v45^3 + 
       20*v45^4) + qsq^3*((v12 - v23)*(-8*mTsq^2*(v12 + v23)*
          (7*v12 + 3*v23) - mTsq*(v12 + v23)*(13*v12^2 + 22*v12*v23 + 
           5*v23^2) + v12*(v12^3 + 9*v12^2*v23 + 12*v12*v23^2 + 3*v23^3)) + 
       (-8*v12^4 - 35*v12^3*v23 - 26*v12^2*v23^2 - 11*v12*v23^3 - 2*v23^4 + 
         256*mTsq^3*(v12 + v23) + 16*mTsq^2*(v12 + v23)*(17*v12 + 5*v23) + 
         mTsq*(74*v12^3 + 90*v12^2*v23 - 34*v12*v23^2 - 34*v23^3))*v45 + 
       (22*v12^3 + 81*v12^2*v23 + 74*v12*v23^2 + 19*v23^3 - 
         64*mTsq^2*(2*v12 + v23) + mTsq*(-60*v12^2 + 80*v12*v23 + 76*v23^2))*
        v45^2 - 2*(17*v12^2 + 46*v12*v23 + 21*v23^2 + 16*mTsq*(v12 + 3*v23))*
        v45^3 + (32*mTsq + 29*v12 + 35*v23)*v45^4 - 10*v45^5) + 
     qsq^2*(-((v12 - v23)*(8*mTsq^2*(v12 + v23)^2*(4*v12 + v23) - 
          v12^2*v23*(2*v12^2 + 6*v12*v23 + 3*v23^2) + mTsq*(v12 + v23)*
           (6*v12^3 + 21*v12^2*v23 + 12*v12*v23^2 + v23^3))) + 
       (192*mTsq^3*(v12 + v23)^2 + 16*mTsq^2*(v12 + v23)*
          (11*v12^2 + 15*v12*v23 + 2*v23^2) + 
         2*mTsq*(21*v12^4 + 60*v12^3*v23 + 32*v12^2*v23^2 - 16*v12*v23^3 - 
           5*v23^4) - v12*(v12^4 + 12*v12^3*v23 + 16*v12^2*v23^2 + 
           7*v12*v23^3 + 4*v23^4))*v45 + 
       (4*v12^2*(-18*mTsq + v12)*(2*mTsq + v12) + 
         v12*(-160*mTsq^2 - 56*mTsq*v12 + 33*v12^2)*v23 + 
         (-80*mTsq^2 + 40*mTsq*v12 + 49*v12^2)*v23^2 + (16*mTsq + 29*v12)*
          v23^3 + 3*v23^4)*v45^2 + (16*mTsq*(v12^2 - 5*v12*v23 - 2*v23^2) - 
         (v12 + v23)*(8*v12^2 + 45*v12*v23 + 11*v23^2))*v45^3 + 
       (10*v12^2 + 39*v12*v23 + 15*v23^2 + 16*mTsq*(v12 + 2*v23))*v45^4 - 
       (8*mTsq + 7*v12 + 9*v23)*v45^5 + 2*v45^6) + 
     qsq^6*(4*v12^2 - 3*v23^2 - 8*mTsq*v45 - 5*v23*v45 + 10*v45^2 - 
       v12*(v23 + 11*v45)) + mTsq*(v12 + v23)^2*(8*mTsq^2*(v12 + v23)^2*v45 - 
       v12*v23*(v12 - v45)*(v12^2 - v23^2 - 2*(3*v12 + v23)*v45 + 4*v45^2) + 
       mTsq*(-(v12*(v12 - v23)*(v12 + v23)^2) + (v12 + v23)*
          (5*v12^2 + 12*v12*v23 - v23^2)*v45 - 2*(v12^2 + 10*v12*v23 + v23^2)*
          v45^2)) + qsq*(64*mTsq^3*(v12 + v23)^3*v45 - 
       mTsq^2*(v12 + v23)^2*(9*v12^3 + v12^2*v23 - 9*v12*v23^2 - v23^3 - 
         2*(25*v12^2 + 42*v12*v23 + v23^2)*v45 + 16*(3*v12 + 2*v23)*v45^2) + 
       v12*v23*(v12 - v45)*(v23 - v45)*(v12*(v12 - v23)*(v12 + v23) - 
         (3*v12^2 + 2*v12*v23 + 3*v23^2)*v45 + 6*(v12 + v23)*v45^2 - 
         4*v45^3) + mTsq*(-(v12*(v12 - v23)*(v12 + v23)^2*
           (v12^2 + 7*v12*v23 + 2*v23^2)) + (v12 + v23)*
          (8*v12^4 + 45*v12^3*v23 + 21*v12^2*v23^2 - 9*v12*v23^3 - v23^4)*
          v45 + (-17*v12^4 - 62*v12^3*v23 - 40*v12^2*v23^2 - 10*v12*v23^3 + 
           v23^4)*v45^2 + 2*(v12 - v23)*(5*v12 - v23)*(v12 + v23)*v45^3 + 
         16*v12*v23*v45^4))))/(2*v45*((qsq + v12)^2 - 
     2*(qsq + 2*mTsq + v12)*v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (qsq^7*(v12 - v23 - 2*v45) + 
      qsq^5*((v12 - v23)*(-16*mTsq^2 - 4*mTsq*(v12 + v23) + 
          (3*v12 + v23)*(2*v12 + 3*v23)) - 2*(-16*mTsq^2 + 11*v12^2 + 
          16*mTsq*v23 + 3*v23*(4*v12 + v23))*v45 + 
        2*(16*mTsq + 17*v12 + 15*v23)*v45^2 - 20*v45^3) + 
      qsq^4*((v12 - v23)*(4*v12^3 + 15*v12^2*v23 + 10*v12*v23^2 + v23^3 - 
          16*mTsq^2*(3*v12 + 2*v23) - 4*mTsq*(v12 + v23)*(3*v12 + 2*v23)) + 
        (128*mTsq^3 - 20*v12^3 - 43*v12^2*v23 - 20*v12*v23^2 - 5*v23^3 + 
          16*mTsq^2*(11*v12 + 5*v23) + 16*mTsq*(3*v12^2 - v12*v23 - 3*v23^2))*
         v45 + 2*(-16*mTsq^2 + 8*mTsq*(v12 + 6*v23) + (3*v12 + 2*v23)*
           (7*v12 + 9*v23))*v45^2 - 2*(24*mTsq + 23*v12 + 25*v23)*v45^3 + 
        20*v45^4) + qsq^3*((v12 - v23)*(-8*mTsq^2*(v12 + v23)*
           (7*v12 + 3*v23) - mTsq*(v12 + v23)*(13*v12^2 + 22*v12*v23 + 
            5*v23^2) + v12*(v12^3 + 9*v12^2*v23 + 12*v12*v23^2 + 3*v23^3)) + 
        (-8*v12^4 - 35*v12^3*v23 - 26*v12^2*v23^2 - 11*v12*v23^3 - 2*v23^4 + 
          256*mTsq^3*(v12 + v23) + 16*mTsq^2*(v12 + v23)*(17*v12 + 5*v23) + 
          mTsq*(74*v12^3 + 90*v12^2*v23 - 34*v12*v23^2 - 34*v23^3))*v45 + 
        (22*v12^3 + 81*v12^2*v23 + 74*v12*v23^2 + 19*v23^3 - 
          64*mTsq^2*(2*v12 + v23) + mTsq*(-60*v12^2 + 80*v12*v23 + 76*v23^2))*
         v45^2 - 2*(17*v12^2 + 46*v12*v23 + 21*v23^2 + 16*mTsq*(v12 + 3*v23))*
         v45^3 + (32*mTsq + 29*v12 + 35*v23)*v45^4 - 10*v45^5) + 
      qsq^2*(-((v12 - v23)*(8*mTsq^2*(v12 + v23)^2*(4*v12 + v23) - 
           v12^2*v23*(2*v12^2 + 6*v12*v23 + 3*v23^2) + mTsq*(v12 + v23)*
            (6*v12^3 + 21*v12^2*v23 + 12*v12*v23^2 + v23^3))) + 
        (192*mTsq^3*(v12 + v23)^2 + 16*mTsq^2*(v12 + v23)*
           (11*v12^2 + 15*v12*v23 + 2*v23^2) + 2*mTsq*(21*v12^4 + 
            60*v12^3*v23 + 32*v12^2*v23^2 - 16*v12*v23^3 - 5*v23^4) - 
          v12*(v12^4 + 12*v12^3*v23 + 16*v12^2*v23^2 + 7*v12*v23^3 + 
            4*v23^4))*v45 + (4*v12^2*(-18*mTsq + v12)*(2*mTsq + v12) + 
          v12*(-160*mTsq^2 - 56*mTsq*v12 + 33*v12^2)*v23 + 
          (-80*mTsq^2 + 40*mTsq*v12 + 49*v12^2)*v23^2 + (16*mTsq + 29*v12)*
           v23^3 + 3*v23^4)*v45^2 + (16*mTsq*(v12^2 - 5*v12*v23 - 2*v23^2) - 
          (v12 + v23)*(8*v12^2 + 45*v12*v23 + 11*v23^2))*v45^3 + 
        (10*v12^2 + 39*v12*v23 + 15*v23^2 + 16*mTsq*(v12 + 2*v23))*v45^4 - 
        (8*mTsq + 7*v12 + 9*v23)*v45^5 + 2*v45^6) + 
      qsq^6*(4*v12^2 - 3*v23^2 - 8*mTsq*v45 - 5*v23*v45 + 10*v45^2 - 
        v12*(v23 + 11*v45)) + mTsq*(v12 + v23)^2*
       (8*mTsq^2*(v12 + v23)^2*v45 - v12*v23*(v12 - v45)*
         (v12^2 - v23^2 - 2*(3*v12 + v23)*v45 + 4*v45^2) + 
        mTsq*(-(v12*(v12 - v23)*(v12 + v23)^2) + (v12 + v23)*
           (5*v12^2 + 12*v12*v23 - v23^2)*v45 - 2*(v12^2 + 10*v12*v23 + 
            v23^2)*v45^2)) + qsq*(64*mTsq^3*(v12 + v23)^3*v45 - 
        mTsq^2*(v12 + v23)^2*(9*v12^3 + v12^2*v23 - 9*v12*v23^2 - v23^3 - 
          2*(25*v12^2 + 42*v12*v23 + v23^2)*v45 + 16*(3*v12 + 2*v23)*v45^2) + 
        v12*v23*(v12 - v45)*(v23 - v45)*(v12*(v12 - v23)*(v12 + v23) - 
          (3*v12^2 + 2*v12*v23 + 3*v23^2)*v45 + 6*(v12 + v23)*v45^2 - 
          4*v45^3) + mTsq*(-(v12*(v12 - v23)*(v12 + v23)^2*
            (v12^2 + 7*v12*v23 + 2*v23^2)) + (v12 + v23)*
           (8*v12^4 + 45*v12^3*v23 + 21*v12^2*v23^2 - 9*v12*v23^3 - v23^4)*
           v45 + (-17*v12^4 - 62*v12^3*v23 - 40*v12^2*v23^2 - 10*v12*v23^3 + 
            v23^4)*v45^2 + 2*(v12 - v23)*(5*v12 - v23)*(v12 + v23)*v45^3 + 
          16*v12*v23*v45^4))))/(v45*((qsq + v12)^2 - 
      2*(qsq + 2*mTsq + v12)*v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(2*(v12 - v23)*(qsq^3 + qsq*v12*v23 - 4*qsq*mTsq*(v12 + v23) - 
       mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23)) + 
     2*(2*qsq^3 + 2*mTsq*(v12 - 3*v23)*(v12 + v23) + 
       2*qsq^2*(-4*mTsq + v12 + v23) + qsq*(v12^2 + v23*(-16*mTsq + v23)))*
      v45 - 2*qsq*(4*qsq + 3*v12 + v23)*v45^2 + 4*qsq*v45^3))/
   (v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*(v12 - v23)*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (-2*qsq^7 + qsq^6*(-7*(v12 + v23) + 6*v45) + 
     qsq^5*(32*mTsq^2 - 9*v12^2 - 22*v12*v23 - 9*v23^2 + 
       8*mTsq*(v12 + v23 - 4*v45) + 16*(v12 + v23)*v45 - 4*v45^2) + 
     qsq^4*(-5*(v12 + v23)*(-16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
         4*mTsq*(v12 + v23)) + (-96*mTsq^2 + 15*v12^2 + 38*v12*v23 + 
         15*v23^2 - 96*mTsq*(v12 + v23))*v45 + 2*(40*mTsq - 3*(v12 + v23))*
        v45^2 - 4*v45^3) + qsq^2*((v12 + v23)*(40*mTsq^2*(v12 + v23)^2 - 
         v12*v23*(2*v12^2 + 7*v12*v23 + 2*v23^2) + mTsq*(v12 + v23)*
          (7*v12^2 + 26*v12*v23 + 7*v23^2)) + 
       (v12^4 + 9*v12^3*v23 + 18*v12^2*v23^2 + 9*v12*v23^3 + v23^4 - 
         144*mTsq^2*(v12 + v23)^2 - 4*mTsq*(v12 + v23)*
          (13*v12^2 + 38*v12*v23 + 13*v23^2))*v45 + 
       (64*mTsq^2*(v12 + v23) - (v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) + 
         16*mTsq*(5*v12^2 + 11*v12*v23 + 5*v23^2))*v45^2 - 
       3*(v12 + v23)*(16*mTsq + v12 + v23)*v45^3 + (16*mTsq + 5*(v12 + v23))*
        v45^4 - 2*v45^5) + mTsq*(v12 + v23)^2*
      (mTsq*(v12 + v23)^2*(v12 + v23 - 6*v45) + 
       v12*v23*((v12 + v23)^2 - 8*(v12 + v23)*v45 + 8*v45^2)) + 
     qsq^3*(-v12^4 - 12*v12^3*v23 - 24*v12^2*v23^2 - 12*v12*v23^3 - v23^4 + 
       16*mTsq^2*(v12 + v23 - 2*v45)*(5*(v12 + v23) - 2*v45) + 
       6*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2)*v45 - 
       (3*v12 + v23)*(v12 + 3*v23)*v45^2 - 8*(v12 + v23)*v45^3 + 6*v45^4 + 
       2*mTsq*(9*v12^3 + 31*v12^2*v23 + 31*v12*v23^2 + 9*v23^3 - 
         2*(27*v12^2 + 58*v12*v23 + 27*v23^2)*v45 + 68*(v12 + v23)*v45^2 - 
         32*v45^3)) + qsq*(v12 + v23)*(v12*v23*(v12 + v23)*(v12 - v45)*
        (-v23 + v45) + 2*mTsq^2*(v12 + v23)*(5*(v12 + v23)^2 - 
         24*(v12 + v23)*v45 + 8*v45^2) + 
       mTsq*((v12 + v23)^2*(v12^2 + 8*v12*v23 + v23^2) - 
         9*(v12 + v23)*(v12^2 + 6*v12*v23 + v23^2)*v45 + 
         2*(9*v12^2 + 26*v12*v23 + 9*v23^2)*v45^2 - 8*(v12 + v23)*v45^3))))/
   (v45*(-(2*qsq + v12 + v23)^2 + 4*qsq*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(-2*qsq^5 + 
     qsq^4*(-4*v12 - 6*v23 + 6*v45) + mTsq*(v12 + v23)*
      ((v12 + v23)*(-(v12*(v12 - 5*v23)) + 4*mTsq*(v12 + v23)) + 
       2*v12*(v12 - 3*v23)*v45) + qsq^3*(32*mTsq^2 - 
       3*(v12 + v23)*(v12 + 2*v23) + 2*(5*v12 + 6*v23)*v45 - 6*v45^2 + 
       4*mTsq*(v12 + 3*v23 + 2*v45)) + 
     qsq^2*(-v12^3 + 48*mTsq^2*(v12 + v23) - 2*(v23 - v45)^3 + 
       v12^2*(-4*v23 + 6*v45) + v12*(-7*v23^2 + 14*v23*v45 - 8*v45^2) + 
       2*mTsq*(v12^2 + 7*v23^2 - 4*v23*v45 - 4*v45^2 + 
         8*v12*(2*v23 + v45))) + qsq*(24*mTsq^2*(v12 + v23)^2 - 
       v12*(v23 - v45)*(v12^2 + v12*v23 + 2*v23^2 - 3*(v12 + v23)*v45 + 
         2*v45^2) - 2*mTsq*(v12^3 - v23*(v23 - 2*v45)*(2*v23 - v45) - 
         v12^2*(10*v23 + 3*v45) + v12*(-13*v23^2 + 2*v23*v45 + 6*v45^2)))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^5 + 
     qsq^4*(6*v12 + 4*v23 - 6*v45) - 
     qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(2*v12 + v23) + 
       2*(6*v12 + 5*v23)*v45 - 6*v45^2 + 4*mTsq*(3*v12 + v23 + 2*v45)) + 
     mTsq*(v12 + v23)*(-4*mTsq*(v12 + v23)^2 + 
       v23*(-5*v12^2 - 4*v12*v23 + v23^2 + 6*v12*v45 - 2*v23*v45)) + 
     qsq^2*(2*v12^3 + v23^3 - 48*mTsq^2*(v12 + v23) + 
       v12^2*(7*v23 - 6*v45) + 2*v12*(v23 - 3*v45)*(2*v23 - v45) - 
       6*v23^2*v45 + 8*v23*v45^2 - 2*v45^3 - 2*mTsq*(7*v12^2 + 16*v12*v23 + 
         v23^2 - 4*v12*v45 + 8*v23*v45 - 4*v45^2)) + 
     qsq*(-24*mTsq^2*(v12 + v23)^2 + v23*(v12 - v45)*(2*v12^2 + v12*v23 + 
         v23^2 - 3*(v12 + v23)*v45 + 2*v45^2) + 
       2*mTsq*(-2*v12^3 - 13*v12^2*v23 - 10*v12*v23^2 + v23^3 + 
         (5*v12 - 3*v23)*(v12 + v23)*v45 - 2*(v12 - 3*v23)*v45^2))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*(v12 - v23)*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
    Sqrt[(qsq + v12)*(qsq + v23) - (qsq - 4*mTsq)*v45]*
    (-qsq^6 - 3*qsq^5*(v12 + v23) + mTsq*(v12 + v23)^2*
      (mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - 2*v45)) + 
     qsq^4*(16*mTsq^2 - 3*v12^2 - 8*v12*v23 - 3*v23^2 + 
       4*mTsq*(v12 + v23 - 4*v45) - (v12 + v23)*v45 + 6*v45^2) + 
     qsq^3*(-((v12 + v23)*(-32*mTsq^2 + v12^2 + 6*v12*v23 + v23^2 - 
          8*mTsq*(v12 + v23))) - 2*(v12^2 + v12*v23 + v23^2 + 
         14*mTsq*(v12 + v23))*v45 + (32*mTsq + 11*(v12 + v23))*v45^2 - 
       8*v45^3) + qsq^2*(24*mTsq^2*(v12 + v23)^2 - v12*v23*(2*v12 + v23)*
        (v12 + 2*v23) - (v12 + v23)*(v12^2 + v12*v23 + v23^2)*v45 + 
       (5*v12^2 + 12*v12*v23 + 5*v23^2)*v45^2 - 7*(v12 + v23)*v45^3 + 
       3*v45^4 + mTsq*(5*v12^3 + 19*v12^2*v23 + 19*v12*v23^2 + 5*v23^3 - 
         4*(5*v12^2 + 8*v12*v23 + 5*v23^2)*v45 + 24*(v12 + v23)*v45^2 - 
         16*v45^3)) + qsq*(8*mTsq^2*(v12 + v23)^3 + mTsq*(v12 + v23)^2*
        (v12^2 + 6*v12*v23 + v23^2 - 5*(v12 + v23)*v45 + 4*v45^2) - 
       v12*v23*(v12 + v23 - 2*v45)*((v23 - v45)*v45 + v12*(v23 + v45)))))/
   (2*v45*(-((qsq + v12)*(qsq + v23)) + qsq*v45)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-4*qsq^9 + 4*qsq^8*(4*mTsq - 4*(v12 + v23) + 5*v45) + 
    4*mTsq^2*(v12 + v23)^4*(-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + 
      v12*v23*v45) + qsq^7*(64*mTsq^2 - 25*v12^2 - 58*v12*v23 - 25*v23^2 + 
      80*mTsq*(v12 + v23) - 32*mTsq*v45 + 68*(v12 + v23)*v45 - 40*v45^2) - 
    qsq^3*((v12 + v23)*(640*mTsq^3*(v12 + v23)^2 + v12*v23*(v12 + v23)*
         (2*v12^2 + 9*v12*v23 + 2*v23^2) + 4*mTsq^2*(v12 + v23)*
         (17*v12^2 + 66*v12*v23 + 17*v23^2) - 
        mTsq*(13*v12^4 + 124*v12^3*v23 + 254*v12^2*v23^2 + 124*v12*v23^3 + 
          13*v23^4)) + (16*mTsq^2*(v12 + v23)*(3*v12^2 + 34*v12*v23 + 
          3*v23^2) - (v12 + v23)*(v12^4 + 23*v12^3*v23 + 52*v12^2*v23^2 + 
          23*v12*v23^3 + v23^4) + mTsq*(44*v12^4 + 416*v12^3*v23 + 
          840*v12^2*v23^2 + 416*v12*v23^3 + 44*v23^4))*v45 - 
      (64*mTsq*(v12 + v23)*(v12^2 + 4*v12*v23 + v23^2) + 
        32*mTsq^2*(5*v12^2 + 14*v12*v23 + 5*v23^2) - 
        (v12 + v23)^2*(7*v12^2 + 60*v12*v23 + 7*v23^2))*v45^2 + 
      (16*mTsq*(v12 - v23)^2 - (v12 + v23)*(15*v12^2 + 74*v12*v23 + 
          15*v23^2))*v45^3 + (13*v12^2 + 42*v12*v23 + 13*v23^2 + 
        16*mTsq*(v12 + v23))*v45^4 - 4*(v12 + v23)*v45^5) + 
    qsq^6*(-256*mTsq^3 - 19*v12^3 - 81*v12^2*v23 - 81*v12*v23^2 - 19*v23^3 + 
      64*mTsq^2*(2*(v12 + v23) - 3*v45) + 4*(22*v12^2 + 51*v12*v23 + 
        22*v23^2)*v45 - 112*(v12 + v23)*v45^2 + 40*v45^3 + 
      4*mTsq*(37*v12^2 + 82*v12*v23 + 37*v23^2 - 40*(v12 + v23)*v45)) + 
    qsq^5*(-7*v12^4 - 54*v12^3*v23 - 98*v12^2*v23^2 - 54*v12*v23^3 - 
      7*v23^4 - 768*mTsq^3*(v12 + v23) + (v12 + v23)*
       (53*v12^2 + 174*v12*v23 + 53*v23^2)*v45 - 
      2*(57*v12^2 + 134*v12*v23 + 57*v23^2)*v45^2 + 88*(v12 + v23)*v45^3 - 
      20*v45^4 + 16*mTsq^2*(3*(v12 + v23)^2 - 28*(v12 + v23)*v45 + 8*v45^2) + 
      4*mTsq*(33*v12^3 + 127*v12^2*v23 + 127*v12*v23^2 + 33*v23^3 - 
        8*(8*v12^2 + 19*v12*v23 + 8*v23^2)*v45 + 16*(v12 + v23)*v45^2 + 
        8*v45^3)) + qsq*mTsq*(v12 + v23)*(-48*mTsq^2*(v12 + v23)^4 + 
      mTsq*(v12 + v23)*(-((v12 + v23)^2*(3*v12^2 + 38*v12*v23 + 3*v23^2)) + 
        8*(v12 + v23)*(v12^2 + v23^2)*v45 + 32*v12*v23*v45^2) + 
      v12*v23*((v12 + v23)^2*(v12^2 + 6*v12*v23 + v23^2) - 
        2*(v12 + v23)*(v12^2 + 18*v12*v23 + v23^2)*v45 + 
        8*(v12^2 + 6*v12*v23 + v23^2)*v45^2 - 8*(v12 + v23)*v45^3)) - 
    qsq^4*(v12^5 + 17*v12^4*v23 + 54*v12^3*v23^2 + 54*v12^2*v23^3 + 
      17*v12*v23^4 + v23^5 + 960*mTsq^3*(v12 + v23)^2 - 
      2*(7*v12^4 + 57*v12^3*v23 + 102*v12^2*v23^2 + 57*v12*v23^3 + 7*v23^4)*
       v45 + (v12 + v23)*(49*v12^2 + 174*v12*v23 + 49*v23^2)*v45^2 - 
      32*(2*v12 + v23)*(v12 + 2*v23)*v45^3 + 32*(v12 + v23)*v45^4 - 4*v45^5 + 
      64*mTsq^2*(v12^3 + 4*v12^2*v23 + 4*v12*v23^2 + v23^3 + 
        5*(v12^2 + 3*v12*v23 + v23^2)*v45 - 4*(v12 + v23)*v45^2) + 
      4*mTsq*(-15*v12^4 - 94*v12^3*v23 - 162*v12^2*v23^2 - 94*v12*v23^3 - 
        15*v23^4 + 6*(v12 + v23)*(7*v12^2 + 26*v12*v23 + 7*v23^2)*v45 - 
        2*(5*v12 + 3*v23)*(3*v12 + 5*v23)*v45^2 - 8*(v12 + v23)*v45^3 + 
        4*v45^4)) + qsq^2*(-240*mTsq^3*(v12 + v23)^4 + 
      4*mTsq^2*(v12 + v23)*(-6*(v12 + v23)^2*(v12^2 + 6*v12*v23 + v23^2) + 
        (v12 + v23)*(7*v12^2 - 34*v12*v23 + 7*v23^2)*v45 + 
        8*(v12^2 + 6*v12*v23 + v23^2)*v45^2) + v12*v23*(v12 - v45)*
       (-v23 + v45)*((v12 + v23)^3 - 2*(3*v12^2 + 4*v12*v23 + 3*v23^2)*v45 + 
        8*(v12 + v23)*v45^2 - 4*v45^3) + 
      mTsq*((v12 + v23)^2*(v12^4 + 20*v12^3*v23 + 58*v12^2*v23^2 + 
          20*v12*v23^3 + v23^4) - (v12 + v23)*(3*v12^4 + 76*v12^3*v23 + 
          258*v12^2*v23^2 + 76*v12*v23^3 + 3*v23^4)*v45 + 
        8*(v12^4 + 15*v12^3*v23 + 32*v12^2*v23^2 + 15*v12*v23^3 + v23^4)*
         v45^2 - 4*(v12 + v23)*(3*v12^2 + 2*v12*v23 + 3*v23^2)*v45^3 + 
        4*(v12^2 - 6*v12*v23 + v23^2)*v45^4)))/
   (4*v45*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/4*((qsq - 4*mTsq)*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
     (qsq^6 + qsq^5*(3*(v12 + v23) - 4*v45) + mTsq*(v12 + v23)^2*
       (-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + 2*v12*v23*v45) + 
      qsq^4*(-16*mTsq^2 + 3*v12^2 + 8*v12*v23 + 3*v23^2 - 
        4*mTsq*(v12 + v23) - 9*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^3*((v12 + v23)*(-32*mTsq^2 + v12^2 + 6*v12*v23 + v23^2 - 
          8*mTsq*(v12 + v23)) + 4*mTsq*(v12 + v23)*v45 - 
        6*(v12^2 + 3*v12*v23 + v23^2)*v45 + 9*(v12 + v23)*v45^2 - 4*v45^3) + 
      qsq^2*(-24*mTsq^2*(v12 + v23)^2 + v12*v23*(2*v12 + v23)*
         (v12 + 2*v23) - mTsq*(v12 + v23)*(5*v12^2 + 14*v12*v23 + 5*v23^2) + 
        8*mTsq*(v12^2 + v12*v23 + v23^2)*v45 - (v12 + v23)*
         (v12^2 + 9*v12*v23 + v23^2)*v45 + 3*(v12^2 + 4*v12*v23 + v23^2)*
         v45^2 - 3*(v12 + v23)*v45^3 + v45^4) + 
      qsq*(-8*mTsq^2*(v12 + v23)^3 + v12*v23*(v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) - mTsq*(v12 + v23)^2*(v12^2 + 6*v12*v23 + v23^2 - 
          3*(v12 + v23)*v45))))/(v45*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq^2*(v12 - v23)*(-qsq^3 + qsq^2*(4*mTsq - v12 - v23) + 
     mTsq*(v12 + v23)*(v12 + v23 - 4*v45) + 
     qsq*(-(v12*v23) + 4*mTsq*(v12 + v23 - 2*v45) + v45^2)))/
   (v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (qsq^2*(-((2*qsq + v12 + v23)*(qsq^3 + qsq*v12*v23 - 
        4*qsq*mTsq*(v12 + v23) - mTsq*(v12 + v23)^2 + 
        qsq^2*(-4*mTsq + v12 + v23))) + qsq*(4*qsq^2 + 10*qsq*v12 + 
       3*v12^2 - 2*qsq*v23 + 4*v12*v23 - 3*v23^2)*v45 + 
     qsq*(-2*qsq - 7*v12 + 5*v23)*v45^2))/
   (4*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-3*qsq^2*(2*qsq^4 - mTsq*(v12 + v23)^3 + 
     qsq^3*(-8*mTsq + 3*(v12 + v23) - 4*v45) + 
     qsq^2*(v12^2 + 4*v12*v23 + v23^2 - 12*mTsq*(v12 + v23) - 
       2*(v12 + 3*v23)*v45 + 2*v45^2) + qsq*(-6*mTsq*(v12 + v23)^2 + 
       (v12 - v45)*(v23*(v12 + v23) + (v12 - 3*v23)*v45))))/
   (2*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 
  (qsq^2*((2*qsq + v12 + v23)*(qsq^3 + qsq*v12*v23 - 
       4*qsq*mTsq*(v12 + v23) - mTsq*(v12 + v23)^2 + 
       qsq^2*(-4*mTsq + v12 + v23)) - qsq*(4*qsq^2 - 3*v12^2 - 
       2*qsq*(v12 - 5*v23) + 4*v12*v23 + 3*v23^2)*v45 + 
     qsq*(2*qsq - 5*v12 + 7*v23)*v45^2))/
   (2*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-3*qsq^2*(2*qsq^4 - mTsq*(v12 + v23)^3 + 
     qsq^3*(-8*mTsq + 3*(v12 + v23) - 4*v45) + 
     qsq^2*(v12^2 + 4*v12*v23 + v23^2 - 12*mTsq*(v12 + v23) - 
       2*(3*v12 + v23)*v45 + 2*v45^2) + qsq*(-6*mTsq*(v12 + v23)^2 + 
       (v23 - v45)*(v12^2 + v12*v23 - 3*v12*v45 + v23*v45))))/
   (4*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(2*qsq^5 - mTsq*v23*(v12 + v23)^3 + 
     2*qsq^4*(-4*mTsq + 3*v12 + v23 - 3*v45) - 
     qsq^3*(-6*v12^2 - 7*v12*v23 + v23^2 + 8*mTsq*(v12 + 3*v23 - v45) + 
       4*(3*v12 + v23)*v45 - 6*v45^2) - qsq^2*(2*mTsq*v12^2 - 2*v12^3 + 
       24*mTsq*v12*v23 - 7*v12^2*v23 + 22*mTsq*v23^2 + v23^3 + 
       2*(3*v12^2 + 5*v12*v23 - v23*(8*mTsq + v23))*v45 - 
       2*(3*v12 + v23)*v45^2 + 2*v45^3) + 
     qsq*(-2*mTsq*(v12 + v23)*(4*v23*(v12 + v23) + (v12 - 3*v23)*v45) + 
       v23*(v12 - v45)*(2*v12^2 + v12*(v23 - 3*v45) + v23*(-v23 + v45)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(5/2)*((v12 - v23)*(-qsq^3 + qsq^2*(4*mTsq - v12 - v23) - 
       qsq*v12*v23 + 4*qsq*mTsq*(v12 + v23) + mTsq*(v12 + v23)^2) + 
     (2*qsq^3 - 2*mTsq*(3*v12 - v23)*(v12 + v23) + 
       2*qsq^2*(-4*mTsq + v12 + v23) + qsq*(-16*mTsq*v12 + v12^2 + v23^2))*
      v45 - qsq*(4*qsq + v12 + 3*v23)*v45^2 + 2*qsq*v45^3))/
   (2*Sqrt[qsq - 4*mTsq]*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (3*qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(2*qsq^5 - mTsq*v12*(v12 + v23)^3 + 
     2*qsq^4*(-4*mTsq + v12 + 3*v23 - 3*v45) - 
     qsq^3*(v12^2 - 6*(v23 - v45)^2 + 8*mTsq*(3*v12 + v23 - v45) + 
       v12*(-7*v23 + 4*v45)) - qsq^2*(v12^3 - 2*(v23 - v45)^3 - 
       2*v12^2*v45 + 2*mTsq*(11*v12^2 + 12*v12*v23 + v23^2 - 8*v12*v45) + 
       v12*(-7*v23^2 + 10*v23*v45 - 2*v45^2)) + 
     qsq*(-2*mTsq*(v12 + v23)*(4*v12^2 + 4*v12*v23 - 3*v12*v45 + v23*v45) + 
       v12*(v23 - v45)*(-v12^2 + v23*(2*v23 - 3*v45) + v12*(v23 + v45)))))/
   (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^(5/2)*((v12 - v23)*(qsq^3 + qsq*v12*v23 - 4*qsq*mTsq*(v12 + v23) - 
       mTsq*(v12 + v23)^2 + qsq^2*(-4*mTsq + v12 + v23)) + 
     (2*qsq^3 + 2*mTsq*(v12 - 3*v23)*(v12 + v23) + 
       2*qsq^2*(-4*mTsq + v12 + v23) + qsq*(v12^2 + v23*(-16*mTsq + v23)))*
      v45 - qsq*(4*qsq + 3*v12 + v23)*v45^2 + 2*qsq*v45^3))/
   (2*Sqrt[qsq - 4*mTsq]*v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 
  (-2*qsq^(5/2)*(2*qsq^3 - 2*mTsq*(v12 + v23)^2 + 
     2*qsq^2*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq*(v12^2 + v23^2 - 8*mTsq*(v12 + v23) - 2*(v12 + v23)*v45 + 
       2*v45^2)))/(Sqrt[qsq - 4*mTsq]*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 
  (qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^8 + qsq^7*(-7*v12 - 9*v23 + 10*v45) + 
     qsq^6*(32*mTsq^2 - 9*v12^2 - 29*v12*v23 - 16*v23^2 + 
       8*mTsq*(v12 + v23) + 25*v12*v45 + 39*v23*v45 - 20*v45^2) + 
     mTsq*(v12 + v23)^4*(mTsq*v12*(v23 - v45) + v12*v23*(v23 - v45) + 
       mTsq*v23*(v23 + v45)) + qsq^5*(-5*v12^3 - 34*v12^2*v23 - 
       47*v12*v23^2 - 14*v23^3 + 16*mTsq^2*(5*v12 + 7*v23 - 2*v45) + 
       2*(9*v12^2 + 46*v12*v23 + 29*v23^2)*v45 - 6*(5*v12 + 11*v23)*v45^2 + 
       20*v45^3 + 4*mTsq*(5*v12^2 + 12*v12*v23 + 7*v23^2 - 8*v12*v45)) + 
     qsq^4*(-v12^4 + v12^3*(-17*v23 + v45) + v12^2*v23*(-49*v23 + 64*v45) + 
       16*mTsq^2*(5*v12^2 + 15*v12*v23 + 10*v23^2 - 5*v12*v45 - 3*v23*v45) + 
       2*mTsq*(9*v12^3 + 41*v12^2*v23 + 51*v12*v23^2 + 19*v23^3 - 
         4*(9*v12^2 + 8*v12*v23 + v23^2)*v45 + 8*(3*v12 - 2*v23)*v45^2) - 
       2*(v23 - v45)*(3*v23^3 - 17*v23^2*v45 + 22*v23*v45^2 - 5*v45^3) + 
       v12*(-37*v23^3 + 127*v23^2*v45 - 102*v23*v45^2 + 10*v45^3)) + 
     qsq*(mTsq^2*(v12 + v23)^2*((v12 + v23)^2*(v12 + 11*v23) - 
         2*(5*v12 - 3*v23)*(v12 + v23)*v45 + 8*(v12 - v23)*v45^2) + 
       v12*v23*(v12 - v45)*(-v23 + v45)*(v23*(v12 + v23)^2 + 
         (3*v12 - 5*v23)*(v12 + v23)*v45 + 4*(-v12 + v23)*v45^2) + 
       mTsq*(v12 + v23)*(v23*(v12 + v23)^2*(2*v12^2 + 9*v12*v23 + v23^2) - 
         (v12 + v23)*(v12^3 + 16*v12^2*v23 + 5*v12*v23^2 + 2*v23^3)*v45 + 
         (3*v12^3 + 15*v12^2*v23 - 7*v12*v23^2 - 3*v23^3)*v45^2 + 
         4*(-v12 + v23)*(v12 + v23)*v45^3)) + 
     qsq^3*(-(v12^4*(3*v23 + 2*v45)) - (v23 - 2*v45)*(v23 - v45)^2*
        (v23^2 - 8*v23*v45 + v45^2) + v12^3*(-21*v23^2 + 7*v23*v45 + 
         13*v45^2) + 8*mTsq^2*(5*(v12 + v23)^2*(v12 + 3*v23) - 
         2*(v12 + v23)*(5*v12 + v23)*v45 + 4*(v12 - v23)*v45^2) - 
       v12^2*(33*v23^3 - 82*v23^2*v45 + 22*v23*v45^2 + 18*v45^3) + 
       mTsq*(7*v12^4 + 58*v12^3*v23 + 128*v12^2*v23^2 + 102*v12*v23^3 + 
         25*v23^4 - 4*(13*v12^3 + 34*v12^2*v23 + 13*v12*v23^2 + 4*v23^3)*
          v45 + 4*(19*v12^2 + 4*v12*v23 - 11*v23^2)*v45^2 + 
         32*(-v12 + v23)*v45^3) + v12*(-14*v23^4 + 79*v23^3*v45 - 
         117*v23^2*v45^2 + 44*v23*v45^3 + 5*v45^4)) + 
     qsq^2*(v23*(v23 - 3*v45)*(v23 - v45)^3*v45 + 
       v12^4*(-3*v23^2 - 4*v23*v45 + 3*v45^2) + 2*mTsq^2*(v12 + v23)*
        (5*(v12 + v23)^2*(v12 + 5*v23) - 4*(5*v12 - v23)*(v12 + v23)*v45 + 
         16*(v12 - v23)*v45^2) + v12^3*(-11*v23^3 + 11*v23^2*v45 + 
         17*v23*v45^2 - 9*v45^3) - v12*(v23 - v45)*(2*v23^4 - 18*v23^3*v45 + 
         33*v23^2*v45^2 - 8*v23*v45^3 - 3*v45^4) + 
       v12^2*(-10*v23^4 + 44*v23^3*v45 - 35*v23^2*v45^2 - 12*v23*v45^3 + 
         9*v45^4) + mTsq*((v12 + v23)^2*(v12^3 + 16*v12^2*v23 + 
           35*v12*v23^2 + 8*v23^3) - 2*(v12 + v23)*(7*v12^3 + 35*v12^2*v23 + 
           9*v12*v23^2 + 5*v23^3)*v45 + 6*(5*v12^3 + 11*v12^2*v23 - 
           5*v12*v23^2 - 3*v23^3)*v45^2 - 24*(v12 - v23)*(v12 + v23)*v45^3 + 
         8*(v12 - v23)*v45^4))))/(2*v45*((qsq + v23)^2 - 
     2*(qsq + 2*mTsq + v23)*v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
     (-2*qsq^8 + qsq^7*(-7*v12 - 9*v23 + 10*v45) + 
      qsq^6*(32*mTsq^2 - 9*v12^2 - 29*v12*v23 - 16*v23^2 + 
        8*mTsq*(v12 + v23) + 25*v12*v45 + 39*v23*v45 - 20*v45^2) + 
      mTsq*(v12 + v23)^4*(mTsq*v12*(v23 - v45) + v12*v23*(v23 - v45) + 
        mTsq*v23*(v23 + v45)) + qsq^5*(-5*v12^3 - 34*v12^2*v23 - 
        47*v12*v23^2 - 14*v23^3 + 16*mTsq^2*(5*v12 + 7*v23 - 2*v45) + 
        2*(9*v12^2 + 46*v12*v23 + 29*v23^2)*v45 - 6*(5*v12 + 11*v23)*v45^2 + 
        20*v45^3 + 4*mTsq*(5*v12^2 + 12*v12*v23 + 7*v23^2 - 8*v12*v45)) + 
      qsq^4*(-v12^4 + v12^3*(-17*v23 + v45) + v12^2*v23*(-49*v23 + 64*v45) + 
        16*mTsq^2*(5*v12^2 + 15*v12*v23 + 10*v23^2 - 5*v12*v45 - 3*v23*v45) + 
        2*mTsq*(9*v12^3 + 41*v12^2*v23 + 51*v12*v23^2 + 19*v23^3 - 
          4*(9*v12^2 + 8*v12*v23 + v23^2)*v45 + 8*(3*v12 - 2*v23)*v45^2) - 
        2*(v23 - v45)*(3*v23^3 - 17*v23^2*v45 + 22*v23*v45^2 - 5*v45^3) + 
        v12*(-37*v23^3 + 127*v23^2*v45 - 102*v23*v45^2 + 10*v45^3)) + 
      qsq*(mTsq^2*(v12 + v23)^2*((v12 + v23)^2*(v12 + 11*v23) - 
          2*(5*v12 - 3*v23)*(v12 + v23)*v45 + 8*(v12 - v23)*v45^2) + 
        v12*v23*(v12 - v45)*(-v23 + v45)*(v23*(v12 + v23)^2 + 
          (3*v12 - 5*v23)*(v12 + v23)*v45 + 4*(-v12 + v23)*v45^2) + 
        mTsq*(v12 + v23)*(v23*(v12 + v23)^2*(2*v12^2 + 9*v12*v23 + v23^2) - 
          (v12 + v23)*(v12^3 + 16*v12^2*v23 + 5*v12*v23^2 + 2*v23^3)*v45 + 
          (3*v12^3 + 15*v12^2*v23 - 7*v12*v23^2 - 3*v23^3)*v45^2 + 
          4*(-v12 + v23)*(v12 + v23)*v45^3)) + 
      qsq^3*(-(v12^4*(3*v23 + 2*v45)) - (v23 - 2*v45)*(v23 - v45)^2*
         (v23^2 - 8*v23*v45 + v45^2) + v12^3*(-21*v23^2 + 7*v23*v45 + 
          13*v45^2) + 8*mTsq^2*(5*(v12 + v23)^2*(v12 + 3*v23) - 
          2*(v12 + v23)*(5*v12 + v23)*v45 + 4*(v12 - v23)*v45^2) - 
        v12^2*(33*v23^3 - 82*v23^2*v45 + 22*v23*v45^2 + 18*v45^3) + 
        mTsq*(7*v12^4 + 58*v12^3*v23 + 128*v12^2*v23^2 + 102*v12*v23^3 + 
          25*v23^4 - 4*(13*v12^3 + 34*v12^2*v23 + 13*v12*v23^2 + 4*v23^3)*
           v45 + 4*(19*v12^2 + 4*v12*v23 - 11*v23^2)*v45^2 + 
          32*(-v12 + v23)*v45^3) + v12*(-14*v23^4 + 79*v23^3*v45 - 
          117*v23^2*v45^2 + 44*v23*v45^3 + 5*v45^4)) + 
      qsq^2*(v23*(v23 - 3*v45)*(v23 - v45)^3*v45 + 
        v12^4*(-3*v23^2 - 4*v23*v45 + 3*v45^2) + 2*mTsq^2*(v12 + v23)*
         (5*(v12 + v23)^2*(v12 + 5*v23) - 4*(5*v12 - v23)*(v12 + v23)*v45 + 
          16*(v12 - v23)*v45^2) + v12^3*(-11*v23^3 + 11*v23^2*v45 + 
          17*v23*v45^2 - 9*v45^3) - v12*(v23 - v45)*(2*v23^4 - 18*v23^3*v45 + 
          33*v23^2*v45^2 - 8*v23*v45^3 - 3*v45^4) + 
        v12^2*(-10*v23^4 + 44*v23^3*v45 - 35*v23^2*v45^2 - 12*v23*v45^3 + 
          9*v45^4) + mTsq*((v12 + v23)^2*(v12^3 + 16*v12^2*v23 + 
            35*v12*v23^2 + 8*v23^3) - 2*(v12 + v23)*(7*v12^3 + 35*v12^2*v23 + 
            9*v12*v23^2 + 5*v23^3)*v45 + 6*(5*v12^3 + 11*v12^2*v23 - 
            5*v12*v23^2 - 3*v23^3)*v45^2 - 24*(v12 - v23)*(v12 + v23)*v45^3 + 
          8*(v12 - v23)*v45^4))))/(v45*((qsq + v23)^2 - 
      2*(qsq + 2*mTsq + v23)*v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq^2*(2*qsq^4 - mTsq*(v12 + v23)^3 + 
     qsq^3*(-8*mTsq + 3*(v12 + v23) - 4*v45) + 
     qsq^2*(v12^2 + 4*v12*v23 + v23^2 - 12*mTsq*(v12 + v23) - 
       2*(v12 + 3*v23)*v45 + 2*v45^2) + qsq*(-6*mTsq*(v12 + v23)^2 + 
       (v12 - v45)*(v23*(v12 + v23) + (v12 - 3*v23)*v45))))/
   (v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (-2*qsq^8 + qsq^7*(-9*v12 - 7*v23 + 10*v45) + 
     mTsq*(v12 + v23)^4*(v12^2*v23 + mTsq*v12*(v12 + v23) + mTsq*v12*v45 - 
       (mTsq + v12)*v23*v45) + qsq^6*(32*mTsq^2 - 16*v12^2 - 29*v12*v23 - 
       9*v23^2 + 8*mTsq*(v12 + v23) + 39*v12*v45 + 25*v23*v45 - 20*v45^2) + 
     qsq^5*(-14*v12^3 - 47*v12^2*v23 - 34*v12*v23^2 - 5*v23^3 + 
       4*mTsq*(7*v12^2 + 12*v12*v23 + v23*(5*v23 - 8*v45)) + 
       16*mTsq^2*(7*v12 + 5*v23 - 2*v45) + 2*(29*v12^2 + 46*v12*v23 + 
         9*v23^2)*v45 - 6*(11*v12 + 5*v23)*v45^2 + 20*v45^3) + 
     qsq^2*((v12 + v23)*(10*mTsq^2*(v12 + v23)^2*(5*v12 + v23) - 
         v12^2*v23*(2*v12^2 + 8*v12*v23 + 3*v23^2) + mTsq*(v12 + v23)*
          (8*v12^3 + 35*v12^2*v23 + 16*v12*v23^2 + v23^3)) + 
       (8*mTsq^2*(v12 - 5*v23)*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
          (5*v12^3 + 9*v12^2*v23 + 35*v12*v23^2 + 7*v23^3) + 
         v12*(v12^4 + 20*v12^3*v23 + 44*v12^2*v23^2 + 11*v12*v23^3 - 
           4*v23^4))*v45 + (-2*v12^2*(16*mTsq^2 + 9*mTsq*v12 + 3*v12^2) - 
         3*v12^2*(10*mTsq + 17*v12)*v23 + (16*mTsq - 7*v12)*(2*mTsq + 5*v12)*
          v23^2 + (30*mTsq + 17*v12)*v23^3 + 3*v23^4)*v45^2 + 
       (12*v12^2*(2*mTsq + v12) + 41*v12^2*v23 - 12*(2*mTsq + v12)*v23^2 - 
         9*v23^3)*v45^3 + (-10*v12^2 - 5*v12*v23 + 9*v23^2 + 
         8*mTsq*(-v12 + v23))*v45^4 + 3*(v12 - v23)*v45^5) + 
     qsq^4*(-6*v12^4 + 16*mTsq^2*(10*v12^2 + 5*v23*(v23 - v45) + 
         3*v12*(5*v23 - v45)) - v12^2*(49*v23 - 78*v45)*(v23 - v45) + 
       v12^3*(-37*v23 + 40*v45) + 2*mTsq*(19*v12^3 + 51*v12^2*v23 + 
         41*v12*v23^2 + 9*v23^3 - 4*(v12^2 + 8*v12*v23 + 9*v23^2)*v45 + 
         8*(-2*v12 + 3*v23)*v45^2) - (v23 - v45)*(v23^3 - 10*v45^3) + 
       v12*(-17*v23^3 + 64*v23^2*v45 - 102*v23*v45^2 + 54*v45^3)) + 
     qsq*(v12*v23*(v12 - v45)*(-v23 + v45)*(v12*(v12 + v23)^2 - 
         (5*v12 - 3*v23)*(v12 + v23)*v45 + 4*(v12 - v23)*v45^2) + 
       mTsq^2*(v12 + v23)^2*((v12 + v23)^2*(11*v12 + v23) + 
         2*(3*v12 - 5*v23)*(v12 + v23)*v45 + 8*(-v12 + v23)*v45^2) + 
       mTsq*(v12 + v23)*(v12*(v12 + v23)^2*(v12^2 + 9*v12*v23 + 2*v23^2) - 
         (v12 + v23)*(2*v12^3 + 5*v12^2*v23 + 16*v12*v23^2 + v23^3)*v45 + 
         (-3*v12^3 - 7*v12^2*v23 + 15*v12*v23^2 + 3*v23^3)*v45^2 + 
         4*(v12 - v23)*(v12 + v23)*v45^3)) + 
     qsq^3*(-v12^5 + 2*v12^4*(-7*v23 + 6*v45) + 
       v12^3*(-33*v23^2 + 79*v23*v45 - 38*v45^2) - (v23 - v45)^2*v45*
        (2*v23^2 - 9*v23*v45 - 2*v45^2) + 
       8*mTsq^2*(5*(v12 + v23)^2*(3*v12 + v23) - 2*(v12 + v23)*(v12 + 5*v23)*
          v45 + 4*(-v12 + v23)*v45^2) + v12^2*(-21*v23^3 + 82*v23^2*v45 - 
         117*v23*v45^2 + 46*v45^3) + mTsq*(25*v12^4 + 102*v12^3*v23 + 
         128*v12^2*v23^2 + 58*v12*v23^3 + 7*v23^4 - 
         4*(4*v12^3 + 13*v12^2*v23 + 34*v12*v23^2 + 13*v23^3)*v45 + 
         4*(-11*v12^2 + 4*v12*v23 + 19*v23^2)*v45^2 + 32*(v12 - v23)*v45^3) + 
       v12*(-3*v23^4 + 7*v23^3*v45 - 22*v23^2*v45^2 + 44*v23*v45^3 - 
         21*v45^4))))/(2*v45*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + 
     v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
     (-2*qsq^8 + qsq^7*(-9*v12 - 7*v23 + 10*v45) + 
      mTsq*(v12 + v23)^4*(v12^2*v23 + mTsq*v12*(v12 + v23) + mTsq*v12*v45 - 
        (mTsq + v12)*v23*v45) + qsq^6*(32*mTsq^2 - 16*v12^2 - 29*v12*v23 - 
        9*v23^2 + 8*mTsq*(v12 + v23) + 39*v12*v45 + 25*v23*v45 - 20*v45^2) + 
      qsq^5*(-14*v12^3 - 47*v12^2*v23 - 34*v12*v23^2 - 5*v23^3 + 
        4*mTsq*(7*v12^2 + 12*v12*v23 + v23*(5*v23 - 8*v45)) + 
        16*mTsq^2*(7*v12 + 5*v23 - 2*v45) + 2*(29*v12^2 + 46*v12*v23 + 
          9*v23^2)*v45 - 6*(11*v12 + 5*v23)*v45^2 + 20*v45^3) + 
      qsq^2*((v12 + v23)*(10*mTsq^2*(v12 + v23)^2*(5*v12 + v23) - 
          v12^2*v23*(2*v12^2 + 8*v12*v23 + 3*v23^2) + mTsq*(v12 + v23)*
           (8*v12^3 + 35*v12^2*v23 + 16*v12*v23^2 + v23^3)) + 
        (8*mTsq^2*(v12 - 5*v23)*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
           (5*v12^3 + 9*v12^2*v23 + 35*v12*v23^2 + 7*v23^3) + 
          v12*(v12^4 + 20*v12^3*v23 + 44*v12^2*v23^2 + 11*v12*v23^3 - 
            4*v23^4))*v45 + (-2*v12^2*(16*mTsq^2 + 9*mTsq*v12 + 3*v12^2) - 
          3*v12^2*(10*mTsq + 17*v12)*v23 + (16*mTsq - 7*v12)*(2*mTsq + 5*v12)*
           v23^2 + (30*mTsq + 17*v12)*v23^3 + 3*v23^4)*v45^2 + 
        (12*v12^2*(2*mTsq + v12) + 41*v12^2*v23 - 12*(2*mTsq + v12)*v23^2 - 
          9*v23^3)*v45^3 + (-10*v12^2 - 5*v12*v23 + 9*v23^2 + 
          8*mTsq*(-v12 + v23))*v45^4 + 3*(v12 - v23)*v45^5) + 
      qsq^4*(-6*v12^4 + 16*mTsq^2*(10*v12^2 + 5*v23*(v23 - v45) + 
          3*v12*(5*v23 - v45)) - v12^2*(49*v23 - 78*v45)*(v23 - v45) + 
        v12^3*(-37*v23 + 40*v45) + 2*mTsq*(19*v12^3 + 51*v12^2*v23 + 
          41*v12*v23^2 + 9*v23^3 - 4*(v12^2 + 8*v12*v23 + 9*v23^2)*v45 + 
          8*(-2*v12 + 3*v23)*v45^2) - (v23 - v45)*(v23^3 - 10*v45^3) + 
        v12*(-17*v23^3 + 64*v23^2*v45 - 102*v23*v45^2 + 54*v45^3)) + 
      qsq*(v12*v23*(v12 - v45)*(-v23 + v45)*(v12*(v12 + v23)^2 - 
          (5*v12 - 3*v23)*(v12 + v23)*v45 + 4*(v12 - v23)*v45^2) + 
        mTsq^2*(v12 + v23)^2*((v12 + v23)^2*(11*v12 + v23) + 
          2*(3*v12 - 5*v23)*(v12 + v23)*v45 + 8*(-v12 + v23)*v45^2) + 
        mTsq*(v12 + v23)*(v12*(v12 + v23)^2*(v12^2 + 9*v12*v23 + 2*v23^2) - 
          (v12 + v23)*(2*v12^3 + 5*v12^2*v23 + 16*v12*v23^2 + v23^3)*v45 + 
          (-3*v12^3 - 7*v12^2*v23 + 15*v12*v23^2 + 3*v23^3)*v45^2 + 
          4*(v12 - v23)*(v12 + v23)*v45^3)) + 
      qsq^3*(-v12^5 + 2*v12^4*(-7*v23 + 6*v45) + 
        v12^3*(-33*v23^2 + 79*v23*v45 - 38*v45^2) - (v23 - v45)^2*v45*
         (2*v23^2 - 9*v23*v45 - 2*v45^2) + 8*mTsq^2*
         (5*(v12 + v23)^2*(3*v12 + v23) - 2*(v12 + v23)*(v12 + 5*v23)*v45 + 
          4*(-v12 + v23)*v45^2) + v12^2*(-21*v23^3 + 82*v23^2*v45 - 
          117*v23*v45^2 + 46*v45^3) + mTsq*(25*v12^4 + 102*v12^3*v23 + 
          128*v12^2*v23^2 + 58*v12*v23^3 + 7*v23^4 - 
          4*(4*v12^3 + 13*v12^2*v23 + 34*v12*v23^2 + 13*v23^3)*v45 + 
          4*(-11*v12^2 + 4*v12*v23 + 19*v23^2)*v45^2 + 32*(v12 - v23)*
           v45^3) + v12*(-3*v23^4 + 7*v23^3*v45 - 22*v23^2*v45^2 + 
          44*v23*v45^3 - 21*v45^4))))/
    (v45*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
     (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-2*qsq^2*(2*qsq^4 - mTsq*(v12 + v23)^3 + 
     qsq^3*(-8*mTsq + 3*(v12 + v23) - 4*v45) + 
     qsq^2*(v12^2 + 4*v12*v23 + v23^2 - 12*mTsq*(v12 + v23) - 
       2*(v12 + 3*v23)*v45 + 2*v45^2) + qsq*(-6*mTsq*(v12 + v23)^2 + 
       (v12 - v45)*(v23*(v12 + v23) + (v12 - 3*v23)*v45))))/
   (v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*qsq^2*Sqrt[(2*qsq + v12 + v23)^2 - 4*qsq*v45]*
    (qsq^6 + qsq^5*(3*(v12 + v23) - 4*v45) + mTsq*(v12 + v23)^2*
      (-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + 2*v12*v23*v45) + 
     qsq^4*(-16*mTsq^2 + 3*v12^2 + 8*v12*v23 + 3*v23^2 - 
       4*mTsq*(v12 + v23) - 9*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^3*((v12 + v23)*(-32*mTsq^2 + v12^2 + 6*v12*v23 + v23^2 - 
         8*mTsq*(v12 + v23)) + 4*mTsq*(v12 + v23)*v45 - 
       6*(v12^2 + 3*v12*v23 + v23^2)*v45 + 9*(v12 + v23)*v45^2 - 4*v45^3) + 
     qsq^2*(-24*mTsq^2*(v12 + v23)^2 + v12*v23*(2*v12 + v23)*(v12 + 2*v23) - 
       mTsq*(v12 + v23)*(5*v12^2 + 14*v12*v23 + 5*v23^2) + 
       8*mTsq*(v12^2 + v12*v23 + v23^2)*v45 - (v12 + v23)*
        (v12^2 + 9*v12*v23 + v23^2)*v45 + 3*(v12^2 + 4*v12*v23 + v23^2)*
        v45^2 - 3*(v12 + v23)*v45^3 + v45^4) + 
     qsq*(-8*mTsq^2*(v12 + v23)^3 + v12*v23*(v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) - mTsq*(v12 + v23)^2*(v12^2 + 6*v12*v23 + v23^2 - 
         3*(v12 + v23)*v45))))/(v45*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v23^2]*(-2*qsq^5 + mTsq*v12*(v12 + v23)^3 + 
     qsq^4*(8*mTsq - 2*v12 - 6*v23 + 6*v45) + 
     qsq^3*(v12^2 - 6*(v23 - v45)^2 + 8*mTsq*(3*v12 + v23 - v45) + 
       v12*(-7*v23 + 4*v45)) + qsq^2*(v12^3 - 2*(v23 - v45)^3 - 
       2*v12^2*v45 + 2*mTsq*(11*v12^2 + 12*v12*v23 + v23^2 - 8*v12*v45) + 
       v12*(-7*v23^2 + 10*v23*v45 - 2*v45^2)) + 
     qsq*(2*mTsq*(v12 + v23)*(4*v12^2 + 4*v12*v23 - 3*v12*v45 + v23*v45) + 
       v12*(v23 - v45)*(v12^2 - v12*(v23 + v45) + v23*(-2*v23 + 3*v45)))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (qsq^2*Sqrt[-4*qsq*mTsq + v12^2]*(-2*qsq^5 + mTsq*v23*(v12 + v23)^3 + 
     qsq^4*(8*mTsq - 6*v12 - 2*v23 + 6*v45) + 
     qsq^3*(-6*v12^2 - 7*v12*v23 + v23^2 + 8*mTsq*(v12 + 3*v23 - v45) + 
       4*(3*v12 + v23)*v45 - 6*v45^2) + qsq^2*(2*mTsq*v12^2 - 2*v12^3 + 
       24*mTsq*v12*v23 - 7*v12^2*v23 + 22*mTsq*v23^2 + v23^3 + 
       2*(3*v12^2 + 5*v12*v23 - v23*(8*mTsq + v23))*v45 - 
       2*(3*v12 + v23)*v45^2 + 2*v45^3) + 
     qsq*(2*mTsq*(v12 + v23)*(4*v23*(v12 + v23) + (v12 - 3*v23)*v45) + 
       v23*(v12 - v45)*(-2*v12^2 - v12*v23 + v23^2 + 3*v12*v45 - v23*v45))))/
   ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/2*(qsq^2*Sqrt[(qsq + v12)*(qsq + v23) - qsq*v45]*
     (2*qsq^7 + qsq^6*(7*(v12 + v23) - 6*v45) + 
      qsq^5*(-32*mTsq^2 + 9*v12^2 + 22*v12*v23 + 9*v23^2 - 
        8*mTsq*(v12 + v23) - 16*(v12 + v23)*v45 + 4*v45^2) + 
      qsq^4*(5*(v12 + v23)*(-16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
          4*mTsq*(v12 + v23)) - (32*mTsq^2 + 13*v12^2 + 42*v12*v23 + 
          13*v23^2)*v45 + 2*(-8*mTsq + 3*(v12 + v23))*v45^2 + 4*v45^3) - 
      mTsq*(v12 + v23)^4*(v12*v23 + mTsq*(v12 + v23 + 2*v45)) + 
      qsq*(2*mTsq^2*(v12 + v23)^2*(-5*(v12 + v23)^2 - 8*(v12 + v23)*v45 + 
          8*v45^2) + mTsq*(v12 + v23)*
         (-((v12 + v23)^2*(v12^2 + 8*v12*v23 + v23^2)) + 
          3*(v12 - v23)^2*(v12 + v23)*v45 - 2*(v12^2 - 6*v12*v23 + v23^2)*
           v45^2) + v12*v23*(v12*v23*(v12 + v23)^2 + (v12 + v23)*
           (v12^2 - 6*v12*v23 + v23^2)*v45 - (v12^2 - 6*v12*v23 + v23^2)*
           v45^2)) + qsq^3*(v12^4 + 12*v12^3*v23 + 24*v12^2*v23^2 + 
        12*v12*v23^3 + v23^4 - 2*(v12 + v23)*(v12^2 + 16*v12*v23 + v23^2)*
         v45 - (v12^2 - 18*v12*v23 + v23^2)*v45^2 + 8*(v12 + v23)*v45^3 - 
        6*v45^4 + 16*mTsq^2*(-5*(v12 + v23)^2 - 4*(v12 + v23)*v45 + 
          4*v45^2) + 2*mTsq*(-9*v12^3 - 31*v12^2*v23 - 31*v12*v23^2 - 
          9*v23^3 + 6*(v12 - v23)^2*v45 - 4*(v12 + v23)*v45^2 + 16*v45^3)) + 
      qsq^2*(v12*v23*(v12 + v23)*(2*v12^2 + 7*v12*v23 + 2*v23^2) + 
        (v12^4 - 7*v12^3*v23 - 26*v12^2*v23^2 - 7*v12*v23^3 + v23^4)*v45 - 
        3*(v12 + v23)*(v12^2 - 4*v12*v23 + v23^2)*v45^2 + 
        (5*v12^2 + 2*v12*v23 + 5*v23^2)*v45^3 - 5*(v12 + v23)*v45^4 + 
        2*v45^5 - 8*mTsq^2*(v12 + v23)*(5*(v12 + v23) - 4*v45)*
         (v12 + v23 + 2*v45) + mTsq*(-((v12 + v23)^2*(7*v12^2 + 26*v12*v23 + 
             7*v23^2)) + 12*(v12 - v23)^2*(v12 + v23)*v45 - 
          8*(v12^2 - 4*v12*v23 + v23^2)*v45^2 + 16*(v12 + v23)*v45^3 - 
          16*v45^4))))/(v45*Sqrt[(qsq + v12)*(qsq + v23) - 
       (qsq - 4*mTsq)*v45]*(qsq^3 + mTsq*(v12 + v23)^2 + 
      v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  -1/4*(qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
     (-qsq^6 + mTsq*(v12 + v23)^2*(mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - 2*v45)) + qsq^5*(-3*(v12 + v23) + 4*v45) + 
      qsq^4*(16*mTsq^2 - 3*v12^2 - 8*v12*v23 - 3*v23^2 + 
        4*mTsq*(v12 + v23) + 9*(v12 + v23)*v45 - 6*v45^2) + 
      qsq^3*(-((v12 + v23)*(-32*mTsq^2 + v12^2 + 6*v12*v23 + v23^2 - 
           8*mTsq*(v12 + v23))) - 4*mTsq*(v12 + v23)*v45 + 
        6*(v12^2 + 3*v12*v23 + v23^2)*v45 - 9*(v12 + v23)*v45^2 + 4*v45^3) + 
      qsq*(8*mTsq^2*(v12 + v23)^3 - v12*v23*(v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(v12 + v23)^2*(v12^2 + 6*v12*v23 + v23^2 - 
          3*(v12 + v23)*v45)) + qsq^2*(24*mTsq^2*(v12 + v23)^2 - 
        v12*v23*(2*v12 + v23)*(v12 + 2*v23) + (v12 + v23)*
         (v12^2 + 9*v12*v23 + v23^2)*v45 - 3*(v12^2 + 4*v12*v23 + v23^2)*
         v45^2 + 3*(v12 + v23)*v45^3 - v45^4 + 
        mTsq*(5*v12^3 + 19*v12^2*v23 + 19*v12*v23^2 + 5*v23^3 - 
          8*(v12^2 + v12*v23 + v23^2)*v45))))/
    (v45*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
      2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
      qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
        2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
      2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
      qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
        16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
      qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
         (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
        4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
      2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
        (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
        (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
      2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
         (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
          12*(v12 + v23)*v45 - 4*v45^2)))), 
  (-4*qsq^8*v45 - 4*mTsq^2*v12*v23*(v12 + v23)^4*v45 + 
    qsq^7*((v12 - v23)^2 + 4*(8*mTsq - 3*(v12 + v23))*v45 + 20*v45^2) + 
    qsq^6*(3*(v12 - v23)^2*(v12 + v23) - 
      4*(16*mTsq^2 + 4*v12^2 + 7*v12*v23 + 4*v23^2 - 24*mTsq*(v12 + v23))*
       v45 + 48*(-2*mTsq + v12 + v23)*v45^2 - 40*v45^3) + 
    qsq*mTsq*(v12 + v23)*(-((v12 - v23)^2*(v12 + v23)^2*
        (v12*v23 + mTsq*(v12 + v23))) + 2*v12*v23*(v12 + v23)*
       (5*v12^2 - 6*v12*v23 + 5*v23^2 - 24*mTsq*(v12 + v23))*v45 - 
      4*(4*v12*v23*(v12^2 + v23^2) + mTsq*(v12 + v23)*(v12^2 - 6*v12*v23 + 
          v23^2))*v45^2 + 8*v12*v23*(v12 + v23)*v45^3) + 
    qsq^5*((v12 - v23)^2*(-16*mTsq^2 + 3*v12^2 + 8*v12*v23 + 3*v23^2 - 
        4*mTsq*(v12 + v23)) - (192*mTsq^2*(v12 + v23) - 
        32*mTsq*(4*v12^2 + 7*v12*v23 + 4*v23^2) + (v12 + v23)*
         (13*v12^2 + 14*v12*v23 + 13*v23^2))*v45 + 
      2*(32*mTsq^2 + 21*v12^2 + 50*v12*v23 + 21*v23^2 - 112*mTsq*(v12 + v23))*
       v45^2 + 24*(4*mTsq - 3*(v12 + v23))*v45^3 + 40*v45^4) + 
    qsq^4*((v12 - v23)^2*(v12 + v23)*(-32*mTsq^2 + v12^2 + 6*v12*v23 + 
        v23^2 - 8*mTsq*(v12 + v23)) - 
      2*(96*mTsq^2*(v12^2 + 3*v12*v23 + v23^2) + 3*(v12^2 + v23^2)*
         (v12^2 + 3*v12*v23 + v23^2) - 4*mTsq*(v12 + v23)*
         (13*v12^2 + 14*v12*v23 + 13*v23^2))*v45 + 
      (v12 + v23)*(128*mTsq^2 + 17*v12^2 + 54*v12*v23 + 17*v23^2 - 
        208*mTsq*(v12 + v23))*v45^2 + 8*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
        20*mTsq*(v12 + v23))*v45^3 + 16*(-2*mTsq + 3*(v12 + v23))*v45^4 - 
      20*v45^5) + qsq^3*(-((v12 - v23)^2*(24*mTsq^2*(v12 + v23)^2 - 
         v12*v23*(2*v12 + v23)*(v12 + 2*v23) + mTsq*(v12 + v23)*
          (5*v12^2 + 14*v12*v23 + 5*v23^2))) - 
      (80*mTsq^2*(v12 + v23)*(v12^2 + 6*v12*v23 + v23^2) + 
        (v12 + v23)*(v12^4 + 7*v12^3*v23 - 4*v12^2*v23^2 + 7*v12*v23^3 + 
          v23^4) - 4*mTsq*(13*v12^4 + 32*v12^3*v23 + 30*v12^2*v23^2 + 
          32*v12*v23^3 + 13*v23^4))*v45 + (3*v12^4 + 22*v12^3*v23 + 
        34*v12^2*v23^2 + 22*v12*v23^3 + 3*v23^4 - 96*mTsq*(v12 + v23)^3 + 
        64*mTsq^2*(v12^2 + 4*v12*v23 + v23^2))*v45^2 + 
      (-7*(v12 + v23)*(v12^2 + 6*v12*v23 + v23^2) + 
        16*mTsq*(5*v12^2 + 14*v12*v23 + 5*v23^2))*v45^3 + 
      (13*v12^2 + 46*v12*v23 + 13*v23^2 - 32*mTsq*(v12 + v23))*v45^4 - 
      12*(v12 + v23)*v45^5 + 4*v45^6) + 
    qsq^2*(4*mTsq^2*(v12 + v23)*(-2*(v12^2 - v23^2)^2 - 
        3*(v12 + v23)*(v12^2 + 18*v12*v23 + v23^2)*v45 + 32*v12*v23*v45^2) + 
      v12*v23*(v12 - v45)*(v23 - v45)*((v12 - v23)^2*(v12 + v23) - 
        2*(v12^2 + v23^2)*v45 + 4*(v12 + v23)*v45^2 - 4*v45^3) + 
      mTsq*(-((v12^2 - v23^2)^2*(v12^2 + 6*v12*v23 + v23^2)) + 
        (v12 + v23)*(11*v12^4 + 44*v12^3*v23 - 14*v12^2*v23^2 + 
          44*v12*v23^3 + 11*v23^4)*v45 - 4*(5*v12^4 + 24*v12^3*v23 + 
          30*v12^2*v23^2 + 24*v12*v23^3 + 5*v23^4)*v45^2 + 
        12*(v12 + v23)*(v12^2 + 6*v12*v23 + v23^2)*v45^3 - 
        32*v12*v23*v45^4)))/(4*v45*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*(qsq^6 + mTsq^2*(v12 + v23)^4 + 
     2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + 
     qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 
  (2*qsq^2*((2*qsq + v12 + v23)*(qsq^3 + qsq*v12*v23 - 
       4*qsq*mTsq*(v12 + v23) - mTsq*(v12 + v23)^2 + 
       qsq^2*(-4*mTsq + v12 + v23)) - 4*qsq*(qsq + v12)*(qsq + v23)*v45 + 
     qsq*(2*qsq + v12 + v23)*v45^2))/
   (v45*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 
       2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 
       16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + 
     qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*
        (v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 
       4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 
     2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - 
       (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + 
       (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
     2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*
        (v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 
         12*(v12 + v23)*v45 - 4*v45^2)))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (v12 - v23)/(2*qsq*v45), ((qsq - 4*mTsq)*(2*qsq + v12 + v23))/
   (2*qsq^2*v45), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    ((v12 - v23)*(qsq + v23)*(qsq^3 + 2*qsq^2*(2*mTsq + v12 + v23) + 
       (v12 + v23)*(v12*v23 + mTsq*(v12 + v23)) + 
       qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23))) - 
     (2*qsq^4 + 8*mTsq^2*(v12 + v23)^2 + qsq^3*(16*mTsq + 9*v12 + 3*v23) + 
       v12*v23*(v12^2 + 6*v12*v23 + v23^2) + mTsq*(v12 + v23)*
        (v12^2 + 12*v12*v23 + 3*v23^2) + 2*qsq^2*(16*mTsq^2 + 
         2*mTsq*(9*v12 + 7*v23) + v12*(4*v12 + 9*v23)) + 
       qsq*(v12^3 + 14*v12^2*v23 + 10*v12*v23^2 - v23^3 + 
         32*mTsq^2*(v12 + v23) + 2*mTsq*(7*v12^2 + 26*v12*v23 + 7*v23^2)))*
      v45 + 3*(2*qsq + v12 + v23)*(qsq^2 + 2*v12*v23 + 2*mTsq*(v12 + v23) + 
       qsq*(4*mTsq + 2*v12 + v23))*v45^2 - 
     (6*qsq^2 + 4*v12*v23 + qsq*(8*mTsq + 7*v12 + 5*v23))*v45^3 + 
     2*qsq*v45^4))/(4*qsq*v45*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*
      v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  ((qsq - 4*mTsq)*Sqrt[(qsq + v23 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^5 + qsq^4*(8*mTsq + 5*v12 + 7*v23 - 6*v45) + 
     qsq^3*(4*v12^2 + 15*v12*v23 + 9*v23^2 + 
       4*mTsq*(3*v12 + 5*v23 - 2*v45) - 9*v12*v45 - 15*v23*v45 + 6*v45^2) + 
     qsq*(v23*(v12 + v23)*(2*v12^2 + 6*v12*v23 + v23^2) + 
       mTsq*(v12 + v23)^2*(v12 + 7*v23 - 2*v45) - (v12 + 3*v23)*
        (v12^2 + 3*v12*v23 + v23^2)*v45 + 3*v23*(v12 + v23)*v45^2 + 
       (v12 - v23)*v45^3) + (v12 + v23)^2*(mTsq*v12*(v23 - v45) + 
       v12*v23*(v23 - v45) + mTsq*v23*(v23 + v45)) + 
     qsq^2*(v12^3 + 2*v12^2*(5*v23 - 2*v45) + 2*mTsq*(v12 + 3*v23)*
        (3*(v12 + v23) - 2*v45) + (5*v23 - 2*v45)*(v23 - v45)^2 + 
       v12*(16*v23^2 - 18*v23*v45 + 3*v45^2))))/
   (4*qsq^2*v45*((qsq + v23)^2 - 2*(qsq + 2*mTsq + v23)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*(8*mTsq^2*(v12 + v23)^2*v45 + 
     qsq^4*(v12 - v23 + 2*v45) + 
     qsq^3*((v12 - v23)*(4*mTsq + 3*v12 + 2*v23) + (16*mTsq + 3*v12 + 9*v23)*
        v45 - 6*v45^2) + v12*v23*(v12 - v45)*(v12^2 - v23^2 + 2*v12*v45 + 
       6*v23*v45 - 4*v45^2) + mTsq*(v12 + v23)*(v12*(v12 - v23)*(v12 + v23) + 
       (3*v12^2 + 12*v12*v23 + v23^2)*v45 - 6*(v12 + v23)*v45^2) + 
     qsq^2*((v12 - v23)*(3*v12^2 + 5*v12*v23 + v23^2 + 
         4*mTsq*(2*v12 + v23)) + 2*(2*mTsq*(8*mTsq + 7*v12) + 
         9*(2*mTsq + v12)*v23 + 4*v23^2)*v45 - 3*(8*mTsq + 3*v12 + 5*v23)*
        v45^2 + 6*v45^3) + 
     qsq*((v12 - v23)*(mTsq*(v12 + v23)*(5*v12 + v23) + 
         v12*(v12^2 + 4*v12*v23 + 2*v23^2)) + 
       (-(v12*(-16*mTsq + v12)*(2*mTsq + v12)) + 
         2*(16*mTsq^2 + 26*mTsq*v12 + 5*v12^2)*v23 + 14*(mTsq + v12)*v23^2 + 
         v23^3)*v45 - 3*(v12^2 + 7*v12*v23 + 2*v23^2 + 8*mTsq*(v12 + v23))*
        v45^2 + (8*mTsq + 5*v12 + 7*v23)*v45^3 - 2*v45^4)))/
   (4*qsq*v45*((qsq + v12)^2 - 2*(qsq + 2*mTsq + v12)*v45 + v45^2)*
    (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 
  ((qsq - 4*mTsq)*Sqrt[(qsq + v12 - v45)^2 - 4*mTsq*v45]*
    (2*qsq^5 + qsq^4*(8*mTsq + 7*v12 + 5*v23 - 6*v45) + 
     (v12 + v23)^2*(v12^2*v23 + mTsq*v12*(v12 + v23) + mTsq*v12*v45 - 
       (mTsq + v12)*v23*v45) + qsq^3*(9*v12^2 + 4*v23^2 + 
       4*mTsq*(5*v12 + 3*v23 - 2*v45) + 15*v12*(v23 - v45) - 9*v23*v45 + 
       6*v45^2) + qsq^2*(5*v12^3 + 16*v12^2*v23 + 10*v12*v23^2 + v23^3 + 
       2*mTsq*(3*v12 + v23)*(3*(v12 + v23) - 2*v45) - 
       2*(6*v12^2 + 9*v12*v23 + 2*v23^2)*v45 + 3*(3*v12 + v23)*v45^2 - 
       2*v45^3) + qsq*(v12*(v12 + v23)*(v12^2 + 6*v12*v23 + 2*v23^2) + 
       mTsq*(v12 + v23)^2*(7*v12 + v23 - 2*v45) - (3*v12 + v23)*
        (v12^2 + 3*v12*v23 + v23^2)*v45 + 3*v12*(v12 + v23)*v45^2 + 
       (-v12 + v23)*v45^3)))/(4*qsq^2*v45*((qsq + v12)^2 - 
     2*(qsq + 2*mTsq + v12)*v45 + v45^2)*(qsq^3 + mTsq*(v12 + v23)^2 + 
     v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (qsq^9*((mTsq - v15)*(v12 - v23)*(mTsq - v34) + mTsq*(-v15 + v34)*v45) + 
    qsq^8*(4*mTsq^3*(v12 - v23) + 
      v15*v34*(-2*(v12 - v23)*(-2*v12 + v15 - 2*v23 + v34) + 
        (-5*v12 - v15 + 5*v23 + v34)*v45) + 
      mTsq^2*(5*(v12 - v23)*(v12 - v15 + v23 - v34) + 
        (-3*v12 - 2*v15 + 3*v23 + 2*v34)*v45) + 
      mTsq*(-((v12 - v23)*(v15*(4*v12 - 3*v15 + 5*v23) + 
           (5*v12 - 4*v15 + 4*v23)*v34 - 3*v34^2)) + 
        3*(v15^2 - 3*v15*v23 + (3*v12 - v34)*v34)*v45 + 
        4*(v15 - v34)*v45^2)) - mTsq^2*(v12 + v15 - v34)*(v15 - v23 - v34)*
     (-4*mTsq^2*(v12 + v23)^2*(v12 + 2*v15 - v23 - 2*v34)*(v12 + v15 - v34)*
       (-v15 + v23 + v34)*v45 + mTsq*(v12 + v23)*
       ((v12 - v23)*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34)*
         (v12*(-v15 + v23) - v23*v34) + 
        (v23^2*(v15 - v23 - 3*v34)*(v15 - v34)^2 + 
          v12^3*(v15^2 + 3*v15*v23 - 4*v23^2 - 2*v15*v34 - 5*v23*v34 + 
            v34^2) + v12^2*(3*v15^3 + 4*v23^3 + v15^2*(9*v23 - 7*v34) + 
            16*v23^2*v34 + 17*v23*v34^2 - v34^3 + 
            v15*(-16*v23^2 - 26*v23*v34 + 5*v34^2)) + 
          v12*v23*(12*v15^3 - v15^2*(17*v23 + 36*v34) - 
            3*v34*(v23^2 + 3*v23*v34 + 4*v34^2) + v15*(5*v23^2 + 26*v23*v34 + 
              36*v34^2)))*v45 + 2*(v12 + v23)*(v15 - v34)*
         (-((3*v15 - 2*v23 - 3*v34)*(v15 - v34)) + 
          v12*(-2*v15 + v23 + 2*v34))*v45^2) + 
      v12*v23*((v12 - v23)*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34)*
         (v12*(-v15 + v23) - v23*v34) + 
        (v12^3*(-v15^2 + 3*v15*v23 - 2*v23^2 - 3*v23*v34 + v34^2) + 
          3*v12*v23*(v15 - v34)*(2*v15^2 - 3*v15*v23 + v23^2 - 4*v15*v34 + 
            v23*v34 + 2*v34^2) + v23^2*(v15 - v34)*(v15^2 + 
            v34*(-v23 + v34) - v15*(v23 + 2*v34)) + 
          v12^2*(v15^3 + 2*v23^3 + 3*v15^2*(v23 - v34) + 6*v23^2*v34 + 
            9*v23*v34^2 - v34^3 + 3*v15*(-2*v23^2 - 4*v23*v34 + v34^2)))*
         v45 - 2*(v12 + v23)*(v15 - v34)*(3*v15^2 + v12*(v15 - 2*v34) - 
          2*v15*(v23 + 3*v34) + v34*(v23 + 3*v34))*v45^2 + 
        2*(v12 + 2*v15 - v23 - 2*v34)*(v15 - v34)^2*v45^3)) + 
    qsq^7*(4*mTsq^3*(v12 - v23)*(4*v12 - v15 + 4*v23 - v34 - 2*v45) + 
      v15*v34*((v12 - v23)*(6*v12^2 + v15^2 - 6*v15*v23 + 6*v23^2 + 
          v12*(-8*v15 + 15*v23 - 6*v34) + 3*v15*v34 - 8*v23*v34 + v34^2) + 
        (-16*v12^2 + 5*v12*v15 + v15^2 - 14*v15*v23 + 16*v23^2 + 14*v12*v34 - 
          5*v23*v34 - v34^2)*v45 + 2*(5*v12 + 2*v15 - 5*v23 - 2*v34)*v45^2) + 
      mTsq^2*((v12 - v23)*(10*v12^2 + 10*v15^2 - 18*v15*v23 + 10*v23^2 + 
          v12*(-19*v15 + 24*v23 - 18*v34) + 4*v15*v34 - 19*v23*v34 + 
          10*v34^2) + (-12*v12^2 + 11*v12*v15 + 16*v15^2 - 23*v15*v23 + 
          12*v23^2 + 23*v12*v34 - 11*v23*v34 - 16*v34^2)*v45 + 
        (3*v12 + 2*v15 - 3*v23 - 2*v34)*v45^2) + 
      mTsq*(-((v12 - v23)*(v15*(6*v12^2 - 12*v12*v15 + 3*v15^2 + 19*v12*v23 - 
             12*v15*v23 + 10*v23^2) + (10*v12^2 - 12*v12*v15 + 7*v15^2 + 
             19*v12*v23 - 12*v15*v23 + 6*v23^2)*v34 + 
           (-12*v12 + 7*v15 - 12*v23)*v34^2 + 3*v34^3)) + 
        (v15*(7*v12^2 - 3*v15^2 - 16*v12*v23 + 26*(v15 - v23)*v23) + 
          (26*v12^2 - (11*v15 - 7*v23)*(v15 - v23) + 2*v12*(-9*v15 + 8*v23))*
           v34 + (-26*v12 + 11*v15)*v34^2 + 3*v34^3)*v45 + 
        (7*v12*v15 - 10*v15^2 + 22*v15*v23 - 22*v12*v34 - 7*v23*v34 + 
          10*v34^2)*v45^2 + 6*(-v15 + v34)*v45^3)) + 
    qsq^6*(-16*mTsq^4*(v12 + 2*v15 - v23 - 2*v34)*v45 + 
      mTsq^3*((v12 - v23)*(25*v12^2 - 24*v12*v15 - 8*v15^2 + 62*v12*v23 - 
          4*v15*v23 + 25*v23^2 - 4*(v12 - 4*v15 + 6*v23)*v34 - 8*v34^2) - 
        4*(7*v12^2 - 3*v12*v15 - 4*v15^2 + 7*v15*v23 - 7*v23^2 - 7*v12*v34 + 
          3*v23*v34 + 4*v34^2)*v45 + 24*(-v15 + v34)*v45^2) + 
      mTsq^2*((v12 - v23)*(10*v12^3 - 10*v15^3 + 10*v23^3 + 
          v12^2*(-31*v15 + 46*v23 - 23*v34) - 31*v23^2*v34 + 30*v23*v34^2 - 
          10*v34^3 + 2*v15^2*(13*v23 + v34) + v15*(-23*v23^2 + 16*v23*v34 + 
            2*v34^2) + v12*(30*v15^2 - 65*v15*v23 + 46*v23^2 + 16*v15*v34 - 
            65*v23*v34 + 26*v34^2)) + (-18*v12^3 - 28*v15^3 + 88*v15^2*v23 - 
          55*v15*v23^2 + 18*v23^3 + (4*v15^2 + 16*v15*v23 - 49*v23^2)*v34 - 
          4*(v15 + 4*v23)*v34^2 + 28*v34^3 + v12^2*(49*v15 - 29*v23 + 
            55*v34) + v12*(16*v15^2 + 29*v23^2 + 24*v23*v34 - 88*v34^2 - 
            8*v15*(3*v23 + 2*v34)))*v45 + (9*v12^2 - 15*v12*v15 - 28*v15^2 + 
          11*v15*v23 - 9*v23^2 - 11*v12*v34 + 15*v23*v34 + 28*v34^2)*v45^2 + 
        (-v12 + 6*v15 + v23 - 6*v34)*v45^3) + 
      v15*v34*((v12 - v23)*(4*v12^3 + v15^2*(2*v23 - v34) - 
          3*v12^2*(4*v15 - 7*v23 + 2*v34) - v15*(6*v23^2 - 9*v23*v34 + 
            v34^2) + 4*v23*(v23^2 - 3*v23*v34 + v34^2) + 
          v12*(4*v15^2 - 22*v15*v23 + 21*v23^2 + 9*v15*v34 - 22*v23*v34 + 
            2*v34^2)) + (-18*v12^3 + 2*v23^2*(9*v23 - 11*v34) + 
          v15^2*(8*v23 - 2*v34) + v12^2*(22*v15 - 30*v23 + 28*v34) + 
          v15*(-28*v23^2 + 13*v23*v34 + 2*v34^2) + 
          v12*(30*v23^2 + 26*v23*v34 - 8*v34^2 - 13*v15*(2*v23 + v34)))*v45 + 
        (24*v12^2 - 4*v15^2 + 33*v15*v23 - v12*(4*v15 + 33*v34) + 
          4*(-6*v23^2 + v23*v34 + v34^2))*v45^2 + 
        2*(-5*v12 - 3*v15 + 5*v23 + 3*v34)*v45^3) + 
      mTsq*(-2*v12^4*(2*v15 + 5*v34) - 
        v23*(v15*(v15 - v23)*(v15^2 - 8*v15*v23 + 10*v23^2) + 
          (6*v15^3 - 18*v15^2*v23 + 15*v15*v23^2 - 4*v23^3)*v34 + 
          3*(2*v15^2 - 5*v15*v23 + 6*v23^2)*v34^2 + 6*(v15 - 2*v23)*v34^3 + 
          v34^4) + (v15^4 + 2*v15^2*v23*(31*v23 - 27*v34) + 
          v15^3*(-25*v23 + 14*v34) + v15*(-34*v23^3 + 45*v23^2*v34 + 
            7*v23*v34^2 - 14*v34^3) - v34*(11*v23^3 - 20*v23^2*v34 + v34^3))*
         v45 + 2*(5*v15^3 + (6*v23 - 5*v34)*v34^2 + 
          v15^2*(-28*v23 + 13*v34) + v15*(21*v23^2 - 12*v23*v34 - 13*v34^2))*
         v45^2 + (12*v15^2 - 22*v15*v23 + (11*v23 - 12*v34)*v34)*v45^3 + 
        4*(v15 - v34)*v45^4 + v12^3*(18*v15^2 + v15*(-23*v23 + 15*v34 + 
            11*v45) + 2*v34*(-13*v23 + 9*v34 + 17*v45)) - 
        v12^2*(12*v15^3 + v15^2*(-27*v23 + 15*v34 + 20*v45) + 
          v15*(9*v23^2 - 15*v23*v34 + 18*v34^2 - 8*v23*v45 + 45*v34*v45) + 
          v34*(-9*v23^2 - 27*v23*v34 + 9*v34^2 - 62*v23*v45 + 62*v34*v45 + 
            42*v45^2)) + v12*(v15^4 + 3*v15^3*(v23 + 2*v34) - 
          v15^2*(27*v23^2 + 3*v23*v34 - 6*v34^2 - 53*v23*v45 + 7*v34*v45 + 
            12*v45^2) + v15*(26*v23^3 + 6*v34^3 + 54*v34^2*v45 + 
            24*v34*v45^2 - 11*v45^3 - v23^2*(15*v34 + 62*v45) + 
            v23*(3*v34^2 + 46*v45^2)) + v34*(23*v23^3 + v34^3 + 
            25*v34^2*v45 + 56*v34*v45^2 + 22*v45^3 - v23^2*(27*v34 + 8*v45) - 
            v23*(3*v34^2 + 53*v34*v45 + 46*v45^2))))) + 
    qsq^5*(-48*mTsq^4*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34)*v45 + 
      mTsq^3*(19*v12^4 + v23*(-8*v15^3 - 19*v23^3 + 49*v23^2*v34 + 
          16*v23*v34^2 - 8*v34^3 + 8*v15^2*(4*v23 + v34) + 
          v15*(-11*v23^2 - 48*v23*v34 + 8*v34^2)) + 
        v12^3*(-49*v15 + 74*v23 + 11*v34 - 35*v45) - 
        (48*v15^3 - 35*v23^3 + 38*v23^2*v34 + 8*v23*v34^2 - 48*v34^3 - 
          8*v15^2*(7*v23 + 10*v34) + 2*v15*(29*v23^2 + 8*v23*v34 + 40*v34^2))*
         v45 + 16*(v15^2 - 3*v15*v23 + (4*v23 - v34)*v34)*v45^2 - 
        4*(-10*v15 + v23 + 10*v34)*v45^3 + v12^2*(-16*v15^2 - 57*v23*v34 - 
          32*v34^2 - 63*v23*v45 + 58*v34*v45 + v15*(3*v23 + 48*v34 + 
            38*v45)) + v12*(8*v15^3 - 74*v23^3 - 3*v23^2*(v34 - 21*v45) - 
          8*v15^2*(2*v23 + v34 - v45) + 4*v23*v34*(4*v34 + 19*v45) + 
          v15*(57*v23^2 - 8*v34^2 - 76*v23*v45 + 16*(v34 - 4*v45)*v45) + 
          4*(2*v34^3 - 14*v34^2*v45 + 12*v34*v45^2 + v45^3))) + 
      mTsq^2*(5*v12^5 - v23*(5*v15^4 + 5*v23^4 - 28*v23^3*v34 + 
          36*v23^2*v34^2 - 26*v23*v34^3 + 5*v34^4 + 4*v15^3*(-5*v23 + v34) + 
          2*v15^2*(11*v23^2 - 5*v23*v34 - 9*v34^2) + 
          v15*(-11*v23^3 + 28*v23^2*v34 + 16*v23*v34^2 + 4*v34^3)) + 
        (16*v15^4 + 12*v23^4 - 66*v23^3*v34 + 35*v23^2*v34^2 + 56*v23*v34^3 - 
          16*v34^4 + 16*v15^3*(-7*v23 + v34) + v15^2*v23*(139*v23 + 40*v34) - 
          v15*(47*v23^3 - 22*v23^2*v34 + 64*v23*v34^2 + 16*v34^3))*v45 + 
        (56*v15^3 - 9*v23^3 + 49*v23^2*v34 + 28*v23*v34^2 - 56*v34^3 - 
          20*v15^2*(5*v23 + 2*v34) + 2*v15*(5*v23^2 - 12*v23*v34 + 20*v34^2))*
         v45^2 + (8*v15^2 + 31*v15*v23 + 2*v23^2 - 21*v23*v34 - 8*v34^2)*
         v45^3 + 10*(-v15 + v34)*v45^4 - v12^4*(28*v15 - 39*v23 + 11*v34 + 
          12*v45) - v12^2*(26*v15^3 + 40*v23^3 + 24*v23^2*v34 - 
          46*v23*v34^2 + 20*v34^3 - 16*v15^2*(2*v23 + v34) - 
          2*v15*(12*v23^2 + 12*v23*v34 - 5*v34^2) + 35*v15^2*v45 + 
          22*v15*(-3*v23 + v34)*v45 + v34*(-125*v23 + 139*v34)*v45 + 
          (49*v15 - 18*v23 + 10*v34)*v45^2 + 2*v45^3) + 
        v12^3*(36*v15^2 + 40*v23^2 - 66*v23*v34 + 22*v34^2 - 57*v23*v45 + 
          47*v34*v45 + 9*v45^2 + v15*(-73*v23 + 28*v34 + 66*v45)) + 
        v12*(5*v15^4 - 39*v23^4 + v15^3*(6*v23 + 4*v34 - 56*v45) + 
          v23^3*(73*v34 + 57*v45) - 2*v23^2*(16*v34^2 + 33*v34*v45 + 
            9*v45^2) + v23*v34*(-6*v34^2 - 168*v34*v45 + 11*v45^2) - 
          2*v15^2*(23*v23^2 + 13*v23*v34 + 9*v34^2 - 84*v23*v45 - 
            32*v34*v45 + 14*v45^2) + v34*(5*v34^3 + 112*v34^2*v45 + 
            100*v34*v45^2 - 31*v45^3) + v15*(66*v23^3 + 4*v34^3 - 
            40*v34^2*v45 + 24*v34*v45^2 + 21*v45^3 - 
            v23^2*(24*v34 + 125*v45) + v23*(26*v34^2 - 11*v45^2)))) + 
      v15*v34*(v12^5 - 2*v12^4*(4*v15 - 6*v23 + v34 + 4*v45) + 
        v15*(v23^2*(2*v23^2 - 9*v23*v34 + 3*v34^2) + 
          v23*(-18*v23^2 + 28*v23*v34 + 3*v34^2)*v45 + 3*(3*v23 - 2*v34)*
           (5*v23 + v34)*v45^2 - 35*v23*v45^3 + 4*v45^4) + 
        v12*(v23*(-6*(v15 - 2*v23)*(v15 - v23)*v23 + 
            (v15^2 - 15*v15*v23 + 22*v23^2)*v34 - (v15 + v23)*v34^2) + 
          3*(v23*(7*v15^2 - 23*v15*v23 + 14*v23^2) - (v15^2 + v23^2)*v34 + 
            (3*v15 - 7*v23)*v34^2)*v45 + (-6*v15^2 + 59*v15*v23 - 36*v23^2 + 
            21*v15*v34 - 59*v23*v34 + 18*v34^2)*v45^2 + (2*v15 + 35*v34)*
           v45^3 + 5*v45^4) + v15^2*(-v23^3 + 6*v45^2*(v34 + v45) - 
          9*v23*v45*(v34 + 2*v45) + v23^2*(2*v34 + 9*v45)) + 
        v12^3*(6*v15^2 + 14*v23^2 + v34^2 + 18*v34*v45 + 18*v45^2 - 
          6*v23*(3*v34 + 7*v45) + v15*(-22*v23 + 9*v34 + 26*v45)) - 
        (v23 - v45)^2*(v23^3 + 2*v34*v45*(3*v34 + 2*v45) - 
          2*v23^2*(4*v34 + 3*v45) + v23*(6*v34^2 + 10*v34*v45 + 5*v45^2)) + 
        v12^2*(-2*v23*(7*v23^2 + 5*v23*v34 - 3*v34^2) + 3*(23*v23 - 3*v34)*
           v34*v45 + 9*(4*v23 - 5*v34)*v45^2 - 16*v45^3 + 
          v15^2*(v23 - 3*(v34 + 2*v45)) + v15*(10*v23^2 + 
            3*v23*(5*v34 + v45) - 2*(v34^2 + 14*v34*v45 + 12*v45^2)))) + 
      mTsq*(-(v12^5*(v15 + 5*v34)) - 2*v15^4*(v23^2 + 2*v45*(v34 + v45) - 
          v23*(v34 + 4*v45)) + v12^4*(12*v15^2 + 2*v15*(-8*v23 + 6*v34 + 
            3*v45) + v34*(-29*v23 + 12*v34 + 21*v45)) + 
        v15^3*(9*v23^3 - v23^2*(14*v34 + 45*v45) - 
          4*v45*(v34^2 + 7*v34*v45 + 3*v45^2) + 2*v23*(v34^2 + 25*v34*v45 + 
            27*v45^2)) - v34*(v23 - v45)*(-v23^4 - 18*v23^2*v34*(v34 + v45) + 
          v23^3*(12*v34 + 5*v45) + v23*(4*v34^3 + v34^2*v45 - 6*v34*v45^2 - 
            5*v45^3) + v45*(4*v34^3 + 12*v34^2*v45 + 6*v34*v45^2 + v45^3)) + 
        v15^2*(-12*v23^4 + 4*v34^3*v45 - 12*v34*v45^3 - 6*v45^4 + 
          v23^3*(23*v34 + 60*v45) - 2*v23^2*(3*v34^2 + 38*v34*v45 + 
            46*v45^2) + v23*(2*v34^3 + 12*v34^2*v45 + 71*v34*v45^2 + 
            48*v45^3)) + v15*(5*v23^5 - 3*v23^4*(4*v34 + 7*v45) + 
          v23^3*(6*v34^2 + 43*v34*v45 + 34*v45^2) - 
          2*v23^2*(7*v34^3 + 4*v34^2*v45 + 24*v34*v45^2 + 13*v45^3) + 
          v45*(4*v34^4 + 28*v34^3*v45 + 12*v34^2*v45^2 - v45^4) + 
          v23*(2*v34^4 - 22*v34^3*v45 - 26*v34^2*v45^2 + 4*v34*v45^3 + 
            9*v45^4)) - v12^3*(18*v15^3 + v15*(31*v23^2 - 16*v23*v34 + 
            23*v34^2 - 31*v23*v45 + 43*v34*v45 + 5*v45^2) + 
          v34*(14*v23^2 - 51*v23*v34 + 9*v34^2 - 90*v23*v45 + 60*v34*v45 + 
            34*v45^2) + v15^2*(-51*v23 + 6*(v34 + 5*v45))) + 
        v12^2*(4*v15^4 + v15^3*(-15*v23 + 14*v34 + 19*v45) + 
          v15^2*(-25*v23*v34 + 6*v34^2 + 3*v23*v45 + 8*v34*v45 + 12*v45^2) + 
          v15*(14*v23^3 + 14*v34^3 - 31*v23^2*v45 + 76*v34^2*v45 + 
            48*v34*v45^2 - 5*v45^3 + v23*(-8*v34^2 - 47*v34*v45 + 
              21*v45^2)) + v34*(31*v23^3 + 2*v34^3 + 31*v23^2*v45 + 
            45*v34^2*v45 + 92*v34*v45^2 + 26*v45^3 - 
            v23*(24*v34^2 + 157*v34*v45 + 95*v45^2))) - 
        v12*(2*v15^4*(v23 + v34) + v15^3*(-24*v23^2 + 2*v34^2 + 58*v23*v45 - 
            11*v45*(2*v34 + v45)) + v15^2*(51*v23^3 + 
            v23*v45*(48*v34 + 109*v45) - v23^2*(8*v34 + 157*v45) + 
            2*(v34 - 2*v45)*(v34^2 + 8*v34*v45 + 3*v45^2)) + 
          v15*(-29*v23^4 + 2*v34^4 + 50*v34^3*v45 + 71*v34^2*v45^2 + 
            4*v34*v45^3 - 6*v45^4 + 2*v23^3*(8*v34 + 45*v45) - 
            v23^2*(25*v34^2 + 47*v34*v45 + 95*v45^2) + 
            v23*(-48*v34^2*v45 + 41*v45^3)) + 
          v34*(-16*v23^4 + v23^3*(51*v34 + 31*v45) + v45*(4*v34 + 3*v45)*
             (2*v34^2 + 12*v34*v45 + 3*v45^2) + 3*v23^2*(-5*v34^2 + v34*v45 + 
              7*v45^2) - v23*(2*v34^3 + 58*v34^2*v45 + 109*v34*v45^2 + 
              41*v45^3))))) + qsq^4*(-4*mTsq^4*(v12 + 2*v15 - v23 - 2*v34)*
       (13*v12^2 - 8*v12*v15 - 8*v15^2 + 34*v12*v23 + 8*v15*v23 + 13*v23^2 + 
        8*(v12 + 2*v15 - v23)*v34 - 8*v34^2)*v45 + 
      mTsq*(-(v12^6*v34) + v15^2*(-3*v23^4*(v23 - 6*v34) + 
          v23*(23*v23^3 - 58*v23^2*v34 - 7*v23*v34^2 - 2*v34^3)*v45 + 
          2*(-28*v23^3 + 31*v23^2*v34 + 8*v23*v34^2 + 6*v34^3)*v45^2 + 
          v23*(52*v23 - 3*v34)*v45^3 - (17*v23 + 10*v34)*v45^4 + v45^5) + 
        v12*(v23*(-3*v15*(2*v15 - 5*v23)*(v15 - v23)^2*v23 + 
            (v15 - v23)*(2*v15^3 - 13*v15^2*v23 + 7*v15*v23^2 - 4*v23^3)*
             v34 - 2*(v15 - 2*v23)*(v15^2 - 4*v15*v23 - 9*v23^2)*v34^2 + 
            (2*v15^2 - 23*v15*v23 + 33*v23^2)*v34^3 - (2*v15 + v23)*v34^4) + 
          (3*v15^4*(7*v23 - 2*v34) + 2*v15^3*(-59*v23^2 + 29*v23*v34 + 
              v34^2) + v23*v34*(-19*v23^3 + 53*v23^2*v34 + 28*v23*v34^2 - 
              21*v34^3) + 3*v15^2*(53*v23^3 - 12*v23^2*v34 - 2*v34^3) + 
            v15*(-58*v23^4 + 36*v23^3*v34 - 25*v23^2*v34^2 - 58*v23*v34^3 + 
              18*v34^4))*v45 + (-6*v15^4 + 2*v15^3*(55*v23 - 13*v34) - 
            2*v15^2*(99*v23^2 - 4*v23*v34 + 8*v34^2) + 
            2*v34*(4*v23^3 + 21*v23^2*v34 - 55*v23*v34^2 + 9*v34^3) + 
            v15*(80*v23^3 - 39*v23^2*v34 - 8*v23*v34^2 + 62*v34^3))*v45^2 + 
          (-9*v15^3 + v15^2*(72*v23 - 2*v34) + v15*(-49*v23^2 + 3*v34^2) + 
            4*v34*(5*v23^2 - 18*v23*v34 + 12*v34^2))*v45^3 + 
          (-3*v15^2 + 13*v15*v23 - 12*v15*v34 - 13*v23*v34 + 17*v34^2)*
           v45^4 + (-v15 + v34)*v45^5) + 
        v12^5*(3*v15^2 + v15*(-4*v23 + 7*v34 + v45) + 
          v34*(-15*v23 + 3*v34 + 5*v45)) + 
        v15^4*(-v23^3 - 18*v23*v45*(v34 + v45) + 6*v45^2*(2*v34 + v45) + 
          v23^2*(4*v34 + 9*v45)) - v34*(v23 - v45)^2*(v23^3*(3*v34 + v45) - 
          3*v23^2*v34*(4*v34 + 3*v45) + v23*(2*v34 - v45)*
           (3*v34^2 + 3*v34*v45 + v45^2) + v34*v45*(6*v34^2 + 6*v34*v45 + 
            v45^2)) - v12^4*(12*v15^3 + v15^2*(-4*(9*v23 + v34) + 15*v45) + 
          v15*(24*v23^2 - 11*v23*v34 + 18*v34^2 - 19*v23*v45 + 23*v34*v45 + 
            2*v45^2) + v34*(26*v23^2 - 36*v23*v34 + 3*v34^2 - 58*v23*v45 + 
            23*v34*v45 + 10*v45^2)) + v15^3*(3*v23^4 - 
          3*v23^3*(5*v34 + 9*v45) + 6*v45^2*(-2*v34^2 + 2*v34*v45 + v45^2) - 
          2*v23*v45*(-3*v34^2 + 31*v34*v45 + 24*v45^2) + 
          v23^2*(2*v34^2 + 59*v34*v45 + 66*v45^2)) + 
        v15*(v23^6 - v23^5*(7*v34 + 5*v45) - 2*v34^2*v45^2*
           (6*v34^2 + 6*v34*v45 - 5*v45^2) - v23^3*(7*v34 + 2*v45)*
           (v34^2 - v34*v45 + 5*v45^2) + v23^4*(-4*v34^2 + 23*v34*v45 + 
            10*v45^2) + v23*v45*(6*v34^4 + 26*v34^3*v45 + 2*v34^2*v45^2 + 
            12*v34*v45^3 - v45^4) + v23^2*(6*v34^4 - 11*v34^3*v45 - 
            14*v34^2*v45^2 + 9*v34*v45^3 + 5*v45^4)) + 
        v12^2*(v15^3*(15*v23^2 + 23*v23*v34 - 28*v23*v45 + 11*v34*v45 - 
            12*v45^2) - v15^2*(2*(21*v23^3 + 20*v23^2*v34 + 6*v23*v34^2 + 
              v34^3) - (111*v23^2 + 25*v23*v34 + 7*v34^2)*v45 + 
            14*(3*v23 - v34)*v45^2 + 6*v45^3) + 
          v34*(3*v23*(v23 - 2*v34)*(4*v23 - v34)*(2*v23 + v34) - 
            (23*v23^3 + 111*v23^2*v34 - 118*v23*v34^2 + 9*v34^3)*v45 - 
            6*(10*v23^2 - 33*v23*v34 + 11*v34^2)*v45^2 + (49*v23 - 52*v34)*
             v45^3 - 5*v45^4) + v15*(26*v23^4 + 8*v23^3*v34 + 
            40*v23^2*v34^2 + 15*v23*v34^3 - 4*v34^4 + 
            (-71*v23^3 + 36*v23*v34^2 - 59*v34^3)*v45 + 
            (60*v23^2 + 39*v23*v34 - 62*v34^2)*v45^2 - (20*v23 + 9*v34)*
             v45^3 + 2*v45^4) + v15^4*(v23 - 6*(v34 + v45))) + 
        v12^3*(6*v15^4 + v15^3*(-33*v23 + 7*v34 + 27*v45) + 
          v15^2*(42*v23^2 - 2*v23*v34 - 53*v23*v45 - 5*v34*v45 + 20*v45^2) + 
          v34*(14*v23^3 + v34^3 + 27*v34^2*v45 + 56*v34*v45^2 + 10*v45^3 - 
            v23*(9*v34 + 5*v45)*(3*v34 + 16*v45) + v23^2*(42*v34 + 71*v45)) + 
          v15*(-14*v23^3 + v23^2*(-8*v34 + 23*v45) - 
            4*v23*(5*v34^2 + 9*v34*v45 + 2*v45^2) + 
            v34*(15*v34^2 + 58*v34*v45 + 33*v45^2)))) + 
      v15*v34*(-(v12^5*(2*v15 - 3*v23 + v45)) + 
        v12^2*(-2*v23*(3*v23*(v23 - v34)*(2*v23 + v34) + 
            v15^2*(3*v23 + v34) + v15*(-9*v23^2 + 2*v34^2)) + 
          (17*v15^2*v23 + v23*(27*v23^2 + 50*v23*v34 - 23*v34^2) + 
            v15*(-50*v23^2 - 36*v23*v34 + 8*v34^2))*v45 + 
          (19*v15*v23 + 29*v15*v34 - 90*v23*v34 + 12*v34^2)*v45^2 + 
          2*(7*v15 - 9*v23 + 15*v34)*v45^3 + 4*v45^4) + 
        (v23 - v45)^3*(v23^2*(2*v34 + v45) - v34*v45*(4*v34 + v45) - 
          v23*(v34 + v45)*(4*v34 + v45)) + v12^4*(4*v15^2 + 12*v23^2 - 
          6*v23*v34 - 19*v23*v45 + 3*v34*v45 + 4*v45^2 + 
          v15*(-16*v23 + 3*v34 + 11*v45)) + v15^2*(v23^3*(v34 + 2*v45) - 
          2*v45^3*(3*v34 + 2*v45) - 4*v23^2*v45*(2*v34 + 3*v45) + 
          v23*v45^2*(15*v34 + 16*v45)) - v15*(v23 - v45)*
         (6*v34^2*v45^2 - v45^4 + 3*v23^3*(v34 + v45) - 
          v23^2*(3*v34^2 + 14*v34*v45 + 14*v45^2) + 
          v23*v45*(-3*v34^2 + 15*v34*v45 + 16*v45^2)) + 
        v12^3*(3*v23*v34*(-6*v23 + v34) + v15^2*(5*v23 - 3*v34 - 8*v45) + 
          (-27*v23^2 + 44*v23*v34 - 2*v34^2)*v45 + (33*v23 - 17*v34)*v45^2 - 
          6*v45^3 - v15*(6*v23^2 - 18*v23*v34 + v34^2 - 29*v23*v45 + 
            17*v34*v45 + 20*v45^2)) + v12*(-3*v23^5 - v45^3*(v34 + v45)*
           (16*v34 + v45) + v23^4*(16*v34 + 19*v45) + v23*v34*v45^2*
           (39*v34 + 50*v45) + v23^2*v45*(-17*v34^2 - 19*v34*v45 + 
            18*v45^2) - v23^3*(5*v34^2 + 29*v34*v45 + 33*v45^2) + 
          v15^2*(-3*v23^3 + v45^2*(9*v34 + 8*v45) - 3*v23*v45*
             (6*v34 + 13*v45) + v23^2*(4*v34 + 23*v45)) + 
          v15*(6*v23^4 + 2*v23^2*(v34 + 3*v45)*(v34 + 15*v45) - 
            2*v23^3*(9*v34 + 22*v45) - v45^2*(15*v34^2 + 15*v34*v45 + 
              2*v45^2) + 2*v23*(9*v34^2*v45 - 25*v45^3)))) + 
      mTsq^3*(7*v12^5 - v23*(4*v15^4 + 7*v23^4 + 8*v15^3*(v23 - 2*v34) - 
          45*v23^3*v34 + 2*v23^2*v34^2 + 32*v23*v34^3 + 4*v34^4 + 
          v15^2*(-38*v23^2 + 16*v23*v34 + 24*v34^2) + 
          4*v15*(5*v23^3 + 9*v23^2*v34 - 14*v23*v34^2 - 4*v34^3)) + 
        v12^4*(-45*v15 + 60*v23 + 20*v34 - 18*v45) + 
        (48*v15^4 - 96*v15^3*(v23 + v34) + 28*v15^2*v23*(v23 + 4*v34) + 
          v15*(-27*v23^3 + 24*v23^2*v34 - 64*v23*v34^2 + 96*v34^3) + 
          3*(6*v23^4 - 17*v23^3*v34 + 4*v23^2*v34^2 + 16*v23*v34^3 - 
            16*v34^4))*v45 + 2*(16*v15^3 - 48*v15^2*v34 + 
          v34*(29*v23^2 - 32*v23*v34 - 16*v34^2) + 
          v15*(-13*v23^2 + 32*v23*v34 + 48*v34^2))*v45^2 - 
        8*(4*v15^2 - 10*v15*v23 + v23^2 + 8*v23*v34 - 4*v34^2)*v45^3 + 
        16*(-v15 + v34)*v45^4 + v12^3*(2*v15^2 + 65*v23^2 - 25*v23*v34 - 
          38*v34^2 - 104*v23*v45 + 27*v34*v45 + v15*(-65*v23 + 36*v34 + 
            51*v45)) + v12^2*(32*v15^3 - 65*v23^3 - 105*v23^2*v34 + 8*v34^3 - 
          28*v34^2*v45 + 26*v34*v45^2 + 8*v45^3 - 
          2*v15^2*(43*v23 + 28*v34 + 6*v45) + v23*v34*(-46*v34 + 195*v45) + 
          v15*(105*v23^2 + 132*v23*v34 + 16*v34^2 - 69*v23*v45 - 24*v34*v45 - 
            58*v45^2)) + v12*(4*v15^4 - 60*v23^4 - 
          8*v15^3*(3*v23 + 2*v34 + 6*v45) + 13*v23^3*(5*v34 + 8*v45) + 
          v23^2*v34*(86*v34 + 69*v45) + 4*v23*v34*(6*v34^2 - 16*v34*v45 + 
            29*v45^2) + 4*v34*(v34^3 + 24*v34^2*v45 - 20*v45^3) + 
          v15^2*(46*v23^2 + 8*v23*(9*v34 + 8*v45) + 8*(3*v34^2 + 8*v34*v45 + 
              8*v45^2)) + v15*(25*v23^3 - 3*v23^2*(44*v34 + 65*v45) - 
            4*v23*(18*v34^2 + 29*v45^2) - 16*(v34^3 + 7*v34^2*v45 + 
              4*v34*v45^2 - 4*v45^3)))) + 
      mTsq^2*(v12^6 + v23*(v15^5 - v23^5 + 14*v23^4*v34 - 25*v23^3*v34^2 + 
          22*v23^2*v34^3 - 13*v23*v34^4 + v34^5 + v15^4*(-9*v23 + 5*v34) + 
          2*v15^3*(8*v23^2 - 8*v23*v34 - 3*v34^2) + v15*v34*(2*v23 + v34)*
           (-10*v23^2 - 2*v23*v34 + 5*v34^2) + 
          v15^2*(-7*v23^3 + 20*v23^2*v34 + 30*v23*v34^2 - 6*v34^3)) + 
        v12^5*(-14*v15 + 20*v23 - 3*v45) + (-2*v15^5 + 53*v15^4*v23 - 
          129*v15^3*v23^2 + 83*v15^2*v23^3 - 11*v15*v23^4 + 3*v23^5 + 
          (-22*v15^4 + 20*v15^3*v23 + 39*v15^2*v23^2 + 6*v15*v23^3 - 
            40*v23^4)*v34 + (44*v15^3 - 58*v15^2*v23 - 67*v15*v23^2 + 
            63*v23^3)*v34^2 - (22*v15 - 29*v23)*(2*v15 + v23)*v34^3 + 
          (22*v15 - 35*v23)*v34^4 + 2*v34^5)*v45 - 
        (36*v15^4 + 3*v23^4 - 45*v23^3*v34 + 28*v23^2*v34^2 + 90*v23*v34^3 - 
          36*v34^4 - 2*v15^3*(77*v23 + 12*v34) + 2*v15^2*v23*
           (54*v23 + 67*v34) + 6*v15*(v23 - 4*v34)*(v23^2 + 6*v23*v34 - 
            v34^2))*v45^2 + (-32*v15^3 + v23^3 - 25*v23^2*v34 + 32*v34^3 + 
          16*v15^2*(v23 + 4*v34) + v15*(45*v23^2 + 16*v23*v34 - 64*v34^2))*
         v45^3 + 4*(v15^2 - 7*v15*v23 + (4*v23 - v34)*v34)*v45^4 + 
        4*(v15 - v34)*v45^5 + v12^4*(25*v15^2 - 74*v15*v23 + 55*v23^2 - 
          31*v23*v34 + 7*v34^2 - 42*v23*v45 + 11*v34*v45 + 3*v45^2 + 
          20*v15*(v34 + 2*v45)) + v12^2*(13*v15^4 - 55*v23^4 + 
          13*v23^2*v34*(2*v34 + 5*v45) + 6*v23^3*(4*v34 + 9*v45) - 
          v15^3*(20*v23 + 8*v34 + 29*v45) + v15^2*(-26*v23^2 - 8*v23*v34 - 
            30*v34^2 + 61*v23*v45 + 67*v34*v45 + 28*v45^2) + 
          3*v34*(3*v34^3 + 43*v34^2*v45 + 36*v34*v45^2 - 15*v45^3) - 
          v23*(26*v34^3 + 279*v34^2*v45 + 13*v34*v45^2 + 3*v45^3) + 
          v15*(81*v23^3 + 26*v23*v34^2 + 16*v34^3 - (65*v23^2 + 14*v23*v34 + 
              39*v34^2)*v45 + 2*(-41*v23 + 6*v34)*v45^2 + 25*v45^3)) - 
        v12^3*(22*v15^3 + v34*(81*v23^2 - 34*v23*v34 + 16*v34^2) - 
          7*v15^2*(6*v23 + 2*v34 - 9*v45) + (54*v23^2 - 126*v23*v34 + 
            83*v34^2)*v45 - 6*(4*v23 + v34)*v45^2 + v45^3 + 
          v15*(24*v23^2 + 20*v34^2 + 6*v34*v45 + 45*v45^2 - 
            12*v23*(5*v34 + 11*v45))) + v12*(-v15^5 - 20*v23^5 + 
          v15^4*(-4*v23 - 5*v34 + 35*v45) + v23^4*(74*v34 + 42*v45) - 
          6*v23^3*(7*v34^2 + 22*v34*v45 + 4*v45^2) + 
          v15^3*(26*v23^2 + 24*v23*v34 + 6*v34^2 - 226*v23*v45 - 36*v34*v45 + 
            90*v45^2) + 2*v23*v34*(2*v34^3 + 113*v34^2*v45 + 74*v34*v45^2 - 
            35*v45^3) + v23^2*(20*v34^3 - 61*v34^2*v45 + 82*v34*v45^2 + 
            3*v45^3) - v34*(v34^4 + 53*v34^3*v45 + 154*v34^2*v45^2 + 
            16*v34*v45^3 - 28*v45^4) + v15^2*(-34*v23^3 + 
            2*v23*(123*v34 - 74*v45)*v45 + v23^2*(-26*v34 + 279*v45) + 
            2*v34*(3*v34^2 + 29*v34*v45 - 75*v45^2)) + 
          v15*(31*v23^4 - 5*v34^4 - 20*v34^3*v45 + 134*v34^2*v45^2 - 
            16*v34*v45^3 - 16*v45^4 - 6*v23^3*(10*v34 + 21*v45) + 
            v23^2*(8*v34^2 + 14*v34*v45 + 13*v45^2) + 
            v23*(-24*v34^3 - 246*v34^2*v45 + 70*v45^3))))) + 
    qsq^2*(-4*mTsq^4*(v12 + 2*v15 - v23 - 2*v34)*(v12^4 - 10*v12^3*v15 - 
        6*v12^2*v15^2 + 8*v12*v15^3 + 4*v15^4 + 14*v12^3*v23 - 
        18*v12^2*v15*v23 - 36*v12*v15^2*v23 - 8*v15^3*v23 + 30*v12^2*v23^2 + 
        18*v12*v15*v23^2 - 6*v15^2*v23^2 + 14*v12*v23^3 + 10*v15*v23^3 + 
        v23^4 + 2*(v12 + 2*v15 - v23)*(5*v12^2 - 4*v12*v15 - 4*v15^2 + 
          14*v12*v23 + 4*v15*v23 + 5*v23^2)*v34 - 
        6*(v12^2 - 4*v12*v15 - 4*v15^2 + 6*v12*v23 + 4*v15*v23 + v23^2)*
         v34^2 - 8*(v12 + 2*v15 - v23)*v34^3 + 4*v34^4)*v45 + 
      v12*v15*v23*v34*(v12^4*(v15 - v23)*(v15 - v23 + v45) + 
        v12^2*(-((v15 - v23)*v23*((v15 - v23)*v23 + v34^2)) + 
          ((5*v15 - 3*v23)*(v15 - v23)*v23 - (v15^2 + 8*v15*v23 - 8*v23^2)*
             v34 + (v15 - 2*v23)*v34^2)*v45 + (-4*v15^2 + 5*v15*v23 + 
            6*v15*v34 - 13*v23*v34 + v34^2)*v45^2 - (v15 + 2*v23 - 5*v34)*
           v45^3) - v34*(v23 - v45)^2*(v23*v34*v45 + v23^2*(v34 + v45) - 
          v45^2*(3*v34 + 2*v45)) - v15^2*v45*(v23^2*(v34 + v45) + 
          v45^2*(4*v34 + 3*v45) - v23*v45*(6*v34 + 5*v45)) - 
        v12^3*(v15^2*(v34 + v45) + 2*v15*v45*(v34 + v45) - 
          v15*v23*(3*v34 + 4*v45) + (v23 - v45)*(2*v23*v34 + 3*v23*v45 - 
            v34*v45)) + v15*(v23 - v45)*(-4*v34^2*v45^2 + 2*v45^4 + 
          v23^2*(v34 + v45)^2 + 2*v23*v45*(v34^2 - 2*v34*v45 - 2*v45^2)) + 
        v12*((v23 - v45)*(-2*v23^2*v45*(v34 + v45) + v23^3*(2*v34 + v45) + 
            v34*v45^2*(5*v34 + 6*v45) - v23*v34*v45*(5*v34 + 7*v45)) + 
          v15^2*(v23^2*(v34 + 2*v45) - 2*v23*v45*(3*v34 + 5*v45) + 
            v45^2*(6*v34 + 7*v45)) + v15*(-3*v23^3*(v34 + v45) + 
            v23^2*v45*(8*v34 + 13*v45) + 2*v45^2*(-3*v34^2 - 2*v34*v45 + 
              2*v45^2) + v23*(6*v34^2*v45 - 13*v45^3)))) + 
      mTsq*(-(v12^6*(v15 - 3*v23)*(v15 - v23)*v34) + 
        v12^5*((v15 - v23)*(v15^3 + v23*(5*v23 - 9*v34)*v34 - 
            v15^2*(5*v23 + 3*v34) + v15*(4*v23^2 + 6*v23*v34 + 3*v34^2)) + 
          (v15^3 + v23*(13*v23 - 4*v34)*v34 + 2*v15^2*(-2*v23 + v34) + 
            v15*(3*v23^2 - 10*v23*v34 + 2*v34^2))*v45) + 
        v15*v34^2*(v23 - v45)*(v23^3*(v23 + v34)*(v23 + 2*v34) - 
          v23^3*(v23 + 6*v34)*v45 - v23*(5*v23^2 + 3*v23*v34 + 6*v34^2)*
           v45^2 + 2*(v23 + v34)*(3*v23 + 2*v34)*v45^3 + 
          (v23 - 2*v34)*v45^4) + v12^2*(v23^2*(3*v15*v23*(-v15 + v23)^3 + 
            v15*(v15 - v23)^2*(4*v15 + v23)*v34 - (11*v15^3 - 30*v15^2*v23 + 
              14*v15*v23^2 + 9*v23^3)*v34^2 + (11*v15^2 - 25*v15*v23 + 
              12*v23^2)*v34^3 + 2*(-2*v15 + v23)*v34^4) + 
          v23*(v15*(v15 - v23)*v23*(19*v15^2 - 36*v15*v23 + 13*v23^2) - 
            (20*v15^4 + 17*v15^3*v23 - 68*v15^2*v23^2 + 19*v15*v23^3 + 
              3*v23^4)*v34 + (53*v15^3 - 54*v15*v23^2 + 21*v23^3)*v34^2 + 
            (-63*v15^2 + 17*v15*v23 + 22*v23^2)*v34^3 + (28*v15 - 19*v23)*
             v34^4)*v45 + (v15^4*(-25*v23 + 6*v34) + 
            v15^3*(83*v23^2 + 73*v23*v34 - 18*v34^2) - 
            3*v15^2*(25*v23^3 + 49*v23^2*v34 + 35*v23*v34^2 - 8*v34^3) + 
            v23*v34*(4*v23^3 + 11*v23^2*v34 - 83*v23*v34^2 + 22*v34^3) + 
            3*v15*(6*v23^4 + 6*v23^3*v34 + 49*v23^2*v34^2 + 11*v23*v34^3 - 
              4*v34^4))*v45^2 + (v15*(2*v15^3 - 25*v15^2*v23 + 36*v15*v23^2 - 
              10*v23^3) + (-13*v15^3 + 56*v15^2*v23 + 2*v23^3)*v34 + 
            (v15 - 3*v23)*(31*v15 + 12*v23)*v34^2 + 3*(-5*v15 + 18*v23)*
             v34^3 - 5*v34^4)*v45^3 + (-2*v15*(2*v15 - v23)*(v15 + v23) + 
            (5*v15^2 - 2*v23^2)*v34 + 6*(v15 + 2*v23)*v34^2 - 7*v34^3)*
           v45^4) + v15^2*v34*(-3*v23^4*v34*(v23 + v34) - 
          v23^3*(2*v23 - 5*v34)*(v23 + v34)*v45 + 
          v23^2*(7*v23^2 + 19*v23*v34 + 18*v34^2)*v45^2 - 
          v23*(4*v23^2 + 31*v23*v34 + 34*v34^2)*v45^3 + 
          2*(-3*v23^2 + 5*v23*v34 + 6*v34^2)*v45^4 + 5*v23*v45^5) + 
        v12*(v23^3*v34*(4*v15*(v15 - v23)^3 - v15*(v15^2 - 9*v15*v23 + 
              9*v23^2)*v34 + (-7*v15^2 + 3*v15*v23 + 6*v23^2)*v34^2 + 
            2*(3*v15 - 2*v23)*v34^3) + v23^2*(4*v15^2*(v15 - v23)^2*v23 - 
            2*v15*(v15 - v23)*(14*v15^2 - 13*v15*v23 + 5*v23^2)*v34 + 
            (63*v15^3 - 81*v15^2*v23 + 31*v15*v23^2 + 4*v23^3)*v34^2 + 
            (-53*v15^2 + 32*v15*v23 - 15*v23^2)*v34^3 + (20*v15 - 3*v23)*
             v34^4)*v45 - v23*(v15^2*v23*(22*v15^2 - 42*v15*v23 + 19*v23^2) + 
            v15*(-42*v15^3 + 33*v15^2*v23 + 5*v15*v23^2 + 8*v23^3)*v34 + 
            (114*v15^3 - 105*v15^2*v23 + 7*v15*v23^2 + 9*v23^3)*v34^2 + 
            v15*(-114*v15 + 73*v23)*v34^3 + (42*v15 - 25*v23)*v34^4)*v45^2 + 
          (v15^4*(23*v23 - 10*v34) + v23*v34^2*(4*v23^2 + 25*v23*v34 - 
              23*v34^2) + v15^3*(-54*v23^2 - 38*v23*v34 + 34*v34^2) + 
            v15^2*(26*v23^3 + 81*v23^2*v34 - 38*v34^3) + 
            v15*v34*(3*v23^3 - 56*v23^2*v34 + 38*v23*v34^2 + 14*v34^3))*
           v45^3 + (-3*v15^4 + v15*(45*v23 - 4*v34)*v34^2 + 
            v15^3*(19*v23 + 12*v34) + v34^2*(2*v23^2 - 19*v23*v34 + 
              5*v34^2) - v15^2*(12*v23^2 + 45*v23*v34 + 10*v34^2))*v45^4 + 
          (v15 - v34)*(v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 2*v34))*
           v45^5) - v34^3*(v23 - v45)^4*(v34*v45 + v23*(v34 + v45)) - 
        v15^4*(v23 - v45)*v45*(v23^2*(2*v34 + v45) + v45^2*(4*v34 + v45) - 
          2*v23*v45*(5*v34 + 2*v45)) + v15^3*(-2*v34*v45^4*(6*v34 + v45) + 
          v23^3*v45*(v34^2 - 17*v34*v45 - 5*v45^2) + 
          v23*v45^3*(38*v34^2 + 4*v34*v45 - 3*v45^2) + 
          v23^4*(2*v34^2 + 4*v34*v45 + v45^2) + v23^2*v45^2*
           (-24*v34^2 + 15*v34*v45 + 7*v45^2)) + 
        v12^4*(v15^4*(4*v23 - 2*v34 - 3*v45) + v15^3*(-12*v23^2 + 3*v34^2 - 
            3*v23*(v34 - 5*v45) + 9*v34*v45 - 4*v45^2) + 
          v15*(-4*v23^4 - v34^2*v45*(4*v34 + 7*v45) + 
            v23^3*(-13*v34 + 9*v45) + v23^2*(-2*v34^2 + 19*v34*v45 - 
              4*v45^2) + 4*v23*v34*(3*v34^2 + 9*v34*v45 + 2*v45^2)) + 
          v15^2*(12*v23^3 + 7*v23^2*(2*v34 - 3*v45) + 
            v34*(-2*v34^2 - 3*v34*v45 + 4*v45^2) + 
            v23*(-9*v34^2 - 31*v34*v45 + 9*v45^2)) + 
          v34*(4*v23^4 - v34^2*v45^2 + 2*v23^3*(6*v34 + 7*v45) + 
            v23*v34*v45*(8*v34 + 19*v45) - v23^2*(9*v34^2 + 49*v34*v45 + 
              18*v45^2))) + v12^3*(v15^4*(-2*v23^2 + 3*v23*(-2*v34 + v45) + 
            2*v45*(v34 + v45)) + v15^3*(9*v23^3 + v23*v34*(7*v34 - 32*v45) + 
            v23^2*(25*v34 - 22*v45) + v45*(-5*v34^2 - 3*v34*v45 + 6*v45^2)) - 
          v15^2*(12*v23^4 + v23^3*(36*v34 - 33*v45) + 
            v23^2*(30*v34^2 - 54*v34*v45 + 11*v45^2) + 
            v34*v45*(v34^2 + 19*v34*v45 + 11*v45^2) - 
            v23*(v34^3 + 81*v34^2*v45 + 7*v34*v45^2 - 4*v45^3)) + 
          v15*(5*v23^5 + v23^4*(13*v34 - 14*v45) + v34^2*v45*
             (2*v34^2 + 17*v34*v45 + 4*v45^2) + 2*v23^3*(18*v34^2 + 
              5*v45^2) + v23^2*(7*v34^3 - 68*v34^2*v45 - 18*v34*v45^2 - 
              2*v45^3) - v23*v34*(4*v34^3 + 54*v34^2*v45 - 5*v34*v45^2 + 
              3*v45^3)) + v34*(4*v23^5 - 3*v23^4*(4*v34 + 3*v45) + 
            v34^2*v45^2*(v34 + 5*v45) - v23^3*(3*v34 + v45)*
             (3*v34 + 10*v45) - 2*v23*v34*v45*(2*v34^2 + 21*v34*v45 + 
              13*v45^2) + v23^2*(3*v34^3 + 55*v34^2*v45 + 75*v34*v45^2 + 
              10*v45^3)))) + mTsq^2*(v12^6*(3*v15^2 - 9*v15*v23 + 6*v23^2 - 
          2*v15*v34 + 4*v23*v34 + v34^2) + v23^3*(v15^2*(v15 - v23)^3 + 
          v15*(v15 - 2*v23)*(v15 - v23)*(v15 + v23)*v34 + 
          (4*v15 - 3*v23)*v23^2*v34^2 + 2*(-2*v15^2 + 3*v15*v23 + v23^2)*
           v34^3 - (v15 + v23)*v34^4 + 3*v34^5) + 
        v23^2*(-8*v15^5 + v15^4*(23*v23 + 4*v34) + v23*v34^2*
           (11*v23^2 - 6*v23*v34 - 13*v34^2) + v15^3*(-20*v23^2 - 6*v23*v34 + 
            28*v34^2) + v15^2*(5*v23^3 + 8*v23^2*v34 - 42*v23*v34^2 - 
            44*v34^3) + 2*v15*v34*(-5*v23^3 + v23^2*v34 + 21*v23*v34^2 + 
            10*v34^3))*v45 + v23*(15*v15^5 - 3*v15^4*(17*v23 + 7*v34) + 
          2*v15^3*(23*v23^2 + 32*v23*v34 - 9*v34^2) + 
          v15*v34*(18*v23^3 + 28*v23^2*v34 - 72*v23*v34^2 + 3*v34^3) - 
          v34^2*(13*v23^3 + 3*v23^2*v34 - 29*v23*v34^2 + 9*v34^3) + 
          v15^2*(-11*v23^3 - 51*v23^2*v34 + 30*v23*v34^2 + 30*v34^3))*v45^2 - 
        (v15 - v34)*(6*v15^4 - v15^3*(31*v23 + 8*v34) + 
          v15^2*(35*v23^2 + 37*v23*v34 + 4*v34^2) + 
          v34*(5*v23^3 + 11*v23^2*v34 - 17*v23*v34^2 + 6*v34^3) - 
          v15*(9*v23^3 + 50*v23^2*v34 - 11*v23*v34^2 + 8*v34^3))*v45^3 - 
        2*(v15 - v34)^2*(2*v15^2 - 2*v15*v23 - v23^2 - 2*v34^2)*v45^4 + 
        4*(v15 - v34)^2*(v15 - v23 - v34)*v45^5 - 
        v12^2*(v23*(2*v15^5 + 6*v23^5 - 36*v23^4*v34 - 21*v23^3*v34^2 - 
            4*v23^2*v34^3 + 6*v23*v34^4 + 4*v34^5 - 2*v15^4*(3*v23 + v34) + 
            2*v15^3*(9*v23^2 + v34^2) - v15^2*(23*v23^3 + 32*v23^2*v34 + 
              2*v34^3) + v15*(3*v23^4 + 70*v23^3*v34 + 14*v23^2*v34^2 - 
              4*v34^4)) + (-15*v23^5 + 50*v23^4*v34 + 47*v23^3*v34^2 - 
            76*v23^2*v34^3 + 78*v23*v34^4 - 8*v34^5 + 
            v15^4*(-46*v23 + 20*v34) + 2*v15^3*(38*v23^2 + 67*v23*v34 - 
              22*v34^2) - v15^2*(39*v23^3 + 136*v23^2*v34 + 120*v23*v34^2 - 
              28*v34^3) + 2*v15*(14*v23^4 - 20*v23^3*v34 + 68*v23^2*v34^2 - 
              21*v23*v34^3 + 2*v34^4))*v45 + (29*v15^4 + 9*v23^4 - 
            35*v23^3*v34 - 56*v23^2*v34^2 + 123*v23*v34^3 - 51*v34^4 - 
            4*v15^3*(19*v23 + 18*v34) + v15^2*(56*v23^2 + 159*v23*v34 + 
              30*v34^2) - 2*v15*(4*v23^3 + 93*v23*v34^2 - 32*v34^3))*v45^2 + 
          (11*v15^3 - v23^3 + v15^2*(7*v23 - 61*v34) + 44*v23^2*v34 + 
            19*v23*v34^2 - 35*v34^3 + v15*(-44*v23^2 + 6*v23*v34 + 85*v34^2))*
           v45^3 + 2*(v15*(v15 + 6*v23) - 2*(v15 + 6*v23)*v34 + v34^2)*
           v45^4) + v12*(v23^2*(2*v15*(v15 - 2*v23)*(v15 - v23)^2*
             (2*v15 + v23) + (-4*v15^4 + 16*v15^3*v23 - 16*v15^2*v23^2 - 
              4*v15*v23^3 + 9*v23^4)*v34 + (-2*v15^3 + 25*v15*v23^2 - 
              18*v23^3)*v34^2 + (2*v15^2 + 8*v15*v23 - 9*v23^2)*v34^3 - 
            2*(v15 + 5*v23)*v34^4 + 2*v34^5) + 
          v23*(-18*v15^5 + 2*v15^4*(39*v23 - 7*v34) + 
            v15^3*(-81*v23^2 - 42*v23*v34 + 116*v34^2) + 
            v15^2*(12*v23^3 + 43*v23^2*v34 - 120*v23*v34^2 - 116*v34^3) + 
            v15*(8*v23^4 + 14*v23^3*v34 - 27*v23^2*v34^2 + 134*v23*v34^3 + 
              14*v34^4) + v34*(-25*v23^4 + 36*v23^3*v34 + 33*v23^2*v34^2 - 
              46*v23*v34^3 + 18*v34^4))*v45 + 
          (9*v15^5 - v15^4*(88*v23 + 3*v34) + v15^3*(123*v23^2 + 
              152*v23*v34 - 30*v34^2) - 2*v15^2*(17*v23^3 + 93*v23^2*v34 - 
              9*v34^3) + v34*(27*v23^4 - 20*v23^3*v34 - 76*v23^2*v34^2 + 
              88*v23*v34^3 - 15*v34^4) + v15*(-14*v23^4 + 6*v23^3*v34 + 
              159*v23^2*v34^2 - 152*v23*v34^3 + 21*v34^4))*v45^2 + 
          (17*v15^4 - 2*v15^3*(27*v23 + 14*v34) + v15^2*(19*v23^2 + 
              106*v23*v34 - 26*v34^2) + v34*(-19*v23^3 + 7*v23^2*v34 + 
              54*v23*v34^2 - 31*v34^3) + v15*(31*v23^3 + 6*v23^2*v34 - 
              106*v23*v34^2 + 68*v34^3))*v45^3 - 4*(v15^2*(-v23 + v34) + 
            v15*(6*v23^2 - 2*v34^2) + v34*(-3*v23^2 + v23*v34 + v34^2))*
           v45^4 + 4*(v15 - v34)*(v15 + v23 - v34)*v45^5) + 
        v12^5*(-2*v15^3 + 20*v23^3 + v15^2*(18*v23 - 4*v34 - 11*v45) + 
          3*v23^2*(v34 - 5*v45) - 2*v23*v34*(v34 + 4*v45) - 
          v34^2*(3*v34 + 5*v45) + v15*(-36*v23^2 + 4*v23*v34 + v34^2 + 
            25*v23*v45 + 10*v34*v45)) + 
        v12^4*(v15^4 + v15^3*(9*v23 - 6*v34 + 6*v45) - 
          v23^3*(41*v34 + 24*v45) - v15^2*(21*v23^2 + 25*v23*v34 + 
            36*v23*v45 + 2*v34*v45 - 13*v45^2) - 2*v23*v34*
           (6*v34^2 + 6*v34*v45 - 7*v45^2) + v23^2*(-23*v34^2 + 28*v34*v45 + 
            9*v45^2) + v34^2*(3*v34^2 + 20*v34*v45 + 11*v45^2) + 
          v15*(11*v23^3 + 10*v23^2*(7*v34 + 5*v45) + 
            v23*(16*v34^2 - 14*v34*v45 - 27*v45^2) + 
            2*v34*(v34^2 - 4*v34*v45 - 9*v45^2))) + 
        v12^3*(-3*v15^5 - 20*v23^5 + v15^4*(10*v23 + v34 + 13*v45) + 
          3*v23^3*v34*(8*v34 + 19*v45) + v23^4*(-11*v34 + 24*v45) - 
          v15^3*(4*v23^2 + 8*v23*v34 - 4*v34^2 + 33*v23*v45 + 42*v34*v45 - 
            3*v45^2) + v23*v34*(14*v34^3 + 81*v34^2*v45 + 34*v34*v45^2 - 
            31*v45^3) + v23^2*(18*v34^3 - 39*v34^2*v45 - 8*v34*v45^2 - 
            v45^3) - v34^2*(v34^3 + 23*v34^2*v45 + 46*v34*v45^2 + 9*v45^3) + 
          v15^2*(-24*v23^3 + v23*v45*(27*v34 + 20*v45) + 
            v23^2*(14*v34 + 47*v45) + v45*(42*v34^2 - 28*v34*v45 - 
              5*v45^2)) + v15*(41*v23^4 - 57*v23^3*v45 - 
            v23^2*(32*v34^2 + 40*v34*v45 + 35*v45^2) - 
            v23*(16*v34^3 + 43*v34^2*v45 + 6*v34*v45^2 - 19*v45^3) + 
            v34*(-v34^3 + 6*v34^2*v45 + 51*v34*v45^2 + 14*v45^3)))) + 
      mTsq^3*(v12^6*(-3*v15 + 3*v23 + 2*v34) + 
        v23^2*(v15*(v15 - v23)^2*(4*v15^2 - 5*v15*v23 - 2*v23^2) + 
          (-8*v15^4 + 28*v15^3*v23 - 38*v15^2*v23^2 + 16*v15*v23^3 + 3*v23^4)*
           v34 - (8*v15^3 + 6*v15^2*v23 - 40*v15*v23^2 + 15*v23^3)*v34^2 + 
          2*(16*v15^2 - 10*v15*v23 - 7*v23^2)*v34^3 + (-28*v15 + 11*v23)*
           v34^4 + 8*v34^5) + v23*(-(v15*(18*v15^2 - 16*v15*v23 - 3*v23^2)*
            (2*v15^2 - 4*v15*v23 + v23^2)) + (108*v15^4 - 208*v15^3*v23 + 
            64*v15^2*v23^2 + 10*v15*v23^3 - 5*v23^4)*v34 + 
          2*(-68*v15^3 + 48*v15^2*v23 + 10*v15*v23^2 + 5*v23^3)*v34^2 + 
          8*(5*v15 - v23)*(3*v15 + v23)*v34^3 - 4*(21*v15 + 2*v23)*v34^4 + 
          28*v34^5)*v45 + 2*(12*v15^5 - 20*v15^4*(2*v23 + 3*v34) + 
          2*v15^3*(v23 + 2*v34)*(13*v23 + 30*v34) + v34*(v23 + v34)*
           (v23^3 - 6*v23^2*v34 + 20*v23*v34^2 - 12*v34^3) - 
          v15^2*(v23^3 + 38*v23^2*v34 + 96*v23*v34^2 + 120*v34^3) + 
          v15*(v23^4 + 6*v23^3*v34 - 2*v23^2*v34^2 + 16*v23*v34^3 + 
            60*v34^4))*v45^2 - 4*v23*(v15 - v34)*(4*v15^2 - 
          4*v15*(2*v23 + v34) + v23*(v23 + 8*v34))*v45^3 - 
        16*(v15 - v34)^3*v45^4 + v12^5*(15*v15^2 + 24*v23^2 + 21*v23*v34 + 
          v34^2 - 10*v23*v45 - 3*v34*v45 + v15*(-39*v23 - 16*v34 + 5*v45)) + 
        v12^4*(14*v15^3 + 25*v23^3 - v23*v34*(47*v34 + 27*v45) - 
          v23^2*(15*v34 + 64*v45) + v15*(-30*v23^2 + 56*v23*v34 + 38*v34^2 + 
            53*v23*v45 - 10*v34*v45 - 2*v45^2) - 2*v34*(6*v34^2 + 2*v34*v45 + 
            v45^2) - v15^2*(9*v23 + 10*(4*v34 + v45))) + 
        v12^3*(-11*v15^4 - 25*v23^4 - 80*v23^3*v34 - 50*v23^2*v34^2 + 
          18*v23*v34^3 + 13*v34^4 + 2*v34*(90*v23^2 + 81*v23*v34 + 38*v34^2)*
           v45 + 2*v34*(-2*v23 + v34)*v45^2 + 4*(2*v23 + v34)*v45^3 + 
          v15^3*(58*v23 + 20*v34 + 8*v45) + 2*v15^2*(-51*v23^2 - 49*v23*v34 + 
            3*v34^2 + 53*v23*v45 - 10*v34*v45 + 5*v45^2) + 
          2*v15*(40*v23^3 + v23^2*(76*v34 - 74*v45) + 
            v23*(11*v34^2 - 142*v34*v45 - 10*v45^2) - 
            2*(7*v34^3 + 16*v34^2*v45 + 3*v34*v45^2 + v45^3))) + 
        v12^2*(-8*v15^5 - 24*v23^5 + v15^4*(33*v23 + 28*v34 + 8*v45) + 
          v23^4*(30*v34 + 64*v45) + 2*v23^3*v34*(51*v34 + 74*v45) + 
          6*v23^2*v34*(11*v34^2 + 3*v34*v45 + 4*v45^2) - 
          2*v15^3*(33*v23^2 + 54*v23*v34 + 16*v34^2 - 50*v23*v45 + 
            8*v34*v45 + 14*v45^2) + v23*v34*(9*v34^3 - 64*v34^2*v45 - 
            22*v34*v45^2 - 68*v45^3) + 2*v15^2*(25*v23^3 + 99*v23^2*v34 + 
            63*v23*v34^2 + 4*v34^3 - 3*(3*v23^2 + 52*v23*v34 + 16*v34^2)*
             v45 + (17*v23 + 2*v34)*v45^2 - 16*v45^3) - 
          4*v34^2*(v34^3 + 26*v34^2*v45 + 13*v34*v45^2 + 8*v45^3) + 
          v15*(15*v23^4 - 4*v23^3*(38*v34 + 45*v45) - 
            6*v23^2*(33*v34^2 + 4*v45^2) + 4*v23*(-15*v34^3 + 69*v34^2*v45 - 
              3*v34*v45^2 + 13*v45^3) + 4*v34*(2*v34^3 + 52*v34^2*v45 + 
              19*v34*v45^2 + 16*v45^3))) + 
        v12*(-3*v23^6 + v23^4*v34*(9*v34 - 53*v45) + 4*v15^5*(v23 - 7*v45) + 
          4*v34^3*v45*(v34 + 2*v45)*(9*v34 + 2*v45) + 
          v23^5*(39*v34 + 10*v45) + v15^4*(-9*v23^2 - 20*v23*(v34 - 4*v45) + 
            4*(21*v34 - 4*v45)*v45) - 2*v23^3*(29*v34^3 + 53*v34^2*v45 - 
            10*v34*v45^2 + 4*v45^3) - v23^2*v34*(33*v34^3 + 100*v34^2*v45 + 
            34*v34*v45^2 + 52*v45^3) - 4*v23*v34*(v34^4 + 20*v34^3*v45 - 
            6*v34^2*v45^2 - 8*v34*v45^3 - 4*v45^4) - 
          2*v15^3*(9*v23^3 + 4*v34*v45*(15*v34 + 4*v45) - 
            2*v23^2*(15*v34 + 16*v45) + 4*v23*(-5*v34^2 + 20*v34*v45 + 
              3*v45^2)) + v15^2*(47*v23^4 - 2*v23^3*(11*v34 + 81*v45) - 
            2*v23^2*(63*v34^2 + 138*v34*v45 - 11*v45^2) + 
            8*v34*v45*(17*v34^2 + 24*v34*v45 + 2*v45^2) - 
            8*v23*(5*v34^3 - 9*v34*v45^2 + 4*v45^3)) + 
          v15*(-21*v23^5 + v23^4*(-56*v34 + 27*v45) + 
            v23^3*(98*v34^2 + 284*v34*v45 + 4*v45^2) - 4*v34^2*v45*
             (27*v34^2 + 56*v34*v45 + 8*v45^2) + 4*v23^2*(27*v34^3 + 
              78*v34^2*v45 + 3*v34*v45^2 + 17*v45^3) + 
            4*v23*(5*v34^4 + 40*v34^3*v45 - 18*v34^2*v45^2 - 4*v45^4))))) + 
    qsq*mTsq*(-8*mTsq^3*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34)*
       (v12 + v15 - v34)*(-v15 + v23 + v34)*(v12^2 - 2*v15^2 + v23^2 - 
        2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34) + 
        2*v15*(v23 + 2*v34))*v45 + mTsq^2*(v12^6*(3*v15 - 3*v23 - v34)*
         (v15 - v23 - v34) - v23^3*(v15 - v34)*(-v15 + v23 + v34)*
         (v15*(v15 - v23)^2 + (3*v15^2 - 2*v15*v23 - 3*v23^2)*v34 + 
          (-9*v15 + 4*v23)*v34^2 + 5*v34^3) + 
        v23^2*(-14*v15^5 + v15^4*(33*v23 + 54*v34) - 2*v15*v34^2*
           (v23^2 + 18*v23*v34 + 27*v34^2) - 2*v15^3*(11*v23^2 + 42*v23*v34 + 
            46*v34^2) + v34^2*(v23^3 - 2*v23^2*v34 + 9*v23*v34^2 + 
            14*v34^3) + v15^2*(3*v23^3 + 26*v23^2*v34 + 78*v23*v34^2 + 
            92*v34^3))*v45 + 2*v23*(v15 - v34)^2*(12*v15^3 - 24*v15^2*v23 + 
          10*v15*v23^2 + v23^3 + 36*v15*(-v15 + v23)*v34 + 
          12*(3*v15 - v23)*v34^2 - 12*v34^3)*v45^2 + 4*(2*v15 + v23 - 2*v34)*
         (v15 - v34)^3*(-v15 + v23 + v34)*v45^3 - 
        v12^3*((-v15 + v23 + v34)^2*(5*v15^3 + 10*v23^3 - 5*v23^2*v34 - 
            16*v23*v34^2 + v34^3 - v15^2*(4*v23 + 9*v34) + 
            v15*(-5*v23^2 + 20*v23*v34 + 3*v34^2)) + 
          (9*v15^4 - 118*v15^2*v23^2 + 132*v15*v23^3 - 23*v23^4 - 
            4*(9*v15^3 + 8*v15^2*v23 - 72*v15*v23^2 + 33*v23^3)*v34 + 
            2*(39*v15^2 + 40*v15*v23 - 85*v23^2)*v34^2 - 12*(7*v15 + 4*v23)*
             v34^3 + 33*v34^4)*v45 + 4*(v15*(3*v15 - v23)*v23 + 
            (5*v15^2 - 8*v15*v23 + 2*v23^2)*v34 + 5*(-2*v15 + v23)*v34^2 + 
            5*v34^3)*v45^2 - 4*v23*(-v15 + v23 + v34)*v45^3) + 
        v12*(-(v23^2*(-v15 + v23 + v34)*(5*v15^4 - 9*v15^3*v23 + 
             4*v15*v23^3 - (14*v15^3 - 33*v15^2*v23 + 18*v15*v23^2 + 6*v23^3)*
              v34 + 3*(4*v15^2 - 13*v15*v23 + 6*v23^2)*v34^2 + 
             (-2*v15 + 15*v23)*v34^3 - v34^4)) + 
          v23*(-52*v15^5 + 3*v15^4*(39*v23 + 76*v34) - 
            4*v15^3*(12*v23^2 + 93*v23*v34 + 106*v34^2) + 
            v15^2*(-29*v23^3 + 80*v23^2*v34 + 438*v23*v34^2 + 424*v34^3) + 
            4*v15*(3*v23^4 + 12*v23^3*v34 - 8*v23^2*v34^2 - 57*v23*v34^3 - 
              57*v34^4) + v34*(-12*v23^4 - 15*v23^3*v34 + 45*v23*v34^3 + 
              52*v34^4))*v45 + 4*(v15*(v15 + v23)*(6*v15^3 - 12*v15^2*v23 + 
              4*v15*v23^2 + v23^3) + v15*(-30*v15^3 + 12*v15^2*v23 + 
              29*v15*v23^2 - 8*v23^3)*v34 + (60*v15^3 - 34*v15*v23^2 + 
              3*v23^3)*v34^2 + (-60*v15^2 - 12*v15*v23 + 13*v23^2)*v34^3 + 
            6*(5*v15 + v23)*v34^4 - 6*v34^5)*v45^2 - 4*(v15 - v34)*
           (v15 - v23 - v34)*(v15^2 + 7*v15*v23 - v23^2 - 2*v15*v34 - 
            7*v23*v34 + v34^2)*v45^3) - 
        v12^2*(v23*(-v15 + v23 + v34)*(-v15^4 + 11*v15^3*v23 - 
            25*v15^2*v23^2 + 12*v15*v23^3 + 3*v23^4 - 
            (2*v15^3 + 15*v15^2*v23 - 40*v15*v23^2 + 24*v23^3)*v34 + 
            3*(4*v15 - 5*v23)*(v15 + v23)*v34^2 + 7*(-2*v15 + v23)*v34^3 + 
            5*v34^4) + (14*v15^5 - 11*v23^5 + 9*v15^4*(5*v23 - 6*v34) + 
            6*v23^4*v34 + 118*v23^3*v34^2 + 212*v23^2*v34^3 + 117*v23*v34^4 - 
            14*v34^5 - 4*v15^3*(53*v23^2 + 57*v23*v34 - 23*v34^2) + 
            2*v15^2*(85*v23^3 + 318*v23^2*v34 + 219*v23*v34^2 - 46*v34^3) - 
            6*v15*(v23^4 + 48*v23^3*v34 + 106*v23^2*v34^2 + 62*v23*v34^3 - 
              9*v34^4))*v45 - 4*(6*v15^4 - v15^3*(13*v23 + 30*v34) + 
            2*v15^2*(v23^2 + 17*v23*v34 + 27*v34^2) + 
            v15*(2*v23^3 - 29*v23*v34^2 - 42*v34^3) + 
            v34*(-v23^3 - 2*v23^2*v34 + 8*v23*v34^2 + 12*v34^3))*v45^2 + 
          4*(-v15 + v23 + v34)*(v15^2 - 7*v15*v23 + v23^2 - 2*v15*v34 + 
            7*v23*v34 + v34^2)*v45^3) - v12^5*(v15^3 - 10*v23^3 + 
          3*v34^2*(v34 + v45) + v15^2*(-12*v23 + v34 + v45) + 
          4*v23*v34*(v34 + 3*v45) + v23^2*(-9*v34 + 11*v45) + 
          v15*(21*v23^2 + 8*v23*v34 - 5*v34^2 - 12*v23*v45)) + 
        v12^4*(-9*v15^4 + v34*(v23 + v34)*(-25*v23^2 - 12*v23*v34 + 
            3*v34^2) + (-23*v23^3 - 6*v23^2*v34 + 29*v23*v34^2 + 22*v34^3)*
           v45 - 2*v34*(2*v23 + v34)*v45^2 + v15^3*(33*v23 + 24*v34 + 
            2*v45) - v15^2*(39*v23^2 + 75*v23*v34 + 18*v34^2 - 15*v23*v45 - 
            2*v34*v45 + 2*v45^2) + v15*(15*v23^3 + 3*v23*v34*
             (17*v34 - 16*v45) + 2*v34*v45*(-13*v34 + 2*v45) + 
            v23^2*(76*v34 + 6*v45)))) + 
      mTsq*(v23^4*v34*(v15^4 - 2*v15^3*(v23 + v34) + v15^2*(v23 + v34)*
           (v23 + 2*v34) + v34^2*(v23^2 + v23*v34 + v34^2) - 
          v15*v34*(v23^2 + 2*v23*v34 + 2*v34^2)) + 
        v12^6*(-v15^3 - v15*(3*v23 + v34)^2 + v15^2*(6*v23 + v34) + 
          v23*(4*v23^2 + 5*v23*v34 + 2*v34^2)) - v23^3*(v15 - v34)*
         (v15^4 - 2*v15^3*v23 - v34^2*(v23 + v34)*(4*v23 + v34) + 
          v15^2*(v23^2 - 4*v23*v34 - 8*v34^2) + 
          v15*v34*(4*v23^2 + 13*v23*v34 + 8*v34^2))*v45 + 
        v23^2*(v15 - v34)*(v15^2*(6*v15 - 5*v23)*(v15 - v23) - 
          v15*(v15 - v23)*(9*v15 + 2*v23)*v34 + (3*v15^2 + 11*v15*v23 - 
            3*v23^2)*v34^2 - (3*v15 + 7*v23)*v34^3 + 3*v34^4)*v45^2 - 
        v23*(v15 - v34)^2*(v15*(7*v15 - 8*v23)*(v15 - v23) + 
          (-19*v15^2 + 14*v15*v23 - 4*v23^2)*v34 + (17*v15 + v23)*v34^2 - 
          5*v34^3)*v45^3 + 2*(v15 - v34)^3*(v15^2 + 2*v23^2 + v23*v34 + 
          v34^2 - v15*(v23 + 2*v34))*v45^4 + 
        v12^3*(-(v23*(-v15 + v23 + v34)*(-3*v15^4 + v15^3*(9*v23 + 5*v34) - 
             v15^2*(11*v23^2 + 18*v23*v34 + 3*v34^2) + 
             v15*(v23^3 + 27*v23^2*v34 + 15*v23*v34^2 - v34^3) + 
             2*(2*v23^4 - 6*v23^3*v34 - 7*v23^2*v34^2 - 3*v23*v34^3 + v34^
                4))) + (v15^5 + 9*v23^5 + 10*v23^4*v34 - 4*v23^3*v34^2 - 
            7*v23^2*v34^3 - 37*v23*v34^4 + v34^5 - v15^4*(v23 + 9*v34) + 
            4*v15^3*(2*v23^2 + 3*v23*v34 + 4*v34^2) + 
            v15^2*(4*v23^3 - 37*v23^2*v34 - 50*v23*v34^2 - 8*v34^3) - 
            v15*(21*v23^4 - 40*v23^2*v34^2 - 76*v23*v34^3 + v34^4))*v45 - 
          (7*v15^4 + 3*v23^4 + 7*v23^3*v34 + 18*v23^2*v34^2 + 37*v23*v34^3 - 
            11*v34^4 - v15^3*(19*v23 + 18*v34) + v15^2*(22*v23^2 + 
              59*v23*v34 + 4*v34^2) - v15*(7*v23^3 + 42*v23^2*v34 + 
              77*v23*v34^2 - 18*v34^3))*v45^2 + 
          (-4*v15^3 + v15^2*(-3*v23 + 16*v34) + v15*(9*v23^2 + 10*v23*v34 - 
              20*v34^2) + v34*(-11*v23^2 - 7*v23*v34 + 8*v34^2))*v45^3) + 
        v12^2*(v23^2*(v15*(v15 - v23)^2*(2*v15^2 - 5*v23^2) + 
            (v15 - v23)^2*(-8*v15^2 + 4*v15*v23 + 9*v23^2)*v34 + 
            v15*(14*v15^2 - 36*v15*v23 + 25*v23^2)*v34^2 - 
            2*(7*v15^2 - 16*v15*v23 + 7*v23^2)*v34^3 + 4*(2*v15 - 3*v23)*
             v34^4 - 2*v34^5) + v23*(-10*v15^5 + 3*v15^4*(7*v23 + 8*v34) + 
            v15^3*(7*v23^2 - 32*v23*v34 - 30*v34^2) + 
            v15^2*(-29*v23^3 - 40*v23^2*v34 + 42*v34^3) + 
            v15*(11*v23^4 + 52*v23^3*v34 + 37*v23^2*v34^2 + 32*v23*v34^3 - 
              40*v34^4) + v34*(-20*v23^4 - 17*v23^3*v34 - 8*v23^2*v34^2 - 
              21*v23*v34^3 + 14*v34^4))*v45 + 
          (3*v15^5 - 2*v15^4*(v23 + 3*v34) - 2*v15^3*(9*v23^2 + 19*v23*v34 - 
              3*v34^2) + 2*v15^2*(9*v23^3 + 39*v23^2*v34 + 67*v23*v34^2 - 
              6*v34^3) - v15*(7*v23^4 + 42*v23^3*v34 + 78*v23^2*v34^2 + 
              146*v23*v34^3 - 15*v34^4) + 2*v34*(7*v23^4 + 11*v23^3*v34 + 
              9*v23^2*v34^2 + 26*v23*v34^3 - 3*v34^4))*v45^2 + 
          (v15^4 + 12*v15^3*(-v23 + v34) + v15^2*(4*v23^2 + 32*v23*v34 - 
              42*v34^2) - v34*(9*v23^3 + 4*v23^2*v34 - 8*v23*v34^2 + 
              15*v34^3) + v15*(11*v23^3 - 28*v23*v34^2 + 44*v34^3))*v45^3 - 
          2*(2*v15 + 3*v23 - 2*v34)*(v15 - v34)*(-v15 + v23 + v34)*v45^4) + 
        v12*(v23^3*(2*v15^2*(v15 - v23)^3 - v15*(v15 - v23)*
             (3*v15^2 - 7*v15*v23 + 6*v23^2)*v34 - (2*v15 - 3*v23)*
             (v15^2 + 3*v15*v23 - 2*v23^2)*v34^2 + 2*(4*v15^2 - v15*v23 - 
              2*v23^2)*v34^3 + (-8*v15 + v23)*v34^4 + 3*v34^5) + 
          v23^2*(-14*v15^5 + v15^4*(37*v23 + 40*v34) - 
            2*v15^3*(15*v23^2 + 38*v23*v34 + 21*v34^2) - 
            3*v15*v34*(5*v23^3 + 11*v23^2*v34 + 4*v23*v34^2 + 8*v34^3) + 
            v34^2*(15*v23^3 + 12*v23^2*v34 + v23*v34^2 + 10*v34^3) + 
            v15^2*(7*v23^3 + 47*v23^2*v34 + 50*v23*v34^2 + 30*v34^3))*v45 + 
          v23*(21*v15^5 - v15^4*(52*v23 + 81*v34) + 
            v15^3*(37*v23^2 + 146*v23*v34 + 138*v34^2) - 
            v34^2*(12*v23^3 + 19*v23^2*v34 - 2*v23*v34^2 + 21*v34^3) + 
            v15*v34*(18*v23^3 + 59*v23^2*v34 + 38*v23*v34^2 + 81*v34^3) - 
            v15^2*(8*v23^3 + 77*v23^2*v34 + 134*v23*v34^2 + 138*v34^3))*
           v45^2 - (v15 - v34)*(v15*(5*v15^3 - 8*v15^2*v23 + 8*v15*v23^2 - 
              7*v23^3) + (-22*v15^3 + 8*v15^2*v23 - 20*v15*v23^2 + 3*v23^3)*
             v34 + 4*(9*v15^2 + 2*v15*v23 + 3*v23^2)*v34^2 - 
            2*(13*v15 + 4*v23)*v34^3 + 7*v34^4)*v45^3 + 2*(v15 - v34)^2*
           (v15^2 + 2*v15*v23 - v23^2 - 2*(v15 + v23)*v34 + v34^2)*v45^4) + 
        v12^5*(-v15^4 + 5*v23^4 + v34^3*v45 + 2*v15^3*(2*v23 + v34 + 2*v45) - 
          3*v23^3*(v34 + 3*v45) - v23*v34^2*(6*v34 + 7*v45) - 
          v23^2*v34*(10*v34 + 11*v45) - v15^2*(13*v23*v34 + 3*v34^2 + 
            15*v23*v45 + 8*v34*v45) + v15*(-8*v23^3 + v34^2*(2*v34 + 3*v45) + 
            2*v23^2*(7*v34 + 10*v45) + v23*v34*(13*v34 + 15*v45))) - 
        v12^4*(v15^5 + 5*v23^5 + 19*v23^4*v34 + v15^4*(v23 - 2*v34 - 5*v45) + 
          v34^3*v45*(2*v34 + 5*v45) + 3*v23^3*(4*v34^2 - 7*v34*v45 - v45^2) + 
          v15^3*(-14*v23^2 + 2*v34^2 - 2*v23*(v34 - 6*v45) + 18*v34*v45 + 
            3*v45^2) - 2*v23*v34^2*(3*v34^2 + 15*v34*v45 + 4*v45^2) - 
          v23^2*v34*(3*v34^2 + 29*v34*v45 + 7*v45^2) + 
          v15^2*(26*v23^3 + v23^2*(25*v34 - 17*v45) - 
            3*v23*(v34^2 + 11*v34*v45 + 4*v45^2) - 
            v34*(2*v34^2 + 17*v34*v45 + 5*v45^2)) + 
          v15*(-19*v23^4 + 10*v23^3*(-4*v34 + v45) + v34^2*(v34 - v45)*
             (v34 + 3*v45) + v23^2*(-7*v34^2 + 52*v34*v45 + 14*v45^2) + 
            v23*v34*(10*v34^2 + 47*v34*v45 + 18*v45^2)))) + 
      v12*v23*(-(v12^5*(v15 - v23)^2*v34) + v23^3*v34^2*
         (v15*(2*v15^2 - 3*v15*v23 + v23^2) + 4*v15*(-v15 + v23)*v34 + 
          (2*v15 - v23)*v34^2) + v23^2*v34*(-2*v15^2*(v15 - v23)^2 + 
          v15*(6*v15^2 - 5*v15*v23 + v23^2)*v34 - (6*v15^2 + v23^2)*v34^2 + 
          (2*v15 + v23)*v34^3)*v45 + v23*(v15^3*v23*(-v15 + v23) + 
          2*v15^2*(6*v15^2 - 7*v15*v23 + 2*v23^2)*v34 + 
          v15*(-36*v15^2 + 33*v15*v23 - 5*v23^2)*v34^2 + 
          2*(18*v15^2 - 11*v15*v23 + v23^2)*v34^3 + 4*(-3*v15 + v23)*v34^4)*
         v45^2 + (-v15 + v34)*(5*v15^2*v23*(-v15 + v23) + 
          v15*(8*v15^2 - 5*v15*v23 - 4*v23^2)*v34 + 
          (-16*v15^2 + 17*v15*v23 + v23^2)*v34^2 + (8*v15 - 7*v23)*v34^3)*
         v45^3 + (v15 - v34)^2*(-3*v15^2 + 6*v15*v23 + v34*(-4*v23 + 3*v34))*
         v45^4 + 2*(-v15 + v34)^3*v45^5 + v12^4*(v15 - v23)*
         ((v15 - v23)*(v15^2 + 3*v34^2 - v15*(v23 + 4*v34)) + 
          (v15^2 + 2*v34*(-2*v23 + v34) - v15*(v23 + v34))*v45) + 
        v12^3*(v34*(-2*v15^4 + 6*v15^3*v23 - 5*v15^2*v23^2 + v23^4 + 
            4*v15*(v15 - 2*v23)*(v15 - v23)*v34 + (-2*v15^2 + 6*v15*v23 - 
              3*v23^2)*v34^2) - (v15*(v15 - v23)^3 + (v15 - v23)*
             (12*v15 - v23)*v23*v34 + (-5*v15^2 - 9*v15*v23 + 13*v23^2)*
             v34^2 + 4*(v15 - v23)*v34^3)*v45 - 
          (2*v15^3 - v15^2*(3*v23 + 5*v34) + v34*(4*v23^2 - 9*v23*v34 + 
              v34^2) + v15*(v23^2 + 3*v23*v34 + 4*v34^2))*v45^2) + 
        v12^2*(v23*(v15*v23*(-v15 + v23)^3 + 4*v15*(v15 - v23)^2*v23*v34 + 
            (-2*v15^3 + 5*v15*v23^2 - 3*v23^3)*v34^2 + 4*v15*(v15 - v23)*
             v34^3 + (-2*v15 + v23)*v34^4) - 
          (-(v15*(5*v15 - 4*v23)*(v15 - v23)^2*v23) + 
            (2*v15^4 + 26*v15^3*v23 - 42*v15^2*v23^2 + 13*v15*v23^3 + v23^4)*
             v34 - (6*v15^3 + 41*v15^2*v23 - 42*v15*v23^2 + 3*v23^3)*v34^2 + 
            2*(3*v15^2 + 9*v15*v23 - 7*v23^2)*v34^3 + 2*(-v15 + v23)*v34^4)*
           v45 + (-(v15*(v15 - v23)*(4*v15^2 - 7*v15*v23 + 4*v23^2)) + 
            (22*v15^3 - 27*v15^2*v23 + v23^3)*v34 + 
            11*(-3*v15^2 + 3*v15*v23 + v23^2)*v34^2 + (14*v15 - 19*v23)*
             v34^3 + v34^4)*v45^2 + (-(v15*(v15 - v23)^2) + 
            (5*v15^2 + 2*v15*v23 + v23^2)*v34 - (9*v15 + 10*v23)*v34^2 + 
            5*v34^3)*v45^3) + v12*(v15^3*(-2*v23^2*v34*(3*v23 + 2*v34) - 
            2*v23*(v23 - 6*v34)*(2*v23 + 3*v34)*v45 + 
            (19*v23^2 + 18*v23*v34 - 36*v34^2)*v45^2 - (17*v23 + 24*v34)*
             v45^3 + 4*v45^4) + v15*v34*(-2*v23^3*(v23 + v34)*(v23 + 3*v34) + 
            v23*(3*v23^3 + 12*v23^2*v34 + 26*v23*v34^2 + 12*v34^3)*v45 + 
            3*(v23 - v34)*(v23^2 + 10*v23*v34 + 4*v34^2)*v45^2 - 
            v23*(2*v23 + 43*v34)*v45^3 + 16*v34*v45^4) + 
          v15^4*(2*v23^2*(v34 + v45) - 2*v23*v45*(6*v34 + 5*v45) + 
            v45^2*(12*v34 + 7*v45)) + v34^2*(v23 - v45)*(-(v23^2*v45^2) + 
            v23^3*(3*v34 + 2*v45) + v34*v45^2*(5*v34 + 6*v45) - 
            v23*v45*(5*v34^2 + 11*v34*v45 + 3*v45^2)) + 
          v15^2*(2*v34*(18*v34 - 7*v45)*v45^2*(v34 + v45) + 
            2*v23^4*(3*v34 + v45) + 3*v23^3*(4*v34^2 - 3*v34*v45 - 3*v45^2) + 
            v23^2*(v34 + v45)*(2*v34^2 - 43*v34*v45 + 10*v45^2) + 
            v23*(-36*v34^3*v45 + 43*v34*v45^3 - 3*v45^4))))) + 
    qsq^3*(-8*mTsq^4*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34)*
       (3*v12^2 - 8*v12*v15 - 8*v15^2 + 14*v12*v23 + 8*v15*v23 + 3*v23^2 + 
        8*(v12 + 2*v15 - v23)*v34 - 8*v34^2)*v45 + 
      mTsq^2*(v12^6*(-3*v15 + 4*v23 + v34) + 
        v23^2*(-(v15*(v15 - v23)^2*(-2*v15^2 + 4*v15*v23 + v23^2)) + 
          (3*v15^4 - 8*v15^3*v23 + 5*v15^2*v23^2 - 2*v15*v23^3 + 3*v23^4)*
           v34 + v23*(6*v15^2 + 5*v15*v23 - 12*v23^2)*v34^2 + 
          (-14*v15^2 + 20*v15*v23 + 7*v23^2)*v34^3 + 2*(3*v15 - 5*v23)*
           v34^4 + 3*v34^5) - v23*(v15*(9*v15^4 - 49*v15^3*v23 + 
            64*v15^2*v23^2 - 21*v15*v23^3 - 2*v23^4) + 
          (33*v15^4 - 40*v15^3*v23 + v15^2*v23^2 + 9*v15*v23^3 + 10*v23^4)*
           v34 + (-102*v15^3 + 126*v15^2*v23 + 10*v15*v23^2 - 39*v23^3)*
           v34^2 + (98*v15^2 - 80*v15*v23 + v23^2)*v34^3 + 
          (-35*v15 + 27*v23)*v34^4 - 3*v34^5)*v45 + 
        (6*v15^5 + v15^4*(-77*v23 + 18*v34) + 4*v15^3*(32*v23^2 + 
            15*v23*v34 - 21*v34^2) + v15^2*(-46*v23^3 - 122*v23^2*v34 + 
            74*v23*v34^2 + 84*v34^3) + v15*(-7*v23^4 + 24*v23^3*v34 + 
            112*v23^2*v34^2 - 116*v23*v34^3 - 18*v34^4) + 
          v34*(13*v23^4 - 40*v23^3*v34 - 38*v23^2*v34^2 + 59*v23*v34^3 - 
            6*v34^4))*v45^2 + (v15*(24*v15^3 - 64*v15^2*v23 + 17*v15*v23^2 + 
            20*v23^3) + 2*(-24*v15^3 + 56*v15^2*v23 + v15*v23^2 - 5*v23^3)*
           v34 + v23*(-96*v15 + 13*v23)*v34^2 + 16*(3*v15 + 2*v23)*v34^3 - 
          24*v34^4)*v45^3 + 2*(v15^2*(5*v23 - 8*v34) + 
          v23*v34*(3*v23 + v34) + v15*(-9*v23^2 - 6*v23*v34 + 8*v34^2))*
         v45^4 + 4*v23*(v15 - v34)*v45^5 + 
        v12^3*(2*(5*v15^4 - 15*v23^4 - 27*v23^3*v34 + 8*v23^2*v34^2 - 
            8*v23*v34^3 + 4*v34^4 - 2*v15^3*(3*v23 + 5*v34) - 
            3*v15^2*(4*v23^2 - v23*v34 + v34^2) + 
            v15*(27*v23^3 + 30*v23^2*v34 - 3*v23*v34^2 + 4*v34^3)) + 
          (v15^3 + 10*v15^2*(-4*v23 + v34) + v15*(35*v23^2 - 22*v23*v34 + 
              v34^2) + v34*(121*v23^2 - 132*v23*v34 + 64*v34^2))*v45 + 
          (40*v15^2 + 18*v23^2 + 5*v23*v34 + 46*v34^2 - 
            3*v15*(29*v23 + 8*v34))*v45^2 + 2*(5*v15 - v23 - 10*v34)*v45^3) + 
        v12*(v23*(v15^5 - 4*v23^5 + 40*v23^4*v34 - 28*v23^3*v34^2 + 
            12*v23^2*v34^3 - 10*v23*v34^4 - v34^5 + 3*v15^4*(-4*v23 + v34) + 
            2*v15^3*(8*v23^2 + 2*v23*v34 - 7*v34^2) + 
            2*v15^2*(v23^3 + 3*v23^2*v34 + 21*v23*v34^2 + 7*v34^3) - 
            v15*(3*v23^4 + 50*v23^3*v34 + 6*v23^2*v34^2 + 24*v23*v34^3 + 
              3*v34^4)) + (-3*v15^5 + 11*v23^5 + 5*v15^4*(20*v23 - 7*v34) - 
            90*v23^4*v34 + 40*v23^3*v34^2 + 134*v23^2*v34^3 - 100*v23*v34^4 + 
            9*v34^5 + v15^3*(-219*v23^2 - 120*v23*v34 + 98*v34^2) + 
            2*v15^2*(66*v23^3 + 116*v23^2*v34 - 51*v34^3) + 
            v15*(-28*v23^4 + 22*v23^3*v34 - 207*v23^2*v34^2 + 120*v23*v34^3 + 
              33*v34^4))*v45 - (59*v15^4 + 9*v23^4 - 87*v23^3*v34 - 
            36*v23^2*v34^2 + 218*v23*v34^3 - 77*v34^4 - 
            2*v15^3*(109*v23 + 58*v34) + 2*v15^2*(75*v23^2 + 171*v23*v34 + 
              37*v34^2) + v15*(5*v23^3 + 12*v23^2*v34 - 342*v23*v34^2 + 
              60*v34^3))*v45^2 + 2*(-16*v15^3 + v23^3 - 29*v23^2*v34 - 
            6*v23*v34^2 + 32*v34^3 + 6*v15^2*(v23 + 8*v34) + 
            8*v15*(5*v23^2 - 7*v34^2))*v45^3 - 2*(v15 + 20*v23 - 5*v34)*
           (v15 - v34)*v45^4 + 4*(v15 - v34)*v45^5) + 
        v12^5*(12*v15^2 + 30*v23^2 + 3*v23*v34 + 2*v34^2 - 11*v23*v45 - 
          2*v34*v45 + 2*v15*(-20*v23 + v34 + 5*v45)) - 
        v12^4*(7*v15^3 - 30*v23^3 + 44*v23^2*v34 + 2*v23*v34^2 + 9*v34^3 + 
          (52*v23^2 - 28*v23*v34 + 21*v34^2)*v45 - (9*v23 + 7*v34)*v45^2 + 
          v15^2*(-28*v23 + 5*v34 + 39*v45) + v15*(51*v23^2 - 50*v23*v34 + 
            5*v34^2 - 9*(10*v23 + v34)*v45 + 13*v45^2)) - 
        v12^2*(3*v15^5 + 30*v23^5 - 51*v23^4*v34 - 24*v23^3*v34^2 - 
          6*v23^2*v34^3 - 12*v23*v34^4 + 2*v34^5 + 
          v15^4*(-10*v23 + 6*v34 - 27*v45) + (-52*v23^4 + 35*v23^3*v34 + 
            166*v23^2*v34^2 - 219*v23*v34^3 + 49*v34^4)*v45 + 
          2*(9*v23^3 - 9*v23^2*v34 - 75*v23*v34^2 + 64*v34^3)*v45^2 + 
          v34*(80*v23 + 17*v34)*v45^3 - 18*v34*v45^4 + 
          2*v15^3*(3*v23^2 - 12*v23*v34 - 7*v34^2 + 67*v23*v45 + 40*v34*v45 - 
            19*v45^2) + v15^2*(2*v23*(8*v23^2 + 6*v23*v34 + 21*v34^2) - 
            (166*v23^2 + 207*v23*v34 + 126*v34^2)*v45 + 4*(9*v23 + 28*v34)*
             v45^2 + 13*v45^3) + v15*(-44*v23^4 + 60*v23^3*v34 - 
            12*v23^2*v34^2 + 4*v23*v34^3 + 3*v34^4 + 
            (121*v23^3 + 232*v23*v34^2 + 40*v34^3)*v45 + 
            2*(9*v23^2 - 6*v23*v34 - 61*v34^2)*v45^2 + 2*(-29*v23 + v34)*
             v45^3 + 6*v45^4))) + mTsq*(v12^6*(2*v15 - 3*v23)*v34 + 
        v12^2*(v23*(3*v15*(v15 - v23)^2*v23*(-2*v15 + 5*v23) - 
            2*(v15 - v23)*(2*v15^3 - 7*v15^2*v23 + 10*v15*v23^2 + 3*v23^3)*
             v34 - (v15^3 - 24*v15*v23^2 + 36*v23^3)*v34^2 + 
            (7*v15^2 - 18*v15*v23 + 9*v23^2)*v34^3 + 2*(-4*v15 + 3*v23)*
             v34^4) + (17*v15^4*v23 + 2*v15^3*(-49*v23^2 - 12*v23*v34 + 
              v34^2) + v23*v34*(-21*v23^3 + 3*v23^2*v34 + 98*v23*v34^2 - 
              23*v34^3) + v15^2*(135*v23^3 + 106*v23^2*v34 + 69*v23*v34^2 - 
              18*v34^3) - 2*v15*(26*v23^4 + 10*v23^3*v34 + 53*v23^2*v34^2 + 
              34*v23*v34^3 - 8*v34^4))*v45 + 
          (58*v15^3*v23 - 8*v15^2*(15*v23^2 + 8*v23*v34 + 7*v34^2) - 
            3*v34*(v23^3 - 40*v23^2*v34 + 46*v23*v34^2 - 4*v34^3) + 
            v15*(57*v23^3 + 61*v23*v34^2 + 56*v34^3))*v45^2 + 
          (9*v15^3 + 4*v15^2*(5*v23 - 3*v34) - v15*(25*v23^2 + 7*v23*v34 + 
              2*v34^2) + v34*(25*v23^2 - 86*v23*v34 + 37*v34^2))*v45^3 + 
          (2*v15^2 + 4*v15*v23 - 6*v15*v34 - 7*v23*v34 + 10*v34^2)*v45^4) + 
        v15^3*(3*v23^3*v34*(-2*v23 + v34) + 2*v23^2*(-2*v23^2 + 18*v23*v34 + 
            9*v34^2)*v45 + v23*(23*v23^2 - 56*v23*v34 - 54*v34^2)*v45^2 + 
          (-37*v23^2 + 14*v23*v34 + 28*v34^2)*v45^3 + (19*v23 + 4*v34)*
           v45^4 - v45^5) + v12*(v23^2*(-3*v15*(v15 - v23)^3*v23 + 
            2*v15*(4*v15 - 5*v23)*(v15 - v23)^2*v34 - 
            (7*v15^3 - 30*v15^2*v23 + 23*v15*v23^2 + 9*v23^3)*v34^2 + 
            (v15^2 - 18*v15*v23 + 24*v23^2)*v34^3 + (4*v15 - 5*v23)*v34^4) + 
          v23*(v15*(v15 - v23)*v23*(23*v15^2 - 45*v15*v23 + 14*v23^2) + 
            (-36*v15^4 + 68*v15^3*v23 - 32*v15^2*v23^2 + 17*v15*v23^3 - 
              3*v23^4)*v34 + (56*v15^3 - 69*v15^2*v23 + 11*v15*v23^2 + 
              33*v23^3)*v34^2 + (-56*v15^2 + 24*v15*v23 - 19*v23^2)*v34^3 + 
            (36*v15 - 17*v23)*v34^4)*v45 + (v15^4*(-39*v23 + 18*v34) + 
            2*v15^3*(69*v23^2 - 5*v23*v34 - 21*v34^2) + 
            v23*v34*(5*v23^3 - 20*v23^2*v34 - 58*v23*v34^2 + 39*v34^3) + 
            v15^2*(-120*v23^3 - 61*v23^2*v34 + 54*v34^3) + 
            v15*(24*v23^4 - 19*v23^3*v34 + 64*v23^2*v34^2 + 10*v23*v34^3 - 
              30*v34^4))*v45^2 + (8*v15^4 - 2*v15^3*(36*v23 + 7*v34) + 
            v15^2*(86*v23^2 + 82*v23*v34 + 32*v34^2) + 
            v34*(v23^3 - 20*v23^2*v34 + 72*v23*v34^2 - 16*v34^3) - 
            v15*(19*v23^3 - 7*v23^2*v34 + 82*v23*v34^2 + 14*v34^3))*v45^3 + 
          (-(v15^2*(17*v23 + 11*v34)) + v34*(-4*v23^2 + 17*v23*v34 - 
              19*v34^2) + v15*(7*v23^2 + 26*v34^2))*v45^4 + 
          (-(v15*(v23 - 6*v34)) + (v23 - 2*v34)*v34)*v45^5) + 
        v34^2*(v23 - v45)^3*(-(v34*v45*(4*v34 + v45)) + 
          v23^2*(3*v34 + 2*v45) - v23*v34*(4*v34 + 3*v45)) + 
        2*v15^4*(v23^3*(v34 + v45) - 2*v45^3*(3*v34 + v45) - 
          2*v23^2*v45*(4*v34 + 3*v45) + v23*v45^2*(15*v34 + 8*v45)) + 
        v12^5*(-3*v15^3 + v15^2*(9*v23 + v34 - 2*v45) + 
          v15*(-6*v23^2 + 10*v23*v34 - 6*v34^2 + 3*v23*v45 - 7*v34*v45) + 
          v34*(-15*v23^2 + 9*v23*v34 + 14*v23*v45 - 2*v34*v45)) + 
        v15*v34*(-2*v23^6 - v23^5*(v34 - 7*v45) + 6*v23^2*v45^3*
           (2*v34 + v45) + v23^4*(4*v34^2 + 7*v34*v45 - 10*v45^2) + 
          v34*v45^3*(12*v34^2 - 4*v34*v45 - 7*v45^2) + 
          v23*v45^2*(-18*v34^3 + 14*v34^2*v45 + 11*v34*v45^2 - 6*v45^3) + 
          v23^3*(6*v34^3 - 12*v34^2*v45 - 20*v34*v45^2 + 5*v45^3)) + 
        v15^2*(2*v23^5*(3*v34 + v45) + 7*v34*v45^3*(-4*v34^2 + v45^2) - 
          v23^4*(3*v34^2 + 27*v34*v45 + 10*v45^2) + 2*v23*v45^2*
           (21*v34^3 - 16*v34^2*v45 - 13*v34*v45^2 + v45^3) - 
          2*v23^2*v45*(v34^3 - 28*v34^2*v45 - v34*v45^2 + 5*v45^3) + 
          v23^3*(-5*v34^3 - 17*v34^2*v45 + 35*v34*v45^2 + 16*v45^3)) + 
        v12^4*(4*v15^4 - 4*v15^3*(6*v23 + v34 - 3*v45) + 
          v15^2*(36*v23^2 + 23*v23*v34 + 3*v34^2 - 33*v23*v45 - 7*v34*v45 + 
            6*v45^2) + v15*(-16*v23^3 + 7*v23^2*(-2*v34 + 3*v45) - 
            v23*(28*v34^2 + 17*v34*v45 + 5*v45^2) + 
            v34*(6*v34^2 + 27*v34*v45 + 10*v45^2)) + 
          v34*(-4*v23^3 + 2*v34*v45*(2*v34 + 5*v45) + 
            4*v23^2*(9*v34 + 13*v45) - v23*(9*v34^2 + 59*v34*v45 + 
              24*v45^2))) + v12^3*(v15^4*(5*v23 - 6*v34 - 8*v45) - 
          v15^2*(3*v34*(8*v23^2 + 10*v23*v34 + v34^2) + 
            (3*v23^2 + 11*v23*v34 - 17*v34^2)*v45 - 20*(v23 + v34)*v45^2 + 
            6*v45^3) + v15*(4*v23^4 + 34*v23^2*v34^2 + 26*v23*v34^3 - 
            2*v34^4 + (-7*v23^3 + 20*v23^2*v34 + 32*v23*v34^2 - 36*v34^3)*
             v45 + (3*v23^2 + 19*v23*v34 - 35*v34^2)*v45^2 - 
            (v23 + 5*v34)*v45^3) + v15^3*(-9*v23^2 + (v34 - v45)*
             (5*v34 + 17*v45) + v23*(18*v34 + 19*v45)) + 
          v34*(16*v23^4 + 7*v23^3*v45 - v34*v45*(2*v34^2 + 23*v34*v45 + 
              16*v45^2) - 3*v23^2*(9*v34^2 + 45*v34*v45 + 19*v45^2) + 
            v23*(3*v34^3 + 68*v34^2*v45 + 120*v34*v45^2 + 19*v45^3)))) + 
      mTsq^3*(v12^6 + v23*(4*v15^5 - v23^5 + 19*v23^4*v34 - 22*v23^3*v34^2 - 
          38*v23^2*v34^3 + 4*v34^5 - 4*v15^4*(4*v23 + 3*v34) + 
          2*v15^2*(7*v23 - v34)*(v23^2 - 4*v23*v34 - 4*v34^2) + 
          2*v15^3*(5*v23^2 + 24*v23*v34 + 4*v34^2) + 
          v15*(-11*v23^4 + 8*v23^3*v34 + 86*v23^2*v34^2 + 16*v23*v34^3 - 
            12*v34^4)) + v12^5*(-19*v15 + 22*v23 + 11*v34 - 3*v45) + 
        (-16*v15^5 + 96*v15^4*v23 - 88*v15^3*v23^2 - 12*v15^2*v23^3 + 
          6*v15*v23^4 + 3*v23^5 + 2*(8*v15^4 - 64*v15^3*v23 + 
            12*v15^2*v23^2 + 28*v15*v23^3 - 15*v23^4)*v34 + 
          4*(8*v15^3 - 24*v15^2*v23 + 18*v15*v23^2 + 3*v23^3)*v34^2 - 
          8*(4*v15^2 - 24*v15*v23 + v23^2)*v34^3 - 16*(v15 + 4*v23)*v34^4 + 
          16*v34^5)*v45 + 4*(-12*v15^4 + 6*v15^3*(3*v23 + 4*v34) - 
          2*v15^2*v23*(2*v23 + 17*v34) + 2*v15*v34*(9*v23^2 + 7*v23*v34 - 
            12*v34^2) + (v23 - 2*v34)*v34*(5*v23^2 - 4*v23*v34 - 6*v34^2))*
         v45^2 - 4*v23*(-9*v15*v23 + v23^2 + 16*v15*v34 + 5*v23*v34 - 
          16*v34^2)*v45^3 + 16*v23*(-v15 + v34)*v45^4 + 
        v12^4*(22*v15^2 + 65*v23^2 + v23*(25*v34 - 59*v45) - 
          2*v34*(7*v34 + 3*v45) + v15*(-85*v23 - 8*v34 + 30*v45)) + 
        2*v12^3*(19*v15^3 - 5*v34^3 + 6*v34^2*v45 + 2*v45^3 - 
          v15^2*(40*v23 + 43*v34 + 6*v45) - 2*v23^2*(25*v34 + 22*v45) + 
          2*v23*v34*(-24*v34 + 23*v45) + v15*(20*v23^2 + 88*v23*v34 + 
            29*v34^2 + 10*v23*v45 - 28*v34*v45 - 10*v45^2)) + 
        v12^2*(-65*v23^4 + 2*v15^3*(7*v23 - 8*v34 + 4*v45) + 
          4*v23^2*v34*(13*v34 + 71*v45) + v23^3*(-40*v34 + 88*v45) + 
          v15^2*(-52*v23^2 + 34*v23*v34 + 48*v34^2 + 92*v23*v45 - 
            72*v34*v45 + 56*v45^2) + 4*v34*(4*v34^3 + 22*v34^2*v45 + 
            4*v34*v45^2 - 9*v45^3) + 2*v23*(31*v34^3 + 34*v34^2*v45 + 
            26*v34*v45^2 + 6*v45^3) + 2*v15*(50*v23^3 - 55*v23*v34^2 - 
            24*v34^3 - 2*(71*v23^2 + 46*v23*v34 + 6*v34^2)*v45 - 
            4*(11*v23 + 9*v34)*v45^2 + 10*v45^3)) + 
        v12*(-4*v15^5 - 22*v23^5 + 20*v23^3*v34*(4*v34 - v45) + 
          4*v15^4*(4*v23 + 3*v34 + 16*v45) + v23^4*(85*v34 + 59*v45) - 
          2*v23^2*(7*v34^3 + 46*v34^2*v45 - 44*v34*v45^2 + 6*v45^3) - 
          8*v23*v34*(2*v34^3 - 2*v34^2*v45 + 7*v34*v45^2 + 17*v45^3) - 
          4*(v34^5 + 24*v34^4*v45 + 18*v34^3*v45^2 - 4*v34*v45^4) - 
          2*v15^3*(31*v23^2 + 8*v23*(2*v34 + v45) + 
            4*(v34^2 + 24*v34*v45 + v45^2)) + 2*v15^2*(48*v23^3 + 
            v23^2*(55*v34 - 34*v45) + 4*v23*v45*(-6*v34 + 7*v45) - 
            4*(v34^3 - 12*v34^2*v45 + 7*v34*v45^2 + 8*v45^3)) + 
          v15*(-25*v23^4 - 4*v23^3*(44*v34 + 23*v45) - 
            2*v23^2*(17*v34^2 - 92*v34*v45 + 26*v45^2) + 
            8*v23*(4*v34^3 + 6*v34^2*v45 + 17*v45^3) + 
            4*(3*v34^4 + 32*v34^3*v45 + 34*v34^2*v45^2 + 16*v34*v45^3 - 
              4*v45^4)))) + v15*v34*
       (v12^3*(v23*(-2*(v15 - 2*v23)*(v15 - v23)*v23 - 3*(v15 - 2*v23)*
             (v15 - v23)*v34 + (-2*v15 + 3*v23)*v34^2) + 
          (v15*(3*v15 - 5*v23)*v23 + (v15^2 - 25*v15*v23 + 34*v23^2)*v34 + 
            (v15 - 4*v23)*v34^2)*v45 + (2*v15^2 - 9*v15*v23 + 15*v23^2 + 
            8*v15*v34 - 30*v23*v34 + v34^2)*v45^2 + (6*v15 - 8*v23 + 5*v34)*
           v45^3) + v12^2*(v23^2*(-3*(v15 - v23)^2*v23 + 
            (2*v15^2 - 9*v15*v23 + 8*v23^2)*v34 + 2*(-v15 + v23)*v34^2) + 
          v23*(v15^2*(19*v23 - 10*v34) + v23*(v23 - v34)*(14*v23 + 19*v34) + 
            v15*(-34*v23^2 + 14*v34^2))*v45 + (v15^2*(-25*v23 + 3*v34) + 
            v15*(50*v23^2 + 25*v23*v34 - 6*v34^2) + 
            v23*(-15*v23^2 - 50*v23*v34 + 22*v34^2))*v45^2 + 
          (2*v15^2 + (43*v23 - 5*v34)*v34 - 2*v15*(8*v23 + 5*v34))*v45^3 + 
          (-4*v15 + 3*v23 - 7*v34)*v45^4) + 
        v12^5*(v15^2 + v23*(3*v23 - 2*v45) + v15*(-4*v23 + v45)) + 
        v12^4*(4*v23^3 + v15^2*(4*v23 - v34 - 3*v45) - v34*v45^2 - 
          2*v23^2*(3*v34 + 7*v45) + v23*v45*(6*v34 + 7*v45) + 
          v15*(-8*v23^2 - 2*v45*(v34 + 2*v45) + 3*v23*(2*v34 + 5*v45))) - 
        (v23 - v45)*(v34*(v23 - v45)^3*(v34*v45 + v23*(v34 + v45)) + 
          v15^2*v45*(v23^2*(v34 + v45) + v45^2*(2*v34 + v45) - 
            v23*v45*(5*v34 + 4*v45)) - v15*(v23 - v45)*(-2*v34^2*v45^2 + 
            v23^2*(v34 + v45)^2 + v23*v45*(v34^2 - 4*v34*v45 - 3*v45^2))) + 
        v12*(v15^2*(2*v23^3*(v34 + 2*v45) - v45^3*(5*v34 + 3*v45) - 
            2*v23^2*v45*(7*v34 + 11*v45) + v23*v45^2*(21*v34 + 23*v45)) + 
          (v23 - v45)*(2*v23^4*(2*v34 + v45) - v34*v45^3*(5*v34 + 3*v45) + 
            2*v23*v34*v45^2*(9*v34 + 7*v45) + v23^2*v45*(-7*v34^2 - 
              2*v34*v45 + 3*v45^2) - v23^3*(4*v34^2 + 11*v34*v45 + 
              5*v45^2)) + v15*(-6*v23^4*(v34 + v45) + v23^2*v45*
             (10*v34^2 - 25*v34*v45 - 43*v45^2) + 
            v45^3*(7*v34^2 + 4*v34*v45 + v45^2) + 
            v23^3*(3*v34^2 + 25*v34*v45 + 30*v45^2) + 
            v23*(-21*v34^2*v45^2 + 17*v45^4))))))/
   (4*qsq*v45*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(2*qsq^10*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v23)^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2*
      ((v12*v23 + mTsq*(v12 + v23))*(v12*(-v15 + v23) - v23*v34) + 
       (mTsq*v23*(v15 - v34) + v12*v23*(v15 + v34) + 
         mTsq*v12*(-v15 + 2*v23 + v34))*v45) + 
     qsq^9*(8*mTsq^3 + v15*v34*(9*v12 - 4*v15 + 9*v23 - 4*v34 - 10*v45) + 
       mTsq^2*(11*v12 - 10*v15 + 11*v23 - 10*v34 - 4*v45) + 
       mTsq*(-9*v12*v15 + 6*v15^2 - 11*v15*v23 - 11*v12*v34 + 8*v15*v34 - 
         9*v23*v34 + 6*v34^2 + 7*(v15 + v34)*v45)) + 
     qsq^8*(4*mTsq^3*(9*v12 - 2*v15 + 9*v23 - 2*v34) + 
       v15*v34*(2*(8*v12^2 + v15^2 - 7*v15*v23 + 8*v23^2 + 
           v12*(-9*v15 + 19*v23 - 7*v34) + 3*v15*v34 - 9*v23*v34 + v34^2) + 
         (-37*v12 + 19*v15 - 37*v23 + 19*v34)*v45 + 20*v45^2) + 
       mTsq^2*(25*v12^2 + 20*v15^2 + 25*v23^2 - 43*v23*v34 + 20*v34^2 - 
         17*v23*v45 + 18*v34*v45 - v12*(43*v15 - 58*v23 + 41*v34 + 17*v45) + 
         v15*(-41*v23 + 8*v34 + 18*v45)) - 
       mTsq*(6*v15^3 + v12^2*(16*v15 + 25*v34) + 
         v15^2*(-27*v23 + 14*v34 + 23*v45) + v34*(16*v23^2 - 27*v23*v34 + 
           6*v34^2 - 26*v23*v45 + 23*v34*v45 + 8*v45^2) - 
         v12*(27*v15^2 + v15*(-47*v23 + 28*v34 + 26*v45) + 
           v34*(-47*v23 + 27*v34 + 31*v45)) + 
         v15*(25*v23^2 + 2*(v34 + v45)*(7*v34 + 4*v45) - 
           v23*(28*v34 + 31*v45)))) + 
     qsq^7*(2*mTsq^3*(33*v12^2 - 26*v12*v15 - 8*v15^2 + 78*v12*v23 - 
         6*v15*v23 + 33*v23^2 - 6*v12*v34 + 16*v15*v34 - 26*v23*v34 - 
         8*v34^2 + 2*(v12 + 2*v15 + v23 + 2*v34)*v45 - 12*v45^2) + 
       v15*v34*(14*v12^3 + 14*v23^3 - 32*v23^2*v34 + 9*v23*v34^2 + 
         v15^2*(5*v23 - 2*v34 - 9*v45) - 52*v23^2*v45 + 69*v23*v34*v45 - 
         9*v34^2*v45 + 58*v23*v45^2 - 36*v34*v45^2 - 20*v45^3 - 
         v12^2*(32*v15 - 63*v23 + 18*v34 + 52*v45) + 
         v15*(-18*v23^2 - 2*(v34 + 2*v45)*(v34 + 9*v45) + 
           v23*(21*v34 + 52*v45)) + v12*(9*v15^2 + 63*v23^2 - 58*v23*v34 + 
           5*v34^2 - 128*v23*v45 + 52*v34*v45 + 58*v45^2 + 
           v15*(-58*v23 + 21*v34 + 69*v45))) + 
       mTsq^2*(30*v12^3 - 20*v15^3 + 30*v23^3 - 81*v23^2*v34 + 70*v23*v34^2 - 
         20*v34^3 + v15^2*(62*v23 + 4*v34 - 36*v45) - 28*v23^2*v45 + 
         71*v23*v34*v45 - 36*v34^2*v45 - 3*v23*v45^2 + 6*v34*v45^2 + 
         4*v45^3 - v12^2*(81*v15 - 126*v23 + 64*v34 + 28*v45) + 
         v15*(-64*v23^2 + 36*v23*v34 + 4*v34^2 + 53*v23*v45 - 8*v34*v45 + 
           6*v45^2) + v12*(70*v15^2 + 126*v23^2 - 167*v23*v34 + 62*v34^2 - 
           70*v23*v45 + 53*v34*v45 - 3*v45^2 + v15*(-167*v23 + 36*v34 + 
             71*v45))) + mTsq*(2*v15^4 - 2*v12^3*(7*v15 + 15*v34) + 
         v15^3*(-21*v23 + 12*v34 + 25*v45) + v15^2*(48*v23^2 - 43*v23*v34 + 
           12*v34^2 - 82*v23*v45 + 31*v34*v45 + 34*v45^2) + 
         v12^2*(48*v15^2 + v15*(-79*v23 + 42*v34 + 37*v45) + 
           v34*(-101*v23 + 48*v34 + 54*v45)) + v34*(-14*v23^3 + 2*v34^3 + 
           25*v34^2*v45 + 34*v34*v45^2 + 2*v45^3 + v23^2*(48*v34 + 37*v45) - 
           v23*(27*v34^2 + 84*v34*v45 + 23*v45^2)) + 
         v15*(-30*v23^3 + 12*v34^3 + 31*v34^2*v45 + 8*v34*v45^2 + 2*v45^3 + 
           6*v23^2*(7*v34 + 9*v45) - v23*(37*v34^2 + 60*v34*v45 + 
             26*v45^2)) - v12*(27*v15^3 + v15^2*(-114*v23 + 37*v34 + 
             84*v45) + v15*(101*v23^2 + 43*v34^2 + 60*v34*v45 + 23*v45^2 - 
             2*v23*(42*v34 + 55*v45)) + v34*(79*v23^2 + 21*v34^2 + 
             82*v34*v45 + 26*v45^2 - 2*v23*(57*v34 + 55*v45))))) + 
     qsq*mTsq*(mTsq^2*(v12 + v23)^2*(v12 + v15 - v34)*(-v15 + v23 + v34)*
        (v12^3*(-3*v15 + 3*v23 + v34) + v23*(v15*(v15 - v23)^2 + 
           (5*v15^2 - 4*v15*v23 - 3*v23^2)*v34 + (-13*v15 + 6*v23)*v34^2 + 
           7*v34^3) - (v15 - v34)*(2*v15^2 + v15*v23 - 5*v23^2 - 5*v23*v34 - 
           2*v34^2)*v45 + 2*(v15 - v34)*(v15 - 2*v23 - v34)*v45^2 + 
         v12^2*(6*v15^2 + 12*v23^2 + 4*v23*v34 - 2*v34^2 + 7*v23*v45 + 
           5*v34*v45 - v15*(18*v23 + 4*v34 + 5*v45)) + 
         v12*(7*v15^3 + 3*v23^3 - v15^2*(14*v23 + 13*v34 + 5*v45) + 
           v23^2*(-18*v34 + 7*v45) + v34*(v34^2 - v34*v45 - 4*v45^2) + 
           2*v23*(-7*v34^2 + v34*v45 - 3*v45^2) + v15*(4*v23^2 + 5*v34^2 + 
             6*v34*v45 + 4*v45^2 + 2*v23*(14*v34 + v45)))) - 
       v12*v23*(v12^5*(v15 - v23)^2*v34 + v23^3*v34^2*
          (v15*(2*v15^2 - 3*v15*v23 + v23^2) + 4*v15*(-v15 + v23)*v34 + 
           (2*v15 - v23)*v34^2) - v23^2*v34*(2*v15^2*(v15 - v23)^2 - 
           v15*(2*v15^2 - v15*v23 + v23^2)*v34 + (-2*v15^2 + 6*v15*v23 + 
             v23^2)*v34^2 + (2*v15 - 3*v23)*v34^3)*v45 + 
         v23^2*(v15 - v34)^2*(-v15^2 + v15*v23 + 2*(v23 - 2*v34)*v34)*v45^2 + 
         v23*(v15 - v34)^2*(v15^2 + v34*(-v23 + 3*v34) - v15*(v23 + 4*v34))*
          v45^3 - (v15 - v34)^4*v45^4 + v12^4*(v15 - v23)*
          (-((v15 - v23)*(v15^2 + v34*(-2*v23 + 3*v34) - v15*(v23 + 
                4*v34))) + (-v15^2 + 2*(v23 - v34)*v34 + v15*(v23 + v34))*
            v45) + v12^2*(v23*(v15*v23*(-v15 + v23)^3 + 4*v15^2*(v15 - v23)^2*
              v34 - 3*(2*v15^3 - 6*v15^2*v23 + 3*v15*v23^2 + v23^3)*v34^2 + 
             2*v23*(-4*v15 + 3*v23)*v34^3 + (2*v15 - v23)*v34^4) + 
           (v15*(5*v15 - 2*v23)*(v15 - v23)^2*v23 - (2*v15^4 + 4*v15^3*v23 - 
               10*v15^2*v23^2 + 3*v15*v23^3 + v23^4)*v34 + 
             (2*v15^3 - 9*v15^2*v23 + 10*v15*v23^2 + 9*v23^3)*v34^2 + 
             2*(v15^2 + 3*v15*v23 - 6*v23^2)*v34^3 + 2*(-v15 + v23)*v34^4)*
            v45 + (-(v15*(v15 - v23)*(4*v15^2 - 7*v15*v23 + 2*v23^2)) + 
             (8*v15^3 - 15*v15^2*v23 + 8*v15*v23^2 + v23^3)*v34 - 
             (5*v15^2 + 3*v15*v23 + 9*v23^2)*v34^2 + (2*v15 + 7*v23)*v34^3 - 
             v34^4)*v45^2 - (v15^3 + (v23 - v34)^2*v34 - 
             v15^2*(2*v23 + v34) + v15*(v23^2 + 4*v23*v34 - v34^2))*v45^3) + 
         v12*(v23^2*v34*(2*v15*(v15 - v23)^3 + 6*v15*(v15 - v23)*v23*v34 + 
             (-6*v15^2 + 2*v15*v23 + 3*v23^2)*v34^2 - 2*(-2*v15 + v23)*
              v34^3) + v23*(2*v15^2*(v15 - v23)^2*v23 - v15*(v15 - v23)*
              (4*v15^2 - 2*v15*v23 + v23^2)*v34 + (4*v15^3 - 9*v15^2*v23 + 12*
                v15*v23^2 + 2*v23^3)*v34^2 + (4*v15^2 - 4*v15*v23 - 9*v23^2)*
              v34^3 + (-4*v15 + 5*v23)*v34^4)*v45 + 
           v23*(-(v15^2*(4*v15 - 3*v23)*(v15 - v23)) + 
             v15*(6*v15^2 - 3*v15*v23 + v23^2)*v34 - (4*v15^2 + 15*v15*v23 + 
               3*v23^2)*v34^2 + (6*v15 + 11*v23)*v34^3 - 4*v34^4)*v45^2 + 
           (v15 - v34)^2*(3*v15^2 - 5*v15*v23 + 2*v23^2 - 4*v15*v34 - 
             5*v23*v34 + v34^2)*v45^3 - v23*(v15 - v34)^2*v45^4) + 
         v12^3*(v15^4*(-2*v23 + 2*v34 + 3*v45) + v15^3*(6*v23^2 + 2*v23*v34 - 
             4*v34^2 - 9*v23*v45 - 6*v34*v45 + 2*v45^2) + 
           v34*(v23 - v45)*(v23^3 - v34^2*v45 + 3*v23*v34*(v34 + v45) - 
             2*v23^2*(3*v34 + v45)) - v15^2*(6*v23^3 + 9*v23^2*(v34 - v45) - 
             v34*(2*v34 - 3*v45)*(v34 + v45) + 3*v23*(-2*v34^2 - 4*v34*v45 + 
               v45^2)) + v15*(2*v23^4 + v23^3*(4*v34 - 3*v45) + 4*v34^3*v45 + 
             v23*v34*(-6*v34^2 - 3*v34*v45 + v45^2) + 
             v23^2*(4*v34^2 - 3*v34*v45 + v45^2)))) - 
       mTsq*(v12^6*((v15 - 4*v23)*(v15 - v23)^2 - (v15 - 5*v23)*(v15 - v23)*
            v34 + (v15 - 2*v23)*v34^2) + 
         v23*(v23^3*v34*(v15^4 - 2*v15^3*(v23 + v34) + v15^2*(v23 + v34)*
              (v23 + 2*v34) + v34^2*(v23^2 + v23*v34 + v34^2) - 
             v15*v34*(v23^2 + 2*v23*v34 + 2*v34^2)) - v23^2*(v15 - v34)*
            (v15^2*(v15 - v23)^2 + 2*v15*(v15 - 2*v23)*(v15 - v23)*v34 - 
             (5*v15 - 4*v23)*(2*v15 - v23)*v34^2 + 5*(2*v15 - v23)*v34^3 - 
             3*v34^4)*v45 + v23*(v15 - v34)^2*(-(v15^2*(v23 - 3*v34)) + 
             v15*(v23^2 - 4*v23*v34 - 6*v34^2) + v34*(3*v23^2 + 5*v23*v34 + 3*
                v34^2))*v45^2 - (v15 - v34)^4*(-v15 + v23 + v34)*v45^3) + 
         v12^3*(v23*((v15 - v23)^2*(7*v15^3 + 4*v15^2*v23 - 19*v15*v23^2 - 4*
                v23^3) - 4*(5*v15 - 4*v23)*(v15 - v23)*(v15^2 - 2*v23^2)*
              v34 + 4*(6*v15^3 - 15*v15^2*v23 + 6*v15*v23^2 + 5*v23^3)*
              v34^2 - 2*(7*v15^2 - 28*v15*v23 + 10*v23^2)*v34^3 + 
             (v15 - 22*v23)*v34^4 + 2*v34^5) - (3*v15^5 - v23^5 + 
             v15^4*(9*v23 - 13*v34) + 24*v23^4*v34 + 16*v23^3*v34^2 - 
             3*v23^2*v34^3 - 13*v23*v34^4 + v34^5 + v15^3*(-34*v23^2 - 22*v23*
                v34 + 20*v34^2) + v15^2*(16*v23^3 + 69*v23^2*v34 + 4*v23*
                v34^2 - 12*v34^3) + v15*(v23 + v34)*(7*v23^3 - 53*v23^2*v34 + 
               21*v23*v34^2 + v34^3))*v45 + (5*v15^4 + 3*v23^4 + v23^3*v34 + 
             2*v23^2*v34^2 + 7*v23*v34^3 - v34^4 - 7*v15^3*(v23 + 2*v34) + 
             v15^2*(-2*v23^2 + 21*v23*v34 + 12*v34^2) + 
             v15*(v23^3 - 21*v23*v34^2 - 2*v34^3))*v45^2 - 
           v23*(v15 + 2*v23 - v34)*(-v15 + v23 + v34)*v45^3) + 
         v12^2*(v23^2*(v15*(4*v15 - 5*v23)*(v15 - v23)^2*(2*v15 + v23) - 
             (v15 - v23)*(18*v15^3 - 38*v15^2*v23 + 15*v15*v23^2 + 9*v23^3)*
              v34 + (10*v15^3 - 60*v15^2*v23 + 75*v15*v23^2 - 18*v23^3)*
              v34^2 + 2*(5*v15^2 + 18*v15*v23 - 15*v23^2)*v34^3 - 
             2*(9*v15 + 5*v23)*v34^4 + 8*v34^5) + 
           v23*(-10*v15^5 + v15^4*(17*v23 + 36*v34) + 
             v15^3*(3*v23^2 - 62*v23*v34 - 42*v34^2) + 
             v15^2*(-9*v23^3 + 32*v23^2*v34 + 90*v23*v34^2 + 10*v34^3) - 
             v15*(v23^4 + 6*v23^3*v34 + 69*v23^2*v34^2 + 62*v23*v34^3 - 12*
                v34^4) + v34*(-8*v23^4 + 23*v23^3*v34 + 34*v23^2*v34^2 + 17*
                v23*v34^3 - 6*v34^4))*v45 + 
           (3*v15^5 - 4*v15^4*(v23 + 3*v34) + v15^3*(-4*v23^2 + 22*v23*v34 + 
               18*v34^2) + 2*v15^2*(v23^3 + 2*v23^2*v34 - 21*v23*v34^2 - 6*
                v34^3) - 2*v23*v34*(v23^3 + v23^2*v34 + 2*v23*v34^2 + 5*
                v34^3) + v15*(3*v23^4 + 4*v23^2*v34^2 + 34*v23*v34^3 + 3*
                v34^4))*v45^2 - (v15 - v34)*(-v15 + v23 + v34)*
            (-v15^2 + 7*v15*v23 + v23^2 + 2*v15*v34 - 7*v23*v34 - v34^2)*
            v45^3) + v12*(v23^3*(2*v15^2*(v15 - v23)^3 + v15*(v15 - v23)*
              (v15^2 + 3*v15*v23 - 6*v23^2)*v34 + (-14*v15^3 + 15*v15^2*v23 + 
               7*v15*v23^2 - 6*v23^3)*v34^2 + 6*v15*(4*v15 - 3*v23)*v34^3 + 
             (-20*v15 + 7*v23)*v34^4 + 7*v34^5) - 
           v23^2*(v15^2*(6*v15^3 - 13*v15^2*v23 + 6*v15*v23^2 + v23^3) + 
             v15*(-12*v15^3 + 22*v15^2*v23 - 17*v15*v23^2 + 9*v23^3)*v34 + 
             (-10*v15^3 + 4*v15^2*v23 + 13*v15*v23^2 - 11*v23^3)*v34^2 + 
             2*(21*v15^2 - 11*v15*v23 - v23^2)*v34^3 + 9*(-4*v15 + v23)*
              v34^4 + 10*v34^5)*v45 + v23*(v15 - v34)*(3*v15^4 - 
             2*v15^3*(5*v23 + 3*v34) + v15^2*v23*(7*v23 + 24*v34) + 
             2*v15*v34*(-7*v23^2 - 9*v23*v34 + 3*v34^2) + 
             v34*(4*v23^3 + 7*v23^2*v34 + 4*v23*v34^2 - 3*v34^3))*v45^2 - 
           (v15 - v34)^2*(v15 - v23 - v34)*(v15^2 - 7*v15*v23 + v23^2 - 
             2*v15*v34 + 7*v23*v34 + v34^2)*v45^3) + 
         v12^5*(v15^4 - 15*v23^4 + v23^2*v34*(4*v34 - v45) + 
           v23*v34^2*(6*v34 - v45) - v34^3*v45 + v23^3*(-11*v34 + v45) - 
           2*v15^3*(v34 + 2*v45) + v15^2*(-18*v23^2 + 7*v23*v34 + 3*v34^2 + 
             11*v23*v45 + 8*v34*v45) + v15*(32*v23^3 + 
             v23^2*(6*v34 - 8*v45) - 9*v23*v34*(v34 + v45) - 
             v34^2*(2*v34 + 3*v45))) + v12^4*(v15^5 - 15*v23^5 + 
           v15^4*(7*v23 - 2*v34 - 5*v45) - 6*v23*v34^3*(v34 + v45) + 
           v34^3*v45*(2*v34 + v45) + v23^4*(17*v34 + 4*v45) + 
           3*v23^2*v34*(5*v34^2 - 3*v34*v45 + v45^2) + 
           v23^3*(38*v34^2 - 7*v34*v45 + 3*v45^2) + 
           v15^3*(-30*v23^2 + 2*v34^2 + 18*v34*v45 + 3*v45^2 + 
             2*v23*(-9*v34 + v45)) + v15*(17*v23^4 - 24*v23^3*(3*v34 + v45) + 
             v34^2*(v34^2 + 4*v34*v45 + v45^2) - v23^2*(53*v34^2 + 6*v34*
                v45 + 2*v45^2) + v23*v34*(2*v34^2 + 17*v34*v45 + 4*v45^2)) + 
           v15^2*(20*v23^3 + v23^2*(75*v34 + 23*v45) + 
             v23*(15*v34^2 - 13*v34*v45 - 4*v45^2) - v34*(2*v34^2 + 19*v34*
                v45 + 5*v45^2))))) + 
     qsq^6*(mTsq^3*(63*v12^3 + 16*v15^3 + 63*v23^3 - 122*v23^2*v34 - 
         40*v23*v34^2 + 16*v34^3 - 8*v15^2*(9*v23 + 2*v34) + 
         4*v23*(4*v23 + 7*v34)*v45 - 72*v23*v45^2 + 16*v45^3 + 
         v12^2*(-122*v15 + 273*v23 + 18*v34 + 16*v45) + 
         2*v15*(9*v23^2 + 56*v23*v34 - 8*v34^2 + 10*v23*v45) + 
         v12*(-40*v15^2 + 273*v23^2 - 72*v34^2 + 20*v34*v45 - 72*v45^2 + 
           24*v23*(-5*v34 + v45) + 4*v15*(-30*v23 + 7*(4*v34 + v45)))) + 
       mTsq^2*(20*v12^4 + 10*v15^4 + 20*v23^4 - 87*v23^3*v34 + 
         102*v23^2*v34^2 - 62*v23*v34^3 + 10*v34^4 - (v23 - 4*v34)*
          (22*v23^2 - 25*v23*v34 + 10*v34^2)*v45 + v23*(-9*v23 + v34)*v45^2 + 
         13*(v23 - 2*v34)*v45^3 - 2*v45^4 - v12^3*(87*v15 - 144*v23 + 
           45*v34 + 22*v45) + v15^3*(-50*v23 + 8*(v34 + 5*v45)) + 
         2*v15^2*(35*v23^2 - 6*v34*(3*v34 + 2*v45) - 
           3*v23*(3*v34 + 13*v45)) + v12^2*(102*v15^2 + 260*v23^2 - 
           242*v23*v34 + 70*v34^2 - 111*v23*v45 + 49*v34*v45 - 9*v45^2 + 
           v15*(-298*v23 + 72*v34 + 113*v45)) + 
         v15*(-45*v23^3 + 8*v34^3 - 24*v34^2*v45 + 16*v34*v45^2 - 26*v45^3 + 
           v23^2*(72*v34 + 49*v45) + v23*(34*v34^2 - 28*v34*v45 + 
             27*v45^2)) + v12*(-62*v15^3 + 144*v23^3 - 50*v34^3 + 
           2*v15^2*(96*v23 + 17*v34 - 55*v45) - 78*v34^2*v45 + 27*v34*v45^2 + 
           13*v45^3 - v23^2*(298*v34 + 111*v45) + 
           2*v23*(96*v34^2 + 104*v34*v45 - 9*v45^2) + 
           v15*(-242*v23^2 - 18*v34^2 - 28*v34*v45 + v45^2 + 
             8*v23*(17*v34 + 26*v45)))) + 
       v15*v34*(6*v12^4 - v12^3*(28*v15 - 51*v23 + 10*v34 + 34*v45) + 
         v15^2*(4*v23^2 - 5*v23*v34 - 16*v23*v45 + 6*v34*v45 + 16*v45^2) + 
         v12^2*(16*v15^2 + 96*v23^2 + 4*v34^2 + 50*v34*v45 + 60*v45^2 - 
           2*v23*(34*v34 + 83*v45) + v15*(-94*v23 + 27*v34 + 94*v45)) + 
         2*(v23 - v45)*(3*v23^3 - 14*v23^2*(v34 + v45) - 
           v45*(8*v34^2 + 17*v34*v45 + 5*v45^2) + v23*(8*v34^2 + 33*v34*v45 + 
             16*v45^2)) + v15*(-10*v23^3 + v23^2*(27*v34 + 50*v45) + 
           2*v45*(3*v34^2 + 14*v34*v45 + 17*v45^2) - 
           v23*(7*v34^2 + 57*v34*v45 + 71*v45^2)) + 
         v12*(51*v23^3 + v15^2*(20*v23 - 7*v34 - 32*v45) - 
           2*v23^2*(47*v34 + 83*v45) - v45*(16*v34^2 + 71*v34*v45 + 
             42*v45^2) + 2*v23*(10*v34^2 + 86*v34*v45 + 79*v45^2) - 
           v15*(68*v23^2 + 5*v34^2 + 57*v34*v45 + 100*v45^2 - 
             2*v23*(33*v34 + 86*v45)))) + mTsq*(-2*v12^4*(3*v15 + 10*v34) + 
         v15^4*(5*v23 - 4*v34 - 9*v45) - v15^3*(27*v23^2 - 34*v23*v34 + 
           4*v34^2 - 67*v23*v45 + 28*v34*v45 + 42*v45^2) + 
         v12^3*(42*v15^2 + 2*v34*(-57*v23 + 21*v34 + 23*v45) + 
           v15*(-65*v23 + 39*v34 + 25*v45)) + 2*v15^2*(21*v23^3 - 2*v34^3 - 
           3*v34^2*v45 - 3*v34*v45^2 - 12*v45^3 - v23^2*(32*v34 + 55*v45) + 
           v23*(9*v34^2 + 39*v34*v45 + 45*v45^2)) + 
         v34*(-6*v23^4 + v23^3*(42*v34 + 25*v45) - 
           4*v23^2*(12*v34^2 + 29*v34*v45 + 6*v45^2) + 
           3*v23*(3*v34^3 + 30*v34^2*v45 + 32*v34*v45^2 + v45^3) + 
           v45*(-9*v34^3 - 42*v34^2*v45 - 24*v34*v45^2 + 2*v45^3)) + 
         v15*(-20*v23^4 - 4*v34^4 - 28*v34^3*v45 - 6*v34^2*v45^2 + 
           28*v34*v45^3 + 2*v45^4 - 3*v23^2*(v34 + 2*v45)*(9*v34 + 5*v45) + 
           v23^3*(39*v34 + 46*v45) + v23*(34*v34^3 + 41*v34^2*v45 + 
             12*v34*v45^2 + 2*v45^3)) - v12^2*(48*v15^3 + 
           v15^2*(-189*v23 + 27*v34 + 116*v45) + 
           v15*(159*v23^2 - 101*v23*v34 + 64*v34^2 - 148*v23*v45 + 
             69*v34*v45 + 24*v45^2) + v34*(159*v23^2 + 27*v34^2 + 
             110*v34*v45 + 30*v45^2 - 7*v23*(27*v34 + 26*v45))) + 
         v12*(9*v15^4 + v15^3*(-87*v23 + 34*v34 + 90*v45) + 
           v15^2*(189*v23^2 - 95*v23*v34 + 18*v34^2 - 281*v23*v45 + 
             41*v34*v45 + 96*v45^2) + v15*(-114*v23^3 + 34*v34^3 + 
             78*v34^2*v45 + 12*v34*v45^2 + 3*v45^3 + v23^2*(101*v34 + 182*
                v45) - v23*(95*v34^2 + 128*v34*v45 + 74*v45^2)) + 
           v34*(-65*v23^3 + 5*v34^3 + 67*v34^2*v45 + 90*v34*v45^2 + 2*v45^3 + 
             v23^2*(189*v34 + 148*v45) - v23*(87*v34^2 + 281*v34*v45 + 74*
                v45^2))))) + 
     qsq^4*(-(v15*v34*(v12^5*(2*v15 - 3*v23 + v45) + 
          v12*(v23^2*(-3*(v15 - v23)^2*v23 + 2*(5*v15^2 - 18*v15*v23 + 
                14*v23^2)*v34 + (16*v15 - 23*v23)*v34^2) + 
            v23*(v15^2*(23*v23 - 18*v34) - 2*v15*(25*v23^2 - 48*v23*v34 + 
                9*v34^2) + v23*(25*v23^2 - 111*v23*v34 + 53*v34^2))*v45 + 
            (-3*(13*v15 - 19*v23)*(v15 - v23)*v23 + (9*v15^2 - 60*v15*v23 + 
                145*v23^2)*v34 + 3*(v15 - 13*v23)*v34^2)*v45^2 + 
            (24*v15^2 - 70*v15*v23 + 54*v23^2 + 3*v15*v34 - 70*v23*v34 + 
              8*v34^2)*v45^3 + (18*v15 - 20*v23 + 7*v34)*v45^4 + v45^5) - 
          v12^4*(6*v15^2 - 28*v15*v23 + 24*v23^2 - 6*v23*v34 - 25*v23*v45 + 
            3*v34*v45 + 4*v45^2 + 3*v15*(v34 + 5*v45)) + 
          v15^2*(v23^3*(v34 + 2*v45) - 2*v45^3*(v34 + 3*v45) - 
            2*v23^2*v45*(2*v34 + 3*v45) + v23*v45^2*(3*v34 + 8*v45)) + 
          (v23 - v45)^3*(v23^2*(2*v34 + v45) + 3*v34*v45*(2*v34 + v45) - 
            v23*(6*v34^2 + 9*v34*v45 + v45^2)) - v15*(v23 - v45)*
           (3*v23^3*(v34 + v45) - v23^2*(v34 + 2*v45)*(5*v34 + 4*v45) + 
            v45^2*(-2*v34^2 + 2*v34*v45 - 3*v45^2) + 
            v23*v45*(7*v34^2 + 5*v34*v45 + 4*v45^2)) + 
          v12^3*(-44*v23^3 + v15^2*(-23*v23 + 5*v34 + 24*v45) + 
            v23^2*(42*v34 + 99*v45) + v45*(2*v34^2 + 11*v34*v45 + 6*v45^2) - 
            v23*(3*v34^2 + 50*v34*v45 + 57*v45^2) + 
            v15*(66*v23^2 + v34^2 + 17*v34*v45 + 36*v45^2 - 3*v23*(12*v34 + 
                37*v45))) + v12^2*(-24*v23^4 + 33*v23^3*(2*v34 + 3*v45) - 
            2*v45^2*(3*v34^2 + 6*v34*v45 + 2*v45^2) + 
            v23*v45*(23*v34^2 + 96*v34*v45 + 54*v45^2) - 
            2*v23^2*(9*v34^2 + 76*v34*v45 + 63*v45^2) + 
            v15^2*(-18*v23^2 - 12*v45*(v34 + 3*v45) + v23*(16*v34 + 
                53*v45)) + v15*(42*v23^3 - 8*v23^2*(9*v34 + 19*v45) - 
              v45*(4*v34^2 + 19*v34*v45 + 38*v45^2) + v23*(10*v34^2 + 
                96*v34*v45 + 145*v45^2))))) + 
       mTsq^2*(v12^6 + v23*(-5*v15^5 + v23^5 + v15^4*(25*v23 - 11*v34) - 
           20*v23^4*v34 + 49*v23^3*v34^2 - 36*v23^2*v34^3 + 33*v23*v34^4 - 
           7*v34^5 + v15^3*(-34*v23^2 + 32*v23*v34 + 6*v34^2) + 
           v15^2*(11*v23^3 - 30*v23^2*v34 - 42*v23*v34^2 + 34*v34^3) + 
           v15*(2*v23^4 + 24*v23^3*v34 + 4*v23^2*v34^2 - 48*v23*v34^3 - 
             17*v34^4)) - (-6*v15^5 + v23^5 - 38*v23^4*v34 + 
           103*v23^3*v34^2 - 63*v23^2*v34^3 + 49*v23*v34^4 - 6*v34^5 + 
           v15^4*(41*v23 + 2*v34) + v15^3*(-59*v23^2 - 20*v23*v34 + 
             4*v34^2) + v15^2*(13*v23^3 + 43*v23^2*v34 - 2*v23*v34^2 + 
             4*v34^3) + v15*(7*v23^4 - 18*v23^3*v34 + 23*v23^2*v34^2 - 
             68*v23*v34^3 + 2*v34^4))*v45 + (24*v15^4 - 36*v15^3*v23 - 
           22*v15^2*v23^2 + 22*v15*v23^3 - 3*v23^4 + 
           (-64*v15^3 + 60*v15^2*v23 - 8*v15*v23^2 + v23^3)*v34 + 
           2*(40*v15^2 + 6*v15*v23 + 17*v23^2)*v34^2 - 4*(16*v15 + 9*v23)*
            v34^3 + 24*v34^4)*v45^2 + v23*(50*v15^2 - 23*v15*v23 + 5*v23^2 - 
           76*v15*v34 - 27*v23*v34 + 42*v34^2)*v45^3 - 
         2*(14*v15^2 - 5*v15*v23 + v23^2 - 7*(4*v15 + v23)*v34 + 14*v34^2)*
          v45^4 - v12^5*(20*v15 - 30*v23 - 2*v34 + v45) + 
         v12^4*(49*v15^2 + 165*v23^2 - 23*v23*v34 + 11*v34^2 - 
           7*(4*v23 + v34)*v45 - 3*v45^2 + v15*(-188*v23 + 24*v34 + 
             38*v45)) + v12^3*(-36*v15^3 + 280*v23^3 - 34*v34^3 + 
           v15^2*(172*v23 + 4*v34 - 103*v45) - 13*v34^2*v45 + 22*v34*v45^2 + 
           5*v45^3 - v23^2*(223*v34 + 118*v45) + 
           6*v23*(8*v34^2 + 10*v34*v45 - 5*v45^2) + 
           v15*(-388*v23^2 + 204*v23*v34 - 30*v34^2 + 250*v23*v45 + 
             18*v34*v45 + v45^2)) + v12^2*(33*v15^4 + 165*v23^4 + 25*v34^4 - 
           3*v15^3*(34*v23 + 16*v34 - 21*v45) + 59*v34^3*v45 - 
           22*v34^2*v45^2 - 23*v34*v45^3 - 2*v45^4 - 
           2*v23^3*(194*v34 + 59*v45) + v23^2*(140*v34^2 + 309*v34*v45 - 
             54*v45^2) + v15^2*(140*v23^2 + 22*v23*v34 - 42*v34^2 - 
             227*v23*v45 - 23*v34*v45 + 34*v45^2) + 
           v23*(-108*v34^3 - 97*v34^2*v45 + 35*v34*v45^2 + 37*v45^3) - 
           v15*(223*v23^3 - 32*v34^3 + 43*v34^2*v45 + 8*v34*v45^2 + 
             27*v45^3 - 3*v23^2*(128*v34 + 103*v45) + 
             6*v23*(6*v34^2 + 23*v34*v45 + 3*v45^2))) + 
         v12*(-7*v15^5 + 30*v23^5 + v15^4*(62*v23 - 17*v34 - 49*v45) - 
           4*v23^4*(47*v34 + 7*v45) + 2*v15^3*(-54*v23^2 + 8*v23*v34 + 
             17*v34^2 + 63*v23*v45 + 34*v34*v45 - 18*v45^2) + 
           2*v23^3*(86*v34^2 + 125*v34*v45 - 15*v45^2) - 
           v23^2*(102*v34^3 + 227*v34^2*v45 + 18*v34*v45^2 - 37*v45^3) + 
           v15^2*(6*(8*v23^3 - 6*v23^2*v34 - 26*v23*v34^2 + v34^3) + 
             (-97*v23^2 - 86*v23*v34 + 2*v34^2)*v45 + 4*(v23 + 3*v34)*v45^2 + 
             42*v45^3) + 2*v23*(31*v34^4 + 63*v34^3*v45 + 2*v34^2*v45^2 - 
             35*v34*v45^3 - 4*v45^4) + v34*(-5*v34^4 - 41*v34^3*v45 - 
             36*v34^2*v45^2 + 50*v34*v45^3 + 10*v45^4) + 
           v15*(-23*v23^4 - 11*v34^4 + 20*v34^3*v45 + 60*v34^2*v45^2 - 
             76*v34*v45^3 + 14*v45^4 + 12*v23^3*(17*v34 + 5*v45) + 
             v23^2*(22*v34^2 - 138*v34*v45 + 35*v45^2) + 
             2*v23*(8*v34^3 - 43*v34^2*v45 + 40*v34*v45^2 - 35*v45^3)))) + 
       mTsq^3*(9*v12^5 - 8*v15^5 + 9*v23^5 - 83*v23^4*v34 + 46*v23^3*v34^2 + 
         108*v23^2*v34^3 + 4*v23*v34^4 - 8*v34^5 + 12*v15^4*(3*v23 + 2*v34) + 
         v23*(14*v23^3 - 9*v23^2*v34 - 64*v23*v34^2 - 40*v34^3)*v45 + 
         4*v23*(-9*v23^2 + 20*v23*v34 + 16*v34^2)*v45^2 + 
         8*(v23 - 2*v34)*(2*v23 + v34)*v45^3 + v12^4*(-83*v15 + 120*v23 + 
           42*v34 + 14*v45) - 4*v15^3*(3*v23^2 + 28*v23*v34 + 4*v34^2 + 
           6*v23*v45) + v12^3*(46*v15^2 + 375*v23^2 + 87*v23*v34 - 66*v34^2 + 
           v15*(-363*v23 + 20*v34 - 9*v45) + 74*v23*v45 + 33*v34*v45 - 
           36*v45^2) + v12^2*(3*(36*v15^3 + 125*v23^3 - 81*v23^2*v34 - 
             114*v23*v34^2 - 4*v34^3 - v15*(9*v23 - 22*v34)*(9*v23 + 2*v34) - 
             2*v15^2*(33*v23 + 38*v34)) + (-64*v15^2 + 
             13*v23*(8*v23 + 5*v34) + v15*(71*v23 + 64*v34))*v45 + 
           4*(20*v15 - 51*v23 - 20*v34)*v45^2 + 16*v45^3) + 
         v15*(42*v23^4 + 20*v23^3*v34 - 228*v23^2*v34^2 - 48*v23*v34^3 + 
           24*v34^4 + v23*(33*v23^2 + 64*v23*v34 + 56*v34^2)*v45 - 
           16*v23*(5*v23 + 8*v34)*v45^2 + 8*(3*v23 + 4*v34)*v45^3) + 
         2*v15^2*(-33*v23^3 + 66*v23^2*v34 + 4*v23*(15*v34^2 + v34*v45 + 
             8*v45^2) - 8*(v34^3 + v45^3)) + v12*(4*v15^4 + 120*v23^4 + 
           8*v15^3*(18*v23 - 6*v34 - 5*v45) + v23^3*(-363*v34 + 74*v45) + 
           v23^2*(-198*v34^2 + 71*v34*v45 - 204*v45^2) + 
           16*v23*(9*v34^3 - v34^2*v45 + 4*v45^3) + 
           4*v34*(9*v34^3 - 6*v34^2*v45 + 16*v34*v45^2 + 6*v45^3) + 
           2*v15^2*(-171*v23^2 - 8*v23*(9*v34 + v45) + 
             4*(15*v34^2 + 7*v34*v45 + 8*v45^2)) + 
           v15*(87*v23^3 + 16*v23*v34*(-9*v34 + 2*v45) + 
             v23^2*(540*v34 + 65*v45) - 8*(14*v34^3 - v34^2*v45 + 16*v34*
                v45^2 + 3*v45^3)))) - mTsq*(v12^6*v34 + 
         v12*(v23*(v15*(v15 - v23)^2*v23*(-14*v15 + 23*v23) + 
             (v15 - v23)*(30*v15^3 - 79*v15^2*v23 + 45*v15*v23^2 - 4*v23^3)*
              v34 - 6*(v15 - 10*v23)*(v15^2 - v15*v23 - v23^2)*v34^2 + 
             (-2*v15 + 3*v23)*(3*v15 + 37*v23)*v34^3 + (30*v15 - 31*v23)*
              v34^4) + (v15*v23*(49*v15^3 - 184*v15^2*v23 + 195*v15*v23^2 - 
               56*v23^3) + (-30*v15^4 + 104*v15^3*v23 - 102*v15^2*v23^2 + 56*
                v15*v23^3 - 27*v23^4)*v34 + (30*v15^3 - 122*v15^2*v23 + 111*
                v15*v23^2 + 207*v23^3)*v34^2 + 2*(v15^2 + 52*v15*v23 - 132*
                v23^2)*v34^3 + (-18*v15 + 49*v23)*v34^4)*v45 + 
           (-42*v15^4 + 2*v15^3*(99*v23 + 5*v34) - 4*v15^2*(51*v23^2 + 20*v23*
                v34 - 12*v34^2) + v15*(40*v23^3 + 33*v23^2*v34 - 80*v23*
                v34^2 - 38*v34^3) + 2*v34*(16*v23^3 - 111*v23^2*v34 + 99*v23*
                v34^2 - 9*v34^3))*v45^2 - 
           (69*v15^3 - 2*v15^2*(42*v23 + 43*v34) + v15*(v23^2 + 62*v23*v34 - 
               5*v34^2) + 2*v34*(2*v23^2 - 42*v23*v34 + 21*v34^2))*v45^3 - 
           (9*v15^2 + v15*(7*v23 - 24*v34) + 7*v34*(v23 + v34))*v45^4 + 
           (v15 + v34)*v45^5) - v12^5*(3*v15^2 - 23*v23*v34 + 
           3*v34*(v34 + v45) + v15*(-4*v23 + 11*v34 + v45)) + 
         v15^4*(-v23^3 - 18*v23*v45*(v34 + v45) + 2*v45^2*(6*v34 + 7*v45) + 
           v23^2*(8*v34 + 9*v45)) + v12^4*(18*v15^3 - 
           3*v15^2*(20*v23 + 2*v34 - 7*v45) + v34*(94*v23^2 - 60*v23*v34 + 
             3*v34^2 - 56*v23*v45 + 19*v34*v45 + 2*v45^2) + 
           v15*(44*v23^2 - 49*v23*v34 + 30*v34^2 - 27*v23*v45 + 25*v34*v45 + 
             2*v45^2)) + v15^3*(3*v23^4 - 12*v34^2*v45^2 + 16*v45^4 - 
           v23^3*(27*v34 + 25*v45) + 2*v23*v45*(v34^2 - 19*v34*v45 - 
             21*v45^2) + v23^2*(8*v34^2 + 65*v34*v45 + 48*v45^2)) - 
         v34*(v23 - v45)^2*(v23^3*(3*v34 + v45) - 3*v23^2*v34*
            (6*v34 + 5*v45) - v34*v45*(14*v34^2 + 16*v34*v45 + v45^2) + 
           v23*(14*v34^3 + 37*v34^2*v45 + 7*v34*v45^2 - v45^3)) + 
         v15^2*(-3*v23^5 + v23^4*(30*v34 + 19*v45) - 
           6*v23^3*(v34^2 + 12*v34*v45 + 5*v45^2) + 
           v23*v45*(30*v34^3 + 48*v34^2*v45 + 5*v34*v45^2 - 7*v45^3) + 
           v45^2*(-12*v34^3 - 28*v34^2*v45 - 20*v34*v45^2 + v45^3) + 
           v23^2*(-10*v34^3 - 15*v34^2*v45 + 48*v34*v45^2 + 20*v45^3)) + 
         v15*(v23^6 - v23^5*(11*v34 + 3*v45) + v23^4*(-6*v34^2 + 25*v34*v45 + 
             2*v45^2) + 2*v34*v45^2*(6*v34^3 - 10*v34*v45^2 - 5*v45^3) + 
           v23^3*(v34^3 + 41*v34^2*v45 - 5*v34*v45^2 + 2*v45^3) + 
           v23^2*(18*v34^4 - 13*v34^3*v45 - 106*v34^2*v45^2 - 27*v34*v45^3 - 
             3*v45^4) + v23*v45*(-30*v34^4 + 10*v34^3*v45 + 86*v34^2*v45^2 + 
             24*v34*v45^3 + v45^4)) + v12^3*(-14*v15^4 + 
           v15^3*(111*v23 + v34 - 73*v45) - v15^2*(210*v23^2 + 6*v34^2 + 
             9*v23*(6*v34 - 23*v45) - 41*v34*v45 + 40*v45^2) + 
           v15*(114*v23^3 - v23^2*(24*v34 + 131*v45) - 
             v34*(27*v34^2 + 72*v34*v45 + 5*v45^2) + 4*v23*(31*v34^2 + 14*v34*
                v45 + 8*v45^2)) - v34*(-114*v23^3 + v34^3 + 25*v34^2*v45 + 
             30*v34*v45^2 - 2*v45^3 + v23^2*(210*v34 + 169*v45) - 
             v23*(51*v34^2 + 195*v34*v45 + 40*v45^2))) + 
         v12^2*(v15^4*(-31*v23 + 18*v34 + 42*v45) + 
           v15^3*(147*v23^2 - (10*v34 - 27*v45)*(v34 + 4*v45) - 
             v23*(65*v34 + 264*v45)) + v15^2*(-210*v23^3 + 8*v34^3 - 
             15*v34^2*v45 - 106*v34*v45^2 + 30*v45^3 + 
             v23^2*(36*v34 + 403*v45) + 3*v23*(22*v34^2 + 37*v34*v45 - 74*
                v45^2)) + v34*(44*v23^4 - v23^3*(210*v34 + 131*v45) + 
             v23^2*(147*v34^2 + 403*v34*v45 + 84*v45^2) + 
             v45*(9*v34^3 + 48*v34^2*v45 + 20*v34*v45^2 - 3*v45^3) - 
             v23*(14*v34^3 + 184*v34^2*v45 + 204*v34*v45^2 + v45^3)) + 
           v15*(94*v23^4 + 8*v34^4 + 65*v34^3*v45 + 48*v34^2*v45^2 - 
             27*v34*v45^3 - 2*v45^4 - v23^3*(24*v34 + 169*v45) + 
             4*v23^2*(9*v34^2 + 2*v34*v45 + 21*v45^2) - 
             v23*(109*v34^3 + 102*v34^2*v45 - 33*v34*v45^2 + 4*v45^3))))) + 
     qsq^5*(v15*v34*(v12^5 - 2*v12^4*(6*v15 - 10*v23 + v34 + 5*v45) + 
         v12*(v23*(v15^2*(14*v23 - 15*v34) + v15*(-34*v23^2 + 75*v23*v34 - 15*
                v34^2) + v23*(20*v23^2 - 74*v23*v34 + 31*v34^2)) + 
           (-49*(v15 - 2*v23)*(v15 - v23)*v23 + (15*v15^2 - 130*v15*v23 + 209*
                v23^2)*v34 + (9*v15 - 49*v23)*v34^2)*v45 + 
           3*(14*v15^2 - 59*v15*v23 + 50*v23^2 + 15*v15*v34 - 59*v23*v34 + 
             6*v34^2)*v45^2 + (66*v15 - 86*v23 + 41*v34)*v45^3 + 13*v45^4) + 
         v15^2*(v23^3 + 9*v23*v45*(v34 + 2*v45) - 2*v45^2*(3*v34 + 7*v45) - 
           v23^2*(4*v34 + 9*v45)) + v12^3*(14*v15^2 + 70*v23^2 - 34*v23*v34 + 
           v34^2 - 98*v23*v45 + 20*v34*v45 + 26*v45^2 + 
           v15*(-74*v23 + 15*v34 + 58*v45)) + (v23 - v45)^2*
          (v23^3 - 2*v45*(v34 + v45)*(7*v34 + v45) - 
           4*v23^2*(3*v34 + 2*v45) + v23*(14*v34^2 + 34*v34*v45 + 9*v45^2)) + 
         v15*(-2*v23^4 + 5*v23^3*(3*v34 + 4*v45) - 
           2*v45^2*(3*v34^2 + 6*v34*v45 + 8*v45^2) + 
           v23*v45*(15*v34^2 + 45*v34*v45 + 41*v45^2) - 
           v23^2*(9*v34^2 + 50*v34*v45 + 45*v45^2)) + 
         v12^2*(14*v23*(5*v23^2 - 7*v23*v34 + v34^2) + 
           v15^2*(31*v23 - 9*v34 - 42*v45) + (-194*v23^2 + 147*v23*v34 - 
             9*v34^2)*v45 + 15*(10*v23 - 3*v34)*v45^2 - 28*v45^3 - 
           v15*(98*v23^2 - 75*v23*v34 + 4*v34^2 - 209*v23*v45 + 50*v34*v45 + 
             96*v45^2))) + mTsq^3*(33*v12^4 + 8*v15^4 + 33*v23^4 - 
         139*v23^3*v34 - 12*v23^2*v34^2 + 72*v23*v34^3 + 8*v34^4 + 
         (23*v23^3 + 26*v23^2*v34 - 24*v23*v34^2 - 16*v34^3)*v45 + 
         2*(-39*v23^2 + 20*v23*v34 + 16*v34^2)*v45^2 + 32*v23*v45^3 + 
         v12^3*(-139*v15 + 246*v23 + 51*v34 + 23*v45) + 
         v12^2*(-3*(4*v15^2 - 150*v23^2 + 5*v15*(21*v23 - 8*v34) + 
             15*v23*v34 + 36*v34^2) + (26*v15 + 61*v23 + 26*v34)*v45 - 
           78*v45^2) + 4*v15^2*(-27*v23^2 + 6*v23*v34 + 12*v34^2 + 
           2*v23*v45 + 4*v34*v45 + 8*v45^2) + 
         8*v15^3*(3*v23 - 2*(2*v34 + v45)) + 
         v15*(51*v23^3 + 2*v23^2*(60*v34 + 13*v45) + 
           16*v34*(-2*v34^2 + v34*v45 - 4*v45^2) - 
           8*v23*(15*v34^2 - 2*v34*v45 + 5*v45^2)) + 
         v12*(72*v15^3 + 246*v23^3 - 24*v15^2*(9*v23 + 5*v34 + v45) + 
           v23^2*(-315*v34 + 61*v45) + v15*(-45*v23^2 + 432*v23*v34 + 
             24*v34^2 + 68*v23*v45 + 16*v34*v45 + 40*v45^2) - 
           4*v23*(54*v34^2 - 17*v34*v45 + 51*v45^2) + 
           8*(3*v34^3 + v34^2*v45 - 5*v34*v45^2 + 4*v45^3))) + 
       mTsq^2*(7*v12^5 - 2*v15^5 + 7*v23^5 - 56*v23^4*v34 + 86*v23^3*v34^2 - 
         70*v23^2*v34^3 + 31*v23*v34^4 - 2*v34^5 + 
         v15^4*(23*v23 - 10*v34 - 24*v45) + (-8*v23^4 + 92*v23^3*v34 - 
           139*v23^2*v34^2 + 90*v23*v34^3 - 24*v34^4)*v45 - 
         (9*v23^3 + 7*v23^2*v34 - 18*v23*v34^2 + 24*v34^3)*v45^2 + 
         (14*v23^2 - 43*v23*v34 + 36*v34^2)*v45^3 - 4*(v23 - 3*v34)*v45^4 - 
         v12^4*(56*v15 - 91*v23 + 11*v34 + 8*v45) + 
         2*v15^3*(-26*v23^2 + 18*v23*v34 + 6*v34^2 + 37*v23*v45 + 8*v34*v45 - 
           12*v45^2) + v15*(-11*v23^4 + 68*v23^3*v34 + 44*v23^2*v34^2 - 
           12*v23*v34^3 - 10*v34^4 + (9*v23^3 - 26*v23^2*v34 - 66*v23*v34^2 + 
             16*v34^3)*v45 + 4*(10*v23^2 + 7*v23*v34 + 6*v34^2)*v45^2 - 
           7*(7*v23 + 8*v34)*v45^3 + 12*v45^4) + 
         v12^3*(86*v15^2 + 280*v23^2 - 150*v23*v34 + 36*v34^2 - 83*v23*v45 + 
           9*v34*v45 - 9*v45^2 + v15*(-305*v23 + 68*v34 + 92*v45)) - 
         v12^2*(70*v15^3 - 280*v23^3 + 52*v34^3 + 51*v34^2*v45 - 
           40*v34*v45^2 - 14*v45^3 + 6*v23^2*(67*v34 + 28*v45) + 
           v15^2*(-238*v23 - 44*v34 + 139*v45) + 
           v15*(402*v23^2 - 240*v23*v34 + 50*v34^2 - 322*v23*v45 + 
             26*v34*v45 + 7*v45^2) + v23*(-172*v34^2 - 201*v34*v45 + 
             36*v45^2)) + v15^2*(36*v23^3 - v23^2*(50*v34 + 51*v45) - 
           2*v23*(39*v34^2 + 17*v34*v45 + 7*v45^2) + 
           4*(3*v34^3 + 4*v34^2*v45 + 6*v34*v45^2 + 9*v45^3)) + 
         v12*(31*v15^4 + 91*v23^4 + 23*v34^4 - 2*v15^3*(65*v23 + 6*v34 - 
             45*v45) + 74*v34^3*v45 - 14*v34^2*v45^2 - 49*v34*v45^3 - 
           4*v45^4 - v23^3*(305*v34 + 83*v45) + v23^2*(238*v34^2 + 
             322*v34*v45 - 36*v45^2) + 2*v15^2*(86*v23^2 + 9*v23*v34 - 
             39*v34^2 - 105*v23*v45 - 33*v34*v45 + 9*v45^2) + 
           v23*(-130*v34^3 - 210*v34^2*v45 + 17*v34*v45^2 + 38*v45^3) + 
           v15*(-150*v23^3 + 36*v34^3 - 34*v34^2*v45 + 28*v34*v45^2 - 
             43*v45^3 + 3*v23^2*(80*v34 + 67*v45) + v23*(18*v34^2 - 108*v34*
                v45 + 17*v45^2)))) - mTsq*(v12^5*(v15 + 7*v34) - 
         2*v15^4*(2*v23^2 - 5*v23*v34 - 8*v23*v45 + 6*v34*v45 + 8*v45^2) - 
         v12^4*(18*v15^2 + v15*(-26*v23 + 26*v34 + 8*v45) + 
           v34*(-71*v23 + 18*v34 + 19*v45)) + 
         v12^3*(42*v15^3 + v15^2*(-153*v23 - 2*v34 + 74*v45) + 
           v15*(121*v23^2 - 76*v23*v34 + 59*v34^2 - 93*v23*v45 + 51*v34*v45 + 
             11*v45^2) + v34*(166*v23^2 - 153*v23*v34 + 15*v34^2 - 
             146*v23*v45 + 68*v34*v45 + 14*v45^2)) + 
         v15^3*(15*v23^3 - v23^2*(44*v34 + 63*v45) + 
           4*v45*(v34^2 - 5*v34*v45 - 9*v45^2) + v23*(6*v34^2 + 66*v34*v45 + 
             80*v45^2)) + v34*(v23 - v45)*(v23^4 - v23^3*(18*v34 + 7*v45) + 
           v23^2*(42*v34^2 + 56*v34*v45 + 4*v45^2) - 
           v23*(16*v34^3 + 79*v34^2*v45 + 40*v34*v45^2 - 3*v45^3) + 
           v45*(16*v34^3 + 36*v34^2*v45 + 8*v34*v45^2 - v45^3)) + 
         v15^2*(-18*v23^4 + v23^3*(59*v34 + 68*v45) - 
           2*v23^2*(3*v34^2 + 50*v34*v45 + 41*v45^2) + 
           4*v45*(v34^3 + 8*v34^2*v45 + 7*v34*v45^2 - 2*v45^3) + 
           v23*(2*v34^3 - 16*v34^2*v45 + 27*v34*v45^2 + 42*v45^3)) + 
         v15*(7*v23^5 - v23^4*(26*v34 + 19*v45) + 
           v23^3*(-2*v34^2 + 51*v34*v45 + 14*v45^2) + 
           2*v23^2*(-14*v34^3 + 11*v34^2*v45 - 3*v34*v45^2 + v45^3) + 
           v23*(14*v34^4 + 42*v34^3*v45 - 54*v34^2*v45^2 - 44*v34*v45^3 - 
             5*v45^4) + v45*(-12*v34^4 - 20*v34^3*v45 + 28*v34^2*v45^2 + 
             32*v34*v45^3 + v45^4)) - v12^2*(16*v15^4 + 
           v15^3*(-141*v23 + 28*v34 + 121*v45) + v15^2*(288*v23^2 - 
             33*v23*v34 + 6*v34^2 - 359*v23*v45 - 22*v34*v45 + 96*v45^2) + 
           v15*(-166*v23^3 + 44*v34^3 + 100*v34^2*v45 + 6*v34*v45^2 + v45^3 + 
             v23^2*(76*v34 + 229*v45) - v23*(130*v34^2 + 99*v34*v45 + 75*
                v45^2)) + v34*(-121*v23^3 + 4*v34^3 + 63*v34^2*v45 + 
             82*v34*v45^2 - 2*v45^3 + v23^2*(288*v34 + 229*v45) - 
             v23*(102*v34^2 + 349*v34*v45 + 85*v45^2))) + 
         v12*(v15^4*(-20*v23 + 14*v34 + 32*v45) + 
           v15^3*(102*v23^2 + 2*v34^2 + 42*v34*v45 + 115*v45^2 - 
             44*v23*(2*v34 + 5*v45)) + v15^2*(-153*v23^3 + 6*v34^3 - 
             16*v34^2*v45 - 54*v34*v45^2 + 48*v45^3 + 
             v23^2*(130*v34 + 349*v45) + v23*(12*v34^2 - 70*v34*v45 - 241*
                v45^2)) + v15*(71*v23^4 + 10*v34^4 + 66*v34^3*v45 + 
             27*v34^2*v45^2 - 44*v34*v45^3 - 4*v45^4 - 
             2*v23^3*(38*v34 + 73*v45) + v23^2*(33*v34^2 + 99*v34*v45 + 85*
                v45^2) - v23*(88*v34^3 + 70*v34^2*v45 - 6*v34*v45^2 + 5*
                v45^3)) + v34*(26*v23^4 - 3*v23^3*(51*v34 + 31*v45) + 
             v23^2*(141*v34^2 + 359*v34*v45 + 75*v45^2) + 
             v45*(16*v34^3 + 80*v34^2*v45 + 42*v34*v45^2 - 5*v45^3) - 
             v23*(20*v34^3 + 220*v34^2*v45 + 241*v34*v45^2 + 5*v45^3))))) + 
     qsq^2*(v12*v15*v23*v34*((v12 + v23)^2*(-v15 + v23)*(-v12 + v34)*
          (v12*(v15 - v23) + v23*v34) + (v12 + v23)*
          (v12*(v15 - v23)*(v12^2 - 3*v12*v15 + 4*v12*v23 - 2*v15*v23 + 
             v23^2) + ((v15 - v23)^2*v23 + v12^2*(-2*v15 + 3*v23) + 
             v12*(v15^2 - 6*v15*v23 + 7*v23^2))*v34 + 
           (v12*(v15 - 2*v23) + (v15 - 3*v23)*v23)*v34^2)*v45 + 
         (-(v12^3*(2*v15 - 3*v23 + v34)) + v23^2*(v15^2 - v15*v23 - 
             2*(v23 - 2*v34)*v34) + v12^2*(4*v15^2 - 11*v15*v23 + 8*v23^2 - 
             7*v23*v34 + v34^2) + v12*v23*(4*v15^2 - 7*v15*v23 + 3*v23^2 + 
             2*v15*v34 - 11*v23*v34 + 4*v34^2))*v45^2 + 
         (v12^2*(v15 - 4*v23 + v34) - v12*(3*v15^2 - 5*v15*v23 + 4*v23^2 - 
             4*v15*v34 - 5*v23*v34 + v34^2) + 
           v23*(-v15^2 + (v23 - 3*v34)*v34 + v15*(v23 + 4*v34)))*v45^3 + 
         (2*v12*v23 + (v15 - v34)^2)*v45^4) + 
       mTsq^3*(v12^6*(-3*v15 + 3*v23 + 2*v34) + 
         v12^4*(3*(4*v15^3 + 35*v23^3 + v15^2*(17*v23 - 14*v34) + 
             19*v23^2*v34 - 17*v23*v34^2 - 6*v34^3 + 8*v15*(-7*v23^2 + 2*
                v34^2)) + (-39*v15*v23 + 44*v23^2 - 8*v15*v34 + 47*v23*v34 + 
             8*v34^2)*v45 + 2*(5*v15 - 6*v23 - 5*v34)*v45^2) + 
         v12*(3*v23*(-8*v15^5 + v23^5 - 19*v23^4*v34 + 17*v23^3*v34^2 + 
             50*v23^2*v34^3 + 7*v23*v34^4 - 8*v34^5 + 
             v15^4*(23*v23 + 24*v34) - 2*v15^3*(5*v23^2 + 38*v23*v34 + 8*
                v34^2) + v15^2*(-17*v23^3 + 70*v23^2*v34 + 90*v23*v34^2 - 16*
                v34^3) + v15*(11*v23^4 - 110*v23^2*v34^2 - 44*v23*v34^3 + 24*
                v34^4)) + (12*v15^5 + 8*v23^5 - 39*v23^4*v34 - 
             84*v23^3*v34^2 - 54*v23^2*v34^3 - 8*v23*v34^4 + 4*v34^5 - 
             4*v15^4*(2*v23 + 11*v34) - 6*v15^2*(2*v23 + v34)*
              (3*v23^2 + 4*v34^2) + v15^3*(-18*v23^2 + 32*v23*v34 + 56*
                v34^2) + v15*(47*v23^4 + 120*v23^3*v34 + 90*v23^2*v34^2 + 32*
                v23*v34^3 - 4*v34^4))*v45 - 4*(2*v15^4 + 3*v23^4 - 
             8*v15^3*v34 - 15*v23^3*v34 - 18*v23^2*v34^2 + 2*v34^4 + 
             6*v15^2*(-3*v23^2 + 2*v34^2) + v15*(15*v23^3 + 36*v23^2*v34 - 8*
                v34^3))*v45^2 + 8*(v15 - v34)*(v15 - 3*v23 - v34)*
            (v15 - v23 - v34)*v45^3) + 
         v12^2*(3*(-6*v15^5 + 7*v15^4*v23 + 42*v15^3*v23^2 - 74*v15^2*v23^3 + 
             19*v15*v23^4 + 12*v23^5 + 2*(v15 - v23)*(11*v15^3 - 11*v15^2*
                v23 - 32*v15*v23^2 + 28*v23^3)*v34 - 2*(14*v15^3 - 45*v15^2*
                v23 + 21*v15*v23^2 + 23*v23^3)*v34^2 + 
             2*(6*v15^2 - 38*v15*v23 + 21*v23^2)*v34^3 + (2*v15 + 23*v23)*
              v34^4 - 2*v34^5) + 2*(16*v15^4 - 3*v15^3*(9*v23 + 16*v34) + 
             v15^2*(-24*v23^2 + 45*v23*v34 + 48*v34^2) + 
             v15*(18*v23^3 + 48*v23^2*v34 - 9*v23*v34^2 - 16*v34^3) + 
             v23*(22*v23^3 + 2*v23^2*v34 - 24*v23*v34^2 - 9*v34^3))*v45 - 
           12*(2*v15^3 + 5*v23^3 - 6*v23*v34^2 - 2*v34^3 - 
             6*v15^2*(v23 + v34) + 6*v15*v34*(2*v23 + v34))*v45^2 + 
           8*(v15 - 2*v23 - v34)*(v15 - v23 - v34)*v45^3) + 
         v23*(v23*(v15*(v15 - v23)^2*(-6*v15^2 + 7*v15*v23 + 2*v23^2) + 
             (6*v15^4 - 28*v15^3*v23 + 48*v15^2*v23^2 - 24*v15*v23^3 - 3*
                v23^4)*v34 + 3*(12*v15^3 - 10*v15^2*v23 - 14*v15*v23^2 + 7*
                v23^3)*v34^2 + 4*(-21*v15^2 + 17*v15*v23 + 3*v23^2)*v34^3 + 
             (66*v15 - 29*v23)*v34^4 - 18*v34^5) + (v15 - v34)*
            (4*v15^4 - 18*v15^2*v23^2 + 8*v15*v23^3 + 7*v23^4 + 
             4*v15*v23*(-8*v15 + 11*v23)*v34 - 2*(6*v15 - 13*v23)*
              (2*v15 - v23)*v34^2 + 32*(v15 - v23)*v34^3 - 12*v34^4)*v45 - 
           2*(v15 - v34)*(4*v15^3 + 5*v23^3 - 4*v23^2*v34 - 12*v23*v34^2 - 
             4*v34^3 - 12*v15^2*(v23 + v34) + 4*v15*(v23^2 + 6*v23*v34 + 3*
                v34^2))*v45^2 + 8*(v15 - v34)^2*(-v15 + v23 + v34)*v45^3) + 
         v12^5*(21*v15^2 + 36*v23^2 + 33*v23*v34 + 3*v34^2 + 8*v23*v45 + 
           7*v34*v45 - v15*(57*v23 + 24*v34 + 7*v45)) + 
         v12^3*(-29*v15^4 + 105*v23^4 + 2*v15^3*(75*v23 + 34*v34 + 13*v45) + 
           v23^3*(-88*v34 + 64*v45) + v34^2*(19*v34^2 - 18*v34*v45 - 
             8*v45^2) - 2*v15^2*(69*v23^2 + 165*v23*v34 + 15*v34^2 + 
             42*v23*v45 + 35*v34*v45 + 4*v45^2) - 
           6*v23^2*(37*v34^2 - 6*v34*v45 + 10*v45^2) - 
           6*v23*v34*(5*v34^2 + 6*v34*v45 + 10*v45^2) + 
           2*v15*(-44*v23^3 + 2*v23^2*(90*v34 + v45) + 
             15*v23*(7*v34^2 + 4*v34*v45 + 2*v45^2) + 
             v34*(-14*v34^2 + 31*v34*v45 + 8*v45^2)))) + 
       mTsq*(-(v12^6*(v15 - 3*v23)*(v15 - v23)*v34) + 
         v23^4*v34^2*(-2*v15^3 + v23*v34^2 + 3*v15^2*(v23 + v34) - 
           v15*(v23 + v34)*(v23 + 2*v34)) + v23^3*v34*
          (2*v15^2*(v15 - v23)^2 + v15*(v15 - 2*v23)*(3*v15 - v23)*v34 + 
           (-11*v15^2 + 13*v15*v23 + v23^2)*v34^2 + (6*v15 - 5*v23)*v34^3)*
          v45 + v23^2*(v15^4*v23 + v15*(v23 - 6*v34)*v34^2*(4*v23 + v34) + 
           2*v23*v34^3*(-2*v23 + 5*v34) - v15^3*(v23^2 - v23*v34 + 6*v34^2) + 
           v15^2*v34*(-3*v23^2 + 11*v23*v34 + 12*v34^2))*v45^2 + 
         v23*(v15 - v34)^2*(2*v23*(3*v23 - 5*v34)*v34 - v15^2*(v23 + 2*v34) + 
           v15*(v23^2 + 5*v23*v34 + 2*v34^2))*v45^3 + v23*(v15 - v34)^2*
          (v15^2 + v15*(v23 - 6*v34) + v34*(-4*v23 + 5*v34))*v45^4 - 
         (v15 - v34)^3*(v15 + v23 - v34)*v45^5 + 
         v12^5*((v15 - v23)*(v15^3 + v23*(13*v23 - 9*v34)*v34 - 
             v15^2*(5*v23 + 3*v34) + v15*(4*v23^2 + 2*v23*v34 + 3*v34^2)) + 
           (v15^3 + v23*(7*v23 - 4*v34)*v34 + 2*v15^2*(-2*v23 + v34) + 
             v15*(3*v23^2 - 6*v23*v34 + 2*v34^2))*v45) + 
         v12^3*(v23*(v15*(10*v15 - 13*v23)*(v15 - v23)^2*v23 - 
             (-v15 + v23)*(-14*v15^3 + 3*v15^2*v23 + 15*v15*v23^2 + 4*v23^3)*
              v34 + 3*(7*v15^3 - 20*v15^2*v23 + 4*v15*v23^2 + 12*v23^3)*
              v34^2 + (-7*v15^2 + 43*v15*v23 - 33*v23^2)*v34^3 + 
             (-4*v15 + 3*v23)*v34^4) + (-(v15*(v15 - v23)*v23*(23*v15^2 - 
                53*v15*v23 + 24*v23^2)) + (6*v15^4 + 30*v15^3*v23 - 84*v15^2*
                v23^2 + 28*v15*v23^3 + 17*v23^4)*v34 + 
             (-11*v15^3 + 17*v15^2*v23 + 10*v15*v23^2 - 77*v23^3)*v34^2 + 
             (3*v15^2 - 30*v15*v23 + 49*v23^2)*v34^3 + 2*(v15 - 2*v23)*v34^4)*
            v45 + (10*v15^4 - v15^3*(44*v23 + 23*v34) + 
             v15^2*(49*v23^2 + 65*v23*v34 + 11*v34^2) + 
             v34*(-14*v23^3 + 45*v23^2*v34 - 18*v23*v34^2 + v34^3) + 
             v15*(-14*v23^3 - 26*v23^2*v34 - 15*v23*v34^2 + v34^3))*v45^2 + 
           (6*v15^3 - v15^2*(8*v23 + 11*v34) + v34*(2*v23^2 - 4*v23*v34 + v34^
                2) + v15*(2*v23^2 + 5*v23*v34 + 4*v34^2))*v45^3) + 
         v12^2*(v23^2*(3*v15*(v15 - v23)^3*v23 - v15*(16*v15 - 11*v23)*
              (v15 - v23)^2*v34 + (13*v15^3 - 60*v15^2*v23 + 44*v15*v23^2 + 9*
                v23^3)*v34^2 + (v15 - v23)*(13*v15 + 30*v23)*v34^3 + 
             2*(-8*v15 + 5*v23)*v34^4) + 
           v23*(-(v15*(v15 - v23)*v23*(19*v15^2 - 30*v15*v23 + 7*v23^2)) + 
             (20*v15^4 - 33*v15^3*v23 + 10*v15^2*v23^2 - 3*v15*v23^3 + 3*
                v23^4)*v34 - (29*v15^3 - 90*v15^2*v23 + 84*v15*v23^2 + 39*
                v23^3)*v34^2 + (-3*v15^2 - 33*v15*v23 + 76*v23^2)*v34^3 + 
             (12*v15 - 19*v23)*v34^4)*v45 + (v15^4*(25*v23 - 6*v34) + 
             v15^3*(-65*v23^2 - 29*v23*v34 + 12*v34^2) + 
             v15^2*(45*v23^3 + 57*v23^2*v34 - 13*v23*v34^2 - 6*v34^3) + 
             v15*v23*(-6*v23^3 - 26*v23^2*v34 + 57*v23*v34^2 + 7*v34^3) + 
             v23*v34*(-4*v23^3 + 49*v23^2*v34 - 65*v23*v34^2 + 10*v34^3))*
            v45^2 + (-10*v15^4 + v15^3*(31*v23 + 25*v34) - 
             v15^2*(22*v23^2 + 50*v23*v34 + 21*v34^2) - 
             v34*(-2*v23^3 + 22*v23^2*v34 - 16*v23*v34^2 + v34^3) + 
             v15*(2*v23^3 + 30*v23^2*v34 + 3*v23*v34^2 + 7*v34^3))*v45^3 - 
           (v15 - v34)*(4*v15^2 - 4*v15*v23 - 5*v15*v34 + 2*v23*v34 + v34^2)*
            v45^4) + v12*(v23^3*v34*(4*v15*(-v15 + v23)^3 + 
             v15*(-7*v15^2 + 3*v15*v23 + 5*v23^2)*v34 + 
             (21*v15^2 - 17*v15*v23 - 6*v23^2)*v34^2 + 2*(-7*v15 + 4*v23)*
              v34^3) - v23^2*(4*v15^2*(v15 - v23)^2*v23 - 6*v15*(v15 - v23)^2*
              (2*v15 - v23)*v34 + (3*v15^3 - 17*v15^2*v23 + 31*v15*v23^2 + 4*
                v23^3)*v34^2 + (29*v15^2 - 30*v15*v23 - 27*v23^2)*v34^3 + 
             (-20*v15 + 23*v23)*v34^4)*v45 + v23*(2*v15^4*(5*v23 - 3*v34) + 
             v15^3*(-18*v23^2 + 7*v23*v34 + 6*v34^2) + v23*v34^2*
              (9*v23^2 - 44*v23*v34 + 25*v34^2) + v15*v34*(2*v23^3 + 65*v23^2*
                v34 - 29*v23*v34^2 - 6*v34^3) + v15^2*(7*v23^3 - 15*v23^2*
                v34 - 13*v23*v34^2 + 6*v34^3))*v45^2 + 
           (v15^2*v23*(-11*v15^2 + 16*v15*v23 - 4*v23^2) + 
             v15*(2*v15^3 + 20*v15^2*v23 + 3*v15*v23^2 + 5*v23^3)*v34 - 
             2*(3*v15^3 + 9*v15^2*v23 + 25*v15*v23^2 + 4*v23^3)*v34^2 + 
             (6*v15^2 + 20*v15*v23 + 31*v23^2)*v34^3 - (2*v15 + 11*v23)*
              v34^4)*v45^3 + (-v15 + v34)*(-(v15*(5*v15 - 2*v23)*(v15 - 
                v23)) + (11*v15^2 + 4*v23^2)*v34 - 7*(v15 + v23)*v34^2 + 
             v34^3)*v45^4 - (v15 - v34)^2*(-v15 + v23 + v34)*v45^5) + 
         v12^4*(v15^4*(8*v23 - 2*v34 - 5*v45) + v15^3*(-30*v23^2 - 
             17*v23*v34 + 3*v34^2 + 27*v23*v45 + 13*v34*v45 - 4*v45^2) + 
           v15*(-14*v23^4 - v34^2*v45*(4*v34 + 3*v45) + 
             v23^3*(-11*v34 + 17*v45) + 2*v23*v34*(6*v34^2 + 12*v34*v45 + v45^
                2) - v23^2*(38*v34^2 + 3*v34*v45 + 4*v45^2)) + 
           v34*(-14*v23^4 - v34^2*v45^2 + 12*v23^3*(3*v34 + 2*v45) + 
             v23*v34*v45*(8*v34 + 7*v45) - v23^2*(9*v34^2 + 37*v34*v45 + 6*
                v45^2)) + v15^2*(36*v23^3 + v23^2*(44*v34 - 39*v45) - 
             v34*(2*v34 - v45)*(v34 + 4*v45) + v23*(3*v34^2 - 31*v34*v45 + 9*
                v45^2)))) + mTsq^2*(v12^6*(3*v15^2 - 9*v15*v23 + 6*v23^2 - 
           2*v15*v34 + 4*v23*v34 + v34^2) + v23^3*(-(v15^2*(v15 - v23)^3) - 
           v15*(v15 - v23)*(3*v15^2 - 3*v15*v23 - 2*v23^2)*v34 + 
           (2*v15 - 3*v23)*(2*v15^2 - v23^2)*v34^2 - 2*v23*(v15 + 2*v23)*
            v34^3 + (5*v15 - v23)*v34^4 - 5*v34^5) - 
         v23^2*(-(v15^2*(v15 - v23)*(4*v15^2 - 7*v15*v23 + v23^2)) + 
           2*v15*v23*(v15^2 + 3*v15*v23 - 5*v23^2)*v34 + 
           (28*v15^3 - 38*v15^2*v23 + 10*v15*v23^2 + 9*v23^3)*v34^2 - 
           2*(26*v15^2 - 17*v15*v23 + 6*v23^2)*v34^3 + (40*v15 - 9*v23)*
            v34^4 - 12*v34^5)*v45 - v23*(v15^2*(3*v15^3 - 11*v15^2*v23 + 
             8*v15*v23^2 + v23^3) - 3*v15*(v15^3 - 8*v15^2*v23 + 
             5*v15*v23^2 - 2*v23^3)*v34 - (18*v15^3 + 14*v15^2*v23 + 3*v23^3)*
            v34^2 + 7*(6*v15^2 + v23^2)*v34^3 + (-33*v15 + v23)*v34^4 + 
           9*v34^5)*v45^2 + (v15 - v34)^2*(2*v15^3 + 5*v23^3 - 3*v23^2*v34 - 
           11*v23*v34^2 + 2*v34^3 - v15^2*(11*v23 + 2*v34) + 
           v15*(5*v23^2 + 22*v23*v34 - 2*v34^2))*v45^3 - 
         2*(3*v15 + 2*v23 - 3*v34)*(v15 - v34)^2*(-v15 + v23 + v34)*v45^4 + 
         v12*(v23^2*(2*v15*(v15 - v23)^2*(-5*v15^2 + 6*v15*v23 + 2*v23^2) + 
             (6*v15^4 - 28*v15^3*v23 + 42*v15^2*v23^2 - 12*v15*v23^3 - 9*
                v23^4)*v34 + (10*v15^3 - 57*v15*v23^2 + 36*v23^3)*v34^2 + 
             (-14*v15^2 - 12*v15*v23 + 11*v23^2)*v34^3 + 8*(3*v15 + v23)*
              v34^4 - 16*v34^5) + v23*(18*v15^5 - 2*v15^4*(26*v23 + 23*v34) + 
             v15^3*(35*v23^2 + 110*v23*v34 + 28*v34^2) + 
             v15^2*(2*v23^3 - 99*v23^2*v34 - 96*v23*v34^2 + 28*v34^3) + 
             v15*(-2*v23^4 + 36*v23^3*v34 + 97*v23^2*v34^2 + 62*v23*v34^3 - 
               46*v34^4) + v34*(13*v23^4 - 68*v23^3*v34 - 25*v23^2*v34^2 - 24*
                v23*v34^3 + 18*v34^4))*v45 + 
           (-9*v15^5 + v15^4*(34*v23 + 33*v34) - v15^3*(23*v23^2 + 120*v23*
                v34 + 42*v34^2) + v15*v34*(-16*v23^3 - 57*v23^2*v34 - 120*v23*
                v34^2 + 3*v34^3) + 2*v15^2*(-3*v23^3 + 33*v23^2*v34 + 86*v23*
                v34^2 + 9*v34^3) + v34*(5*v23^4 + 26*v23^3*v34 + 14*v23^2*
                v34^2 + 34*v23*v34^3 - 3*v34^4))*v45^2 + 
           (-11*v15^4 + 2*v15^3*(v23 + 22*v34) + v15^2*(13*v23^2 - 2*v23*
                v34 - 66*v34^2) + v34*(-11*v23^3 + 5*v23^2*v34 + 2*v23*
                v34^2 - 11*v34^3) + v15*(v23^3 - 18*v23^2*v34 - 2*v23*v34^2 + 
               44*v34^3))*v45^3 + 2*(v15 - v34)*(v15^2 - v23^2 + 2*v23*v34 + 
             v34^2 - 2*v15*(v23 + v34))*v45^4) - 
         v12^2*(v23*(16*v15^5 - 6*v23^5 + 72*v23^4*v34 - 33*v23^3*v34^2 - 
             44*v23^2*v34^3 - 48*v23*v34^4 + 10*v34^5 - 
             24*v15^4*(2*v23 + v34) + 2*v15^3*(9*v23^2 + 42*v23*v34 + 7*
                v34^2) + v15^2*(41*v23^3 - 40*v23^2*v34 - 72*v23*v34^2 - 10*
                v34^3) + v15*(-21*v23^4 - 90*v23^3*v34 + 118*v23^2*v34^2 + 84*
                v23*v34^3 - 6*v34^4)) + (-12*v15^5 + 3*v23^5 - 80*v23^4*v34 + 
             35*v23^3*v34^2 + 22*v23^2*v34^3 + 52*v23*v34^4 - 4*v34^5 + 
             8*v15^4*(3*v23 + 5*v34) + v15^3*(22*v23^2 - 62*v23*v34 - 52*
                v34^2) + v15^2*(-35*v23^3 - 26*v23^2*v34 + 96*v23*v34^2 + 28*
                v34^3) - 2*v15*v23*(3*v23^3 - 45*v23^2*v34 + 13*v23*v34^2 + 
               55*v34^3))*v45 + (v15^4 - 14*v15^3*v23 + 6*v15^2*v23^2 + 
             4*v15*v23^3 + 9*v23^4 + v23*(57*v15^2 - 28*v15*v23 + 5*v23^2)*
              v34 - 2*(7*v15^2 + 33*v15*v23 - 3*v23^2)*v34^2 + 
             (24*v15 + 23*v23)*v34^3 - 11*v34^4)*v45^2 + 
           (3*v15^3 - 9*v23^3 + 4*v23^2*v34 - 13*v23*v34^2 - 5*v34^3 - 
             v15^2*(5*v23 + 11*v34) + v15*(4*v23^2 + 18*v23*v34 + 13*v34^2))*
            v45^3 + 2*(2*v15^2 + v23^2 + v23*v34 + 2*v34^2 - 
             v15*(v23 + 4*v34))*v45^4) - v12^5*(4*v15^3 - 40*v23^3 + 
           3*v23^2*(-7*v34 + v45) + 2*v23*v34*(-2*v34 + v45) + 
           v34^2*(3*v34 + v45) + v15^2*(-36*v23 + 2*v34 + 9*v45) + 
           v15*(72*v23^2 + 12*v23*v34 + v34^2 - 13*v23*v45 - 10*v34*v45)) + 
         v12^4*(-v15^4 + 70*v23^4 + 2*v23*v34^2*(-15*v34 + v45) + 
           v15^3*(11*v23 - 2*v34 + 12*v45) - v23^3*(23*v34 + 20*v45) + 
           v23^2*(-41*v34^2 + 6*v34*v45 - 9*v45^2) + 
           v34^2*(3*v34^2 + 8*v34*v45 - v45^2) + 
           v15^2*(33*v23^2 - 57*v23*v34 - 6*v34^2 - 68*v23*v45 - 10*v34*v45 + 
             3*v45^2) + v15*(-113*v23^3 + 10*v23^2*(9*v34 + 8*v45) + 
             6*v34*(v34^2 - v34*v45 - v45^2) + v23*(42*v34^2 + 36*v34*v45 + 5*
                v45^2))) - v12^3*(5*v15^5 - 40*v23^5 - 
           v15^4*(8*v23 + 5*v34 + 9*v45) + v23^4*(113*v34 + 20*v45) + 
           v15^3*(-44*v23^2 + 12*v23*v34 + 25*v23*v45 + 34*v34*v45 + 
             7*v45^2) + v23^3*(64*v34^2 - 77*v34*v45 + 18*v45^2) + 
           v23^2*(18*v34^3 - 35*v34^2*v45 + 4*v34*v45^2 - 9*v45^3) + 
           v34^2*(v34^3 + 11*v34^2*v45 + 8*v34*v45^2 - 5*v45^3) - 
           v23*v34*(32*v34^3 + 35*v34^2*v45 - 6*v34*v45^2 + v45^3) + 
           v15^2*(64*v23^3 - 4*v34^3 - 38*v34^2*v45 - 5*v45^3 - 
             v23*v45*(97*v34 + 26*v45) + v23^2*(118*v34 + 35*v45)) + 
           v15*(23*v23^4 - v23^3*(240*v34 + 77*v45) + v34*(v34 - v45)*
              (3*v34^2 + 5*v34*v45 - 10*v45^2) + 5*v23^2*(-8*v34^2 + 18*v34*
                v45 + v45^2) + v23*(28*v34^3 + 99*v34^2*v45 + 16*v34*v45^2 + 
               11*v45^3))))) + 
     qsq^3*(mTsq*(v12^6*(2*v15 - 3*v23)*v34 + 
         v12^2*(v23*(9*v15*(2*v15 - 3*v23)*(v15 - v23)^2*v23 - 
             2*(2*v15 - 3*v23)*(v15 - v23)*(8*v15^2 - v15*v23 + v23^2)*v34 + 
             (29*v15^3 - 126*v15^2*v23 + 68*v15*v23^2 + 72*v23^3)*v34^2 - 
             (v15^2 - 84*v15*v23 + 99*v23^2)*v34^3 + 2*(-10*v15 + 9*v23)*
              v34^4) + (v15*v23*(-53*v15^3 + 188*v15^2*v23 - 195*v15*v23^2 + 
               58*v23^3) + (24*v15^4 - 14*v15^3*v23 - 70*v15^2*v23^2 + 20*v15*
                v23^3 + 33*v23^4)*v34 - (38*v15^3 - 117*v15^2*v23 + 70*v15*
                v23^2 + 201*v23^3)*v34^2 + 2*(5*v15^2 - 51*v15*v23 + 94*
                v23^2)*v34^3 + (8*v15 - 23*v23)*v34^4)*v45 + 
           (36*v15^4 + 4*v15^2*(v23 + v34)*(42*v23 + v34) - 
             2*v15^3*(80*v23 + 27*v34) - v15*(39*v23^3 + 70*v23^2*v34 + 3*v23*
                v34^2 - 18*v34^3) + 3*v34*(-11*v23^3 + 56*v23^2*v34 - 34*v23*
                v34^2 + 2*v34^3))*v45^2 + 
           (39*v15^3 - 2*v15^2*(25*v23 + 33*v34) + v34*(5*v23^2 - 40*v23*
                v34 + 11*v34^2) + v15*(5*v23^2 + 37*v23*v34 + 18*v34^2))*
            v45^3 + (2*v15^2 + 2*v15*(v23 - 3*v34) + 3*v23*v34)*v45^4) + 
         v15^3*(v23^3*(6*v23 - 7*v34)*v34 + 2*v23^2*(2*v23^2 - 12*v23*v34 + 
             5*v34^2)*v45 + v23*(-11*v23^2 + 18*v23*v34 - 6*v34^2)*v45^2 + 
           (11*v23^2 + 2*v23*v34 - 4*v34^2)*v45^3 - (7*v23 + 8*v34)*v45^4 + 
           3*v45^5) + v15^2*(v23^3*v34*(-6*v23^2 + 9*v23*v34 + 11*v34^2) - 
           v23^2*(2*v23 - 19*v34)*(v23 - 2*v34)*(v23 + v34)*v45 + 
           v23*(4*v23^3 - 25*v23^2*v34 + 4*v23*v34^2 + 30*v34^3)*v45^2 - 
           2*(v23^3 - 9*v23^2*v34 + 2*v23*v34^2 + 2*v34^3)*v45^3 + 
           2*v34*(-3*v23 + 2*v34)*v45^4 - 3*v34*v45^5) + 
         v12*(v23^2*(3*v15*(v15 - v23)^3*v23 + 2*v15*(v15 - v23)^2*
              (-10*v15 + 11*v23)*v34 - (v15^3 + 36*v15^2*v23 - 41*v15*v23^2 - 
               9*v23^3)*v34^2 + (29*v15^2 - 2*v15*v23 - 42*v23^2)*v34^3 + 
             (-32*v15 + 23*v23)*v34^4) + 
           v23*(-(v15*(v15 - v23)*v23*(23*v15^2 - 39*v15*v23 + 8*v23^2)) + 
             (2*v15 - v23)*(18*v15^3 - 42*v15^2*v23 + 25*v15*v23^2 - 3*v23^3)*
              v34 - (32*v15^3 - 117*v15^2*v23 + 133*v15*v23^2 + 51*v23^3)*
              v34^2 + (-32*v15^2 - 14*v15*v23 + 137*v23^2)*v34^3 + 
             (36*v15 - 53*v23)*v34^4)*v45 + (3*v15^4*(13*v23 - 6*v34) + 
             2*v15^3*(-51*v23^2 + 8*v23*v34 + 15*v34^2) + 
             v15^2*(66*v23^3 - 3*v23^2*v34 - 90*v23*v34^2 - 6*v34^3) + 
             v23*v34*(-5*v23^3 + 80*v23^2*v34 - 160*v23*v34^2 + 39*v34^3) + 
             v15*(-6*v23^4 - 9*v23^3*v34 + 172*v23^2*v34^2 + 16*v23*v34^3 - 6*
                v34^4))*v45^2 - (v15*(24*v15^3 - 72*v15^2*v23 + 40*v15*
                v23^2 + v23^3) - (34*v15^3 - 62*v15^2*v23 + 37*v15*v23^2 + 
               v23^3)*v34 + 2*(2*v15^2 + 31*v15*v23 + 25*v23^2)*v34^2 - 
             2*(v15 + 36*v23)*v34^3 + 8*v34^4)*v45^3 + 
           (-18*v15^3 + v15^2*(11*v23 + 31*v34) + v34*(2*v23^2 + 11*v23*v34 - 
               7*v34^2) + v15*(3*v23^2 - 14*v23*v34 - 6*v34^2))*v45^4 - 
           v23*(v15 + v34)*v45^5) - v34^2*(v23 - v45)^3*
          (3*v34*v45*(2*v34 + v45) + v23^2*(3*v34 + 2*v45) - 
           3*v23*v34*(2*v34 + 3*v45)) - 2*v15^4*(v23^3*(v34 + v45) - 
           v45^3*(2*v34 + 3*v45) - v23^2*v45*(4*v34 + 3*v45) + 
           v23*v45^2*(3*v34 + 4*v45)) - v12^5*(3*v15^3 - 
           9*v23*v34*(-3*v23 + v34) + 2*v34*(-4*v23 + v34)*v45 + 
           v15^2*(-9*v23 + v34 + 2*v45) + v15*(6*v23^2 - 22*v23*v34 + 
             6*v34^2 - 3*v23*v45 + 5*v34*v45)) + 
         v15*v34*(2*v23^6 - v23^5*(v34 + 5*v45) + v34*v45^3*
            (4*v34^2 - 8*v34*v45 - 3*v45^2) + v23^4*(-10*v34^2 - 7*v34*v45 + 
             2*v45^2) + v23*v34*v45^2*(-18*v34^2 + 34*v34*v45 + 31*v45^2) - 
           6*v23^2*v45*(-4*v34^3 + 9*v34^2*v45 + 11*v34*v45^2 + v45^3) + 
           v23^3*(-10*v34^3 + 40*v34^2*v45 + 48*v34*v45^2 + 7*v45^3)) + 
         v12^3*(v15^4*(23*v23 - 10*v34 - 24*v45) + 
           v15^3*(-99*v23^2 - 2*v23*v34 + 11*v34^2 + 137*v23*v45 + 
             40*v34*v45 - 39*v45^2) + v15^2*(132*v23^3 + 68*v23^2*v34 - 
             36*v23*v34^2 - 7*v34^3 - (201*v23^2 + 133*v23*v34 + 15*v34^2)*
              v45 + 16*(5*v23 + 3*v34)*v45^2 - 6*v45^3) + 
           v34*(3*v23*(-2*v23 + v34)*(6*v23^2 - 19*v23*v34 + v34^2) + 
             (85*v23^3 - 195*v23^2*v34 + 62*v23*v34^2 - 2*v34^3)*v45 + 
             (-39*v23^2 + 66*v23*v34 - 11*v34^2)*v45^2 - (v23 + 2*v34)*
              v45^3) + v15*(-2*(28*v23^4 + 12*v23^3*v34 + 31*v23^2*v34^2 - 31*
                v23*v34^3 + v34^4) + (85*v23^3 + 20*v23^2*v34 + 92*v23*
                v34^2 - 24*v34^3)*v45 - (33*v23^2 + 9*v23*v34 + 25*v34^2)*
              v45^2 + (v23 + 7*v34)*v45^3)) + 
         v12^4*(6*v15^4 - 2*v15^3*(21*v23 + 5*v34 - 9*v45) + 
           v15^2*(72*v23^2 + 41*v23*v34 + 9*v34^2 - 51*v23*v45 - 7*v34*v45 + 
             6*v45^2) + v15*(-36*v23^3 + v23^2*(16*v34 + 33*v45) + 
             v34*(6*v34^2 + 21*v34*v45 + 2*v45^2) - v23*(64*v34^2 + 31*v34*
                v45 + 5*v45^2)) + v34*(-56*v23^3 + 4*v34*v45*(v34 + v45) + 
             v23^2*(72*v34 + 58*v45) - v23*(9*v34^2 + 47*v34*v45 + 6*
                v45^2)))) + v15*v34*(v12^5*(v15^2 + v23*(3*v23 - 2*v45) + 
           v15*(-4*v23 + v45)) + v12^4*(12*v23^3 + 
           v15^2*(8*v23 - v34 - 5*v45) - v34*v45^2 + 
           v23*v45*(6*v34 + 7*v45) - 2*v23^2*(3*v34 + 10*v45) + 
           v15*(-20*v23^2 - 2*v45*(v34 + 2*v45) + v23*(6*v34 + 23*v45))) + 
         (v23 - v45)*(v34*(v23 - v45)^3*(-(v34*v45) + v23*(v34 + v45)) + 
           v15^2*v45*(v23*v34*v45 + v45^3 + v23^2*(v34 + v45)) - 
           v15*(v23 - v45)*(-2*v34*v45^3 + v23^2*(v34 + v45)^2 + 
             v23*v45*(-v34^2 + 2*v34*v45 + v45^2))) + 
         v12*(v15^2*(-2*v23^3*(v34 + 2*v45) + v45^3*(v34 + 5*v45) + 
             2*v23^2*v45*(3*v34 + 5*v45) - v23*v45^2*(3*v34 + 11*v45)) - 
           (v23 - v45)*(v34*(v34 - v45)*v45^3 + 2*v23^4*(2*v34 + v45) - 
             2*v23*v45^2*(5*v34^2 + 4*v34*v45 + v45^2) - 
             v23^3*(8*v34^2 + 19*v34*v45 + 5*v45^2) + v23^2*v45*
              (15*v34^2 + 22*v34*v45 + 5*v45^2)) + 
           v15*(6*v23^4*(v34 + v45) - v23^3*(v34 + v45)*(7*v34 + 18*v45) + 
             v23*v45^2*(-3*v34^2 + 6*v34*v45 - 7*v45^2) + 
             v45^3*(-v34^2 - 6*v34*v45 + v45^2) + v23^2*v45*(10*v34^2 + 17*
                v34*v45 + 17*v45^2))) + v12^2*(3*v23^5 + 
           v34*v45^3*(-v34 + v45) - 20*v23^4*(v34 + v45) + 
           v23*v45^2*(v34 + v45)*(10*v34 + 7*v45) - v23^2*v45*
            (19*v34^2 + 62*v34*v45 + 30*v45^2) + 
           v23^3*(10*v34^2 + 63*v34*v45 + 39*v45^2) + 
           v15^2*(3*v23^3 + 5*v23*v45*(2*v34 + 5*v45) - 
             v45^2*(3*v34 + 10*v45) - v23^2*(8*v34 + 19*v45)) + 
           v15*(-6*v23^4 + 4*(v34 - v45)*v45^3 + v23^3*(27*v34 + 40*v45) + 
             v23*v45*(6*v34^2 + 17*v34*v45 + 30*v45^2) - 
             2*v23^2*(4*v34^2 + 27*v34*v45 + 31*v45^2))) + 
         v12^3*(12*v23^4 + v34*v45^2*(v34 + v45) - 
           2*v23^3*(11*v34 + 20*v45) - 2*v23*v45*(2*v34^2 + 9*v34*v45 + 
             5*v45^2) + v15^2*(10*v23^2 - 7*v23*v34 - 23*v23*v45 + 
             3*v34*v45 + 10*v45^2) + v23^2*(3*v34^2 + 40*v34*v45 + 
             39*v45^2) + v15*(-22*v23^3 + 9*v23^2*(3*v34 + 7*v45) + 
             v45*(v34^2 + 2*v34*v45 + 6*v45^2) - v23*(2*v34^2 + 25*v34*v45 + 
               41*v45^2)))) + mTsq^3*(v12^6 + v23*(-12*v15^5 + v23^5 - 
           25*v23^4*v34 + 52*v23^3*v34^2 + 66*v23^2*v34^3 - 22*v23*v34^4 - 
           20*v34^5 + 14*v15^4*(3*v23 + 2*v34) - 2*v15^3*(17*v23^2 + 
             52*v23*v34 - 4*v34^2) + 2*v15^2*(-6*v23^3 + 67*v23^2*v34 + 
             30*v23*v34^2 - 36*v34^3) + v15*(15*v23^4 - 40*v23^3*v34 - 
             166*v23^2*v34^2 + 24*v23*v34^3 + 68*v34^4)) + 
         (8*v15^5 + 3*v23^5 - 22*v23^4*v34 - 46*v23^3*v34^2 - 
           12*v23^2*v34^3 + 20*v23*v34^4 + 8*v34^5 - 12*v15^4*(v23 + 2*v34) - 
           4*v15^3*(v23 - 2*v34)*(3*v23 + 2*v34) + 
           2*v15^2*(-3*v23^3 + 6*v23^2*v34 + 12*v23*v34^2 + 8*v34^3) + 
           2*v15*(13*v23^4 + 26*v23^3*v34 + 6*v23^2*v34^2 - 24*v23*v34^3 - 
             12*v34^4))*v45 - 2*(4*v15^4 + 3*v23^4 - 25*v23^3*v34 - 
           12*v23^2*v34^2 + 12*v23*v34^3 + 4*v34^4 - 
           4*v15^3*(3*v23 + 4*v34) - 12*v15^2*(v23^2 - 3*v23*v34 - 2*v34^2) + 
           v15*(25*v23^3 + 24*v23^2*v34 - 36*v23*v34^2 - 16*v34^3))*v45^2 + 
         8*v23*(v15 - v34)*(-2*v15 + 3*v23 + 2*v34)*v45^3 + 
         v12^5*(-25*v15 + 3*(10*v23 + 5*v34 + v45)) + 
         v12^4*(52*v15^2 + 165*v23^2 + 93*v23*v34 - 12*v34^2 + 41*v23*v45 + 
           26*v34*v45 - 6*v45^2 - v15*(207*v23 + 40*v34 + 22*v45)) + 
         2*v12^3*(33*v15^3 + 140*v23^3 - 6*v23^2*(v34 - 8*v45) - 
           v15^2*(12*v23 + 83*v34 + 23*v45) - 6*v23*(18*v34^2 - 5*v34*v45 + 
             7*v45^2) - v34*(17*v34^2 + 3*v34*v45 + 25*v45^2) + 
           v15*(-156*v23^2 + 120*v23*v34 + 67*v34^2 - 2*v23*v45 + 
             26*v34*v45 + 25*v45^2)) + v12^2*(-22*v15^4 + 165*v23^4 - 
           312*v23^3*v34 - 360*v23^2*v34^2 + 54*v23*v34^3 + 42*v34^4 + 
           6*v15^3*(39*v23 + 4*v34 - 2*v45) + 6*(2*v23 + v34)*
            (8*v23^2 + v23*v34 - 2*v34^2)*v45 - 6*(30*v23^2 + 15*v23*v34 - 
             4*v34^2)*v45^2 + 8*(4*v23 + 3*v34)*v45^3 - 
           6*v15^2*(60*v23^2 + 3*v23*(23*v34 + 5*v45) - 
             2*(5*v34^2 + v34*v45 + 2*v45^2)) + 2*v15*(-6*v23^3 + 
             30*v23^2*(12*v34 + v45) + 9*v23*(7*v34^2 + 6*v34*v45 + 5*
                v45^2) - 2*(26*v34^3 - 3*v34^2*v45 + 12*v34*v45^2 + 6*
                v45^3))) + v12*(-20*v15^5 + 30*v23^5 + 
           4*v15^4*(15*v23 + 17*v34 + 5*v45) + v23^4*(-207*v34 + 41*v45) + 
           12*v23*v34^2*(5*v34^2 - 6*v34*v45 + 12*v45^2) - 
           4*v23^3*(6*v34^2 + v34*v45 + 21*v45^2) - 
           4*v34^2*(3*v34^3 + 3*v34^2*v45 - 6*v34*v45^2 + 4*v45^3) + 
           v23^2*(234*v34^3 - 90*v34^2*v45 + 90*v34*v45^2 + 32*v45^3) + 
           6*v15^3*(9*v23^2 - 4*v23*(10*v34 + 3*v45) - 
             4*(3*v34^2 + 2*v34*v45 + v45^2)) + 2*v15^2*(-108*v23^3 + 
             9*v23^2*(7*v34 - v45) + 36*v23*(5*v34^2 + v34*v45 + 2*v45^2) + 
             4*(v34^3 + 3*v34^2*v45 + 9*v34*v45^2 - 2*v45^3)) + 
           v15*(93*v23^4 + 60*v23^3*(4*v34 + v45) - 18*v23^2*(23*v34^2 - 6*
                v34*v45 + 5*v45^2) - 24*v23*v34*(10*v34^2 - 3*v34*v45 + 12*
                v45^2) + 4*v34*(7*v34^3 + 4*v34^2*v45 - 18*v34*v45^2 + 8*
                v45^3)))) - mTsq^2*(v12^6*(3*v15 - 4*v23 - v34) + 
         v23^2*(-(v15*(v15 - v23)^2*(-4*v15^2 + 6*v15*v23 + v23^2)) + 
           (5*v15^4 - 12*v15^3*v23 + 3*v15^2*v23^2 + 2*v15*v23^3 + 3*v23^4)*
            v34 + v23*(6*v15^2 + 13*v15*v23 - 18*v23^2)*v34^2 + 
           (-22*v15^2 + 32*v15*v23 + 11*v23^2)*v34^3 + 4*(v15 - 3*v23)*
            v34^4 + 9*v34^5) + v23*(-9*v15^5 + v15^4*(33*v23 + 13*v34) - 
           2*v15^3*(16*v23^2 + 16*v23*v34 + v34^2) + 
           v15^2*(5*v23^3 + 49*v23^2*v34 + 18*v23*v34^2 - 14*v34^3) + 
           v34*(-6*v23^4 + 47*v23^3*v34 - 21*v23^2*v34^2 + 21*v23*v34^3 - 
             15*v34^4) + v15*(2*v23^4 - 35*v23^3*v34 - 20*v23^2*v34^2 - 
             40*v23*v34^3 + 27*v34^4))*v45 + 
         (6*v15^5 - v15^4*(29*v23 + 18*v34) + 12*v15^3*(2*v23^2 + 7*v23*v34 + 
             v34^2) + 2*v15^2*(4*v23^3 - 29*v23^2*v34 - 55*v23*v34^2 + 
             6*v34^3) + v15*(-3*v23^4 + 24*v23^3*v34 + 20*v23^2*v34^2 + 
             84*v23*v34^3 - 18*v34^4) + v34*(-3*v23^4 - 20*v23^3*v34 + 
             14*v23^2*v34^2 - 29*v23*v34^3 + 6*v34^4))*v45^2 + 
         (v15^2*(16*v15^2 - 6*v15*v23 - 23*v23^2) + 
           2*(-32*v15^3 + 11*v15^2*v23 + 15*v15*v23^2 + 5*v23^3)*v34 + 
           3*(2*v15 - v23)*(16*v15 + 5*v23)*v34^2 + 2*(-32*v15 + v23)*v34^3 + 
           16*v34^4)*v45^3 - 2*(v15 - v34)*(2*v15^2 - 10*v15*v23 - v23^2 + 
           10*v23*v34 - 2*v34^2)*v45^4 - 8*(v15 - v34)^2*v45^5 + 
         v12^5*(-18*v15^2 - 50*v23^2 - 13*v23*v34 - 4*v34^2 + 
           2*v15*(32*v23 + v34 - 3*v45) + 3*v23*v45 + 2*v34*v45) + 
         v12^4*(11*v15^3 - 94*v15^2*v23 + 227*v15*v23^2 - 150*v23^3 + 
           13*v15^2*v34 - 58*v15*v23*v34 + 22*v23^2*v34 + 3*v15*v34^2 + 
           15*v34^3 + (47*v15^2 - 96*v15*v23 + 36*v23^2 - 35*v15*v34 + 
             6*v23*v34 + 5*v34^2)*v45 - 3*(v15 - 3*v23 + v34)*v45^2) + 
         v12^3*(2*(-6*v15^4 - 75*v23^4 + 101*v23^3*v34 + 16*v23^2*v34^2 + 
             32*v23*v34^3 - 7*v34^4 + 2*v15^3*(3*v23 + 8*v34) + 
             v15^2*(-28*v23^2 + 31*v23*v34 + 3*v34^2) + 
             v15*(101*v23^3 - 154*v23^2*v34 - 9*v23*v34^2 - 6*v34^3)) - 
           (21*v15^3 - 76*v23^3 + 105*v23^2*v34 + 4*v23*v34^2 + 32*v34^3 + 
             4*v15^2*(-38*v23 + 5*v34) + v15*(229*v23^2 - 36*v23*v34 - 49*
                v34^2))*v45 + (-20*v15^2 + 36*v23^2 - 19*v23*v34 + 8*v34^2 + 
             3*v15*(v23 + 8*v34))*v45^2 + 2*(5*v15 - 6*v23)*v45^3) + 
         v12*(v23*(15*v15^5 - 4*v23^5 + 64*v23^4*v34 - 94*v23^3*v34^2 + 
             12*v23^2*v34^3 - 52*v23*v34^4 + 15*v34^5 + 
             v15^4*(-62*v23 + 3*v34) + 2*v15^3*(32*v23^2 + 8*v23*v34 - 9*
                v34^2) - 18*v15^2*v34*(v23^2 - 3*v23*v34 + v34^2) + 
             v15*(-13*v23^4 - 58*v23^3*v34 + 62*v23^2*v34^2 + 44*v23*v34^3 + 
               3*v34^4)) + (-15*v15^5 + 72*v15^4*v23 - 69*v15^3*v23^2 - 
             4*v15^2*v23^3 + 6*v15*v23^4 + 3*v23^5 + (27*v15^4 - 96*v15^3*
                v23 + 82*v15^2*v23^2 + 36*v15*v23^3 - 96*v23^4)*v34 + 
             (-14*v15^3 + 48*v15^2*v23 - 23*v15*v23^2 + 152*v23^3)*v34^2 - 
             2*(v15^2 + 48*v15*v23 + 15*v23^2)*v34^3 + (13*v15 + 72*v23)*
              v34^4 - 9*v34^5)*v45 + (-29*v15^4 + 34*v15^3*v23 + 
             24*v15^2*v23^2 - 19*v15*v23^3 + 9*v23^4 + (2*v15 + v23)*
              (42*v15^2 - 38*v15*v23 + 3*v23^2)*v34 - 
             2*(55*v15^2 + 17*v15*v23 + 18*v23^2)*v34^2 + 2*(42*v15 + 17*v23)*
              v34^3 - 29*v34^4)*v45^2 + 2*(v15^3 - 6*v23^3 + 16*v23^2*v34 - 
             21*v23*v34^2 - 3*v34^3 - 3*v15^2*(7*v23 + 3*v34) + 
             v15*(13*v23^2 + 42*v23*v34 + 11*v34^2))*v45^3 + 
           4*(5*v15^2 - 3*v15*v23 + v23^2 - 10*v15*v34 - 3*v23*v34 + 5*v34^2)*
            v45^4) + v12^2*(9*v15^5 - 50*v23^5 + 227*v23^4*v34 - 
           56*v23^3*v34^2 + 38*v23^2*v34^3 - 62*v23*v34^4 + 4*v34^5 + 
           (36*v23^4 - 229*v23^3*v34 + 60*v23^2*v34^2 - 69*v23*v34^3 + 
             33*v34^4)*v45 + 12*(3*v23^3 + v23^2*v34 + 2*v23*v34^2 + 2*v34^3)*
            v45^2 + (-32*v23^2 + 26*v23*v34 - 23*v34^2)*v45^3 + 
           2*(2*v23 + v34)*v45^4 + v15^4*(-52*v23 + 4*v34 + 21*v45) + 
           2*v15^3*(19*v23^2 + 22*v23*v34 - 11*v34^2 - 5*(3*v23 + 4*v34)*
              v45 + 7*v45^2) + v15^2*(32*v23^3 + 20*v23^2*(2*v34 + 3*v45) + 
             v23*(54*v34^2 - 23*v34*v45 - 36*v45^2) + 
             v45*(18*v34^2 + 20*v34*v45 - 15*v45^2)) + 
           v15*(22*v23^4 + 5*v34^4 - 32*v34^3*v45 - 58*v34^2*v45^2 + 
             30*v34*v45^3 - 2*v45^4 - 7*v23^3*(44*v34 + 15*v45) + 
             2*v23^2*(20*v34^2 + 99*v34*v45 + 6*v45^2) + 
             2*v23*(8*v34^3 + 41*v34^2*v45 - 16*v34*v45^2 + 16*v45^3)))))))/
   (4*qsq^2*v45*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
     2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
     qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
       2*(v12 + v23)*v45 + v45^2))*
    Sqrt[qsq^4 + (v12*(v15 - v23) + v23*v34)^2 + 
      2*qsq^3*(v12 - v15 + v23 - v34 - v45) + 
      2*(-2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) + v23*(v15 - v34)*v34 + 
        v12*(-v15^2 + v23*v34 + v15*(v23 + v34)))*v45 + (v15 - v34)^2*v45^2 + 
      qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + v34^2 + 4*mTsq*v45 - 
        2*v23*v45 + 4*v34*v45 + v45^2 - 2*v12*(2*v15 - 2*v23 + v34 + v45) + 
        2*v15*(-v23 + v34 + 2*v45)) + 2*qsq*(v12^2*(-v15 + v23) - 
        v15^2*v45 + v12*(v15^2 - 2*v15*v23 + v23^2 + v15*v34 - 2*v23*v34 + 
          (2*mTsq + 2*v15 - v23 + v34)*v45) + 
        v15*(-v45^2 + v23*(v34 + v45)) - (v23 - v45)*(v23*v34 - 2*mTsq*v45 - 
          v34*(v34 + v45)))]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*mTsq^2*(v12 + v15 - v34)*(v15 - v23 - v34)*(v12*(v15 - 2*v23 - v34) + 
      v23*(-v15 + v34)) + qsq^4*(4*mTsq^2 + 2*v15*v34 - 
      3*mTsq*(v15 + v34)) + qsq^3*(8*mTsq^2*(v12 + v23) - 
      v15*v34*(-2*v12 + v15 - 2*v23 + v34 + 4*v45) + 
      mTsq*(4*v15^2 - 6*v15*v23 - 4*v15*v34 - 3*v23*v34 + 4*v34^2 - 
        3*v12*(v15 + 2*v34) + 3*(v15 + v34)*v45)) + 
    qsq^2*(2*mTsq^2*(2*v12^2 - (2*v15 + v23 - 2*v34)*(v15 - 2*v23 - v34) + 
        v12*(-3*v15 + 8*v23 + 3*v34)) + 
      mTsq*(-(v15*(-4*v12*v15 + v15^2 + 6*v12*v23 - 4*v15*v23 + 3*v23^2)) + 
        (-3*v12^2 - 4*v12*v15 + v15^2 - 6*v12*v23 - 4*v15*v23)*v34 + 
        (4*v12 + v15 + 4*v23)*v34^2 - v34^3 + 
        (-4*v15^2 + 3*v15*v23 + 8*v15*v34 + 3*v23*v34 - 4*v34^2 + 
          3*v12*(v15 + v34))*v45) + v15*v34*(v15*v45 - 
        v12*(v15 - 2*v23 + 2*v45) - (v23 - v45)*(v34 + 2*v45))) - 
    qsq*mTsq*(2*mTsq*(v12 + v23)*(v12*(3*v15 - 4*v23 - 3*v34) + 
        (2*v15 - 3*v23 - 2*v34)*(v15 - v34)) + v12^2*(-2*v15 + 3*v23)*v34 + 
      v23*v34*(3*v15^2 + v34^2 - 2*v15*(v23 + 2*v34)) - 
      (v15 - v34)^2*(v15 - 2*v23 + v34)*v45 - 2*(v15 - v34)^2*v45^2 + 
      v12*(v15^3 + 2*v15^2*(-2*(v23 + v34) + v45) + 
        v15*(3*v23^2 + 8*v23*v34 + 3*v34^2 - 3*v23*v45 - 4*v34*v45) + 
        v34*(-4*v23*v34 - 3*v23*v45 + 2*v34*v45))))/
   (2*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/2*((qsq - 4*mTsq)*(qsq^3*mTsq*(v15 - v34) + 
      qsq^2*(v15*(v15 - v34)*v34 + mTsq*(-2*v15^2 + v12*(v15 - 2*v34) + 
          v15*(2*v23 - v45) + v34*(-v23 + 2*v34 + v45))) + 
      mTsq*(-(v12^2*v23*v34) - (v15 - v34)^2*(v23*v34 + (v15 - v34)*v45) + 
        v12*(v15^3 - 2*v15^2*(v23 + v34) + v23*v34*(2*v34 + v45) + 
          v15*(v23^2 + v34^2 - v23*v45))) + 
      qsq*(v15*v34*(v12*v15 - v23*v34 + (-v15 + v34)*v45) + 
        mTsq*(v15^3 - v12^2*v34 - v34^3 - v15^2*(2*v23 + 3*v34) + 
          v23*v34*(2*v34 + v45) - v12*(v15 - v34)*(2*(v15 - v23 + v34) + 
            v45) + v15*(v23^2 + 3*v34^2 - v23*v45)))))/
    (qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (Sqrt[qsq - 4*mTsq]*(qsq^3*mTsq*(v15 - v34) + 
     qsq^2*(v15*(v15 - v34)*v34 + mTsq*(-2*v15^2 + v12*(v15 - 2*v34) + 
         v15*(2*v23 - v45) + v34*(-v23 + 2*v34 + v45))) + 
     mTsq*(-(v12^2*v23*v34) - (v15 - v34)^2*(v23*v34 + (v15 - v34)*v45) + 
       v12*(v15^3 - 2*v15^2*(v23 + v34) + v23*v34*(2*v34 + v45) + 
         v15*(v23^2 + v34^2 - v23*v45))) + 
     qsq*(v15*v34*(v12*v15 - v23*v34 + (-v15 + v34)*v45) + 
       mTsq*(v15^3 - v12^2*v34 - v34^3 - v15^2*(2*v23 + 3*v34) + 
         v23*v34*(2*v34 + v45) - v12*(v15 - v34)*(2*(v15 - v23 + v34) + 
           v45) + v15*(v23^2 + 3*v34^2 - v23*v45)))))/
   (2*Sqrt[qsq]*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  (Sqrt[qsq - 4*mTsq]*(2*mTsq^2*(v12 + 2*v15 - v23 - 2*v34)*(v15 - v34)*
      (v12 + v15 - v34)*(v15 - v23 - v34) - 
     qsq^4*(-2*v15*v34 + mTsq*(v15 + v34)) - 
     qsq^3*(v15*v34*(-2*v12 + 3*v15 - 2*v23 + 3*v34 + 4*v45) + 
       mTsq*(-4*v15^2 + 2*v15*v23 + 4*v15*v34 + v23*v34 - 4*v34^2 + 
         v12*(v15 + 2*v34) - (v15 + v34)*v45)) + 
     qsq^2*(-2*mTsq^2*(v12 + 2*v15 - v23 - 2*v34)*(v15 - v34) + 
       mTsq*(-(v15*(3*v15^2 - 4*v15*v23 + v23^2 + 2*v12*(-2*v15 + v23))) - 
         (v12^2 + 2*v12*(2*v15 + v23) + v15*(-3*v15 + 4*v23))*v34 + 
         (4*v12 + 3*v15 + 4*v23)*v34^2 - 3*v34^3 + 
         (v15*(v12 - 4*v15 + v23) + (v12 + 8*v15 + v23)*v34 - 4*v34^2)*v45) + 
       v15*v34*(v12*(-3*v15 + 2*v23 - 2*v45) - (v23 - v45)*(3*v34 + 2*v45) + 
         v15*(4*v34 + 3*v45))) + qsq*mTsq*
      (-2*mTsq*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34)*(v15 - v34) + 
       v12^2*(2*v15 - v23)*v34 + v34*(8*v15^3 - 3*v23*v34^2 - 
         v15^2*(9*v23 + 16*v34) + 2*v15*(v23^2 + 6*v23*v34 + 4*v34^2)) + 
       (v15 - v34)^2*(3*v15 - 2*v23 + 3*v34)*v45 + 2*(v15 - v34)^2*v45^2 + 
       v12*(-3*v15^3 - v15*(v23^2 + 8*v23*v34 + 9*v34^2) + 
         2*v15^2*(2*v23 + 6*v34 - v45) + v15*(v23 + 4*v34)*v45 + 
         v34*(4*v23*v34 + v23*v45 - 2*v34*v45)))))/
   (2*qsq^(3/2)*(qsq^4*(mTsq - v15)*(mTsq - v34) + 
     mTsq^2*(v12 + v15 - v34)^2*(-v15 + v23 + v34)^2 + 
     qsq^3*(2*mTsq^2*(v12 + v23) + v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*mTsq^2*(v12 + 2*v15 - v23 - 2*v34)*(v15 - v34)*(v12 + v15 - v34)*
     (v15 - v23 - v34) - qsq^4*(-2*v15*v34 + mTsq*(v15 + v34)) - 
    qsq^3*(v15*v34*(-2*v12 + 3*v15 - 2*v23 + 3*v34 + 4*v45) + 
      mTsq*(-4*v15^2 + 2*v15*v23 + 4*v15*v34 + v23*v34 - 4*v34^2 + 
        v12*(v15 + 2*v34) - (v15 + v34)*v45)) + 
    qsq^2*(-2*mTsq^2*(v12 + 2*v15 - v23 - 2*v34)*(v15 - v34) + 
      mTsq*(-(v15*(3*v15^2 - 4*v15*v23 + v23^2 + 2*v12*(-2*v15 + v23))) - 
        (v12^2 + 2*v12*(2*v15 + v23) + v15*(-3*v15 + 4*v23))*v34 + 
        (4*v12 + 3*v15 + 4*v23)*v34^2 - 3*v34^3 + 
        (v15*(v12 - 4*v15 + v23) + (v12 + 8*v15 + v23)*v34 - 4*v34^2)*v45) + 
      v15*v34*(v12*(-3*v15 + 2*v23 - 2*v45) - (v23 - v45)*(3*v34 + 2*v45) + 
        v15*(4*v34 + 3*v45))) + qsq*mTsq*
     (-2*mTsq*(v12 + v23)*(v12 + 2*v15 - v23 - 2*v34)*(v15 - v34) + 
      v12^2*(2*v15 - v23)*v34 + v34*(8*v15^3 - 3*v23*v34^2 - 
        v15^2*(9*v23 + 16*v34) + 2*v15*(v23^2 + 6*v23*v34 + 4*v34^2)) + 
      (v15 - v34)^2*(3*v15 - 2*v23 + 3*v34)*v45 + 2*(v15 - v34)^2*v45^2 + 
      v12*(-3*v15^3 - v15*(v23^2 + 8*v23*v34 + 9*v34^2) + 
        2*v15^2*(2*v23 + 6*v34 - v45) + v15*(v23 + 4*v34)*v45 + 
        v34*(4*v23*v34 + v23*v45 - 2*v34*v45))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^3*mTsq*(v15 - v34) + 
     qsq^2*(v15*(v15 - v34)*v34 + mTsq*(-2*v15^2 + v12*(v15 - 2*v34) + 
         v15*(2*v23 - v45) + v34*(-v23 + 2*v34 + v45))) + 
     mTsq*(-(v12^2*v23*v34) - (v15 - v34)^2*(v23*v34 + (v15 - v34)*v45) + 
       v12*(v15^3 - 2*v15^2*(v23 + v34) + v23*v34*(2*v34 + v45) + 
         v15*(v23^2 + v34^2 - v23*v45))) + 
     qsq*(v15*v34*(v12*v15 - v23*v34 + (-v15 + v34)*v45) + 
       mTsq*(v15^3 - v12^2*v34 - v34^3 - v15^2*(2*v23 + 3*v34) + 
         v23*v34*(2*v34 + v45) - v12*(v15 - v34)*(2*(v15 - v23 + v34) + 
           v45) + v15*(v23^2 + 3*v34^2 - v23*v45)))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*mTsq^2*(v12 + v15 - v34)*(v15 - v23 - v34)*(v12*(v15 - 2*v23 - v34) + 
      v23*(-v15 + v34)) + qsq^4*(4*mTsq^2 + 2*v15*v34 - 
      3*mTsq*(v15 + v34)) + qsq^3*(8*mTsq^2*(v12 + v23) - 
      v15*v34*(-2*v12 + v15 - 2*v23 + v34 + 4*v45) + 
      mTsq*(4*v15^2 - 6*v15*v23 - 4*v15*v34 - 3*v23*v34 + 4*v34^2 - 
        3*v12*(v15 + 2*v34) + 3*(v15 + v34)*v45)) + 
    qsq^2*(2*mTsq^2*(2*v12^2 - (2*v15 + v23 - 2*v34)*(v15 - 2*v23 - v34) + 
        v12*(-3*v15 + 8*v23 + 3*v34)) + 
      mTsq*(-(v15*(-4*v12*v15 + v15^2 + 6*v12*v23 - 4*v15*v23 + 3*v23^2)) + 
        (-3*v12^2 - 4*v12*v15 + v15^2 - 6*v12*v23 - 4*v15*v23)*v34 + 
        (4*v12 + v15 + 4*v23)*v34^2 - v34^3 + 
        (-4*v15^2 + 3*v15*v23 + 8*v15*v34 + 3*v23*v34 - 4*v34^2 + 
          3*v12*(v15 + v34))*v45) + v15*v34*(v15*v45 - 
        v12*(v15 - 2*v23 + 2*v45) - (v23 - v45)*(v34 + 2*v45))) - 
    qsq*mTsq*(2*mTsq*(v12 + v23)*(v12*(3*v15 - 4*v23 - 3*v34) + 
        (2*v15 - 3*v23 - 2*v34)*(v15 - v34)) + v12^2*(-2*v15 + 3*v23)*v34 + 
      v23*v34*(3*v15^2 + v34^2 - 2*v15*(v23 + 2*v34)) - 
      (v15 - v34)^2*(v15 - 2*v23 + v34)*v45 - 2*(v15 - v34)^2*v45^2 + 
      v12*(v15^3 + 2*v15^2*(-2*(v23 + v34) + v45) + 
        v15*(3*v23^2 + 8*v23*v34 + 3*v34^2 - 3*v23*v45 - 4*v34*v45) + 
        v34*(-4*v23*v34 - 3*v23*v45 + 2*v34*v45))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  -1/4*((qsq - 4*mTsq)*(qsq^3*mTsq*(v15 - v34) + 
      qsq^2*(v15*(v15 - v34)*v34 + mTsq*(-2*v15^2 + v12*(v15 - 2*v34) + 
          v15*(2*v23 - v45) + v34*(-v23 + 2*v34 + v45))) + 
      mTsq*(-(v12^2*v23*v34) - (v15 - v34)^2*(v23*v34 + (v15 - v34)*v45) + 
        v12*(v15^3 - 2*v15^2*(v23 + v34) + v23*v34*(2*v34 + v45) + 
          v15*(v23^2 + v34^2 - v23*v45))) + 
      qsq*(v15*v34*(v12*v15 - v23*v34 + (-v15 + v34)*v45) + 
        mTsq*(v15^3 - v12^2*v34 - v34^3 - v15^2*(2*v23 + 3*v34) + 
          v23*v34*(2*v34 + v45) - v12*(v15 - v34)*(2*(v15 - v23 + v34) + 
            v45) + v15*(v23^2 + 3*v34^2 - v23*v45)))))/
    (qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
       (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
        v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
        mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
          2*v34^2 + (v15 + v34)*v45)) + 
      qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
          2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
        v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
        mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
          (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
          (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
            (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
      qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
         (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
          4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
        (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
        v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
          v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
          v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*mTsq^2*(v12 + v15 - v34)*(v15 - v23 - v34)*(v12*(v15 - 2*v23 - v34) + 
      v23*(-v15 + v34)) + qsq^4*(-4*mTsq^2 - 2*v15*v34 + 
      3*mTsq*(v15 + v34)) + qsq^3*(-8*mTsq^2*(v12 + v23) + 
      v15*v34*(-2*v12 + v15 - 2*v23 + v34 + 4*v45) + 
      mTsq*(-4*v15^2 + 6*v15*v23 + 4*v15*v34 + 3*v23*v34 - 4*v34^2 + 
        3*v12*(v15 + 2*v34) - 3*(v15 + v34)*v45)) - 
    qsq^2*(2*mTsq^2*(2*v12^2 - (2*v15 + v23 - 2*v34)*(v15 - 2*v23 - v34) + 
        v12*(-3*v15 + 8*v23 + 3*v34)) + 
      mTsq*(-(v15*(-4*v12*v15 + v15^2 + 6*v12*v23 - 4*v15*v23 + 3*v23^2)) + 
        (-3*v12^2 - 4*v12*v15 + v15^2 - 6*v12*v23 - 4*v15*v23)*v34 + 
        (4*v12 + v15 + 4*v23)*v34^2 - v34^3 + 
        (-4*v15^2 + 3*v15*v23 + 8*v15*v34 + 3*v23*v34 - 4*v34^2 + 
          3*v12*(v15 + v34))*v45) + v15*v34*(v15*v45 - 
        v12*(v15 - 2*v23 + 2*v45) - (v23 - v45)*(v34 + 2*v45))) + 
    qsq*mTsq*(2*mTsq*(v12 + v23)*(v12*(3*v15 - 4*v23 - 3*v34) + 
        (2*v15 - 3*v23 - 2*v34)*(v15 - v34)) + v12^2*(-2*v15 + 3*v23)*v34 + 
      v23*v34*(3*v15^2 + v34^2 - 2*v15*(v23 + 2*v34)) - 
      (v15 - v34)^2*(v15 - 2*v23 + v34)*v45 - 2*(v15 - v34)^2*v45^2 + 
      v12*(v15^3 + 2*v15^2*(-2*(v23 + v34) + v45) + 
        v15*(3*v23^2 + 8*v23*v34 + 3*v34^2 - 3*v23*v45 - 4*v34*v45) + 
        v34*(-4*v23*v34 - 3*v23*v45 + 2*v34*v45))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 
  ((qsq - 4*mTsq)*(qsq^3*mTsq*(v15 - v34) + 
     qsq^2*(v15*(v15 - v34)*v34 + mTsq*(-2*v15^2 + v12*(v15 - 2*v34) + 
         v15*(2*v23 - v45) + v34*(-v23 + 2*v34 + v45))) + 
     mTsq*(-(v12^2*v23*v34) - (v15 - v34)^2*(v23*v34 + (v15 - v34)*v45) + 
       v12*(v15^3 - 2*v15^2*(v23 + v34) + v23*v34*(2*v34 + v45) + 
         v15*(v23^2 + v34^2 - v23*v45))) + 
     qsq*(v15*v34*(v12*v15 - v23*v34 + (-v15 + v34)*v45) + 
       mTsq*(v15^3 - v12^2*v34 - v34^3 - v15^2*(2*v23 + 3*v34) + 
         v23*v34*(2*v34 + v45) - v12*(v15 - v34)*(2*(v15 - v23 + v34) + 
           v45) + v15*(v23^2 + 3*v34^2 - v23*v45)))))/
   (4*qsq*(qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
      (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
       v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
       mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
         2*v34^2 + (v15 + v34)*v45)) + 
     qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
         2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
       v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
       mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
         (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
         (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + (v15*(v12 - 2*v15 + v23) + 
           (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
     qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
        (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
         4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
       (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
       v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
         v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
         v34*(v34*v45 - v23*(2*v34 + v45)))))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/T1/muijs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Mu11 -> 
  (-(v34*(-2*v34*(qsq^2*mTsq + v12^2*z2 - qsq*(z1 - z2)*(v12 - z1 + z2) - 
         v12*(z1 - z2)*(z2 - z3) + mTsq*(v12 + z2 - z3)^2 + 
         2*qsq*mTsq*(v12 - 2*z1 + z2 - z3)) - (qsq + v12 - v45 - z3 + z4)*
        (2*qsq*(qsq - v15 + v23 - v45)*(z1 - z2) - (qsq - v15 + v23 + v34)*
          (2*qsq*mTsq + v12*(-z1 + z2) + 2*mTsq*(v12 + z2 - z3)) - 
         v12*(qsq - v15 + v23 - v45)*(qsq + v12 + z2 - z3) + 
         4*qsq*mTsq*(v45 - z4 + z9) - v12^2*(v45 - z4 + z9)) + 
       v23*((qsq - v15 + v23 + v34)*(4*mTsq*z1 - (z1 - z2)^2) + 
         v12*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
           z2*z4 + z1*z9 - z2*z9) - (-qsq - v12 - z2 + z3)*
          ((qsq - v15 + v23 - v45)*(-z1 + z2) - 2*mTsq*(v45 - z4 + z9))) + 
       (-qsq - 2*mTsq - v12 - v23 + v45)*((qsq - v15 + v23 + v34)*
          (qsq*(z1 - z2) - v12*(z1 + z2) + (z1 - z2)*(z2 - z3)) - 
         2*qsq*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
           z2*z4 + z1*z9 - z2*z9) + (-qsq - v12 - z2 + z3)*
          (-((qsq - v15 + v23 - v45)*(qsq + v12 + z2 - z3)) - 
           v12*(v45 - z4 + z9))))) + (v45 - z4 + z9)*
     (v34*(-2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*(z1 - z2) + 
        v23*(2*qsq*mTsq + v12*(-z1 + z2) + 2*mTsq*(v12 + z2 - z3)) + 
        v12*(qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 + z2 - z3) + 
        4*qsq*mTsq*(qsq + v12 - v45 - z3 + z4) - 
        v12^2*(qsq + v12 - v45 - z3 + z4)) - 
      2*mTsq*(2*qsq*(qsq - v15 + v23 - v45)*(z1 - z2) - 
        (qsq - v15 + v23 + v34)*(2*qsq*mTsq + v12*(-z1 + z2) + 
          2*mTsq*(v12 + z2 - z3)) - v12*(qsq - v15 + v23 - v45)*
         (qsq + v12 + z2 - z3) + 4*qsq*mTsq*(v45 - z4 + z9) - 
        v12^2*(v45 - z4 + z9)) - (-qsq - 2*mTsq - v12 - v23 + v45)*
       (v23*(qsq - v15 + v23 - v45)*(qsq + v12 + z2 - z3) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (qsq + v12 + z2 - z3) - v12*(qsq + v12 - v45 - z3 + z4)) + 
        v12*v23*(v45 - z4 + z9) + 2*qsq*((qsq - v15 + v23 - v45)*
           (qsq + v12 - v45 - z3 + z4) + (qsq + 2*mTsq + v12 + v23 - v45)*
           (v45 - z4 + z9))) + v23*(v23*(qsq - v15 + v23 - v45)*(z1 - z2) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (z1 - z2) - 2*mTsq*(qsq + v12 - v45 - z3 + z4)) + 
        2*mTsq*v23*(v45 - z4 + z9) + v12*((qsq - v15 + v23 - v45)*
           (qsq + v12 - v45 - z3 + z4) + (qsq + 2*mTsq + v12 + v23 - v45)*
           (v45 - z4 + z9)))) - (qsq - v15 + v23 - v45)*
     (v34*(v23*(qsq*(-z1 + z2) + v12*(z1 + z2) - (z1 - z2)*(z2 - z3)) + 
        2*qsq*(4*mTsq*z1 + v12*z1 + 2*v23*z1 - v45*z1 + v12*z2 - v45*z2 + 
          qsq*(z1 + z2) + z1*z3 - z2*z3 - z1*z4 + z2*z4) + 
        (-qsq - v12 - z2 + z3)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (qsq + v12 + z2 - z3) - v12*(qsq + v12 - v45 - z3 + z4))) - 
      2*mTsq*((qsq - v15 + v23 + v34)*(qsq*(z1 - z2) - v12*(z1 + z2) + 
          (z1 - z2)*(z2 - z3)) - 2*qsq*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - 
          v45*z1 - v45*z2 - z1*z4 + z2*z4 + z1*z9 - z2*z9) + 
        (-qsq - v12 - z2 + z3)*(-((qsq - v15 + v23 - v45)*
            (qsq + v12 + z2 - z3)) - v12*(v45 - z4 + z9))) - 
      (qsq + v12 - v45 - z3 + z4)*(v23*(qsq - v15 + v23 - v45)*
         (qsq + v12 + z2 - z3) + (-qsq + v15 - v23 - v34)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 + z2 - z3) - 
          v12*(qsq + v12 - v45 - z3 + z4)) + v12*v23*(v45 - z4 + z9) + 
        2*qsq*((qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z3 + z4) + 
          (qsq + 2*mTsq + v12 + v23 - v45)*(v45 - z4 + z9))) + 
      v23*((qsq - v15 + v23 + v34)*(4*mTsq*z1 + v12*z1 + 2*v23*z1 - v45*z1 + 
          v12*z2 - v45*z2 + qsq*(z1 + z2) + z1*z3 - z2*z3 - z1*z4 + z2*z4) - 
        v23*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
          z2*z4 + z1*z9 - z2*z9) + (-qsq - v12 - z2 + z3)*
         ((qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z3 + z4) + 
          (qsq + 2*mTsq + v12 + v23 - v45)*(v45 - z4 + z9)))) + 
    (-qsq + v15 - v23 - v34)*(v34*(v23*(4*mTsq*z1 - (z1 - z2)^2) + 
        v12*(4*mTsq*z1 + v12*z1 + 2*v23*z1 - v45*z1 + v12*z2 - v45*z2 + 
          qsq*(z1 + z2) + z1*z3 - z2*z3 - z1*z4 + z2*z4) + 
        (-qsq - v12 - z2 + z3)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (z1 - z2) - 2*mTsq*(qsq + v12 - v45 - z3 + z4))) + 
      2*mTsq*((qsq - v15 + v23 + v34)*(4*mTsq*z1 - (z1 - z2)^2) + 
        v12*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
          z2*z4 + z1*z9 - z2*z9) - (-qsq - v12 - z2 + z3)*
         ((qsq - v15 + v23 - v45)*(-z1 + z2) - 2*mTsq*(v45 - z4 + z9))) - 
      (qsq + v12 - v45 - z3 + z4)*(v23*(qsq - v15 + v23 - v45)*(z1 - z2) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (z1 - z2) - 2*mTsq*(qsq + v12 - v45 - z3 + z4)) + 
        2*mTsq*v23*(v45 - z4 + z9) + v12*((qsq - v15 + v23 - v45)*
           (qsq + v12 - v45 - z3 + z4) + (qsq + 2*mTsq + v12 + v23 - v45)*
           (v45 - z4 + z9))) + (-qsq - 2*mTsq - v12 - v23 + v45)*
       ((qsq - v15 + v23 + v34)*(4*mTsq*z1 + v12*z1 + 2*v23*z1 - v45*z1 + 
          v12*z2 - v45*z2 + qsq*(z1 + z2) + z1*z3 - z2*z3 - z1*z4 + z2*z4) - 
        v23*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - v45*z1 - v45*z2 - z1*z4 + 
          z2*z4 + z1*z9 - z2*z9) + (-qsq - v12 - z2 + z3)*
         ((qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z3 + z4) + 
          (qsq + 2*mTsq + v12 + v23 - v45)*(v45 - z4 + z9)))))/
   (2*(qsq^4 + v12^2*(v15 - v23)^2 + v23^2*v34^2 + 
     2*qsq^3*(v12 - v15 + v23 - v34 - v45) - 4*mTsq*v15^2*v45 + 
     4*mTsq*v15*v23*v45 + 8*mTsq*v15*v34*v45 - 4*mTsq*v23*v34*v45 + 
     2*v15*v23*v34*v45 - 4*mTsq*v34^2*v45 - 2*v23*v34^2*v45 + v15^2*v45^2 - 
     2*v15*v34*v45^2 + v34^2*v45^2 + 2*v12*(-(v23^2*v34) - v15^2*v45 + 
       2*mTsq*v34*v45 + v15*(-2*mTsq + v34)*v45 + v23*(2*mTsq + v34)*v45 + 
       v15*v23*(v34 + v45)) + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
       v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
       2*v12*(2*v15 - 2*v23 + v34 + v45) + v15*(-2*v23 + 2*v34 + 4*v45)) - 
     2*qsq*(v12^2*(v15 - v23) + v15^2*v45 + (v23 - v45)*
        (v23*v34 - v34^2 - 2*mTsq*v45 - v34*v45) + 
       v15*(v45^2 - v23*(v34 + v45)) - v12*(v15^2 + v23^2 + 
         (2*mTsq + v34)*v45 - v23*(2*v34 + v45) + 
         v15*(-2*v23 + v34 + 2*v45))))), 
 Mu12 -> 
  (-(v34*(v34*((qsq + v12 + z2 - z3)*(2*qsq*mTsq + 
           2*mTsq*(v12 - z10 + z11) + v12*(z11 - z6)) + 
         v12*(z1*(z10 - z11) + v12*z2 - z10*z2 + z11*z2 + qsq*(-z1 + z2) - 
           v12*z5 + v12*z6) - 2*qsq*((z1 - z2)*(z11 - z6) + 
           2*mTsq*(z1 - z5 + z6))) + (-qsq - 2*mTsq - v12 - v23 + v45)*
        (-((qsq - v15 + v23 + v34)*(z1*(-z10 + z11) + qsq*(z1 - z2) - 
            v12*z2 + z10*z2 - z11*z2 + v12*z5 - v12*z6)) + 
         (-qsq - v12 - z2 + z3)*((qsq - v15 + v23 - v45)*
            (qsq + v12 - z10 + z11) + v12*(v45 + z7 - z8)) + 
         2*qsq*((qsq - v15 + v23 - v45)*(z1 - z5 + z6) + 
           (z1 - z2)*(v45 + z7 - z8))) - (qsq + v12 - v45 - z3 + z4)*
        (v12*(qsq - v15 + v23 - v45)*(qsq + v12 - z10 + z11) + 
         (qsq - v15 + v23 + v34)*(2*qsq*mTsq + 2*mTsq*(v12 - z10 + z11) + 
           v12*(z11 - z6)) + 2*qsq*(qsq - v15 + v23 - v45)*(z11 - z6) - 
         4*qsq*mTsq*(v45 + z7 - z8) + v12^2*(v45 + z7 - z8)) - 
       v23*(v12*(qsq - v15 + v23 - v45)*(z1 - z5 + z6) + 
         (qsq - v15 + v23 + v34)*((z1 - z2)*(z11 - z6) + 
           2*mTsq*(z1 - z5 + z6)) + (-qsq - v12 - z2 + z3)*
          ((qsq - v15 + v23 - v45)*(-z11 + z6) + 2*mTsq*(v45 + z7 - z8)) + 
         v12*(z1 - z2)*(v45 + z7 - z8)))) - (qsq - v15 + v23 - v45)*
     (-2*mTsq*(-((qsq - v15 + v23 + v34)*(z1*(-z10 + z11) + qsq*(z1 - z2) - 
           v12*z2 + z10*z2 - z11*z2 + v12*z5 - v12*z6)) + 
        (-qsq - v12 - z2 + z3)*((qsq - v15 + v23 - v45)*(qsq + v12 - z10 + 
            z11) + v12*(v45 + z7 - z8)) + 
        2*qsq*((qsq - v15 + v23 - v45)*(z1 - z5 + z6) + 
          (z1 - z2)*(v45 + z7 - z8))) - (qsq + v12 - v45 - z3 + z4)*
       (-(v23*(qsq - v15 + v23 - v45)*(qsq + v12 - z10 + z11)) - 
        v12*v23*(v45 + z7 - z8) - 2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*
         (v45 + z7 - z8) - 2*qsq*(qsq - v15 + v23 - v45)*
         (qsq + v12 - v45 - z10 + z8) + (-qsq + v15 - v23 - v34)*
         (-((qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 - z10 + z11)) + 
          v12*(qsq + v12 - v45 - z10 + z8))) + 
      v34*(-2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*(z1 - z5 + z6) - 
        v23*(z1*(z10 - z11) + v12*z2 - z10*z2 + z11*z2 + qsq*(-z1 + z2) - 
          v12*z5 + v12*z6) + 2*qsq*(z1 - z2)*(qsq + v12 - v45 - z10 + z8) + 
        (-qsq - v12 - z2 + z3)*(-((qsq + 2*mTsq + v12 + v23 - v45)*
            (qsq + v12 - z10 + z11)) + v12*(qsq + v12 - v45 - z10 + z8))) + 
      v23*(v23*(qsq - v15 + v23 - v45)*(z1 - z5 + z6) + 
        v23*(z1 - z2)*(v45 + z7 - z8) + (-qsq - v12 - z2 + z3)*
         (-((qsq + 2*mTsq + v12 + v23 - v45)*(v45 + z7 - z8)) - 
          (qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z10 + z8)) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (z1 - z5 + z6) - (z1 - z2)*(qsq + v12 - v45 - z10 + z8)))) + 
    (-qsq + v15 - v23 - v34)*
     (-2*mTsq*(v12*(qsq - v15 + v23 - v45)*(z1 - z5 + z6) + 
        (qsq - v15 + v23 + v34)*((z1 - z2)*(z11 - z6) + 
          2*mTsq*(z1 - z5 + z6)) + (-qsq - v12 - z2 + z3)*
         ((qsq - v15 + v23 - v45)*(-z11 + z6) + 2*mTsq*(v45 + z7 - z8)) + 
        v12*(z1 - z2)*(v45 + z7 - z8)) + 
      v34*(-(v12*(qsq + 2*mTsq + v12 + v23 - v45)*(z1 - z5 + z6)) + 
        v23*(-((z1 - z2)*(z11 - z6)) - 2*mTsq*(z1 - z5 + z6)) + 
        v12*(z1 - z2)*(qsq + v12 - v45 - z10 + z8) + (-qsq - v12 - z2 + z3)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(z11 - z6) + 
          2*mTsq*(qsq + v12 - v45 - z10 + z8))) - 
      (qsq + v12 - v45 - z3 + z4)*(v23*(qsq - v15 + v23 - v45)*(z11 - z6) - 
        2*mTsq*v23*(v45 + z7 - z8) + (-qsq + v15 - v23 - v34)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(z11 - z6) + 
          2*mTsq*(qsq + v12 - v45 - z10 + z8)) + 
        v12*(-((qsq + 2*mTsq + v12 + v23 - v45)*(v45 + z7 - z8)) - 
          (qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z10 + z8))) + 
      (-qsq - 2*mTsq - v12 - v23 + v45)*(v23*(qsq - v15 + v23 - v45)*
         (z1 - z5 + z6) + v23*(z1 - z2)*(v45 + z7 - z8) + 
        (-qsq - v12 - z2 + z3)*(-((qsq + 2*mTsq + v12 + v23 - v45)*
            (v45 + z7 - z8)) - (qsq - v15 + v23 - v45)*(qsq + v12 - v45 - 
            z10 + z8)) + (-qsq + v15 - v23 - v34)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(z1 - z5 + z6) - 
          (z1 - z2)*(qsq + v12 - v45 - z10 + z8)))) + 
    (-2*mTsq*(v12*(qsq - v15 + v23 - v45)*(qsq + v12 - z10 + z11) + 
        (qsq - v15 + v23 + v34)*(2*qsq*mTsq + 2*mTsq*(v12 - z10 + z11) + 
          v12*(z11 - z6)) + 2*qsq*(qsq - v15 + v23 - v45)*(z11 - z6) - 
        4*qsq*mTsq*(v45 + z7 - z8) + v12^2*(v45 + z7 - z8)) + 
      v34*(-(v12*(qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 - z10 + 
           z11)) - v23*(2*qsq*mTsq + 2*mTsq*(v12 - z10 + z11) + 
          v12*(z11 - z6)) - 2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*
         (z11 - z6) - 4*qsq*mTsq*(qsq + v12 - v45 - z10 + z8) + 
        v12^2*(qsq + v12 - v45 - z10 + z8)) - 
      (-qsq - 2*mTsq - v12 - v23 + v45)*
       (-(v23*(qsq - v15 + v23 - v45)*(qsq + v12 - z10 + z11)) - 
        v12*v23*(v45 + z7 - z8) - 2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*
         (v45 + z7 - z8) - 2*qsq*(qsq - v15 + v23 - v45)*
         (qsq + v12 - v45 - z10 + z8) + (-qsq + v15 - v23 - v34)*
         (-((qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 - z10 + z11)) + 
          v12*(qsq + v12 - v45 - z10 + z8))) + 
      v23*(v23*(qsq - v15 + v23 - v45)*(z11 - z6) - 
        2*mTsq*v23*(v45 + z7 - z8) + (-qsq + v15 - v23 - v34)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(z11 - z6) + 
          2*mTsq*(qsq + v12 - v45 - z10 + z8)) + 
        v12*(-((qsq + 2*mTsq + v12 + v23 - v45)*(v45 + z7 - z8)) - 
          (qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z10 + z8))))*
     (v45 - z4 + z9))/(2*(qsq^4 + v12^2*(v15 - v23)^2 + v23^2*v34^2 + 
     2*qsq^3*(v12 - v15 + v23 - v34 - v45) - 4*mTsq*v15^2*v45 + 
     4*mTsq*v15*v23*v45 + 8*mTsq*v15*v34*v45 - 4*mTsq*v23*v34*v45 + 
     2*v15*v23*v34*v45 - 4*mTsq*v34^2*v45 - 2*v23*v34^2*v45 + v15^2*v45^2 - 
     2*v15*v34*v45^2 + v34^2*v45^2 + 2*v12*(-(v23^2*v34) - v15^2*v45 + 
       2*mTsq*v34*v45 + v15*(-2*mTsq + v34)*v45 + v23*(2*mTsq + v34)*v45 + 
       v15*v23*(v34 + v45)) + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
       v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
       2*v12*(2*v15 - 2*v23 + v34 + v45) + v15*(-2*v23 + 2*v34 + 4*v45)) - 
     2*qsq*(v12^2*(v15 - v23) + v15^2*v45 + (v23 - v45)*
        (v23*v34 - v34^2 - 2*mTsq*v45 - v34*v45) + 
       v15*(v45^2 - v23*(v34 + v45)) - v12*(v15^2 + v23^2 + 
         (2*mTsq + v34)*v45 - v23*(2*v34 + v45) + 
         v15*(-2*v23 + v34 + 2*v45))))), 
 Mu22 -> (v34*(2*v34*(qsq^2*mTsq + v12^2*z11 + mTsq*(v12 - z10 + z11)^2 + 
        2*qsq*mTsq*(v12 - z10 + z11 - 2*z6) - v12*(z10 - z11)*(z11 - z6) + 
        qsq*(z11 - z6)*(v12 + z11 - z6)) + 
      (v12*(qsq - v15 + v23 - v45)*(qsq + v12 - z10 + z11) + 
        (qsq - v15 + v23 + v34)*(2*qsq*mTsq + 2*mTsq*(v12 - z10 + z11) + 
          v12*(z11 - z6)) + 2*qsq*(qsq - v15 + v23 - v45)*(z11 - z6) - 
        4*qsq*mTsq*(v45 + z7 - z8) + v12^2*(v45 + z7 - z8))*
       (-qsq - v12 + v45 + z10 - z8) - (-qsq - 2*mTsq - v12 - v23 + v45)*
       (-((qsq - v15 + v23 + v34)*(qsq*(z11 - z6) - (z10 - z11)*
            (z11 - z6) + v12*(z11 + z6))) + (qsq + v12 - z10 + z11)*
         ((qsq - v15 + v23 - v45)*(qsq + v12 - z10 + z11) + 
          v12*(v45 + z7 - z8)) - 2*qsq*(2*qsq*z6 - 2*v15*z6 + 2*v23*z6 - 
          v45*(z11 + z6) - z11*z7 + z6*z7 + z11*z8 - z6*z8)) + 
      v23*((qsq - v15 + v23 + v34)*(z11^2 - 2*z11*z6 + z6*(-4*mTsq + z6)) + 
        (qsq + v12 - z10 + z11)*((qsq - v15 + v23 - v45)*(-z11 + z6) + 
          2*mTsq*(v45 + z7 - z8)) + v12*(-2*qsq*z6 + 2*v15*z6 - 2*v23*z6 + 
          v45*(z11 + z6) + z11*z7 - z6*z7 - z11*z8 + z6*z8))) + 
    (-v45 - z7 + z8)*(-2*mTsq*(v12*(qsq - v15 + v23 - v45)*
         (qsq + v12 - z10 + z11) + (qsq - v15 + v23 + v34)*
         (2*qsq*mTsq + 2*mTsq*(v12 - z10 + z11) + v12*(z11 - z6)) + 
        2*qsq*(qsq - v15 + v23 - v45)*(z11 - z6) - 
        4*qsq*mTsq*(v45 + z7 - z8) + v12^2*(v45 + z7 - z8)) + 
      v34*(-(v12*(qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 - z10 + 
           z11)) - v23*(2*qsq*mTsq + 2*mTsq*(v12 - z10 + z11) + 
          v12*(z11 - z6)) - 2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*
         (z11 - z6) - 4*qsq*mTsq*(qsq + v12 - v45 - z10 + z8) + 
        v12^2*(qsq + v12 - v45 - z10 + z8)) - 
      (-qsq - 2*mTsq - v12 - v23 + v45)*
       (-(v23*(qsq - v15 + v23 - v45)*(qsq + v12 - z10 + z11)) - 
        v12*v23*(v45 + z7 - z8) - 2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*
         (v45 + z7 - z8) - 2*qsq*(qsq - v15 + v23 - v45)*
         (qsq + v12 - v45 - z10 + z8) + (-qsq + v15 - v23 - v34)*
         (-((qsq + 2*mTsq + v12 + v23 - v45)*(qsq + v12 - z10 + z11)) + 
          v12*(qsq + v12 - v45 - z10 + z8))) + 
      v23*(v23*(qsq - v15 + v23 - v45)*(z11 - z6) - 
        2*mTsq*v23*(v45 + z7 - z8) + (-qsq + v15 - v23 - v34)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(z11 - z6) + 
          2*mTsq*(qsq + v12 - v45 - z10 + z8)) + 
        v12*(-((qsq + 2*mTsq + v12 + v23 - v45)*(v45 + z7 - z8)) - 
          (qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z10 + z8)))) - 
    (qsq - v15 + v23 - v45)*
     (2*mTsq*((qsq - v15 + v23 + v34)*(qsq*(z11 - z6) - 
          (z10 - z11)*(z11 - z6) + v12*(z11 + z6)) - (qsq + v12 - z10 + z11)*
         ((qsq - v15 + v23 - v45)*(qsq + v12 - z10 + z11) + 
          v12*(v45 + z7 - z8)) + 2*qsq*(2*qsq*z6 - 2*v15*z6 + 2*v23*z6 - 
          v45*(z11 + z6) - z11*z7 + z6*z7 + z11*z8 - z6*z8)) - 
      (-qsq - v12 + v45 + z10 - z8)*(-(v23*(qsq - v15 + v23 - v45)*
          (qsq + v12 - z10 + z11)) - v12*v23*(v45 + z7 - z8) - 
        2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*(v45 + z7 - z8) - 
        2*qsq*(qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z10 + z8) + 
        (-qsq + v15 - v23 - v34)*(-((qsq + 2*mTsq + v12 + v23 - v45)*
            (qsq + v12 - z10 + z11)) + v12*(qsq + v12 - v45 - z10 + z8))) + 
      v34*(v23*(qsq*(z11 - z6) - (z10 - z11)*(z11 - z6) + v12*(z11 + z6)) + 
        2*qsq*(-(v45*z11) - z10*z11 + 4*mTsq*z6 + 2*v23*z6 - v45*z6 + 
          z10*z6 + qsq*(z11 + z6) + v12*(z11 + z6) + z11*z8 - z6*z8) + 
        (qsq + v12 - z10 + z11)*(-((qsq + 2*mTsq + v12 + v23 - v45)*
            (qsq + v12 - z10 + z11)) + v12*(qsq + v12 - v45 - z10 + z8))) + 
      v23*((qsq - v15 + v23 + v34)*(-(v45*z11) - z10*z11 + 4*mTsq*z6 + 
          2*v23*z6 - v45*z6 + z10*z6 + qsq*(z11 + z6) + v12*(z11 + z6) + 
          z11*z8 - z6*z8) - v23*(2*qsq*z6 - 2*v15*z6 + 2*v23*z6 - 
          v45*(z11 + z6) - z11*z7 + z6*z7 + z11*z8 - z6*z8) + 
        (qsq + v12 - z10 + z11)*(-((qsq + 2*mTsq + v12 + v23 - v45)*
            (v45 + z7 - z8)) - (qsq - v15 + v23 - v45)*(qsq + v12 - v45 - 
            z10 + z8)))) + (-qsq + v15 - v23 - v34)*
     (-2*mTsq*((qsq - v15 + v23 + v34)*(z11^2 - 2*z11*z6 + 
          z6*(-4*mTsq + z6)) + (qsq + v12 - z10 + z11)*
         ((qsq - v15 + v23 - v45)*(-z11 + z6) + 2*mTsq*(v45 + z7 - z8)) + 
        v12*(-2*qsq*z6 + 2*v15*z6 - 2*v23*z6 + v45*(z11 + z6) + z11*z7 - 
          z6*z7 - z11*z8 + z6*z8)) + 
      v34*(-(v23*(z11^2 - 2*z11*z6 + z6*(-4*mTsq + z6))) + 
        v12*(-(v45*z11) - z10*z11 + 4*mTsq*z6 + 2*v23*z6 - v45*z6 + z10*z6 + 
          qsq*(z11 + z6) + v12*(z11 + z6) + z11*z8 - z6*z8) + 
        (qsq + v12 - z10 + z11)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (z11 - z6) + 2*mTsq*(qsq + v12 - v45 - z10 + z8))) - 
      (-qsq - v12 + v45 + z10 - z8)*(v23*(qsq - v15 + v23 - v45)*
         (z11 - z6) - 2*mTsq*v23*(v45 + z7 - z8) + (-qsq + v15 - v23 - v34)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(z11 - z6) + 
          2*mTsq*(qsq + v12 - v45 - z10 + z8)) + 
        v12*(-((qsq + 2*mTsq + v12 + v23 - v45)*(v45 + z7 - z8)) - 
          (qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z10 + z8))) + 
      (-qsq - 2*mTsq - v12 - v23 + v45)*((qsq - v15 + v23 + v34)*
         (-(v45*z11) - z10*z11 + 4*mTsq*z6 + 2*v23*z6 - v45*z6 + z10*z6 + 
          qsq*(z11 + z6) + v12*(z11 + z6) + z11*z8 - z6*z8) - 
        v23*(2*qsq*z6 - 2*v15*z6 + 2*v23*z6 - v45*(z11 + z6) - z11*z7 + 
          z6*z7 + z11*z8 - z6*z8) + (qsq + v12 - z10 + z11)*
         (-((qsq + 2*mTsq + v12 + v23 - v45)*(v45 + z7 - z8)) - 
          (qsq - v15 + v23 - v45)*(qsq + v12 - v45 - z10 + z8)))))/
   (2*(qsq^4 + v12^2*(v15 - v23)^2 + v23^2*v34^2 + 
     2*qsq^3*(v12 - v15 + v23 - v34 - v45) - 4*mTsq*v15^2*v45 + 
     4*mTsq*v15*v23*v45 + 8*mTsq*v15*v34*v45 - 4*mTsq*v23*v34*v45 + 
     2*v15*v23*v34*v45 - 4*mTsq*v34^2*v45 - 2*v23*v34^2*v45 + v15^2*v45^2 - 
     2*v15*v34*v45^2 + v34^2*v45^2 + 2*v12*(-(v23^2*v34) - v15^2*v45 + 
       2*mTsq*v34*v45 + v15*(-2*mTsq + v34)*v45 + v23*(2*mTsq + v34)*v45 + 
       v15*v23*(v34 + v45)) + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
       v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
       2*v12*(2*v15 - 2*v23 + v34 + v45) + v15*(-2*v23 + 2*v34 + 4*v45)) - 
     2*qsq*(v12^2*(v15 - v23) + v15^2*v45 + (v23 - v45)*
        (v23*v34 - v34^2 - 2*mTsq*v45 - v34*v45) + 
       v15*(v45^2 - v23*(v34 + v45)) - v12*(v15^2 + v23^2 + 
         (2*mTsq + v34)*v45 - v23*(2*v34 + v45) + 
         v15*(-2*v23 + v34 + 2*v45)))))}


==> anc/T2/M_alpha.m <==
{SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 
        3, 3, 3, 3, 6, 6, 6, 7, 8, 9, 9}, {{1}, {4}, {9}, {1}, {4}, {9}, 
        {16}, {17}, {18}}}, {-1, 1/2, -2, 1, -1/2, 2, -3, 1, -2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 2, 4, 4, 6, 6, 6, 6, 6, 
        7, 8, 8, 8, 8, 9, 9, 9, 9, 9}, {{2}, {3}, {2}, {3}, {2}, {3}, {10}, 
        {11}, {15}}}, {-2, 1, 4, -2, 1, -1/2, -3, -1, -4}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
        1, 1, 1, 5, 5, 6, 6, 6, 10, 10}, {{7}, {1}, {4}, {9}, {13}, {15}, 
        {1}, {4}, {9}, {13}}}, {-4, -1, 1/2, -2, -3, -4, -1, 1/2, -2, -3}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 
        3, 3, 4, 4, 4, 7, 7, 7, 8, 8}, {{2}, {3}, {5}, {12}, {2}, {3}, {5}, 
        {18}}}, {-1, 1/2, -3, -2, -1, 1/2, -3, -2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 1, 1, 1, 1, 1, 2, 2, 3, 6, 
        6, 6, 11, 15, 15, 15, 15, 15, 26, 27}, {{1}, {6}, {8}, {1}, {4}, {9}, 
        {1}, {2}, {3}, {5}, {12}, {4}, {7}, {9}, {13}, {1}, {2}, {3}, {4}, 
        {5}, {7}, {9}, {12}, {13}, {15}, {18}, {19}}}, 
       {-2, -3, -3, 1/2, 1/4, -1, -1/2, 1/2, -1/4, 2, -2, 1/4, 2, -1, -2, 
        -1/2, 1/2, -1/4, 1/4, 3/2, 3/2, -1, -3/2, -3/2, 1/2, -1/2, -3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 2, 2, 3, 3, 4, 5, 6, 9, 
        10, 11, 14, 14, 14, 16, 17, 18, 21, 21}, {{2}, {3}, {4}, {6}, {4}, 
        {8}, {1}, {4}, {9}, {10}, {11}, {1}, {2}, {3}, {2}, {3}, {16}, {17}, 
        {1}, {4}, {9}}}, {-1, -1, -2, -1, -1/4, -3/2, 1/2, -3/4, -1/2, -3/2, 
        -1/2, -1/2, -1/2, -1/4, -1/2, 1/4, -3/2, 1/2, -1/2, 1/4, -1}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 3, 3, 3, 3, 4, 4, 4, 4, 4}, {{2}, {3}, {4}, {11}}}, 
       {-1/2, -5/4, 3/4, 1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{10}, {11}}}, {1/2, 3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3}, 
        {{8}, {9}, {9}}}, {1/2, 3/2, -1}}], SparseArray[Automatic, {19, 19}, 
      0, {1, {{0, 0, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, 
        {{2}, {2}, {2}}}, {1, -4, -1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4}, 
        {{4}, {7}, {4}, {7}}}, {1/4, 2, 1/4, 2}}], SparseArray[Automatic, 
      {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 
        4, 4, 4}, {{2}, {5}, {2}, {5}}}, {1, 2, 1, 2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2}, 
        {{13}, {13}}}, {1, 3}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2}, 
        {{5}, {5}}}, {-1, 3}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 5, 5, 5, 5, 5, 5, 5}, 
        {{1}, {2}, {3}, {5}, {12}}}, {1/2, -1/2, 1/4, -2, 1}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 4, 4, 4, 4, 4, 4, 4}, {{4}, {7}, {9}, {13}}}, 
       {-1/4, -2, 1, 1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4}, 
        {{12}, {13}, {18}, {19}}}, {-3/2, -3/2, 3/2, 1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 1, 4, 4, 4, 4, 4}, {{14}, {5}, {7}, {15}}}, 
       {-1/2, -3/2, -3/2, 3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6, 6, 6, 11, 11}, 
        {{14}, {2}, {3}, {5}, {7}, {15}, {2}, {3}, {5}, {7}, {15}}}, 
       {-3/2, 1/2, -1/4, 3/2, 3/2, 1/2, 1/2, -1/4, 3/2, 3/2, 1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2}, 
        {{16}, {17}}}, {-1/2, 3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11, 12}, 
        {{1}, {2}, {3}, {4}, {5}, {7}, {9}, {12}, {13}, {15}, {18}, {19}}}, 
       {1/2, -1/2, 1/4, -1/4, -3/2, -3/2, 1, 3/2, 3/2, -1/2, -1/2, -3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 
        3}, {{2}, {3}, {4}}}, {1/2, 1/4, 1/4}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3}, {{2}, {3}, {4}}}, {1/2, 1/4, 1/4}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
        1}, {{9}}}, {-1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{2}}}, {-1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 4, 4}, 
        {{1}, {2}, {3}, {6}}}, {-1, -1, 1/2, -1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 
        4, 4, 4, 5, 5, 5, 5, 5, 5, 5}, {{1}, {4}, {9}, {8}, {8}}}, 
       {-1, -1/2, 2, 3/2, -1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3}, 
        {{1}, {3}, {6}}}, {1, -1/2, 1/2}}], SparseArray[Automatic, {19, 19}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, 
        {{1}, {4}, {9}, {8}}}, {1, 1/2, -1, -3/4}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 1, 1, 1, 1, 1, 1, 1}, {{6}}}, {-1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1, 1, 1, 1, 1, 1}, {{8}}}, {-1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 5, 6, 6, 6, 6, 6}, {{2}, {3}, {5}, {7}, {15}, {14}}}, 
       {1/2, 1/4, 1/2, -3/2, -1/2, 3/2}}], SparseArray[Automatic, {19, 19}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 5, 5, 5, 5, 5}, 
        {{4}, {5}, {7}, {15}, {14}}}, {-1/4, 1/2, -3/2, -1/2, 3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        1}, {{16}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1}, 
        {{10}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 6, 6, 6, 7, 7}, 
        {{2}, {3}, {5}, {7}, {15}, {14}, {14}}}, {-1/2, 1/4, -3/2, -3/2, 
        -1/2, 3/2, 3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1}, 
        {{14}}}, {3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 4, 4, 4, 4}, 
        {{5}, {7}, {15}, {14}}}, {-1/2, -1/2, 1/2, -3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 1, 1, 1, 2, 2}, {{11}, {11}}}, {1/2, 1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 5, 5}, 
        {{1}, {2}, {3}, {4}, {9}}}, {-2, -1, 1/2, -1/2, 2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 4}, {{4}, {7}, {9}, {13}}}, 
       {1/4, 2, -1, -1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1}, 
        {{17}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3}, 
        {{5}, {7}, {15}}}, {-1/2, -1/2, 1/2}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        3}, {{5}, {7}, {15}}}, {1/2, 1/2, -1/2}}], SparseArray[Automatic, 
      {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 1, 4}, {{19}, {12}, {13}, {18}}}, {-3/2, 1/2, 1/2, -1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
        12}, {{19}, {1}, {2}, {3}, {4}, {5}, {7}, {9}, {12}, {13}, {15}, 
        {18}}}, {-3/2, 1/2, -1/2, 1/4, -1/4, -3/2, -3/2, 1, 3/2, 3/2, -1/2, 
        -1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{6}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{8}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{10}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2}, 
        {{17}, {16}}}, {-1/2, 3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{10}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{6}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{8}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{11}}}, {-1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{16}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{10}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{6}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{8}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{17}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{10}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{11}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{11}, {10}}}, {-1/2, -3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{11}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{14}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{11}}}, {-2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{16}}}, {4}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{10}}}, {2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{6}}}, {2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{8}}}, {2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{14}}}, {4}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{17}}}, {-4}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{19}}}, {2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}]}


==> anc/T2/basis.m <==
{
 (*******************************************
             3 Propagators (1-4)
  *******************************************)
 (* Sector 50 *)
 Topology[{0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[((1 - 3*ep)*(2 - 3*ep)*(1 - 2*ep)*ep)/v45]], 
 (* Sector 52 *)
 Topology[{0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^2*(qsq + mTsq + v23))/(z3*z6)]], 
 Topology[{0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^2*((2*mTsq)/z3 - (qsq + v23)/z5))/z6]], 
 (* Sector 56 *)
 Topology[{0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[((1 - 3*ep)*(2 - 3*ep)*(1 - 2*ep)*ep^2)/((1 - 4*ep)*mTsq)]], 
 (*******************************************
             4 Propagators (5-11)
  *******************************************) 
 (* Sector 53 *)
 Topology[{1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*(qsq - v15 + v23))/z5]], 
 (* Sector 54 *)
 Topology[{0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG3)/z5]], 
 (* Sector 57 *)
 Topology[{1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*v34)/z5]], 
 (* Sector 58 *)
 Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG4)/z5]], 
 Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[ep^2*(((1 - 2*ep)*(qsq + mTsq + v12))/z4 - (ep*(qsq + v12 + v45))/(2*z5))]], 
 (* Sector 60 *)
 Topology[{0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG2)/z5]], 
 Topology[{0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[ep^2*sqrtC1*((1 - 2*ep)*(z3^(-1) + z4^(-1)) - ep/z5)]], 
 (*******************************************
             5 Propagators (12-17)
  *******************************************)
 (* Sector 55 *)
 Topology[{1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*v15]], 
 (* Sector 59 *)
 Topology[{1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*(qsq + v12 - v34)]], 
 (* Sector 61 *)
 Topology[{1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG5]], 
 Topology[{1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*(qsq + v23)*v34)/z5]], 
 (* Sector 62 *)
 Topology[{0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG1]], 
 Topology[{0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtC2)/z5]], 
 (*******************************************
             6 Propagators (18-19)
  *******************************************)
 (* Sector 63 *)
 Topology[{1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*(qsq + v12)*v15]], 
 Topology[{1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*Mu11*sqrtD5)/z5]]
}


==> anc/T2/benchmarks/s1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  4.9158127416480784759988072940086850436979031198831835429525`30.07614860409\
841 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8817031458\
6899*I, -13.47314347643612610331490632123702671685`29.752384618402125 + 
   30.8869623911694071366756714616449871011848601336949418928487`30.112690883\
044834*I, -19.51502425866093077403691703426306844371`29.33537967983967 - 
   125.9959593730657228603578777698295164619`30.14536720209663*I, 
  218.07662090767851177794953745901808252376`29.93531167224942 + 
   283.83961957828454516118639151191833531975`30.04977557917006*I}, 
 {0, 
  -4.2888734646480311493613143890837060948697078591872090254609`30.0572411116\
95443 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9220477510\
24316*I, 2.71038094935924908878240304300663012413`29.047462105672512 - 
   34.25532004152519466732217385534912784568`30.149159798979145*I, 
  73.97518013666236788887113439195720032726`29.9748946046332 + 
   82.54537461296552229884139532267089443353`30.02250131606621*I, 
  -216.88422197198000431130772756362951304853`30.14362853104496 - 
   38.93152022402254030492445786409192645642`29.397701934876654*I}, 
 {-1.`30., 
  6.6285606599041999982721253008812192256484459599469165689183`30.01130894334\
4986 - 
   6.2831853071795864769252867665590057683943387987502116419499`29.9880695767\
10664*I, -0.29629131258606106026432288683711349399`28.004413072008454 + 
   41.47723174518425151727846039113409977407`30.150503917276207*I, 
  -80.60609891431929546359347811943092060338`29.990005434582592 - 
   84.31739642380517974021694582180973924157`30.009554719238576*I, 
  218.13950602301563334793337810895508483687`30.143932634241896 + 
   38.26904256051239822611939773281234373118`29.38804590580338*I}, 
 {1.`30., 1.9491862693918623004505034772861929640909697584275014820033`30., 
  10.1243338906340149783157277565503069838541198507311056181005`30., 
  26.08076448247612533092474574265311484089`30., 
  115.39378566705696409325434511868249913732`30.}, 
 {0, 
  0.9791976555262299068589892216460626506272334496273226597083`29.87397716003\
5793 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0792266720\
85987*I, 
  1.2607292402679378136689209082086574428845848233635012395507`29.11406940203\
4104 + 
   13.6528606112798640222843770307825475072436500309911093630967`30.148671232\
755692*I, -34.97823195053611116657621386419706320567`30.003026772679014 - 
   34.49066130016312159854853256754333659863`29.99693044063423*I, 
  105.21345689770259069897209887430638065988`30.143036231679144 + 
   19.69514690110081853188287729801365681892`29.41532416609558*I}, 
 {0, 0, 
  -10.171480509784710069373053153315970901927880926694973655858`30.1040794351\
63776 + 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, 24.28437578669656960106395895910036597237`29.65065397166868 - 
   72.82722778356079561343497611291886254098`30.1276208055225*I, 
  98.19381466698388591022749729530549081134`29.70627107625115 + 
   254.84066983655599352577671690775992724721`30.120455682208654*I}, 
 {-0.125`30., 
  1.1483279567710653751303634086289131756509040034342264974719`30., 
  -1.0229337981672171575112340574288255213125222518367207866767`30., 
  9.0359835179551593821265138901473298561117515251460252088837`30., 
  0.5905557382337899044580674277401368742022520516400008506314`30.}, 
 {0, 0, 
  -14.015487138531079325648294948055292732021315475566782585028`30.0937952075\
1882 + 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, 9.44667771147367432453145305966051580103`29.277480046937747 - 
   69.88469555008211993846181283833252035958`30.14658302550124*I, 
  19.64148130812645812631088586408896617374`29.03267344645602 + 
   256.8917003180468194579789468996884356621`30.149249281703387*I}, 
 {0, 
  3.4145845547909461847129931667224056256138634962351511013548`30.01734102035\
6678 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9811530215\
01015*I, 
  7.320835545334523361651964667451324875634828476801921952708`29.704923473316\
672 + 
   19.067432769339597621852784221600713249172412832574765355069`30.1206550460\
76585*I, -52.46968016943049230923130270924068055733`30.12602451131797 - 
   18.12968608298549659260674216380334068936`29.664506378682827*I, 
  149.97390403247561874459483050580720638833`30.05333701947737 - 
   112.6731649156531864238187821098739286645`29.929141816096337*I}, 
 {0, 0, 
  -7.8440583691191141862910101892863942141753074916158110883174`29.8522193033\
88203 + 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, -46.32709981365882069541846538359233095367`30.024453824412923 - 
   41.09793256584184365671225528088590233065`29.972438686437087*I, 
  51.42816455307720692992480868428306504266`30.11956994535025 + 
   20.12684581077638531548480317808835095697`29.712144640050788*I}, 
 {0, -1.4619947025109169382879227771376103497763956389950887959692`30.*I, 
  4.5929918169954918958277352021751141386505390768424317785346`30.11797846436\
1805 + 
   1.8466114072741289547542488101459202484240855467838891968632`29.7222583067\
42145*I, 
  -4.8851953004604704976890214445096275641772893450699307795005`29.9464422765\
3477 + 
   6.100517359797421960945423253800314795887329229587235672624`30.04292701319\
937*I, 
  -5.3562144415282902800218807013197148073298146470208931087183`30.1456447515\
8999 - 
   0.8066700497721062651436495984189723109374092726052068967288`29.3234827281\
36412*I}, {0.5`30., 
  -4.3010879570716449985301137234743750744414500802672801070195`30.1233276730\
98444 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6858692261\
79417*I, 
  10.3646742719131318123288649750676925259877734603413561902501`29.9348658060\
7527 - 
   13.5122663283798119171203614588335024857900136772868324630957`30.050038344\
540855*I, -0.80075865511767688961511861039377388214`28.47925148481029 + 
   37.55488639070485866719920291694084227497`30.15041629582404*I, 
  -26.94022052923375703417987976559132129854`29.858708183669908 - 
   45.34976489349350642540337374262076658759`30.084882077080504*I}, 
 {0, 
  -0.63063207390084985933964048014303103328931304975982273591`29.444562901397\
568 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1419367189\
3272*I, -8.40044143380966448796124540148562294261`29.70861608559947 - 
   21.6666305826618647854387218001347923558656565125051328637781`30.120105355\
890033*I, 71.96555490740420024055970417280535587216`30.087124602510062 + 
   41.90105418491192735400109393341406921589`29.852224873518434*I, 
  -191.42168998612015231755205698755849283809`30.146812036954387 + 
   25.10398470546203022968736540567841404711`29.264563552480418*I}, 
 {0, 0, -1.6974058686385657305609751991465904734370495755511746584719`30., 
  2.5317225436639353890748418498489099534131579516409554287609`29.84087992962\
496 - 
   4.5016945217789617553204746467588395188286716699191529367418`30.0908398419\
3208*I, 
  2.9183511369373650509157482236135424307126057946744851033371`29.92692449721\
4088 + 
   3.9155399816371395713489636211914677709497563179461608065524`30.0545786149\
7607*I}, {-0.125`30., 
  2.1275256122972952819893526302749758262781374530615491571804`30.05603423588\
985 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.9242793158\
61416*I, -8.37773360199284423459020705489916166249`29.798358167653294 + 
   16.88461731071783469293912819216985003191`30.102722843064573*I, 
  -35.03771113748540058860926223634982125767`30.00440820981018 - 
   34.32637649148348489781217049465845755662`29.99550044348706*I, 
  17.2893191395431611582188841745672755115529356510298949919309`30.1412328578\
1592 + 
   3.6131200577978375086700179835725192547583978767145237025195`29.4613373595\
69903*I}, 
 {0, 0, 
  4.510260238240764523885583307699255898889316024862645670056`29.739049889576\
503 - 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, 32.64096332065719238851197419424939743491`29.87686906234078 + 
   51.8783691283436463081215943607810789419`30.078092409848388*I, 
  -161.05715002963805687120207460954419648486`30.147959414049193 - 
   17.52374637161576524508203516675685704405`29.18460636306755*I}, 
 {0, 0, 
  1.3060450931487933360898126415194947464338669678184817843201`29.16218079344\
035 + 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, -51.81237494498676082150552209106675042144`30.118502250630797 - 
   20.65003519747861204550407718797794757803`29.718989547191264*I, 
  98.80536327912103700874136476251315036735`30.069640627039387 - 
   66.37424483569201272488570610895226464526`29.896859700751243*I}, 
 {0.5`30., 
  -4.9317200309724948578697542036174061077307631300271028429295`30.0096540150\
18434 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.9898967326\
26985*I, 6.9038384406393207222059586598944900548`29.41950906276172 - 
   36.51486280327642772729600987205847092544`30.14288811623939*I, 
  63.72515613638363375809496192804134985141`29.923981128079646 + 
   86.40251640634591506763342561990326845026`30.056196611002488*I, 
  -188.28749199417816246483651039549073044343`30.149221344341 - 
   14.55460565528545504985055059439592702618`29.037400316797797*I}, 
 {0, 0, 0, 
  3.7033801326749212301290116487015597713650715677185735578597`29.87688828514\
5462 - 
   5.8856550740373047119434999666188091282832051175514162408656`30.0780847996\
33995*I, 11.33274441454157834542817566218920412958`29.74217691623118 + 
   26.713953839910940288713963385961292568671460589723710918905`30.1145799931\
2554*I}}


==> anc/T2/benchmarks/s2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  5.2177529947269155448964332927890182531292204327811584831182`30.08334345618\
2508 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8630098128\
641*I, -16.53287487946822372099472009295527199743`29.80399688598295 + 
   32.78410895296044210691253964420959553884`30.1013118913297*I, 
  -10.46417523697738640347294006785627721837`29.007066563591096 - 
   145.22081876851298024416158619328358010715`30.14939044071365*I, 
  227.22153110277508067043374014060473644247`29.872972244323176 + 
   365.67322924317978375109395896810134433525`30.079615929388808*I}, 
 {0, 
  -3.108028905914746738912961569254496680785203078008228781448`29.99765506212\
8572 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.0023198855\
6227*I, 
  -0.8564361843768371596981125430584043682976936665268286881536`28.5994194921\
09657 - 
   30.4522108106532527441140341596704293205404692782541217467303`30.150343311\
79384*I, 72.88675518555219139615084350253743528473`30.00558682299601 + 
   71.0112940281123336794449083389814434566`29.99426563331212*I, 
  -205.80216755145303119688518121148219716315`30.145905775465728 - 
   30.14361294984411514513003858351532214053`29.311651135653555*I}, 
 {-1.`30., 
  6.6289300413920104700096130702257896083795497612991572220209`30.01132039648\
348 - 
   6.2831853071795864769252867665590057683943387987502116419499`29.9880568291\
3946*I, 0.13310556149928721836180830978690292001`27.66085226182579 + 
   41.10140429235139864026524866088394171579`30.150512720474968*I, 
  -80.69195023607151389154914914477163770349`30.000569942721565 - 
   80.48015918391555434920032886087362469468`29.99942855742182*I, 
  209.3786993659684993481154253735853436041`30.146349618674606 + 
   29.13859642696033680289256584241662887939`29.28988574944677*I}, 
 {1.`30., -0.4128722295625169921836899317167962468091436052826996591249`30., 
  8.3099020732130940474335441560305901491205633800671862648923`30., 
  5.4076160388225818854694871255218902488651027501999318806641`30., 
  79.04869528332944133354615361563254199238`30.}, 
 {0, 
  0.3815841648862313736870495307476377336136177573060816612032`29.52353500735\
394 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1380645404\
8312*I, 
  4.3540520370400656337300339571738144343947443639078222039327`29.68097117738\
5544 + 
   12.0752221533859909499903326250703979238460562086182841203011`30.123972691\
631437*I, -39.08007127309082129165407334256440367215`30.063771025988135 - 
   27.38493610354171238091035518912043158922`29.909327410826673*I, 
  107.85990347366451173927378323351334323066`30.147568825028106 + 
   12.60627362659042872363467939775083098265`29.21529552724532*I}, 
 {0, 0, 
  -9.8113315977102217496654438887610621424598035442828185383098`30.0855866980\
51742 + 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, 27.0173535164245538513393492531432802101`29.654427635601635 - 
   80.24395042369389164923850382776254266696`30.12719713105931*I, 
  100.8688446962544171572110389235022971817`29.642286708284875 + 
   309.03088958649652839604514644923824513124`30.128531553697616*I}, 
 {-0.125`30., 
  1.2571092180187291222715425374783065898684042335582937598361`30., 
  -3.116461265587634979778101068204611482413862453846885468196`30., 
  11.6319452137558114539365029666418732588131568938636805979151`30., 
  -17.76716731940208914377721230289958351402`30.}, 
 {0, 0, 
  -4.8889532878869833614201331939913625593333551772542481906263`30.1013366998\
04055 + 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, 9.7131232919018617592874033284633661565`29.68451430643086 - 
   26.6902318748341182945064847719325334483363900013010923049858`30.123507751\
80915*I, -12.12451419931785915396855505560821909518`29.13570978885997 + 
   124.8623970349406256535372168688283537652`30.148477110398066*I}, 
 {0, 
  4.1872701288268567274376988595073389856553970800620333110274`30.05354822471\
9655 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9287671184\
4883*I, -5.89575109246082583815731978801993390778`29.452315250254284 + 
   28.8298478791690717598069948741570168556257449952250148470128`30.141618460\
951037*I, -33.9740639119269313992937612554162894797`29.64880584602258 - 
   102.36865187812893814249976598802161024478`30.127825330554856*I, 
  257.12372346998008495639406073646047112192`30.07564547612553 + 
   164.97829159038790756144661607833986449263`29.88293012955413*I}, 
 {0, 0, 
  -5.3803558315909163431701519648857198785964118894541709726575`30.0173071212\
61293 + 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, -10.91290172543556918121165234268823569915`29.673467202107062 - 
   30.860474164829562228028210908469059332173853459911133181304`30.1249295524\
8641*I, 50.89071400916637054316918033792358131259`30.01053979501491 + 
   48.41959632117853875654008782571217859881`29.98892241520708*I}, 
 {0, 
  2.6085814613540808343277950135139656441926592616587761485635`29.73420811174\
56 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1159835765\
9021*I, 25.17596026319108309399778475145327209386`29.96774262889695 + 
   28.92829791780432391795918367455168086656`30.02807946586161*I, 
  -102.53343151681910349147315020942181098815`30.136862541025835 + 
   26.11895108773492958074400479056140516857`29.5429527808456*I, 
  28.92792950423119043211797810547593751452`29.375115811723617 - 
   170.02788912204698655191995116685985355112`30.14431862441234*I}, 
 {0.5`30., 
  -5.0569551308963710120330016370829294018248636811073196153816`30.1305135732\
96927 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6227443500\
64234*I, 17.40089734323429964277839847664325740536`30.01886793712771 - 
   15.8868930887572504191767038690835228106562283336087551211231`29.979335265\
183337*I, -20.87306013040052839694947904453226255735`29.67114455097595 + 
   59.38268464762984423848253647177916310489`30.125218254602228*I, 
  -13.59992890828657770262891389112303476288`29.226110833288804 - 
   113.46008329220767479431572837866354075312`30.14741729317473*I}, 
 {0, 
  -1.7762697501800277309405362674799248676208745142661207061364`29.8426394092\
40252 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.0902803620\
91605*I, 1.5657778121409046450499215246775724692`28.872518463776654 - 
   29.6566581713975782719532753818140385148287503371506475101776`30.149910540\
61881*I, 55.8178488996916093807041931100417722128`29.80213449917407 + 
   111.28114406540833746217056259389462267269`30.10178298540377*I, 
  -289.48386159006788543664941848877509164052`30.061265130146865 - 
   206.39644949310969364741820648691675102456`29.914342994980405*I}, 
 {0, 0, 
  -5.5226198130529994287092644248052012915510894117276807034782`30.1052515478\
66974 - 
   2.6586827761739630179074790950929162814272705969254282596155`29.7877729232\
88717*I, 
  23.5319902885783138054206150537375144226411051673300385488852`30.1168082532\
86578 - 9.64297946267272455349579071403160296963`29.729360834615317*I, 
  -17.82501636192150460965891650665598957071`29.777085619577324 + 
   38.15921766324607928560768206070222617928`30.107655144664072*I}, 
 {-0.125`30., 
  1.6386933829049604959585920682259443234820219908643754210394`30.00899454819\
9283 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.9906167252\
09687*I, 
  -7.7160614702555217370375856686230680739144507557973720242277`29.9102565733\
1682 + 
   10.9762103225929639709700807838732230204546302489438658596029`30.063313314\
762862*I, -5.57190369427234545150486478881228831189`29.25325704886447 - 
   43.6262608190171130686675818182915028345`30.147001438926118*I, 
  56.67940175922922708149420588785824228192`29.985657254043822 + 
   60.42571693703899546087477442346162437004`30.013453808256426*I}, 
 {0, 0, 
  10.445419132480546803684323483776382494843460542249756148233`30.03303047754\
6802 - 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, -5.48056372756735700323390866414010978282`28.92415310338464 + 
   92.13404170788022946531308460376630307856`30.149747994404983*I, 
  -196.69120651305579539472272644703727821707`29.949503988529038 - 
   242.78489784935685213996420108383190541458`30.04094071267123*I}, 
 {0, 0, 
  -4.5640089940889507090126777861551825906081433045878697613527`29.9524914707\
62478 + 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, -13.83408189493473635063731667564208708107`29.691604520452053 - 
   37.31616084421813520607597513962335904003`30.122551134518904*I, 
  103.71614100421102400495159815843358826986`30.121287095671995 + 
   39.3682273082432663961809756322091838249`29.700586605798243*I}, 
 {0.5`30., 
  -6.8332248810763987429735379045628542694457381953734403215182`30.0660324487\
85943 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.9046478669\
6901*I, 29.14377149138857175841119410426393521066`29.90500820702686 - 
   42.20835352327972499158159776301347122053`30.0658608653571*I, 
  -5.96883328532972525512197428744817663827`28.678730809912075 + 
   176.77718649964061256204629367244955486477`30.1502675786678*I, 
  -218.31082496939416525636299043078750915573`29.900556404960632 - 
   320.97443414639645702567949749985476802693`30.06795157607403*I}, 
 {0, 0, 0, 
  2.7239237037733587419217537758534340618895007063426442434891`29.99848713037\
4077 - 
   2.7429014931378391369201102903592356924492685849358256772786`30.0015024023\
13758*I, 
  0.3488913820035812091984136651571344909009885833087526413354`28.42432789494\
288 + 
   18.5695211465016989462410436399414951595410830329030334680986`30.150438357\
611094*I}}


==> anc/T2/benchmarks/s3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  5.1415638563693690990879179342958109760671505655639493211439`30.08162531683\
3243 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8676799555\
72463*I, -15.74360745461038651785317778270090546095`29.792072054249886 + 
   32.3053984782656336271007992125543908019`30.104242903881513*I, 
  -12.92314519470589120261885743945580816594`29.11310851704224 - 
   140.2617052812107492094025608203835619011`30.148679407968054*I, 
  225.43814413474200960962355045885251515531`29.889463246349596 + 
   343.9234879901234231357245550790260472036`30.0728976824369*I}, 
 {0, 
  -3.175736076933525334422234304278842570621731186269474944859`30.00233457882\
02 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9976400487\
8387*I, 
  -6.5994506484018105751672428859465139031846827977324238049457`29.5615296870\
89855 - 
   24.7501849882163080154897353502922765959322805842838258851386`30.135600350\
885316*I, 66.04872668551458436259780620152183935406`30.132259693938245 + 
   19.56020577381701817004051256124180930699`29.603768663678032*I, 
  -73.81719260473763162453194907404377217101`30.05907054799284 + 
   53.41748506287590582245684409586915460129`29.91859646102956*I}, 
 {-1.`30., 
  4.7434072975655837669491098516304337005122880557435815997073`29.93048547882\
591 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.0525749297\
86907*I, 10.81926586260676427460528042145704437875`29.690225042714108 + 
   29.2895563986949929620849492324649586052003485418866495743617`30.122740044\
018418*I, -69.84932725367416511591885855491978646411`30.141442413310063 - 
   14.42788484625856643172621967877341529146`29.456482853112217*I, 
  65.08741225343748568822967284611299261801`30.029055501499403 - 
   56.34932431783780992958396914619288962205`29.966447209110623*I}, 
 {1.`30., 1.6080648563014669018953587569272514407311743167953682900108`30., 
  9.5176066252770608805926431862258784672448222945706032396983`30., 
  22.73392907934597616013048333803689581285`30., 
  107.07380046847911160259603509920367426389`30.}, 
 {0, 
  1.275407033031367971135997745404488880022886918127576917984`29.950086481001\
183 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0405575505\
24927*I, 
  3.3046977404400013410660035446433150067602346838102427590437`29.59356452100\
054 + 
   11.447203422019186686231307931436064358965666497006906115983`30.1331321779\
988*I, 
  -31.9525092920935783558846917287389264693108427295317993904625`30.129930431\
230534 - 10.07563109669153596128290985878953315817`29.628697719525842*I, 
  38.20056283363562125621372328619358582975`30.070233928033026 - 
   25.54906424996541599434426086543024560776`29.895539164794453*I}, 
 {0, 0, 
  -15.225121701696512440872915934701290667595911379073236500315`30.0909238285\
99518 + 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
61*I, 29.19395041761096990677097795093948356808`29.55172421282797 - 
   112.16299107598746803821036887108215526079`30.136280928943997*I, 
  169.61436885554093046866785739437551583577`29.781152377797927 + 
   358.97798382687617111212797711582711547189`30.106757551177488*I}, 
 {-0.125`30., 
  0.8566005270285500125260804829638558647388323985662705775789`30., 
  -0.4774434744262769558867549884518043250489833694971889988559`30., 
  6.6049525700995094958043417665339026309961002490852449602845`30., 
  2.880996531000015372194951764215114857502986800062201644247`30.}, 
 {0, 0, 
  -4.9294780489399635163270765396027598314153055673375579771749`30.1134469219\
22623 + 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1885*I, 
  6.1535986916030785817818557249739334139695835007349152180753`29.56442098935\
059 - 
   22.914030773693880346763327637901161138846239351928259596035`30.1353933111\
50906*I, -21.37822489419403859460676173826227638161`29.444341364437758 + 
   106.55551147179253269708101520549618933855`30.141945641053866*I}, 
 {0, 
  5.2527905757066885408702726643953141674774602523766955097267`30.08411300546\
6044 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8608727919\
63587*I, -5.99119847159487779529472104681662150244`29.456324818511142 + 
   29.0160333486815795973587255537940629337926318912249599219427`30.141449153\
440465*I, -24.13582169771166267777439559149290044575`29.50155392670401 - 
   104.81003551760828561481165133708121219443`30.13929470601191*I, 
  264.10993046372070432423887104617148537864`30.06844744598925 + 
   178.98551888615368855519547788940973845146`29.89948061021881*I}, 
 {0, 0, 
  -6.9487474153425713999175822789843705847789387799774290798613`29.9552611379\
81463 + 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
82513*I, -38.88210255425748460691661431067541913135`30.069275482059467 - 
   26.19032727648580581624379822002836885835`29.897666666083918*I, 
  19.80108781066862355090230042422404709034`29.80815963111727 - 
   38.79446925192396312510262085264299706913`30.100240396052914*I}, 
 {0, 
  0.4239854408602495528822662086969616269047801855150520872689`28.97869954484\
589 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1495284694\
948*I, 37.96630315374359974388913177855554261649`30.127559039821847 - 
   12.67791836760744174137192026223449012844`29.651208679694694*I, 
  88.59039981602388246990455292280948162184`29.99038229782841 + 
   92.51541315866312348896139727064602852715`30.00920972878513*I, 
  -93.1865098365775064084074729862893228662`29.64525547294732 + 
   283.34165789457437458015084405260731559202`30.128212857497516*I}, 
 {0.5`30., 
  -2.7936877249801072162203580913859574384267390535974536969603`30.0908634028\
72156 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.8408054203\
20773*I, 
  2.9630492010801661292561773834587995142426034831016579112397`29.65548775860\
4288 - 
   8.7766288332214875321995114704802117830632345160787835345471`30.1270766279\
3173*I, 
  5.9504635113548324851158045630856821008719872210090587369027`29.73165246210\
6208 + 
   14.4317631385325896732801576272555801936789275138579990784606`30.116421058\
084896*I, 
  -12.9417931796850578957721554142930394365758503337305729473393`30.052122465\
8584 - 
   9.798262980323942276274420594460272311432608745066537403257`29.93127710221\
0185*I}, 
 {0, 
  -3.1375733075742217903442720092357895778170018760453122820663`29.9997218265\
28447 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.0002778175\
7714*I, 8.12629539273888735569618889787050657992`29.568193359271596 - 
   29.97905530138382673294093401542895533709152128765925102488`30.13511869754\
832*I, 36.83804568244780774158503803525450613179`29.634304817100894 + 
   115.17458714178180858186175503459354309447`30.12936489912819*I, 
  -242.90824947975117381599985535373793352833`30.014114020557663 - 
   227.10812943401181045783165779883887902586`29.98490443655456*I}, 
 {0, 0, 
  -8.7339226331312587270910232477495282504615557692103442868919`30.1490189821\
32453 - 
   0.726187377147573119233681434968112338122618518146874777457`29.06885833717\
7478*I, -2.77472594491187085929877751161076490372`29.15422098640451 - 
   27.3712067400949609220180739922192661422532217729610431220222`30.148294836\
355536*I, 38.23896091658183365377419553149782686385`30.053548556958688 - 
   28.68957097038630280605156750748820978479`29.92876652822902*I}, 
 {-0.125`30., 
  2.1320075600599179836620782283683447447617193166938474955629`30.05635623615\
3096 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.9236873728\
25672*I, 
  -10.6268741335337099078008223717337863595435105452541600024116`29.945237704\
53365 + 
   13.3310323181373440989708141745680723994177691614047508691059`30.043695949\
05574*I, -44.73315971159181034918610304487411708769`30.01330722432051 - 
   41.99002052184498183562529764484404175521`29.98582373571208*I, 
  44.60572838509656073033761227016367161988`29.86019702057682 - 
   74.73909494411400198816380319993834968935`30.0843542194822*I}, 
 {0, 0, 16.82954736302553873924453236184841317975`30.014147171517898 - 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, 18.47104045045695500832162044900323438329`29.31526913386827 + 
   125.04021716175812723331337590193395088564`30.145827493743884*I, 
  -260.539822272249925589170099385332408612`30.047348315136603 - 
   203.18351648022514272881381594267193380082`29.93936267493411*I}, 
 {0, 0, 
  -8.0792450446772797315786070101351777205609098833550986681685`29.8664306844\
67826 + 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
421137*I, -59.5081347744444584464370607645508388998`30.05426182051174 - 
   44.44348734428243214366613239460449204526`29.927493611941937*I, 
  99.26397811946585480706035000544851713464`30.01624989535672 - 
   91.82834778325946248111136309910510180201`29.982434989656326*I}, 
 {0.5`30., 
  -5.9312610325543290065646301006217470162437409296427659790266`30.0442572900\
3305 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.9443513841\
93077*I, 8.5825986695602804151660694115079629951`29.651488681431985 - 
   25.6837195491064536783143662069829159405580052749392710522714`30.127527795\
487143*I, 34.20189872627016328429253088327643941081`29.879617249435366 + 
   53.8800224065485725682463218086410973158`30.07699480040868*I, 
  -70.1023779776023874312558272861106051544`30.150334309532088 - 
   2.0226044506582487633592224208700707112`28.61051251794949*I}, 
 {0, 0, 0, 
  1.9347113704914439574193802525968741644605915087249198308182`30.07254318545\
1146 - 
   1.2716250165563524657742930846283464010229605009969538461562`29.8902860645\
5496*I, 
  2.2175891450543091853845144430903469796049988671751847302381`29.64507934755\
2432 + 
   6.7458027643794712422767365694193205974625670229097682917913`30.1282318994\
7534*I}}


==> anc/T2/benchmarks/s4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  13.2118480070020747343884959224924147869002540533255863108296`30.1385715762\
86054 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, -163.86085632561122236272071415594169262748`30.100908323729474 + 
   83.012489278285338326875599258939211739`29.805576540761315*I, 
  1261.33142530057029269293692218445011772774`30.032642971824327 - 
   1070.90982712734539427120214570391629844281`29.96156665963409*I, 
  -6633.97130332779683566025499563225460050948`29.923267446044957 + 
   9017.57965163422694903733194980862645726463`30.05658384459113*I}, 
 {0, 
  -1.0978992364402483072361749479917573419960380580957475725533`29.6689058656\
79932 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, 8.63208231681453268101713781673776912881`29.192839523697497 - 
   77.82804150679087417914394387207553664731`30.147860052348047*I, 
  95.33362292033951258713194145919125626425`29.16567594636517 + 
   915.68073016671417854022087872578009894321`30.148173923605853*I, 
  -2176.42802643828099656519552761348386338533`29.62908143852276 - 
   6895.33087395537194804249734286492186668812`30.129892239455472*I}, 
 {-1.`30., 
  23.9633961806746781234193756299122854228200739454642178845768`30.1360772459\
9936 - 
   6.2831853071795864769252867665590057683935114524719457904863`29.5547087464\
66392*I, -263.23691531778771366589641381138884058556`30.091609207516754 + 
   146.94909853229482988260213816759890994467`29.83842934075287*I, 
  1756.64696618394428740484790315387952548172`30.012145114164245 - 
   1658.34363385871757572083528650261828547005`29.987135152097604*I, 
  -7807.77191241269469998339227414930457383466`29.884621336461556 + 
   12101.83313571019234475736384004983987640866`30.07494537904897*I}, 
 {1.`30., -21.76759770779418150894702573392877073883`30., 
  245.13882531842438470027451531814471533986`30., 
  -1889.23357015105399210589699784979686417129`30., 
  11193.3630778665006087153563942698760617118`30.}, 
 {0, 
  0.0766037398549011604743073971221756482183743952556029034801`28.83812927306\
6784 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1499991773\
4816*I, 5.86688938268097866276119194823542486368`29.33457122572038 + 
   37.95100087176958258200724982446195807846`30.145386559752836*I, 
  -157.40341284840519709883033396213248910307`29.678730475950612 - 
   439.0823665062272297256176146320022372683`30.12426232761803*I, 
  1884.09131065386561163729482969300089482638`29.84905467634589 + 
   3267.65466225438665884800042991047234258722`30.088188882168772*I}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590793504992`30.0111378649\
56954 + 
   1.657078461582222492395456049558720353483683389743919348808`29.98825982140\
6448*I, 31.93914081270675446410101343299562120347`29.89914168213941 - 
   47.18288308957701779299545277937860775829`30.068602927769295*I, 
  -253.81019632183284764846057353280794871939`29.723848622787603 + 
   628.60921683056974470265987635789591930281`30.11772030222402*I}, 
 {-0.125`30., 
  3.2268124340175548214598228114300682096917988622261142603779`30., 
  -41.38125821982954111943974769129024389047`30., 
  354.74886760908942109442661062824900486309`30., 
  -2298.40480019368990354031712318902865604886`30.}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457740998771`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861115220396`29.9884434881\
33218*I, 32.07021169301852828296733860983177026331`29.919930749200045 - 
   44.11026060799335042043648908428086853218`30.05836854616025*I, 
  -273.02952250530632053429248134095226623672`29.786571247735328 + 
   569.07232565405861923276607353018065982326`30.10552910428208*I}, 
 {0, 
  1.0943598840079573058015455240994190269940815537638345071022`29.66765573484\
8914 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, -9.56997779460504090035636022725767158158`29.248107475008773 + 
   75.83817799262152440689242705781629489954`30.14708443549039*I, 
  -72.48782832766313463338991153948793869726`29.064338863274447 - 
   881.00044265222082124415135856986840016747`30.14904990103273*I, 
  1950.09150277889448049200565397259110834613`29.6051675468897 + 
   6561.81555663616501093046790199060105714139`30.13213657577036*I}, 
 {0, 0, 
  0.2006903623390230520346368671041417890023310327745843669489`28.96940145959\
565 + 
   3.0387499721926260017115225807496865797390961558370828537699`30.1495699104\
0878*I, -18.37166325477319723454767044763588033375`29.61146858534526 - 
   60.84866677149975469115634951008814716686`30.131571176004332*I, 
  318.92137135054286780461261403607456520712`29.82313216593922 + 
   598.01983590977325345672167196264572142039`30.096164132541933*I}, 
 {0, -1.4785252772111862737835251358789493639958449523711918951446`30.*I, 
  4.64492414903347533852803217806732192272`29.304997038154013 + 
   32.21275759368824313537149484737212061557`30.14604631620266*I, 
  -91.47043712566814137235553927496804779768`29.562685026816936 - 
   342.06898695794637209856940115671400615631`30.13551797376502*I, 
  885.52684482549967690349002666415306936007`29.689229549221047 + 
   2403.51981582190784654707298119661790680573`30.12287552484012*I}, 
 {0.5`30., 
  -12.9925151871800287307185645484758061237163488699313710068276`30.147363966\
211042 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.2297906100\
91527*I, 163.50210024459740472928168425332808986969`30.13738696409101 - 
   40.81719026369859565677634421372867930809`29.53470673423037*I, 
  -1332.13354500550575866758430112964628001932`30.11997381311376 + 
   517.68203042105975277853036849451139739735`29.709489138706864*I, 
  7918.8306936717890216363182276868667723057`30.09465510187738 - 
   4289.06190309812492932588203708076532118341`29.828356358485543*I}, 
 {0, 
  -0.0826344429213930401186563347214752923174164049956420721665`28.5703760437\
79664 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1503648128\
23344*I, -11.74749213399307033337614468931397448228`29.333520644624546 - 
   76.1791501130456710188996117432813476417`30.145411604907093*I, 
  307.06334923645420429789284793915232830966`29.663933212860428 + 
   889.99508789975613294500731948079325189206`30.12609283993808*I, 
  -3733.88907054912550718789809412414729117589`29.83897471756611 - 
   6677.68094447882859386105985284762319524948`30.09143897102814*I}, 
 {0, 0, -1.1894365152309302302870265809056283108916111465541874767243`30., 
  25.1737312766422645175883164261564854136240034079124953972116`30.1495624800\
91546 - 
   1.6691040217274385470764338329372316238629917765250456075525`28.9710982917\
7039*I, -270.14988870105445888725059544418180587762`30.147876612579818 + 
   29.8687651965554852784677460992895955329`29.19148908845356*I}, 
 {-0.125`30., 
  3.303416173872455981934130208552243857910173257481717163858`30.106250888914\
346 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.7834074751\
38148*I, -36.998714374255170227723259376049680089`29.994882310136724 + 
   37.87077321826201784628295271547759151668`30.004999848931*I, 
  229.43088938467220204229639897727455668495`29.817024702965732 - 
   438.02347589735908288515000800907727757142`30.097870201477594*I, 
  -771.56817005111541049198308097814198804101`29.512643522716296 + 
   3261.52937520966479959665040204423178815005`30.138690513958906*I}, 
 {0, 0, 
  -0.202271738618214977586004323863417654453152739262037411903`28.97488023219\
378 - 
   3.0241315780537297909597076923946411132868436826329928962761`30.1495457078\
7318*I, 18.33082706236059058871050192904684273246`29.57025283839254 + 
   67.28152438073468969456553088835801635281`30.13496660080623*I, 
  -355.79687520873450540019238333303045129611`29.79691577872734 - 
   720.05029217890111396886954812879369105582`30.103076480109646*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053114105471`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384227298895782`30.0726104485\
07927*I, -70.89096618525938657654197811719804727114`30.015593045535137 - 
   65.79575301335943082219680719801170512907`29.983200011730794*I, 
  926.32039022112061411323709622989267386918`30.08847084768477 + 
   532.71472927989033103131067744800890208826`29.84820432877452*I}, 
 {0.5`30., 
  -13.075149630101421770837220883197281416033765274927013078994`30.1239961559\
48195 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.6807906201\
2768*I, 153.25893156918925017264371617993625836801`30.05175759916684 - 
   116.30017586670441288636741449645827931127`29.931912177040427*I, 
  -1060.20248536423094001553596979253717743038`29.93262890070275 + 
   1393.48954745965278971606237033578694843357`30.05134379814898*I, 
  4602.59203736027564663063582691535260441392`29.743132102153638 - 
   10821.2647729417246480420442496558931517823`30.11440764378206*I}, 
 {0, 0, 0, 
  -0.0033004661082456664625287051705291472677885497731289022407`27.8802482646\
21443 - 
   0.6149442650528065550267700161046418548542189828405445591772`30.1505087428\
3501*I, 
  2.412576827408082773915936829111104660220182767332816471867`29.415553448998\
594 + 
   12.8811873288054280394269022204831160425353856358942374936548`30.143028192\
996525*I}}


==> anc/T2/boundaries.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`100., 5.19891515284083479256341528981167911223595187546695293192110443\
91409922281116621998788943926712980445501006134481974`99.94770543355249 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132823`100.07981437655921*I, 
  -16.33664733192456875440973790732681741676190589098062836590049823176818173\
71965298907362770405278502417238580920453156`99.69900195091337 + 
   32.66574730160284733438101811536525905120358047108067722188954910512809738\
84041968790581650668680716741751208090879908`100.10044266701445*I, 
  -11.08336387097418048338936110879642998791027260570545415846387948405400369\
28028121843797090251405432857132463345837501`98.96639069345844 - 
   143.9878847249228036030981959531007609407131780724940409120980711151211317\
974588317205272696108873269653900013026614527`100.09667943174713*I, 
  226.81559875664243618187809612764482400651188095597275016708469580463905387\
44383521606622046030249902630702098616967853`99.83372961418544 + 
   360.2251754154663664304735427121241711170478792883554306737884071160157740\
915733306219631524813332782206406953620381489`100.03463075678037*I}, 
 {0, -4.122510691569846591934063581423918685387684645731932851679675166003001\
192524243104589624133487201672234806263155134`100.05108580058213 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132825`99.93307388263254*I, 
  -1.352894141865461506821726275601682537806352064315867604061936936365978969\
8967509785873556726737929449055738296853676`98.7907940986982 - 
   30.94354182733118538207655006691475344682827965297028952305877065229944839\
27400828236521876292980256195713468144602822`100.15010030441162*I, 
  74.028261976415250795939261174714447501084629790323289920645457463337570465\
8946040601069175321571484007692520237305842`100.06178924110289 + 
   52.59162371811211871253655268715985875834162857988639072357723736299711211\
41027983104175678011705233376714310535583383`99.91330826736068*I, 
  -149.9720820935554561853068377297060395126372463237026303623645311404645453\
261867133682497614640234019451492324332664061`100.1464172436892 + 
   20.69942641196665432634740498829753164595762174072339670751901661560674077\
798095823848450408902212371729540970476909`99.28636513395284*I}, 
 {-0.999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999998`100., 
  5.7431984861448992039480340750673261837224799293094568062668017794901935541\
559445893371084536585700194126232625385884`99.96319204243326 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341359642961730265649`100.00221808494241*I, 
  5.2215921844762293333172428804661646141937347348187217987148319344799736922\
521388177455560630667118265314093421070039`99.28588931937729 + 
   35.88358975303823491091453483965641827597633218251018222950324104923772144\
3485471248927243235420325356629306068816958`100.12298225259364*I, 
  -78.37418839648975985422284708294862539402883563200622798523753652853123633\
46733339793806217639227139907101311376522007`100.05072234127013 - 
   49.75223662473956807822089304535505597329550391063767834070392906194926247\
19920397504125233667038820354308723664778487`99.85336189408439*I, 
  146.67122822558178318128640018201712506620287589547132247261342893084255986\
38078993235395270895670830624253054126403633`100.11854348855094 - 
   21.37173139610509039699997891679777964379505375962505779194400790015578562\
86298538126843213440777358968617662641295421`99.28203826701944*I}, 
 {0.9999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999998`100., 2.50182289699479397992009308\
77805111870528893621544088970925485525158088308925416198421398133158333250569\
892637716823`99.52308975580596, 11.354229238204843946623936501933375941214663\
522739823079132519647708910469032206566858335586274673608018990907942428`99.4\
9449384712065, 32.00161989341876310787219427686025257183006391716311700146478\
91220232041308590731308550307318293038028162695987260144`99.37873028585221, 1\
31.41171060051807111914545379842498219076658790606282266640423606579271428417\
32281911144194922831049802953416516051405`99.48177247834862}, 
 {0, 0.6938311486564561914900756216676471770736938513193489099306563043925256\
475035931238907900497529075060597253765786956`99.7569459284563 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566417`100.11181201245094*I, 
  3.1358125344298110545516241813355613704159668318353264186572518466078608146\
28905039567240970107541465872086091311903`99.57056837924644 + 
   11.50071583371712698066983856373167239206152550215326654646399056459139700\
65938387752069152239192481585398839134103035`100.13494316029437*I, 
  -33.58707291522261399403292577084783301094247426659679072758484062478558649\
2278617003686417996679341002894877534745583`100.07994444797009 - 
   20.81358049071327262560221331034018965241308851585844661080492196214437050\
69931300028179932094342894399258724514927842`99.87211908774043*I, 
  74.709709690911713436264125095634204254755890884428168952741556663950754179\
6381938189418476184374435592029791285934912`100.14945369164658 - 
   5.229390913150337819776981921970673924419913414850690315103857403045885892\
7865813609774981819834790400608636366033055`98.9945277507272*I}, 
 {0, 0, -14.80510625018230062027388033697645495189108883497295976480896989350\
40551236482451640567379487385249477935768368208676`100.10383946981794 + 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741790414951635147`99.79376257022685*I, 
  34.725645047649608687072864640755198681819116572116048295209816649749646852\
558473400874307239350609992182856854259589`99.64732087276325 - 
   105.0310534322830402794448370713885453753200655718135372569711758284248229\
798069530024691033836272144792774190475688233`100.12798827238316*I, 
  139.63209515545905650792368540301411404420691807283200880948464478170131013\
76078596399520575971842567378749207927075007`99.70472132633317 + 
   363.8721003167491327581740640785447762470977471645447247106085174262772086\
913774199277950308448214129149588201423505161`100.12068482933465*I}, 
 {-0.125`100., 1.110620485072402310579001318611808084223047558042164059185303\
7743060655487764986307284327584002585723347817956365109`100., 
  -0.494318413031287012262409859697090242268919826015881493332708496033665889\
6482013326112184506956986859804691472817851`100., 8.8848950071159213644588685\
51700906777519679856463691651182738931311991203205235032032035281300368238949\
2060336159892`100., 4.9641517412545565380423127989310380559471648035073132259\
416433967025033900843318125051930429483341873226185456905489`100.}, 
 {0, 0, -5.031508717444276306070148364008199438914945551980614923247732296160\
9422311236507311504569101172484419738474021417146`100.11803922728298 + 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140606706282104057`99.72188202256723*I, 
  5.0536302478632782316523026078629459515840673444075951185020476733536369233\
212855352988935240809778564906786697570101`99.49931934498788 - 
   22.06463175368749316437586578074576292536758938538565943512661528927718191\
94507613925094129297670954749355783778647049`100.13941256539191*I, 
  -28.44681016331645624689806277134832082671017285394785420709558132505067445\
10553050767192840243532486156089035099233439`99.57016999983543 + 
   104.4326559683590611377660394230102154674003151943226400648520772393644820\
632480242273360094677644221705799382767618465`100.13497274855365*I}, 
 {0, 5.7968767109934314544298372999120374568798158361124628096529954944284653\
762998028158767332029213551886013883872209861`100.0945973379775 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132822`99.82855314685506*I, 
  -6.051643273258963834508284148622453508920309903276529447419924228412653843\
3916887224991735528369967608448566595006518`99.2460455623082 + 
   29.57450347682080471207788097171341322910953332268004030018305472043712474\
00502839764884855819877577999383112193817308`99.93508970463456*I, 
  -17.74462730506872463179361202860137226242852423820166360255904543532342391\
84706550318299093289041763647681398398471564`99.13593373560391 - 
   110.2297959588798126201864422768077224763222602283278979834629071094289541\
878205792726088324825741592492882232954987619`99.92916585693479*I, 
  278.00783171225975011531961791630345777872677883075450008899391824509965031\
38157914800738801485021774097013515841754912`99.79191596746183 + 
   200.4000100015625031183599004346258064731508012221807735908595314441345255\
215145598755283955960273057505426993776904149`99.64975667580396*I}, 
 {0, 0, -8.050904770550117103544034331913882777937930334173322284003214210158\
9215491474225943108340590066581479742074269691188`100.06083592996296 + 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
1516884022973327122365289654730015285836029`99.91518484150184*I, 
  -21.53494240468050736815923271677154839598995100579659602293393979319562950\
40719223217166629443740004771987853163720519`99.9050244954723 - 
   31.18690795097491702912244220918699700798807760515214972282049347132614797\
73930287544485363281872723914343385872852725`100.0658530993394*I, 
  20.945036883879906389245046958688635340459250525477674476710198191510092092\
298034695944153312776912942128677260695174`99.88024116044848 + 
   32.92932743485531641232644721213102729765745829671128825965830810550321966\
72001755676997727697600271570454727420318337`100.0767428915184*I}, 
 {0, 4.4519689898183912463974948501665836603518719507625186361526085474179096\
737079113331251815450367099653638068737243077`99.91254547418814 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341359642961730265644`100.06217321195044*I, 
  23.689103100326418809080699058616847112794480884909567859798598479727934990\
4136128311999639235442257610412172293191098`99.80018502991938 + 
   29.08267854051438479377033045765354509621858137098237612336902490975201504\
45224101438795732242624558971906798380733072`99.88927081476507*I, 
  -87.30025441744872965626746588124256670069401081843143036288057017740700445\
51419190226950734571936379757189183810863556`99.93032080247588 + 
   29.91557950496932617201642186418730223702225297955235195474675481464667004\
6066954505647908763890544345889907932072455`99.4652027132396*I, 
  -7.360097285246246039736211973242410380421536992848269733778807368300504761\
6455273109905476401588567823112782294091952`98.70421034185847 - 
   145.4760233815843378328106390237661952071348827987825839300683168056909099\
390582791201642309158907762614867316931380723`100.00011820802098*I}, 
 {0.5000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000001`100., 
  -4.708850246428653110255596711049336090595050540288109273505777638659493803\
8497525517869562769880773511261585007789213`100.08767225411921 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566412`99.74156967558393*I, 
  12.925816557378093144295275247477589495817795161305936402947633785295258183\
7099520813049687050620838731889543087190731`99.9409220179281 - 
   14.79328934103474413614135324280425054276457316262632495623645159266951957\
36934238750539144512940054652561414930885032`99.99952878145884*I, 
  -4.460045995746992116108341813596166512430975438452959898849619517340423073\
7096831036818664549517269991462795215910184`99.10963268130402 + 
   45.58570984412859843244606988198740794430410101762196921654327477324088748\
87387680223799816301634553138508240126601675`100.119122065623*I, 
  -30.02350115721100143373674000417799746483895670890513347965324152744517419\
69680026139157498493486375849046875444576383`99.78291325150765 - 
   60.94081716597274110218477368074292364144445874728456505442176445510002949\
08585903310290719045318494641461990310992667`100.09036018933466*I}, 
 {0, -2.950180016599928338291811390743293491670498379489532467009250807687382\
0710236701494593327327918797126675774800050448`99.98592053840082 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132835`100.01322189415721*I, 
  8.0791982445624074241605833486111824374713814844031513783932045001403551221\
169202711882038888097531767025034788371828`99.54096662120952 - 
   30.44467479333484529527873551561768660763080290088162285916348597667429624\
08584995437695473380697694407037063278289859`100.11710969570981*I, 
  36.881862168395735579032586243632212544397125181343205269910027656625339533\
0480246165212703307358133445004299108229872`99.60016647909399 + 
   119.7158120995276972316146113562896050306252868992754880196802804143678021\
664578239747102361320032875672543210897255662`100.11150515453033*I, 
  -251.4030581525521804830230770972000680938315902485010381984008195501770710\
327723831239948473140853142588308747209155064`99.99165055476367 - 
   245.1972164471861945529368369913780229176064735231520934203150837450297192\
564692557263752247578346011727958526808759636`99.9807955341077*I}, 
 {0, 0, -5.090883492527940792369639545251349885522120792292157836007287668884\
1068176480433788653357181950563550779790805962963`100.03953871868171 - 
   4.157930886486142596451481409299512669505318347441443501185964941255290230\
4769654962930308638033318739248511232420149`99.95162282675413*I, 
  21.091284200974193055557631047911994125437551208763086984914673971025835666\
7167034338409692014406037055706933866909725`99.93585015518065 - 
   10.12854975405731267408127779752731971597168783910062695789299259876173756\
06426237603175128401820489600339863718374087`99.61729439722406*I, 
  -0.600994938046095767853081190851935927226863783134765703536706320400418906\
9699421221381242173482720910031736976733522`98.1220141611824 + 
   34.83404746633079528657731196928698501059854690914774011091179302068514199\
41196497573900145520423066835815214297912578`99.88514728635526*I}, 
 {-0.124999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999995`100., 
  1.8044516337288585020690769402794552612967414093615129691159600786985911962\
800917546192228081531660783945071722152054`100.02803141848025 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566427`99.9678060497279*I, 
  -7.461612711115825796347298889036763976171752447003346190795913195952819140\
1515747009960140602408749303706696727715863`99.98986434342386 + 
   7.810016354475554227732533540216457467576349983314984114346010652071202979\
1744849897827442778106008861649393311100151`100.00968358314039*I, 
  -10.95744309588177883849222903479573374698916005030856301199192153826771110\
05749347677091235819256480057785725730636693`99.70180940166877 - 
   28.77465799960884084014524895147658544083532924341298136761277541706911566\
4652785710569549561249577905356740536447405`100.12111034824966*I, 
  13.214881848909732956374025908646217386029209980576669932837560788732732147\
6798006013609330732305858852388597516832184`99.7658383304341 + 
   29.19165661437417954702693776236406183897321240347420778538855024846631730\
00109321592618955011558607058134228815839954`100.11003378759047*I}, 
 {0, 0, 17.283684250924504540854845651074871422919228567206323845427246284830\
480716960680953390042458521547647973867220246551`100.0745581028369 - 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
45584360831995194674654974492825281233982516`99.88554892158118*I, 
  -13.08546130226550599817058643444675420336698372207720196433827962783521221\
44978093414073592021605902727789445738267796`99.09934007764419 + 
   126.2159374649830402702985514189052723106344800272930223633159332872646399\
39859134402896583044998991749610792874216141`100.08366523754785*I, 
  -250.5323687986903928866981271488386734215829089212478550280782087198535498\
833991829457148310940915767526096133175041684`99.90407739500526 - 
   306.2694994146159311161869868633415803924118909553058264409130270719541725\
546962198959124560364304860681964345642533303`99.99131729899958*I}, 
 {0, 0, -8.833699360871890193226690949055398137560467371493812761000043424164\
3337844048978761092518741632640153446353685701766`100.02646797188623 + 
   7.754017506437113385732503571863342698274982294797765793297864343916529199\
2848784800561794287586854487505930008767106`99.9698521343365*I, 
  -22.36047793787023746352722968900891676298647056114765894576921120121375535\
31259952241310094361490845799376988281183166`99.7542096195791 - 
   51.00506967257393041212483069947524651957721380729045428401466163026568473\
68820264607922457747116456225203083264199049`100.11234188270284*I, 
  116.87731036304226536473995938493483521825471949013101469046069476260218351\
60669257446878140381252057170521211864669121`100.12961398935599 + 
   37.15104151878839897851467039750710599459032863199305231201464948187782952\
81614469595625631230992211377459179314585689`99.63185477409698*I}, 
 {0.5000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000014`100., 
  -7.659030263028581448547408101792629582265548919777641740515028446346875874\
8734227012462890097799570637937359807839751`100.05368660961186 + 
   4.712388980384689857693965074919254326295754099062658731462416888461724609\
4293134979420522380131756019732221297699275`99.91218440348425*I, 
  32.023609080205676775924833409487603542460502919727560641171573701839826494\
2070326345278583851255052605305811323137608`99.95881712358583 - 
   37.18880151971575054469699754642865414251452310165006526761647419577470703\
28379298191876651631406324316609953648468249`100.02375903060609*I, 
  -2.201891679346558682916080728494440771543559546167258430495940848472548352\
0240950649851689698211223318427077008310885`98.26353745070459 + 
   152.0901294220463484786617113438528843465595440295370967080588809637141270\
171684099406032749395964944581245000981858443`100.10284252984246*I, 
  -187.5158106291394170326672232376142083300715505562607565136659785312351147\
612940922447202953436553436163669104363730011`99.91383903001372 - 
   206.1405581774950813118658608001900296469693043810531851081921647811571137\
157009120342393027332149385133719589173593768`99.95496458599925*I}, 
 {0, 0, 0, 4.1195807574689187054746091030386556761982391914876120055926150021\
20137217102747509814031685914598299517397205455929`97.68484041942055 - 
   2.375661248976235808179396228196433242508554000476281537570683185646477811\
9480208143387218009310237833213819186717728`97.4309184944456*I, 
  -0.703568486135629716630808145295044962907349464651846993929218356051306104\
9688392403436575804930546874947636782859868`96.57040996668042 + 
   17.82471792305090462644668045729061424738929629991459145305072029416250108\
83565956068861704272090975983413368768660622`97.97034452006505*I}}


==> anc/T2/muijs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Mu11 -> 
  (-(v34*(v34*(-2*v12^2*z1 + 2*qsq*(4*mTsq*z1 - (v15 + z2 - z3)^2) - 
         v12*(v15 + z2 - z3)*(v15 - v34 - z3 + z4) - (v15 - v34 - z3 + z4)*
          (v12*(v15 + z2 - z3) + 2*mTsq*(v15 - v34 - z3 + z4))) + 
       (-qsq - 2*mTsq - v12 - v23 + v45)*(-4*qsq*(qsq - v15 + v23 - v45)*
          z1 + (-qsq + v15 - v23 - v34)*(2*v12*z1 + (v15 + z2 - z3)*
            (v15 - v34 - z3 + z4)) + (v15 - v34 - z3 + z4)*
          ((qsq - v15 + v23 - v45)*(v15 - v34 - z3 + z4) + 
           v12*(mTsq - v34 + z4 - z7)) + 2*qsq*(v15 + z2 - z3)*
          (mTsq - v34 + z4 - z7)) - v23*(-2*v12*(qsq - v15 + v23 - v45)*z1 + 
         (-qsq + v15 - v23 - v34)*(4*mTsq*z1 - (v15 + z2 - z3)^2) + 
         (v15 - v34 - z3 + z4)*(-((qsq - v15 + v23 - v45)*(v15 + z2 - z3)) + 
           2*mTsq*(mTsq - v34 + z4 - z7)) + v12*(v15 + z2 - z3)*
          (mTsq - v34 + z4 - z7)) - (mTsq + z1 - z7)*
        (2*qsq*(qsq - v15 + v23 - v45)*(v15 + z2 - z3) + 
         v12*(qsq - v15 + v23 - v45)*(v15 - v34 - z3 + z4) + 
         (qsq - v15 + v23 + v34)*(v12*(v15 + z2 - z3) + 
           2*mTsq*(v15 - v34 - z3 + z4)) + v12^2*(mTsq - v34 + z4 - z7) + 
         4*qsq*mTsq*(-mTsq + v34 - z4 + z7)))) + (-qsq + v15 - v23 - v34)*
     (v34*(2*v12*(qsq + 2*mTsq + v12 + v23 - v45)*z1 + 
        v23*(4*mTsq*z1 - (v15 + z2 - z3)^2) + (v15 - v34 - z3 + z4)*
         ((qsq + 2*mTsq + v12 + v23 - v45)*(v15 + z2 - z3) - 
          2*mTsq*(mTsq + z1 - z7)) - v12*(v15 + z2 - z3)*(mTsq + z1 - z7)) - 
      2*mTsq*(-2*v12*(qsq - v15 + v23 - v45)*z1 + (-qsq + v15 - v23 - v34)*
         (4*mTsq*z1 - (v15 + z2 - z3)^2) + (v15 - v34 - z3 + z4)*
         (-((qsq - v15 + v23 - v45)*(v15 + z2 - z3)) + 
          2*mTsq*(mTsq - v34 + z4 - z7)) + v12*(v15 + z2 - z3)*
         (mTsq - v34 + z4 - z7)) + (-qsq - 2*mTsq - v12 - v23 + v45)*
       (-2*v23*(qsq - v15 + v23 - v45)*z1 + (-qsq + v15 - v23 - v34)*
         (-2*(qsq + 2*mTsq + v12 + v23 - v45)*z1 + (v15 + z2 - z3)*
           (mTsq + z1 - z7)) + (v15 - v34 - z3 + z4)*
         ((qsq - v15 + v23 - v45)*(mTsq + z1 - z7) - 
          (qsq + 2*mTsq + v12 + v23 - v45)*(mTsq - v34 + z4 - z7)) + 
        v23*(v15 + z2 - z3)*(mTsq - v34 + z4 - z7)) - 
      (mTsq + z1 - z7)*(v23*(qsq - v15 + v23 - v45)*(v15 + z2 - z3) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (v15 + z2 - z3) - 2*mTsq*(mTsq + z1 - z7)) + 
        v12*((qsq - v15 + v23 - v45)*(mTsq + z1 - z7) - 
          (qsq + 2*mTsq + v12 + v23 - v45)*(mTsq - v34 + z4 - z7)) + 
        2*mTsq*v23*(-mTsq + v34 - z4 + z7))) + (-mTsq + v34 - z4 + z7)*
     (v34*(-2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*(v15 + z2 - z3) - 
        v12*(qsq + 2*mTsq + v12 + v23 - v45)*(v15 - v34 - z3 + z4) - 
        v23*(v12*(v15 + z2 - z3) + 2*mTsq*(v15 - v34 - z3 + z4)) + 
        4*qsq*mTsq*(mTsq + z1 - z7) - v12^2*(mTsq + z1 - z7)) - 
      2*mTsq*(2*qsq*(qsq - v15 + v23 - v45)*(v15 + z2 - z3) + 
        v12*(qsq - v15 + v23 - v45)*(v15 - v34 - z3 + z4) + 
        (qsq - v15 + v23 + v34)*(v12*(v15 + z2 - z3) + 
          2*mTsq*(v15 - v34 - z3 + z4)) + v12^2*(mTsq - v34 + z4 - z7) + 
        4*qsq*mTsq*(-mTsq + v34 - z4 + z7)) + 
      v23*(v23*(qsq - v15 + v23 - v45)*(v15 + z2 - z3) + 
        (-qsq + v15 - v23 - v34)*((qsq + 2*mTsq + v12 + v23 - v45)*
           (v15 + z2 - z3) - 2*mTsq*(mTsq + z1 - z7)) + 
        v12*((qsq - v15 + v23 - v45)*(mTsq + z1 - z7) - 
          (qsq + 2*mTsq + v12 + v23 - v45)*(mTsq - v34 + z4 - z7)) + 
        2*mTsq*v23*(-mTsq + v34 - z4 + z7)) - 
      (-qsq - 2*mTsq - v12 - v23 + v45)*
       (-(v23*(qsq - v15 + v23 - v45)*(v15 - v34 - z3 + z4)) + 
        (-qsq + v15 - v23 - v34)*(-((qsq + 2*mTsq + v12 + v23 - v45)*
            (v15 - v34 - z3 + z4)) - v12*(mTsq + z1 - z7)) + 
        2*qsq*((qsq - v15 + v23 - v45)*(mTsq + z1 - z7) - 
          (qsq + 2*mTsq + v12 + v23 - v45)*(mTsq - v34 + z4 - z7)) + 
        v12*v23*(-mTsq + v34 - z4 + z7))) - (qsq - v15 + v23 - v45)*
     (v34*(4*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*z1 + 
        v23*(2*v12*z1 + (v15 + z2 - z3)*(v15 - v34 - z3 + z4)) + 
        (v15 - v34 - z3 + z4)*(-((qsq + 2*mTsq + v12 + v23 - v45)*
            (v15 - v34 - z3 + z4)) - v12*(mTsq + z1 - z7)) - 
        2*qsq*(v15 + z2 - z3)*(mTsq + z1 - z7)) - 
      2*mTsq*(-4*qsq*(qsq - v15 + v23 - v45)*z1 + (-qsq + v15 - v23 - v34)*
         (2*v12*z1 + (v15 + z2 - z3)*(v15 - v34 - z3 + z4)) + 
        (v15 - v34 - z3 + z4)*((qsq - v15 + v23 - v45)*(v15 - v34 - z3 + 
            z4) + v12*(mTsq - v34 + z4 - z7)) + 2*qsq*(v15 + z2 - z3)*
         (mTsq - v34 + z4 - z7)) + v23*(-2*v23*(qsq - v15 + v23 - v45)*z1 + 
        (-qsq + v15 - v23 - v34)*(-2*(qsq + 2*mTsq + v12 + v23 - v45)*z1 + 
          (v15 + z2 - z3)*(mTsq + z1 - z7)) + (v15 - v34 - z3 + z4)*
         ((qsq - v15 + v23 - v45)*(mTsq + z1 - z7) - 
          (qsq + 2*mTsq + v12 + v23 - v45)*(mTsq - v34 + z4 - z7)) + 
        v23*(v15 + z2 - z3)*(mTsq - v34 + z4 - z7)) - 
      (mTsq + z1 - z7)*(-(v23*(qsq - v15 + v23 - v45)*(v15 - v34 - z3 + 
           z4)) + (-qsq + v15 - v23 - v34)*
         (-((qsq + 2*mTsq + v12 + v23 - v45)*(v15 - v34 - z3 + z4)) - 
          v12*(mTsq + z1 - z7)) + 2*qsq*((qsq - v15 + v23 - v45)*
           (mTsq + z1 - z7) - (qsq + 2*mTsq + v12 + v23 - v45)*
           (mTsq - v34 + z4 - z7)) + v12*v23*(-mTsq + v34 - z4 + z7))))/
   (2*(qsq^4 + v12^2*(v15 - v23)^2 + v23^2*v34^2 + 
     2*qsq^3*(v12 - v15 + v23 - v34 - v45) - 4*mTsq*v15^2*v45 + 
     4*mTsq*v15*v23*v45 + 8*mTsq*v15*v34*v45 - 4*mTsq*v23*v34*v45 + 
     2*v15*v23*v34*v45 - 4*mTsq*v34^2*v45 - 2*v23*v34^2*v45 + v15^2*v45^2 - 
     2*v15*v34*v45^2 + v34^2*v45^2 + 2*v12*(-(v23^2*v34) - v15^2*v45 + 
       2*mTsq*v34*v45 + v15*(-2*mTsq + v34)*v45 + v23*(2*mTsq + v34)*v45 + 
       v15*v23*(v34 + v45)) + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
       v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
       2*v12*(2*v15 - 2*v23 + v34 + v45) + v15*(-2*v23 + 2*v34 + 4*v45)) - 
     2*qsq*(v12^2*(v15 - v23) + v15^2*v45 + (v23 - v45)*
        (v23*v34 - v34^2 - 2*mTsq*v45 - v34*v45) + 
       v15*(v45^2 - v23*(v34 + v45)) - v12*(v15^2 + v23^2 + 
         (2*mTsq + v34)*v45 - v23*(2*v34 + v45) + 
         v15*(-2*v23 + v34 + 2*v45)))))}


==> anc/ZT2/M_alpha.m <==
{SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 2, 4, 4, 6, 6, 6, 6, 
        6, 7, 8, 8, 8, 8, 9, 9, 9, 9, 9}, {{2}, {3}, {2}, {3}, {2}, {3}, 
        {10}, {11}, {15}}}, {-2, 1, 4, -2, 1, -1/2, -3, -1, -4}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
        3, 3, 3, 6, 6, 6, 7, 8, 9, 9}, {{1}, {4}, {9}, {1}, {4}, {9}, {16}, 
        {17}, {18}}}, {-1, 1/2, -2, 1, -1/2, 2, -3, 1, -2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 
        3, 3, 4, 4, 4, 7, 7, 7, 8, 8}, {{2}, {3}, {5}, {12}, {2}, {3}, {5}, 
        {18}}}, {-1, 1/2, -3, -2, -1, 1/2, -3, -2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
        1, 1, 1, 5, 5, 6, 6, 6, 10, 10}, {{7}, {1}, {4}, {9}, {13}, {15}, 
        {1}, {4}, {9}, {13}}}, {-4, -1, 1/2, -2, -3, -4, -1, 1/2, -2, -3}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 1, 1, 1, 1, 1, 2, 2, 3, 6, 
        6, 6, 11, 15, 15, 15, 15, 15, 26, 27}, {{1}, {6}, {8}, {1}, {4}, {9}, 
        {1}, {2}, {3}, {5}, {12}, {4}, {7}, {9}, {13}, {1}, {2}, {3}, {4}, 
        {5}, {7}, {9}, {12}, {13}, {15}, {18}, {19}}}, 
       {-2, -3, -3, 1/2, 1/4, -1, -1/2, 1/2, -1/4, 2, -2, 1/4, 2, -1, -2, 
        -1/2, 1/2, -1/4, 1/4, 3/2, 3/2, -1, -3/2, -3/2, 1/2, -1/2, -3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 2, 2, 3, 3, 4, 5, 6, 9, 
        10, 11, 14, 14, 14, 16, 17, 18, 21, 21}, {{2}, {3}, {4}, {6}, {4}, 
        {8}, {1}, {4}, {9}, {10}, {11}, {1}, {2}, {3}, {2}, {3}, {16}, {17}, 
        {1}, {4}, {9}}}, {-1, -1, -2, -1, -1/4, -3/2, 1/2, -3/4, -1/2, -3/2, 
        -1/2, -1/2, -1/2, -1/4, -1/2, 1/4, -3/2, 1/2, -1/2, 1/4, -1}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 3, 3, 3, 3, 3, 3, 3, 4, 4}, {{2}, {3}, {4}, {11}}}, 
       {-1/2, -5/4, 3/4, -1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{10}, {11}}}, {1/2, 3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3}, 
        {{2}, {2}, {2}}}, {1, -4, -1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 3, 3, 3, 3, 3, 3, 3}, 
        {{8}, {9}, {9}}}, {1/2, 3/2, -1}}], SparseArray[Automatic, {19, 19}, 
      0, {1, {{0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 4, 4}, 
        {{2}, {5}, {2}, {5}}}, {1, 2, 1, 2}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 2, 2, 4, 4, 4, 4, 4, 4, 
        4}, {{4}, {7}, {4}, {7}}}, {1/4, 2, 1/4, 2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 2, 2, 2}, 
        {{5}, {5}}}, {-1, 3}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 2, 2}, 
        {{13}, {13}}}, {1, 3}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 4, 4, 4, 4, 4}, 
        {{4}, {7}, {9}, {13}}}, {-1/4, -2, 1, 1}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 5, 5, 5, 5, 5, 5, 5, 5}, {{1}, {2}, {3}, {5}, {12}}}, 
       {1/2, -1/2, 1/4, -2, 1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 4, 4, 4, 4}, 
        {{14}, {5}, {7}, {15}}}, {-1/2, -3/2, -3/2, 3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 3, 4}, {{12}, {13}, {18}, {19}}}, 
       {-3/2, -3/2, 3/2, 1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6, 6, 6, 11, 11}, 
        {{14}, {2}, {3}, {5}, {7}, {15}, {2}, {3}, {5}, {7}, {15}}}, 
       {-3/2, 1/2, -1/4, 3/2, 3/2, 1/2, 1/2, -1/4, 3/2, 3/2, 1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2}, 
        {{16}, {17}}}, {-1/2, 3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11, 12}, 
        {{1}, {2}, {3}, {4}, {5}, {7}, {9}, {12}, {13}, {15}, {18}, {19}}}, 
       {1/2, -1/2, 1/4, -1/4, -3/2, -3/2, 1, 3/2, 3/2, -1/2, -1/2, -3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 3, 3, 3, 3, 3, 
        3}, {{2}, {3}, {4}}}, {1/2, 1/4, 1/4}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 3, 
        3}, {{2}, {3}, {4}}}, {1/2, 1/4, 1/4}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
        1}, {{2}}}, {-1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{9}}}, {-1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5}, 
        {{1}, {4}, {9}, {8}, {8}}}, {-1, -1/2, 2, 3/2, -1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 3, 3, 3, 3, 
        3, 3, 4, 4, 4, 4, 4, 4, 4, 4}, {{1}, {2}, {3}, {6}}}, 
       {-1, -1, 1/2, -1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4}, 
        {{1}, {4}, {9}, {8}}}, {1, 1/2, -1, -3/4}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 
        2, 2, 3, 3, 3, 3, 3, 3, 3, 3}, {{1}, {3}, {6}}}, {1, -1/2, 1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 1, 1, 1, 1, 1, 1, 1}, {{8}}}, {1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 1, 1, 1, 1, 1, 1, 1, 1}, {{6}}}, {1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 4, 4, 4, 4, 5, 5}, {{2}, {3}, {4}, {5}, {14}}}, 
       {1/2, -1/4, -1/4, 2, -3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 2, 3, 3}, 
        {{2}, {5}, {14}}}, {1, 2, -3/2}}], SparseArray[Automatic, {19, 19}, 
      0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
        {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1}, 
        {{10}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1}, 
        {{16}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 6, 6, 6, 7, 7}, 
        {{2}, {3}, {5}, {7}, {15}, {14}, {14}}}, {1/2, -1/4, 3/2, 3/2, 1/2, 
        -3/2, -3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 4, 4, 4, 4}, 
        {{5}, {7}, {15}, {14}}}, {-1/2, -1/2, 1/2, -3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 1, 1}, {{14}}}, {3/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 1, 1, 1, 2, 2}, {{11}, {11}}}, {-1/2, -1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 6, 6}, 
        {{1}, {2}, {3}, {4}, {9}, {17}}}, {-2, -1, 1/2, -1/2, 2, -1}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 5}, {{1}, {2}, {3}, {5}, {12}}}, 
       {1/2, -1/2, 1/4, -2, 1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1}, 
        {{17}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4}, 
        {{19}, {12}, {13}, {18}}}, {-3/2, 1/2, 1/2, -1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 1, 4}, {{19}, {12}, {13}, {18}}}, 
       {3/2, -1/2, -1/2, 1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3}, 
        {{5}, {7}, {15}}}, {-1/2, -1/2, 1/2}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 12}, 
        {{19}, {1}, {2}, {3}, {4}, {5}, {7}, {9}, {12}, {13}, {15}, {18}}}, 
       {3/2, -1/2, 1/2, -1/4, 1/4, 3/2, 3/2, -1, -3/2, -3/2, 1/2, 1/2}}], 
     SparseArray[Automatic, {19, 19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, {}}], SparseArray[Automatic, {19, 
      19}, 0, {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0}, {}}, {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{6}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{8}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{10}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{10}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2}, 
        {{17}, {16}}}, {-1/2, 3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{8}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{6}}}, {-3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{11}}}, {-1}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{10}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{16}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{8}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{6}}}, {-1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{17}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{10}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2}, 
        {{11}, {10}}}, {-1/2, -3/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{11}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{11}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{14}}}, {1/2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{11}}}, {-2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{10}}}, {2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1}, 
        {{16}}}, {4}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{8}}}, {2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1}, 
        {{6}}}, {2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1}, 
        {{14}}}, {4}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1}, 
        {{17}}}, {-4}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1}, 
        {{19}}}, {2}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}], SparseArray[Automatic, {19, 19}, 0, 
      {1, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {}}, 
       {}}]}


==> anc/ZT2/basis.m <==
{
 (*******************************************
             3 Propagators (1-4)
  *******************************************)
 (* Sector 50 *)
 Topology[{0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[((1 - 3*ep)*(2 - 3*ep)*(1 - 2*ep)*ep)/v45]], 
 (* Sector 52 *)
 Topology[{0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^2*(qsq + mTsq + v12))/(z3*z6)]], 
 Topology[{0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^2*((2*mTsq)/z3 - (qsq + v12)/z5))/z6]], 
 (* Sector 56 *)
 Topology[{0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[((1 - 3*ep)*(2 - 3*ep)*(1 - 2*ep)*ep^2)/((1 - 4*ep)*mTsq)]], 
 (*******************************************
             4 Propagators (5-11)
  *******************************************) 
 (* Sector 53 *)
 Topology[{1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*(qsq + v12 - v34))/z5]], 
 (* Sector 54 *)
 Topology[{0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG4)/z5]], 
 (* Sector 57 *)
 Topology[{1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*v15)/z5]], 
 (* Sector 58 *)
 Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG3)/z5]], 
 Topology[{0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[ep^2*(((1 - 2*ep)*(qsq + mTsq + v23))/z4 - (ep*(qsq + v23 + v45))/(2*z5))]], 
 (* Sector 60 *)
 Topology[{0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtG1)/z5]], 
 Topology[{0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[ep^2*sqrtC1*((1 - 2*ep)*(z3^(-1) + z4^(-1)) - ep/z5)]], 
 (*******************************************
             5 Propagators (12-17)
  *******************************************)
 (* Sector 55 *)
 Topology[{1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*v34]], 
 (* Sector 59 *)
 Topology[{1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*(qsq - v15 + v23)]], 
 (* Sector 61 *)
 Topology[{1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG5]], 
 Topology[{1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}, nsertion[(ep^3*(qsq + v12)*v15)/z5]], 
 (* Sector 62 *)
 Topology[{0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*sqrtG2]], 
 Topology[{0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*sqrtC2)/z5]], 
 (*******************************************
             6 Propagators (18-19)
  *******************************************)
 (* Sector 63 *)
 Topology[{1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(1 - 2*ep)*ep^3*(qsq + v23)*v34]], 
 Topology[{1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}, Insertion[(ep^3*Mu11*sqrtD5)/z5]]
}


==> anc/ZT2/benchmarks/s1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  4.9158127416480784759988072940086850436979031198831835429525`30.07614860409\
841 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8817031458\
6899*I, -13.47314347643612610331490632123702671685`29.752384618402125 + 
   30.8869623911694071366756714616449871011848601336949418928487`30.112690883\
044834*I, -19.51502425866093077403691703426306844371`29.33537967983967 - 
   125.9959593730657228603578777698295164619`30.14536720209663*I, 
  218.07662090767851177794953745901808252376`29.93531167224942 + 
   283.83961957828454516118639151191833531975`30.04977557917006*I}, 
 {0, 
  -3.4145845547909461847129931667224056256138634962351511013548`30.0173410203\
56678 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9811530215\
01015*I, -5.75904255168347044537634942938812051972`29.48618450586414 - 
   25.9564876536165348282601064909279407969495020109982678130493`30.140080143\
268143*I, 67.96197918803721925161222564718372845899`30.124399688849724 + 
   24.29545005522013987659627858363195468113`29.67765861940645*I, 
  -84.41884270233593868631894540008887352786`30.081955772122658 + 
   51.43704009771907530503066616394758680899`29.866792347520683*I}, 
 {-1.`30., 
  4.8799828401900300689754828561586182871367572340428007207063`29.93825665250\
456 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.0480182259\
96003*I, 10.04951491295434701526137409881067167031`29.649134474198746 + 
   30.2551791241259889004903102831719105969973166593153015807451`30.127789103\
692297*I, -71.48641222037951939959061824173452906964`30.135143930645448 - 
   19.36106403534720995935074385067737995468`29.567849650882554*I, 
  77.03273866740440150382685845658944666801`30.065582509062562 - 
   53.29466496620483805448196726885463438169`29.90559090727913*I}, 
 {1.`30., 1.9491862693918623004505034772861929640909697584275014820033`30., 
  10.1243338906340149783157277565503069838541198507311056181005`30., 
  26.08076448247612533092474574265311484089`30., 
  115.39378566705696409325434511868249913732`30.}, 
 {0, 
  0.3153160369504249296698202400715155166446565248799113679551`29.44456290139\
7568 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1419367189\
3272*I, 
  5.1521277355193857221866304957915373699226178321046493357715`29.83859222682\
701 + 
   9.2247120232511679799843699464556012976854122930196585227132`30.0915584222\
30683*I, 
  -31.0247279874831465634484087741755605341571936241845418215863`30.133532110\
261974 - 8.84877954103366513408905612959423382014`29.58870750299756*I, 
  48.20922538091929005753722478580183653619`30.123820952404227 - 
   17.43588229143433122090333440355940716941`29.682134727508352*I}, 
 {0, 0, 
  -14.015487138531079325648294948055292732021315475566782585028`30.0937952075\
1882 + 
   7.6572918970270802033782815754305471177696925690990752013219`29.8312622130\
92582*I, 23.83803582435402176532972121651342269875`29.514220462879898 - 
   100.3810949375150196801587172364295555112`30.138601923344417*I, 
  161.63112931491810254808210030403011455398`29.823302448352212 + 
   302.92717731615232026677402337419888589493`30.09611567910272*I}, 
 {-0.125`30., 
  0.9215907931238028802653550382350162762962492601628441677717`30., 
  -0.4030539762293428494424891028264386905854180564477062603804`30., 
  7.2133792457561484141424543027581120518565365792468935910175`30., 
  4.096953372336128109871138453786904614390389733198325770013`30.}, 
 {0, 0, 
  -10.171480509784710069373053153315970901927880926694973655858`30.1040794351\
63776 + 
   4.9666521159333626217942922749134521322597212585398262770373`29.7927590052\
57157*I, 8.07183682003329767588378593375833648577`29.368876118328465 - 
   48.14961878491136470923099491784380565007`30.14449659772616*I, 
  -9.20282897500843850080084430569913424623`28.827839076743793 + 
   193.24370366447216261598819382635586705674`30.150023078035474*I}, 
 {0, 
  4.2888734646480311493613143890837060948697078591872090254609`30.05724111169\
5443 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9220477510\
24316*I, 2.08480362012861250834790212960956153656`29.10094218002786 + 
   23.2757025022364461031483405120865341905721213836663667672111`30.148779825\
16765*I, -43.83710332602854654606247977086401894073`29.9588503080719 - 
   52.188130861568787486890971416374837006`30.03458020172263*I, 
  205.04086704427120004260500570575975506117`30.149707891396538 - 
   12.51216189615433895182671414680567355136`28.93519981687416*I}, 
 {0, 0, 
  -4.510260238240764523885583307699255898889316024862645670056`29.73904988957\
6503 + 
   10.7223435264413123061440858338959532112376756416447838244858`30.115138005\
748264*I, -44.78970933382188134726049316271823181065`30.126537014420027 - 
   15.30406197921506707908179238203643659952`29.66016548620481*I, 
  -9.89276918944335055553947569312533485269`29.71410749742671 - 
   25.1465330513814363444300776653421213932086082807675470588464`30.119267738\
265346*I}, {0, 0``99.03930911487737 - 
   1.4619947025109169382879227771376103497763956389950887959692`30.1505149978\
3199*I, 
  4.5929918169954918958277352021751141386505390768424317785346`30.14721453304\
539 + 
   0.5684056525990261462712783311689107279351258664882369485989`29.2397772495\
6454*I, 
  0.0555654441376900572428989127709184649578221938999340902454`28.01377427680\
296 + 
   7.612616332319282107984530517746119918474201850952389818527`30.15050342913\
51*I, 
  -9.5092654358856614004436445761333381650143279677038521592128`30.0152654125\
35914 + 
   8.8401837428463363642905108116644934324547358810976294616984`29.9835797342\
34233*I}, {0.5`30., 
  -4.7545622843661699882601304642621688731507595668100447664202`30.1280201054\
26558 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6470294414\
6394*I, 
  13.2137489699757230753929404711190836911398453663371615414887`29.9717555655\
66205 - 
   14.9368979435998650840357890756341598962529318622836822708678`30.024989927\
27195*I, -4.71409325568953823236768645593909717946`29.155833740652817 + 
   46.32790157468198885065015933662256957533`30.14827820028002*I, 
  -30.65830966923354995773384789087364310303`29.803164205710857 - 
   60.94065896136849630788456632124987363549`30.101523145153976*I}, 
 {0, 
  -1.9583953110524598137179784432921253012544668992546453194168`29.8739771600\
35786 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.0792266720\
8598*I, -0.037208850261847786530236150944133018`27.31635845752748 - 
   25.3981641039402699227777627479685191072430660497366476463192`30.150514531\
77213*I, 55.4473345180081303882171138857236174905`29.933202715088704 + 
   72.72586687537845554108746930296068416252`30.05101094828383*I, 
  -211.0146315076604999003459565025498022947`30.128054801499914 - 
   69.65769070021003776479753004516893381162`29.646711304267065*I}, 
 {0, 0, 
  -1.6974058686385657305609751991465904734370495755511746584719`30.1505149978\
3199 + 0``100.5020482153849*I, 
  0.8963187440553847710983281855536320047763922729007062037919`29.51244935754\
5336 - 
   3.7906570635694058687204849199249344440892674117306624756523`30.1387013750\
21974*I, 
  1.5972264490803143028272669853807997464654451630632059839123`29.85309949029\
664 - 
   2.7358627632295507454071589323054451115919584608039785459998`30.0868273055\
14852*I}, {-0.125`30., 
  1.2369068300742278099351752783065317929409057850427555357266`29.94196646214\
9292 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0457493515\
2166*I, 
  -0.1905318432458105250941976933473217920834212930382964972941`28.4067200992\
46304 + 
   10.560677915485919004721296559545777381468723251398469485437`30.1504443278\
1649*I, 
  -29.400427055311563450519697314744574351714450093185847918424`30.1497101538\
27904 - 
   1.7915745470216624903226007401230681505132304749385244351738`28.9345913988\
09857*I, -27.29470789292371991502129835995369181902`30.08302971852947 - 
   16.47865027039052833363914002415147648681`29.863872904390348*I}, 
 {0, 0, 
  7.8440583691191141862910101892863942141753074916158110883174`29.85221930338\
8203 - 
   13.4724941609395056514949536269137046086008749799008328133071`30.087126490\
755455*I, 30.22287770770218381553793701407500335801`29.729415367786533 + 
   73.74278591883728305345264318170997296076`30.11679909467567*I, 
  -194.87059593215935309127032398098108399335`30.118826630622433 - 
   77.24242766333351581860424114218309330023`29.716936232178313*I}, 
 {0, 0, 
  1.3060450931487933360898126415194947464338669678184817843201`29.16218079344\
035 + 
   12.6470396685594165169941592031546348475091594967696312157041`30.148211502\
343216*I, -50.67051420427350730853854253634308206023`30.142868341096314 - 
   9.5928686727344906299515101243783309272`29.420061528542544*I, 
  46.34476594966408885460813310990348336207`29.90879292440809 - 
   66.25837274205074652561207080822746386903`30.064032996898803*I}, 
 {0.5`30., 
  -6.712957595418629801978108907554294174405226466064690085837`30.06351686570\
2372 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.9098440936\
2104*I, 21.7920691638074401796105982258539442572`29.80116807700019 - 
   43.56681874697810567746830298498998152816`30.102025457270127*I, 
  45.39682266586179099665506093115245080122`29.658162919039903 + 
   133.54639016564938112862383168226169438442`30.126769614781473*I, 
  -214.73342608081711424822209730399901377702`30.103431165348145 - 
   105.66363064558916693637770840352203631992`29.7954570411474*I}, 
 {0, 0, 0, 
  3.7033801326749212301290116487015597713650715677185735578597`29.87688828514\
5462 - 
   5.8856550740373047119434999666188091282832051175514162408656`30.0780847996\
33995*I, 
  12.5686121139251293546689361058251722637211538967455934402463`29.8587856451\
78703 + 21.15224229365636852509075473818443977144`30.08485473428141*I}}


==> anc/ZT2/benchmarks/s2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  5.2177529947269155448964332927890182531292204327811584831182`30.08334345618\
2508 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8630098128\
641*I, -16.53287487946822372099472009295527199743`29.80399688598295 + 
   32.78410895296044210691253964420959553884`30.1013118913297*I, 
  -10.46417523697738640347294006785627721837`29.007066563591096 - 
   145.22081876851298024416158619328358010715`30.14939044071365*I, 
  227.22153110277508067043374014060473644247`29.872972244323176 + 
   365.67322924317978375109395896810134433525`30.079615929388808*I}, 
 {0, 
  -4.1872701288268567274376988595073389856553970800620333110274`30.0535482247\
19655 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.9287671184\
4883*I, 11.50106631477485437336255520713149983754`29.58484004670355 - 
   40.71381275955527560067552049671993372188`30.133843714131782*I, 
  58.67355213235501580141205895607393712654`29.681917240590465 + 
   162.32093130240070974862887554451097375255`30.12384938488718*I, 
  -362.53790513845262681913587378276102511983`30.03758706795797 - 
   299.42112522700782197346839973070499051511`29.954516085142856*I}, 
 {-1.`30., 
  8.7874124872162304470590876507314742181199377654067662811796`30.06084609837\
3187 - 
   6.2831853071795864769252867665590057683943387987502116419499`29.9151649537\
68382*I, -16.91217716817222362415812816426971081374`29.61856384240725 + 
   55.02352170914389662154362656827898125577`30.130912706246843*I, 
  -62.91071787827588103976815060585105883754`29.651481454838187 - 
   188.26595366973198698846287686672700426869`30.127528602438552*I, 
  379.10702496441849714122140574837553885848`30.029999098357813 + 
   326.54616650221787130298929647864911490508`29.96518185596721*I}, 
 {1.`30., -0.4128722295625169921836899317167962468091436052826996591249`30., 
  8.3099020732130940474335441560305901491205633800671862648923`30., 
  5.4076160388225818854694871255218902488651027501999318806641`30., 
  79.04869528332944133354615361563254199238`30.}, 
 {0, 
  0.8881348750900138654702681337399624338104372571330603530683`29.84263940924\
0252 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0902803620\
91605*I, 
  -0.259345748699049363637049964054194504387359091255949032627`28.33924827157\
9297 + 
   16.7916767924499588414308364847482535314739699443094903406354`30.150463204\
642616*I, -36.77319618812311576002758638822949864232`29.83725581268355 - 
   66.10726481515268497791819525535298282989`30.0919736225484*I, 
  183.55075438997239085637688323466340078153`30.06748414139885 + 
   125.266647234467513754250173540410599744`29.90156342128763*I}, 
 {0, 0, 
  -4.8889532878869833614201331939913625593333551772542481906263`30.1013366998\
04055 + 
   2.4647818984081585674212468071905586051092941633353524957928`29.8038993078\
61872*I, 17.89977143134587653933172558693617421008`29.770400172446536 - 
   39.04220022884209076066969722064820199842`30.1090869715072*I, 
  30.63114592115249723366589350005145018133`29.38856090868315 + 
   174.38900514710639572789554839193385287508`30.143916764598245*I}, 
 {-0.125`30., 
  1.2240393167664566197923924953442101376301267323583701869113`30., 
  -2.9616101021962501000086965414407841291661617459288492983362`30., 
  11.1196312207940944239317215030929734172856283836858829058649`30., 
  -16.51495939205577323460049421151275429014`30.}, 
 {0, 0, 
  -9.8113315977102217496654438887610621424598035442828185383098`30.0855866980\
51742 + 
   5.7921563148981964500414246680621509998463030316757740593578`29.8566990178\
57483*I, 17.74204514058766195770014311186111602683`29.613652053424023 - 
   58.44167645534471380207996671229057898908`30.13137103914283*I, 
  10.26691066950109542711732985744491681339`28.767331618432927 + 
   247.88541635335580750013095274262618950092`30.15014281212634*I}, 
 {0, 
  3.108028905914746738912961569254496680785203078008228781448`29.997655062128\
572 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.0023198855\
6227*I, 2.07935314568148432968241767285867858231`29.09368673573578 + 
   23.609053847871885016827603158883877028132042517267425040613`30.1488370647\
21267*I, -55.84147699008579775982579097545932630684`30.01257591043688 - 
   52.60557053836788523934824134345624265723`29.986650748854814*I, 
  213.29979816780442361798751244453791974133`30.14694674701864 - 
   27.45538524321774103899458580225280410578`29.256583844452898*I}, 
 {0, 0, 
  -10.445419132480546803684323483776382494843460542249756148233`30.0330304775\
46802 + 
   8.849593882635285945411423611821811959254152404785283159857`29.96102794731\
2466*I, -2.86577605121671051086820107867544668275`28.77101475960948 - 
   68.60628914244046371642989327519055756358`30.15013643990727*I, 
  99.07448978494155757799014936123478673883`29.825863848514345 + 
   184.28029906689658216359976610816593829403`30.095380912431526*I}, 
 {0, 
  2.6085814613540808343277950135139656441926592616587761485635`29.73420811174\
56 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1159835765\
9021*I, 22.36067161677344591288956261151845834353`29.875381239436226 + 
   35.7093705125082222792010755347524253829`30.07867859020343*I, 
  -130.95637266266162306340466869994319248151`30.150012992234295 - 
   6.3002068765153531289073254618457667677`28.832241165492412*I, 
  151.92585260700890505679880970736792704372`29.93423890765691 - 
   198.51765077812430220510348702756299842794`30.050406352566146*I}, 
 {0.5`30., 
  -5.1230949334009160169913017213511223063014186835071667612312`30.1310043135\
3383 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6175917869\
2848*I, 17.90084965921442097135365192894321062317`30.02186976974506 - 
   16.09467740641540881417198323538098122215`29.975678400929947*I, 
  -23.93334303781691579633011599277764531427`29.71263491350862 + 
   61.07496244985646316747646120300965483204`30.119494756520744*I, 
  -6.3888294347423818540620143465934263713`28.85979025732369 - 
   124.61663917256777120745343710486531393716`30.14994499802352*I}, 
 {0, 
  -0.7631683297724627473740990614952754672272355146121633224066`29.5235350073\
5394 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1380645404\
8312*I, 
  -6.8129481437540079171019035815265197553688261815806254333219`29.5628907786\
15316 - 
   25.4652274072373497832498331068205562284207606147574918194439`30.135503254\
0896*I, 78.04718225364022794263401274757910257788`30.018796456060564 + 
   71.28230928077534331680995486562878902193`29.979420988539548*I, 
  -273.98592404474158205206484007888088827376`30.14300997228378 - 
   51.3795743190242889682366349163389360265`29.4160722224611*I}, 
 {0, 0, 
  -5.5226198130529994287092644248052012915510894117276807034782`30.1052515478\
66974 - 
   2.6586827761739630179074790950929162814272705969254282596155`29.7877729232\
88717*I, 
  29.2231864540392087742117067140194204441530100659526050496296`30.1318919145\
4076 - 8.74488877242952037027500828180559838456`29.6079186355098*I, 
  -38.79901035864114733554815734977399880035`29.8883776413295 + 
   59.40260289514114621435045836340636801156`30.07336246834185*I}, 
 {-0.125`30., 
  2.1121741918564704852626606290841725714405639894914305399795`30.05491944888\
5 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.9263095941\
3552*I, 
  -13.39805218690866693422862060843808396965277846904013592835`29.99905305688\
6893 + 
   13.4564790555748551418824549968641634265198933620203090310217`30.000942831\
57445*I, 11.30001475865131365763696461111625435201`29.409316845235278 - 
   61.23587320198357918164224798592898044512`30.143243749640153*I, 
  32.44599129674023887708083485046951438009`29.50978860637965 + 
   138.10888617966068412897625723327799829826`30.138849181809046*I}, 
 {0, 0, 
  5.3803558315909163431701519648857198785964118894541709726575`30.01730712126\
1293 - 
   4.9510457416515003181855060644028231172032986470534447148079`29.9811930611\
4137*I, 0.68856341801535900292924805014541875129`28.290058888935892 + 
   49.9296775123767083058483703613738663682`30.150473704170736*I, 
  -124.85124625168257880369909741166424457912`30.012796390555007 - 
   117.48935850705474732335841592845783214416`29.986402041322375*I}, 
 {0, 0, 
  -4.5640089940889507090126777861551825906081433045878697613527`29.9524914707\
62478 + 
   5.5694506402081318815791165996168789740542554896734909406112`30.0389573384\
9298*I, -8.90841524677230821951943727384173154546`29.454566231741822 - 
   43.32694156410499335181791015342368259477`30.141523812595484*I, 
  123.00622623676380890964976996696165613993`30.085261720169143 + 
   72.82729165961833889378595789588726437498`29.857628784859962*I}, 
 {0.5`30., 
  -5.8862632631733787643654007828463977735286541981193300836378`30.0429714742\
171 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.9463729239\
44633*I, 20.04155375716836544524126690500896189369`29.797764639690573 - 
   40.46089298285973161840156450100436254718`30.10286871527387*I, 
  17.69750777260979687033850359875678973128`29.196339122508217 + 
   158.26673317429679619629331739154491179038`30.147816648832787*I, 
  -256.2869269412290385622973032416552903502`29.983877021055864 - 
   275.33257284379846676436958373294241255618`30.015008160483305*I}, 
 {0, 0, 0, 
  2.7239237037733587419217537758534340618895007063426442434891`29.99848713037\
4077 - 
   2.7429014931378391369201102903592356924492685849358256772786`30.0015024023\
13758*I, -1.01865777211049523725561646002303754585`28.83585920471448 + 
   20.9977928216747135624134234626565232016458558765135385502107`30.150004547\
983485*I}}


==> anc/ZT2/benchmarks/s3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  5.1415638563693690990879179342958109760671505655639493211439`30.08162531683\
3243 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.8676799555\
72466*I, -15.74360745461038651785317778270090546095`29.792072054249886 + 
   32.3053984782656336271007992125543908019`30.104242903881513*I, 
  -12.92314519470589120261885743945580816594`29.11310851704224 - 
   140.2617052812107492094025608203835619011`30.148679407968057*I, 
  225.43814413474200960962355045885251515531`29.889463246349607 + 
   343.9234879901234231357245550790260472036`30.072897682436903*I}, 
 {0, 
  -5.2527905757066885408702726643953141674774602523766955097267`30.0841130054\
6605 + 
   3.1415926535897932384626433832795028841971693993751058209749`29.8608727919\
63594*I, 16.45890295877313628265889701895015074611`29.691245764854475 - 
   44.43810335018880671984132723729138986273`30.122600394868584*I, 
  53.32231700103644707628257947718932688593`29.60138244546284 + 
   181.13163015872944070856554342832694683668`30.132467728748736*I, 
  -375.57477874912729852247513186020685501698`30.0195814615486 - 
   341.65762511951418287278105520028648528708`29.97847615923085*I}, 
 {-1.`30., 
  8.8975162951119101798451865718633768942237461879580227294426`30.06266050843\
018 - 
   6.2831853071795864769252867665590057683943387987502116419499`29.9115715847\
34983*I, -18.06818844670952127182244265213062529587`29.638868352788162 + 
   55.83915661097378984155606866841457395551`30.128892591416104*I, 
  -60.44652413387199445276627331361733604546`29.619828408408544 - 
   196.03597769817966988106511258480193596851`30.13079285879759*I, 
  388.10967642597787353511506935935241733274`30.018817777132337 + 
   354.43134229426967299433936630933893360245`29.979395425832053*I}, 
 {1.`30., 1.6080648563014669018953587569272514407311743167953682900108`30., 
  9.5176066252770608805926431862258784672448222945706032396983`30., 
  22.73392907934597616013048333803689581285`30., 
  107.07380046847911160259603509920367426389`30.}, 
 {0, 
  1.5687866537871108951721360046178947889085009380226561410332`29.99972182652\
8447 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.0002778175\
77143*I, 
  -4.5766216243257091783324882913393484604911015168943983106328`29.5210326614\
7802 + 
   18.9549943245769682062513680511843894087109179445232739102389`30.138211311\
921086*I, -28.37214679879552305887079138405899626972`29.67617944098939 - 
   79.67108935824220969399601743938801262341`30.124587998146175*I, 
  182.34964779710264389392088995399553560659`30.029450398631933 + 
   157.53380108517522292065721696933538376556`29.965919221900755*I}, 
 {0, 0, 
  -4.9294780489399635163270765396027598314153055673375579771749`30.1134469219\
2263 + 
   2.126774424800715787446242296540920341359994067999124627099`29.74836741402\
1892*I, 17.29225552295793463479218875436055006989`29.78815591051513 - 
   35.88049478260363551145371276659270646365`30.10516268937487*I, 
  26.75743754059240471746521824815420888003`29.379113823955603 + 
   155.78745745367342299892775787340238602665`30.144201793043365*I}, 
 {-0.125`30., 
  0.1114528983977113333381995621190259751965818854077395181941`30., 
  -0.3484640495213488319311965274289352529259921921290625645137`30., 
  1.2413004157118211652050635936546862283574677395400522141628`30., 
  -1.0961775953029331248333059082462177764214899455868666237316`30.}, 
 {0, 0, 
  -15.225121701696512440872915934701290667595911379073236500315`30.0909238285\
9952 + 
   8.555612765939212541540472098960251417643123745028109226742`29.84061417557\
6107*I, 15.85076633078932235721446352025219824451`29.437156029832995 - 
   80.37559161448888643011418334578940208667`30.14222994872882*I, 
  24.31655015698086497909851931225111646471`29.045909228608092 + 
   308.43397986939036624909964110120748821044`30.149169485772852*I}, 
 {0, 
  3.175736076933525334422234304278842570621731186269474944859`30.002334578820\
21 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.9976400487\
8388*I, 
  7.6026602180772835830367209519028638046426878111183085485393`29.71929749909\
283 + 
   19.0599332690770307675570557653129571774272801174396846413546`30.118453293\
67247*I, -57.34448471496147918343005393306742665397`30.13450180991248 - 
   15.86387179686696742761503012322437908505`29.57641934677679*I, 
  155.80357654312339390989471892037361899985`30.031279989145755 - 
   133.27258664028651017959727173634155918742`29.963443393133325*I}, 
 {0, 0, -16.82954736302553873924453236184841317975`30.014147171517898 + 
   15.7322837331967195163993814767235329647939956713792438435344`29.984866506\
24723*I, -26.20339940991577679013892148414716596649`29.558320321349722 - 
   99.05218278868907327546062050267077752177`30.135826735061812*I, 
  152.2190789741726276233612178429112874291`29.95596320497699 + 
   183.27375912710762126798812286211527984805`30.036594402886585*I}, 
 {0, 
  0.4239854408602495528822662086969616269047801855150520872689`28.97869954484\
5895 - 
   6.2831853071795864769252867665590057683943387987502116419499`30.1495284694\
94804*I, 37.08566228639049547772973620144530680773`30.150493079581643 + 
   0.37259994129535774311189176577721930079`28.152529822544555*I, 
  10.12521160994614373207973617155803608232`29.129188116284695 + 
   105.86530977893553836134676721365762749301`30.14853768051695*I, 
  -197.32830324774898380864324169012818753839`30.124764539186145 + 
   70.01758977125326981131405469154822602371`29.67478231450515*I}, 
 {0.5`30., 
  -4.2839829822417845745961199330756172175112400799145158157296`30.1231232974\
0938 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.6873954374\
74194*I, 
  10.7544768560404251095198544497784633957486967903514957486817`29.9458790788\
18276 - 
   13.4585294651144840857751358280228626004751610675030334345608`30.043287399\
18994*I, -4.42862302742239787507588818733790826326`29.204474749111885 + 
   38.86037008576429668757565621429784761412`30.147712967478952*I, 
  -21.39542548999083638238992715196392001958`29.695019996746577 - 
   57.19768109406589715160166549497968100998`30.122077491045015*I}, 
 {0, 
  -2.550814066062735942271995490808977760045773836255153835968`29.95008648100\
119 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.0405575505\
2493*I, 
  -0.4065784435482825711834761613634995102134083476331072566859`28.3933739885\
55695 - 
   23.2390784247318889247114330215001900266502513402448980019109`30.150448541\
13504*I, 53.05691101856870419817969117305586163084`29.99150131941829 + 
   55.13396071948077898633588122878663444066`30.00817855022107*I, 
  -168.32962621785931458043583167377133630302`30.148189592652674 - 
   17.46612078486762080368574801717905615749`29.16422549273973*I}, 
 {0, 0, 
  -8.7339226331312587270910232477495282504615557692103442868919`30.1490189821\
3246 - 
   0.726187377147573119233681434968112338122618518146874777457`29.06885833717\
7485*I, 12.84603762140728240726787218981939331484`29.769225243209732 - 
   28.1110506653188442410586266870813800114550199915758082238606`30.109333131\
533713*I, 31.37840823446612765009200644867615894228`29.996751141517528 + 
   31.84789506114572316604938122820914043225`30.003200966198555*I}, 
 {-0.125`30., 
  1.6802395521848222285103355667369207641050828234303956592273`30.01413348921\
1392 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.9848821626\
25553*I, 
  -2.4183397495882849404773879489469406143509247535796446188844`29.7305279277\
32666 + 
   5.8830297390781076194252887722581382291119467873728058987344`30.1166116572\
0041*I, 
  -3.2659191309257009607992506118457202307456176450408121367828`29.4301639906\
23225 - 
   16.839873238014405752793033647213497588017412234099899965776`30.1424973819\
02963*I, 25.43193139744163295079255873582274925663`30.08609289336331 + 
   14.946050967725472725857577614409943788984294915686481910549`29.8552400088\
79086*I}, 
 {0, 0, 
  6.9487474153425713999175822789843705847789387799774290798613`29.95526113798\
1466 - 
   8.3892429710309795879083267793140312398895117089453098647117`30.0370773851\
8252*I, 21.0310152159952553107161969464085037594`29.668643722999654 + 
   60.22014043332269986794332574248758309981`30.125525249355405*I, 
  -175.11843690915544585175634804251407425326`30.134869328778425 - 
   47.86538834267813791536223675250333476182`29.57155904346577*I}, 
 {0, 0, 
  -8.0792450446772797315786070101351777205609098833550986681685`29.8664306844\
67826 + 
   13.2748610667653016991232862518769547902384253179543174818746`30.082089888\
42114*I, -42.72710250770672861713537190015276347837`29.858299854210248 - 
   72.01609724359601449568968445498600986729`30.085025993629774*I, 
  224.7285260146468383981599697596015071562`30.150494713096517 + 
   2.17208022757360793114259606415417216375`28.135712372054254*I}, 
 {0.5`30., 
  -6.8347970483045205168681154238845949775570139161696696516977`30.0660646450\
44726 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.9045801535\
90786*I, 23.80202681203957683131644921634026092679`29.870716289130744 - 
   38.58143678596453042322607509265506066758`30.080480745941934*I, 
  38.2145182198171049121596811450666360604`29.558675491760106 + 
   144.32938286979733685894553856337345636742`30.135801857715858*I, 
  -261.53891075451964347862102128045790420869`30.112636237238256 - 
   114.17516714151603584260681900763689065251`29.752671582608322*I}, 
 {0, 0, 0, 
  1.9347113704914439574193802525968741644605915087249198308182`30.07254318545\
1153 - 
   1.2716250165563524657742930846283464010229605009969538461562`29.8902860645\
54967*I, 
  0.2273867240992122919138487323785594145371595956281496716132`28.57574384521\
021 + 
   8.5385143460940565391774749417568957001954197005915581359811`30.1503610527\
04934*I}}


==> anc/ZT2/benchmarks/s4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`30., 
  13.2118480070020747343884959224924147869002540533255863108296`30.1385715762\
86054 - 
   3.1415926535897932384626433832795028841971693993751058209749`29.5147578801\
83943*I, -163.86085632561122236272071415594169262748`30.100908323729474 + 
   83.012489278285338326875599258939211739`29.805576540761315*I, 
  1261.33142530057029269293692218445011772774`30.032642971824327 - 
   1070.90982712734539427120214570391629844281`29.96156665963409*I, 
  -6633.97130332779683566025499563225460050948`29.923267446044957 + 
   9017.57965163422694903733194980862645726463`30.05658384459113*I}, 
 {0, 
  -1.0943598840079573058015455240994190269940815537638345071022`29.6676557348\
48914 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1256454428\
24627*I, 8.54242864663045033213498181798093474192`29.188559172441803 - 
   77.79189891521779210621280255618464561793`30.147912185369776*I, 
  96.3030098790360360114172632226901487661`29.170427785930734 + 
   914.81634950903343499096726401158596242142`30.14812184271557*I, 
  -2182.21799131581851904892767546690201669355`29.630698601213883 - 
   6885.41299731116812970499142124164970736361`30.129730464219115*I}, 
 {-1.`30., 
  23.9563174758100961205501167821276087928168377496179821563073`30.1360689901\
55753 - 
   6.2831853071795864769252867665590057683935114524719457904863`29.5548287986\
71792*I, -263.06342374743649295011156441342814472642`30.091580233449072 + 
   146.89348179480050620046273931488397857278`29.8385222902998*I, 
  1754.75375395277086549377715762900881499668`30.012086882392616 - 
   1657.02771133482657110997676275382454522437`29.987200473631386*I, 
  -7795.68359638420816277489446368510714075643`29.88452599867576 + 
   12086.85344526930408799023419411625479479776`30.07498505085478*I}, 
 {1.`30., -21.76759770779418150894702573392877073883`30., 
  245.13882531842438470027451531814471533986`30., 
  -1889.23357015105399210589699784979686417129`30., 
  11193.3630778665006087153563942698760617118`30.}, 
 {0, 
  0.0413172214606965200593281673607376461587082024978210360832`28.57037604377\
9664 - 
   1.5707963267948966192313216916397514420985846996875529104875`30.1503648128\
23344*I, 6.66811190506180659990624630584454554139`29.389498957502845 + 
   37.8784048155063556309732561102974771026`30.143887759047157*I, 
  -166.44970967076825677750743365793179099672`29.701399726193873 - 
   437.57550933940867831259323552485862978627`30.121169691197693*I, 
  1952.40841111497294429820118366937133588751`29.862065437429454 + 
   3252.2957564316948375028192109081144041524`30.0836847999466*I}, 
 {0, 0, 
  -1.7587892005731078369135210112115303950366864116457740998771`30.0109724314\
4026 + 
   1.6698783994240931768741744840177451945610066807861115220396`29.9884434881\
33218*I, 32.15066856611458228320101210908187282718`29.898879750916485 - 
   47.53714584106660321219774133976542542793`30.068722845375714*I, 
  -255.36969395272722123009288841010877575392`29.72341059813277 + 
   633.21382135659514044583804863158903959103`30.117791627903646*I}, 
 {-0.125`30., 
  3.1932955918394956817621582936147993651331109216342889257064`30., 
  -40.62561526184063533900713018333238556279`30., 
  345.98049384396212646835657639214424095527`30., 
  -2228.9978709251488327471458548613696197474`30.}, 
 {0, 0, 
  -1.7467112444104039538494169874539725837427381361590793504992`30.0111378649\
56954 + 
   1.657078461582222492395456049558720353483683389743919348808`29.98825982140\
6448*I, 31.85593521323142297635655123826871896278`29.920183678760523 - 
   43.77653768989560359099605818427223877552`30.058234729323512*I, 
  -271.2972500410219272099235641914819659244`29.78696764410609 + 
   564.82707080717532931239394144756259456209`30.105437755710945*I}, 
 {0, 
  1.0978992364402483072361749479917573419960380580957475725533`29.66890586567\
9932 - 
   3.1415926535897932384626433832795028841971693993751058209749`30.1254932553\
32923*I, -9.65865813106725189677205410252192960643`29.25193246380198 + 
   75.859034269181895787694701627584394164`30.14702297892226*I, 
  -71.44148540551776533338203867905639791594`29.057805876508084 - 
   881.53196445904666143664663094911850678129`30.149093465211358*I, 
  1942.45647109845156769384903555608461795277`29.603200699172774 + 
   6568.40664771715386995824563847297233281892`30.132309435744492*I}, 
 {0, 0, 
  0.202271738618214977586004323863417654453152739262037411903`28.974880232193\
78 + 
   3.0241315780537297909597076923946411132868436826329928962761`30.1495457078\
7318*I, -18.33765491275540536265075897828742055059`29.612833944592772 - 
   60.52797375766554822609650564685113335203`30.131446284552283*I, 
  317.8593861203432443659084937730141866245`29.823953273635542 + 
   594.58206431343978036970670980625378994849`30.09593003781576*I}, 
 {0, 0``109.34243444876928 - 
   1.4785252772111862737835251358789493639958449523711918951446`30.1505149978\
3199*I, 4.64492414903347533852803217806732192272`29.305066158427547 + 
   32.20752457165214199607896978797949935221`30.146044878803288*I, 
  -91.43235131147036516365526529148283994868`29.562649628086763 - 
   341.95642260198682557736409409472258992437`30.13552050471674*I, 
  884.76982565780035360907588687599338505467`29.689074278173358 + 
   2402.44037301899217112726065404380300238332`30.12289659278639*I}, 
 {0.5`30., 
  -13.0595488715361470101138935841063438128337247511150216761704`30.147396000\
600537 + 
   1.5707963267948966192313216916397514420985846996875529104875`29.2275877026\
81408*I, 165.14338205164869795468987006553477806696`30.137509771076317 - 
   41.0277827940148338927061888302229163743`29.532726644240828*I, 
  -1351.66094423192493763158672154996615332839`30.120244911602665 + 
   522.76712492836454361491068360203065007915`29.707685414857647*I, 
  8069.877249588051038627670669634299966551`30.095142781847898 - 
   4349.20460153670686045306714085281670097576`29.82668569195395*I}, 
 {0, 
  -0.1532074797098023209486147942443512964367487905112058069602`28.8381292730\
66784 + 
   3.1415926535897932384626433832795028841971693993751058209749`30.1499991773\
4816*I, -10.02048939158356407158984835227696180198`29.26518070198705 - 
   76.29738228755594869056416387233890037831`30.146801407246198*I, 
  286.11001284254783913722198891346646636069`29.634932747918327 + 
   893.10160041969734516238230279411458714575`30.129300558684022*I, 
  -3566.15609481840347515223167095018474835256`29.82159106919591 - 
   6717.5315739060602270022015514890264006642`30.09660043675523*I}, 
 {0, 0, 
  -1.1894365152309302302870265809056283108916111465541874767243`30.1505149978\
3199 + 0``109.75460131002609*I, 
  25.1603223508385675028253300896067826652064272573352055578502`30.1495837217\
86392 - 
   1.6494686420486252908372847390179779113630230208387936477948`28.9662115844\
6503*I, -269.97985940115183496780042876736288619249`30.147948402731533 + 
   29.43862022891063200278438550502935438392`29.185534486906988*I}, 
 {-0.125`30., 
  3.2346128133001922018214864609755370112918191241321099617895`30.10453600335\
3182 - 
   1.5707963267948966192313216916397514420985846996875529104875`29.7908335777\
931*I, -35.461826815363744515839060493409983002`29.989469191035436 + 
   37.18224030546650184166471464974572946409`30.010043639870386*I, 
  214.87251272357068341915814638338920559484`29.805517659688558 - 
   424.21560050979523449337434562284686922676`30.100923432814287*I, 
  -692.90132605511575252049291388622924531415`29.485839200253245 + 
   3125.57064855515340570616538257570122535595`30.140097127664493*I}, 
 {0, 0, 
  -0.2006903623390230520346368671041417890023310327745843669489`28.9694014595\
9565 - 
   3.0387499721926260017115225807496865797390961558370828537699`30.1495699104\
0878*I, 18.35674201673025678773967406549264610046`29.568772414333132 + 
   67.62375455559678769451320538272358696448`30.135076089565246*I, 
  -356.8088952661465148258429724778374698444`29.796027591210485 - 
   723.93716537675817142340652222358215351619`30.10329279133042*I}, 
 {0, 0, 
  2.4108537023923953745779164507325500841656749363053114105471`29.89013028377\
354 + 
   3.6698728849714848451662397933080106266040168384227298895782`30.0726104485\
07927*I, -70.8824333243439262858685823724287390118`30.01560853242901 - 
   65.78276403983780820278498259894026700723`29.983182031972195*I, 
  926.06693242617008643314177792352525410713`30.088479254838113 + 
   532.52748600066419839504001905234328330589`29.848178906416162*I}, 
 {0.5`30., 
  -13.2127563512459493310625083783506951092704735416262274831308`30.124514039\
511418 + 
   4.7123889803846898576939650749192543262957540990626587314624`29.6767617447\
69667*I, 156.6072381971717416541447253462526773272`30.053885101178786 - 
   117.24493742806321784754605559357745019083`29.92816736962222*I, 
  -1097.44365560401808149439630646678708546853`29.93780732496954 + 
   1415.34960598579898583010750338923050975856`30.04828882114889*I, 
  4854.99132904655084470671737481064745815675`29.75444649955326 - 
   11067.2134383661756021966568346670177747809`30.112296326630116*I}}


==> anc/ZT2/boundaries.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-0.5`100., 5.19891515284083479256341528981167911223595187546695293192110443\
91409922281116621998788943926712980445501006134481974`99.94770543355249 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132823`100.07981437655921*I, 
  -16.33664733192456875440973790732681741676190589098062836590049823176818173\
71965298907362770405278502417238580920453156`99.69900195091337 + 
   32.66574730160284733438101811536525905120358047108067722188954910512809738\
84041968790581650668680716741751208090879908`100.10044266701445*I, 
  -11.08336387097418048338936110879642998791027260570545415846387948405400369\
28028121843797090251405432857132463345837501`98.96639069345844 - 
   143.9878847249228036030981959531007609407131780724940409120980711151211317\
974588317205272696108873269653900013026614527`100.09667943174713*I, 
  226.81559875664243618187809612764482400651188095597275016708469580463905387\
44383521606622046030249902630702098616967853`99.83372961418544 + 
   360.2251754154663664304735427121241711170478792883554306737884071160157740\
915733306219631524813332782206406953620381489`100.03463075678037*I}, 
 {0, -5.796876710993431454429837299912037456879815836112462809652995494428465\
3762998028158767332029213551886013883872209861`100.0945973379775 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132822`99.82855314685506*I, 
  19.432956543576728250836003652702591824479832917973977299718413889042061970\
6584639647281496658274206272766956681084345`99.73454330981541 - 
   46.76504079543472708514909264007463282628675581429437150178478364378303956\
84180217451044875524220197389173066098152032`100.1159257478611*I, 
  49.242440000575236370507283302304383314842318314885928653718433414796520865\
1728256268123801506453045015620787720544749`99.53729234313957 + 
   196.0071987728050518834391896029060527491249576130424580099139574506496678\
06645339567871709635854251470616245979481522`100.13722480074247*I, 
  -389.6133958246001875477018659970419451284980350727233323799800749570741043\
150671949435296384849776735634630626514528118`100.00208145060996 - 
   385.8787246142906521584509494307051543771654424037242462798663817981671073\
993295520650702710301469900547793051341774177`99.99789840452901*I}, 
 {-1.000000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000012`100., 
  9.0919305249920689289395815120435637267067423100705167222134424363411219217\
070640119113265925268770521457875106702969`100.06262158978595 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341359642961730265631`99.90214534969296*I, 
  -19.86500424657912440455626416554226877917684582966634458413404260078548056\
09232402842624973715218707629365925230995088`99.66285770123173 + 
   57.08817773712024767595367051432559591015636854642632265256177985108026771\
45312926845971848407219730170520827122926339`100.12131521948571*I, 
  -56.60354115379620903027779790961309993513948552051078981811863114767258464\
54052363982478819293128097195187383848888706`99.56601126799218 - 
   207.4115373799406101298241879732686053257586506753804280763101875987687243\
636151219570118780797768264905689020066147569`100.13000057680547*I, 
  399.94261897005392550537360341593493617004841367866668801523667639160845200\
21038486192397879115489942024836992222123532`99.99742560718283 + 
   395.2922905635873994046966791346078192674008443448849867685964037744829381\
890267307407061143282204322865691317337536518`99.99234626530996*I}, 
 {0.9999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999998`100., 2.50182289699479397992009308\
77805111870528893621544088970925485525158088308925416198421398133158333250569\
892637716823`99.52308975580596, 11.354229238204843946623936501933375941214663\
522739823079132519647708910469032206566858335586274673608018990907942428`99.4\
9449384712065, 32.00161989341876310787219427686025257183006391716311700146478\
91220232041308590731308550307318293038028162695987260144`99.37873028585221, 1\
31.41171060051807111914545379842498219076658790606282266640423606579271428417\
32281911144194922831049802953416516051405`99.48177247834862}, 
 {0, 1.4750900082999641691459056953716467458352491897447662335046254038436910\
355118350747296663663959398563337887400025224`99.98592053840082 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566389`100.01322189415721*I, 
  -4.507148014021916180350777307887696975919687020071783339736289011726218223\
6883509204051273487189009600757589570875127`99.51407182950828 + 
   18.98629801361225663140966320620122027480010678762329839608825743749046654\
81299355651662653620438654047540931854747181`100.13861030242573*I, 
  -27.73876034844179900162672484265594826238131894307286976467877574714676295\
27676768751870920528663206097412871582111239`99.65435777023619 - 
   82.40135017353283430047702453786771859161921542753231937874470793191816328\
50192772802609546512303083257145849594694355`100.12720504960016*I, 
  187.59798635677976138521961235876285503783072226506983883057206463113938080\
35691105245221256571488879841655869392789039`100.01749749642177 + 
   172.4640975431032031868785562989258291665348829797644452759230859508614365\
432113832081383541009181933274894655306853713`99.9809680242037*I}, 
 {0, 0, -5.031508717444276306070148364008199438914945551980614923247732296160\
9422311236507311504569101172484419738911244197989`100.11803922728298 + 
   2.020882321568737705574043688090629479722956944111090394906718457789977837\
4218026780457375321506530140605617702989961`99.72188202256723*I, 
  17.894516672328322678635592347465955308735779608892954038878453104589781325\
9048853404066423368325019282300932983510341`99.80385386461882 - 
   35.49885592930355497727308115901890668363700957318883022137592111042117816\
88032641298009942378353315310684001751201408`100.10134824862217*I, 
  23.292745203873598984540557489404644423370240756132771677551557673143868574\
7232473452462043134866439590985867213424286`99.32082416155612 + 
   155.6328215264729920979895874219222633662969841671042277621632076413093150\
968661638447324117326786474902399875441378407`100.14570467654458*I}, 
 {-0.125000000000000000000000000000000000000000000000000000000000000000000000\
0000000000000000000000000000000000000000001`100., 1.0546963350041178569869445\
33071748267238537301277316403772612709544498844896960725923754540326214164425\
5540970274113`100., -0.342502309272087244113909924928840352823519841550689647\
10106964751631206541194549822430685950960878825409277309791`100., 8.459385530\
13527753714667256531103660901470188775572239258922253366754284740682955971885\
29907813032150475522722785267`100., 5.823315283511018444099236948940326393157\
8492146120440147073662299693503642286314360988804169060448071631174116184795`\
100.}, {0, 0, -14.80510625018230062027388033697645495189108883497295976480896\
98935040551236482451640567379487385249477936202371795028`100.10383946981794 + 
   7.249943614234332256904956176890389811365588392759102450187385134197142343\
3716743633084846997991406741789528673337417`99.79376257022685*I, 
  13.995557470424969030671382364270630123099641075329019050526023309691558061\
9648987557017158314409249345037851393317569`99.43708202404433 - 
   70.98081871018734594695265963307816866542114839775303338192710342661699526\
92783097236841864055955262356672707558011469`100.14223282639868*I, 
  -10.30621413993238183067835062337079234336554834945902049135607657505977280\
36643687763393902499316777316900608359403361`98.70285890847029 + 
   288.7212413463744664130685009884408168054071799579216651795014333157581294\
870906635047555576918198698576006701261485614`100.15023848287831*I}, 
 {0, 4.1225106915698465919340635814239186853876846457319328516796751660030011\
92524243104589624133487201672234806263155134`100.05108580058213 - 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132825`99.93307388263254*I, 
  4.8036164693306850080039802850762383180948398103900279812004263283890288025\
318363377345979251736282650799443430748617`99.22357645620573 + 
   21.62278298279004992518820509371247161629201968621148764153610266974616988\
84081009381122574799996399272797699780783568`99.87691972059795*I, 
  -50.30945516389916965778080113181530118869461106288665426203510152841233999\
77221198744280064844821195758598150158845077`99.71676695601177 - 
   35.86810473558624268537912382900985944615648277037444769023999750606694486\
68622965282783912026962454559663611430222014`99.56982577117509*I, 
  196.62415509656258215682519227848816417255920095766827999557065961195394817\
78668024868419699843955420327938967609558142`99.83713773153458 - 
   79.59854007213905837122663042641616174613137372371294592961912890366416162\
96014432721486292337607027063230076353367233`99.44440596443886*I}, 
 {0, 0, -17.28368425092450454085484565107487142291922856720632384542724628483\
04807169606809533900424585215476479740815613121379`100.0745581028369 + 
   11.18477218036935498981408131323795262000314904777579772795449415077201777\
4558436083199519467465497449282196904912982`99.88554892158118*I, 
  -5.700095207971238732304061754196221732818378727415450509990639009671308170\
4322489151433120173558728845396910587981715`98.96847874207359 - 
   86.49226975597807165392671671766621033522075489301769219868841675994075751\
13857598296765662701791010710193641361124032`100.14957392651749*I, 
  78.957854199907653530407606342535340243821201258549904345187709400503206746\
6247875820160871488697283840746704112186003`99.64685952818081 + 
   239.0971790688977864177845833245779891350611705729415382274586808195087345\
113452676555241190757478416069102352732234977`100.1280386431997*I}, 
 {0, 4.4519689898183912463974948501665836603518719507625186361526085474179096\
737079113331251815450367099655089373850755582`99.91254547418814 - 
   6.283185307179586476925286766559005768394338798750211641949889184615632812\
5724179972560696506842341358614635325068017`100.06217321195044*I, 
  16.234877504246960852478005632927074482290788316093789159902894739864035758\
7341740482537702135831882801367011521490854`99.63778756477232 + 
   39.60303051259742330558308911214613006713204844132742299633040320077496965\
24388937064143877460610381018059425415179367`100.0250669690298*I, 
  -125.2933342130167198139415802185747395923335389880483447864867823941711751\
793933327448658251542413773663463852641915601`100.05162944012736 - 
   24.44243435079031468987740484513365110952143195307488386866325885859730609\
25347735828577224026865856785263347687822429`99.34184593101426*I, 
  165.27288153696851201930330756709895008414411087110531072661235581495043008\
06599145211448351117329817199432846975656434`99.91905998257606 - 
   172.9730675207279829199255621112061793182972463465309968765714181314554818\
112541940682047036894702758498795932939702645`99.93883687078554*I}, 
 {0.5000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000001`100., 
  -4.820698546565222017439710282129455724564071053817804584331159768182627211\
6088283613963127131361661669446138979971204`100.08970690904673 + 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
1431044993140174126710585339910740432566412`99.73057996639272*I, 
  13.659122483536790615539247411725312435790461469276893151514821335281250106\
0180225857906996578248158192690697097622357`99.94969645164106 - 
   15.14467113906029528273329204999463098816277712584592567382066520600753080\
99758457856170300396557965105356529081280699`99.99453349943462*I, 
  -8.685586555923828393774016671086099969872812099582062652181437833340399559\
9642571487775132861667126225649102256207497`99.38136036472123 + 
   47.96397130378509599074044409859217798219596984604899879833444937966020918\
63491554531260052851657821049321324333694728`100.12347634660331*I, 
  -23.04933867797562055423644876966666589724356875070873807927298669181996333\
11704110193774518444336420220330731851507573`99.6059384100332 - 
   75.87109165648659518478714624302724694944394776940323149833632871598186428\
42469203924362694152590251339513389666167205`100.1233562735961*I}, 
 {0, -1.387662297312912382980151243335294354147387702638697819861312608785051\
2950071862477815800995058150121194507531573922`99.7569459284563 + 
   3.141592653589793238462643383279502884197169399375105820974944592307816406\
2862089986280348253421170679821480865132822`100.11181201245094*I, 
  -3.117776717931623254303147798511015507494731880814035140011993139492853909\
9629629430010428443108276892518744927271198`99.22749098584963 - 
   24.60360397704762691366459252449898710741440862693165852222164008891705955\
29705071762314997378052681309744209871476233`100.12464470417412*I, 
  63.370226477315323601892444183118044921077922651678918920324515925783770388\
1503994546881329684519168328727446779465388`99.96393253798969 + 
   65.05014394653987496824112894903289935789573689944854957441350722912613787\
75616641415765901838074518095469870597552076`99.97529554067657*I, 
  -218.2117164295302160335926903941296233351054161260674025958664125701788108\
832442795367141606660916387799818655985878527`100.11982584476348 - 
   39.03584628082774568977142421270808426858280160022360844918558183516981432\
38118225602023219679579349657743163402821457`99.37241137846127*I}, 
 {0, 0, -5.090883492527940792369639545251349885522120792292157836007287668884\
1068176480433788653357181950563550682740947368478`100.03953871868171 - 
   4.157930886486142596451481409299512669505318347441443501185964941255290230\
476965496293030863803331873936733704665068`99.95162282675413*I, 
  29.734219724857599878511596606883552660310429139061800151179814179513780589\
2399284073705159595140763489137097639726627`100.05457540015598 - 
   5.495733132875040616361430409179112825498320427196614854800336630574578834\
3032809198954994396593166263380913376067004`99.32134448944923*I, 
  -37.28647314768901618580963059015799374481757525084364873114596378046034467\
60503989486120104446537133541032329817854858`99.81931195751967 + 
   59.63249272984677381383310252594264690673734234167178785143602134016949909\
07106472631929904553121394591197145543469506`100.02324361515706*I}, 
 {-0.124999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999997`100., 
  2.5297863433040820261328502284433950130737864910220826372772381133881898804\
087958006534209067221540207593428370299339`100.07970509871892 - 
   1.570796326794896619231321691639751442098584699687552910487472296153908203\
143104499314017412671058533991074043256637`99.87274113198129*I, 
  -15.86824460155917963193366204621536893791453313564094584666809407564674347\
74804567006641199994821779589689750749429246`100.06611000334587 + 
   10.93713539895841774468657199420793726691925382576541584830479406392135776\
64159419655304687358207229304552407294040518`99.9044847056493*I, 
  6.0049636673173461149789355136987488355521622695435720881328740139144056203\
155584968617374082214531179789222450756971`99.26252646639763 - 
   46.00773189942552751619569801574571216023525507295630848308885891827092230\
60228502570602987043664123484850944901361892`100.14684690615967*I, 
  -21.17869812445024350879722994956823815274210642060682239506820659196122175\
46295030278648959022684904877282294412078117`99.44710446920665 + 
   104.8644952851037157373530004914998855760511496664615660594018833867047385\
81564525512720880265333536150951952169346076`100.14183368004838*I}, 
 {0, 0, 8.0509047705501171035440343319138827779379303341733222840032142101589\
215491474225943108340590066581479786849041630735`100.06083592996296 - 
   5.756965159946306812007230677372305243095831306269781826312788302150808571\
1516884022973327122365289654667399408373981`99.91518484150184*I, 
  -1.601805100414939192978675528383754354309878613172489418231097967431358992\
4486047010591254306923518899786326591424865`98.49197719563557 + 
   62.67441204294685049878167600989465280048819220369235140250325369825534292\
14592346700734780271229641097969582825778745`100.08445779191486*I, 
  -151.2169127657463640640855346755810311533204095391383061102614377937931251\
868885759496280263716845044235151908296173195`99.9635524216198 - 
   133.8719012663684892751808352640362372723896452650826428405469004777529991\
988331250227803303847660626317727637095307478`99.91064148566933*I}, 
 {0, 0, -8.833699360871890193226690949055398137560467371493812761000043424164\
3337844048978761092518741632640153446381957770846`100.02646797188623 + 
   7.754017506437113385732503571863342698274982294797765793297864343916529199\
2848784800561794287586854487505897800049707`99.9698521343365*I, 
  -7.569631902222504982585190612773041550023710085962043763830579336247891902\
2489232303322114583445627362333174484737312`99.22047256623883 - 
   63.98813309936783126489936098156150547552558886881072322104489460132295697\
53338568223466586128988550354731078315920123`100.14749724469033*I, 
  163.18915315432418309427381744190278536851199748572546796104120108965603464\
77123277674520101281180609356963811409174724`100.07007506256649 + 
   109.2723107440240349924771461448540049513688819265227329057316370811492609\
907721370533668964005930450161855214950762639`99.89589390089583*I}, 
 {0.5000000000000000000000000000000000000000000000000000000000000000000000000\
000000000000000000000000000000000000000003`100., 
  -6.208360843878134400419861525464750078711458756456502404192472376967678506\
616014609177892812641981179064064651154512`100.01725222034024 + 
   4.712388980384689857693965074919254326295754099062658731462416888461724609\
4293134979420522380131756019732221297699226`99.97718458206309*I, 
  20.644452598119517199872612823889532032614529041285649127623284742315410261\
1873380507416933931667058402794818338368166`99.836146057939 - 
   36.05757563686634944346057955097840317109201023393930176392432538240439633\
55269991764243588313524173691351293129754026`100.07833920938559*I, 
  13.781700896236133515134841116097474389951216397625780578927104961939651596\
4137961265452362813097990971158763879049697`99.1294881032279 + 
   133.8930140885187601422519603238730386521832276791161136113223902052017065\
767909424168520916411897868163305831279036262`100.11694320117216*I, 
  -206.0320309560667897373209978335507618120907113980375812265418699987339789\
026970041919341653416010332536644057065869824`99.96107631220498 - 
   202.1316928389354594961797693134713198003570587623636936966953868455625095\
565178130250636939740813227305746331351267798`99.95277598180083*I}, 
 {0, 0, 0, 4.1195807574689187054746091030386556761982391914876120055926150021\
201372171027475098140316859145982995173958968518718`97.66456855063879 - 
   2.375661248976235808179396228196433242508554000476281537570683185646477811\
9480208143387218009310237833213841879383689`97.31483265931469*I, 
  -4.902320416204208568713779574037722992105306766451959882734670126173857549\
4933742782220537358337235678268222385848743`97.3615826339503 + 
   21.62463954606702858471716018947065130049513504867187610661943500382003854\
65975306822016997452047885437736843745263846`97.97127362402092*I}}


==> anc/ZT2/muijs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{Mu11 -> ((-z1 + z2)*(-((-qsq - 2*mTsq - v12 - v23 + v45)*
        (v12*v23*(-z1 + z2) + 2*qsq*(-(v23*v34) + v34*v45 - 2*mTsq*z1 - 
           v12*z1 - v23*z1 + v45*z1 + 2*mTsq*z2 + v12*z2 - 
           qsq*(v34 + z1 - z3) + v15*(v34 + z2 - z3) + v23*z3 - v45*z3) + 
         (-qsq + v15 - v23 - v34)*(v12*(v34 + z2 - z3) + 
           (qsq + 2*mTsq + v12 + v23 - v45)*(v15 - v34 + z3 - z4)) + 
         v23*(qsq - v15 + v23 - v45)*(v15 - v34 + z3 - z4))) + 
      v34*(-4*qsq*mTsq*(v34 + z2 - z3) + v12^2*(v34 + z2 - z3) + 
        mTsq*v23*(v12 + 2*(v15 - v34 + z3 - z4)) + 
        v12*(qsq + 2*mTsq + v12 + v23 - v45)*(v15 - v34 + z3 - z4) + 
        v12*v23*(z1 - z7) + 2*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*
         (mTsq + z1 - z7)) - 2*mTsq*(v12^2*(z1 - z2) + 
        4*qsq*mTsq*(-z1 + z2) + v12*(qsq - v15 + v23 - v45)*
         (-v15 + v34 - z3 + z4) - (qsq - v15 + v23 + v34)*
         (mTsq*(v12 + 2*(v15 - v34 + z3 - z4)) + v12*(z1 - z7)) - 
        2*qsq*(qsq - v15 + v23 - v45)*(mTsq + z1 - z7)) + 
      v23*(2*mTsq*v23*(-z1 + z2) + v12*(-(v23*v34) + v34*v45 - 2*mTsq*z1 - 
          v12*z1 - v23*z1 + v45*z1 + 2*mTsq*z2 + v12*z2 - 
          qsq*(v34 + z1 - z3) + v15*(v34 + z2 - z3) + v23*z3 - v45*z3) + 
        (-qsq + v15 - v23 - v34)*(2*mTsq*(v34 + z2 - z3) - 
          (qsq + 2*mTsq + v12 + v23 - v45)*(mTsq + z1 - z7)) - 
        v23*(qsq - v15 + v23 - v45)*(mTsq + z1 - z7))) - 
    (qsq - v15 + v23 - v45)*
     (-((-v34 - z2 + z3)*(v12*v23*(-z1 + z2) + 2*qsq*(-(v23*v34) + v34*v45 - 
           2*mTsq*z1 - v12*z1 - v23*z1 + v45*z1 + 2*mTsq*z2 + v12*z2 - 
           qsq*(v34 + z1 - z3) + v15*(v34 + z2 - z3) + v23*z3 - v45*z3) + 
         (-qsq + v15 - v23 - v34)*(v12*(v34 + z2 - z3) + 
           (qsq + 2*mTsq + v12 + v23 - v45)*(v15 - v34 + z3 - z4)) + 
         v23*(qsq - v15 + v23 - v45)*(v15 - v34 + z3 - z4))) + 
      v34*(4*qsq*(qsq + 2*mTsq + v12 + v23 - v45)*z1 + 
        (v12*(v34 + z2 - z3) + (qsq + 2*mTsq + v12 + v23 - v45)*
           (v15 - v34 + z3 - z4))*(-v15 + v34 - z3 + z4) + 
        v23*(2*v12*z1 + (v15 - v34 + z3 - z4)*(mTsq + z1 - z7)) - 
        2*qsq*(v34 + z2 - z3)*(mTsq + z1 - z7)) - 
      2*mTsq*((-v15 + v34 - z3 + z4)*(v12*(z1 - z2) + 
          (qsq - v15 + v23 - v45)*(-v15 + v34 - z3 + z4)) + 
        (-qsq + v15 - v23 - v34)*(2*v12*z1 + (v15 - v34 + z3 - z4)*
           (mTsq + z1 - z7)) - 2*qsq*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - 
          2*v45*z1 + z1^2 + mTsq*(z1 - z2) - z1*z2 - z1*z7 + z2*z7)) + 
      v23*((-(v23*v34) + v34*v45 - 2*mTsq*z1 - v12*z1 - v23*z1 + v45*z1 + 
          2*mTsq*z2 + v12*z2 - qsq*(v34 + z1 - z3) + v15*(v34 + z2 - z3) + 
          v23*z3 - v45*z3)*(-v15 + v34 - z3 + z4) + (-qsq + v15 - v23 - v34)*
         (-2*(qsq + 2*mTsq + v12 + v23 - v45)*z1 + (v34 + z2 - z3)*
           (mTsq + z1 - z7)) - v23*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - 
          2*v45*z1 + z1^2 + mTsq*(z1 - z2) - z1*z2 - z1*z7 + z2*z7))) + 
    (-qsq + v15 - v23 - v34)*
     (-((-v34 - z2 + z3)*(2*mTsq*v23*(-z1 + z2) + 
         v12*(-(v23*v34) + v34*v45 - 2*mTsq*z1 - v12*z1 - v23*z1 + v45*z1 + 
           2*mTsq*z2 + v12*z2 - qsq*(v34 + z1 - z3) + v15*(v34 + z2 - z3) + 
           v23*z3 - v45*z3) + (-qsq + v15 - v23 - v34)*
          (2*mTsq*(v34 + z2 - z3) - (qsq + 2*mTsq + v12 + v23 - v45)*
            (mTsq + z1 - z7)) - v23*(qsq - v15 + v23 - v45)*
          (mTsq + z1 - z7))) + v34*(2*v12*(qsq + 2*mTsq + v12 + v23 - v45)*
         z1 + (-v15 + v34 - z3 + z4)*(2*mTsq*(v34 + z2 - z3) - 
          (qsq + 2*mTsq + v12 + v23 - v45)*(mTsq + z1 - z7)) + 
        v23*(4*mTsq*z1 - (mTsq + z1 - z7)^2) - v12*(v34 + z2 - z3)*
         (mTsq + z1 - z7)) - 2*mTsq*((-v15 + v34 - z3 + z4)*
         (2*mTsq*(z1 - z2) + (qsq - v15 + v23 - v45)*(mTsq + z1 - z7)) + 
        (-qsq + v15 - v23 - v34)*(4*mTsq*z1 - (mTsq + z1 - z7)^2) - 
        v12*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - 2*v45*z1 + z1^2 + 
          mTsq*(z1 - z2) - z1*z2 - z1*z7 + z2*z7)) + 
      (-qsq - 2*mTsq - v12 - v23 + v45)*
       ((-(v23*v34) + v34*v45 - 2*mTsq*z1 - v12*z1 - v23*z1 + v45*z1 + 
          2*mTsq*z2 + v12*z2 - qsq*(v34 + z1 - z3) + v15*(v34 + z2 - z3) + 
          v23*z3 - v45*z3)*(-v15 + v34 - z3 + z4) + (-qsq + v15 - v23 - v34)*
         (-2*(qsq + 2*mTsq + v12 + v23 - v45)*z1 + (v34 + z2 - z3)*
           (mTsq + z1 - z7)) - v23*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - 
          2*v45*z1 + z1^2 + mTsq*(z1 - z2) - z1*z2 - z1*z7 + z2*z7))) - 
    v34*(-((-v34 - z2 + z3)*(v12^2*(z1 - z2) + 4*qsq*mTsq*(-z1 + z2) + 
         v12*(qsq - v15 + v23 - v45)*(-v15 + v34 - z3 + z4) - 
         (qsq - v15 + v23 + v34)*(mTsq*(v12 + 2*(v15 - v34 + z3 - z4)) + 
           v12*(z1 - z7)) - 2*qsq*(qsq - v15 + v23 - v45)*
          (mTsq + z1 - z7))) + (-qsq - 2*mTsq - v12 - v23 + v45)*
       ((-v15 + v34 - z3 + z4)*(v12*(z1 - z2) + (qsq - v15 + v23 - v45)*
           (-v15 + v34 - z3 + z4)) + (-qsq + v15 - v23 - v34)*
         (2*v12*z1 + (v15 - v34 + z3 - z4)*(mTsq + z1 - z7)) - 
        2*qsq*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - 2*v45*z1 + z1^2 + 
          mTsq*(z1 - z2) - z1*z2 - z1*z7 + z2*z7)) - 
      v23*((-v15 + v34 - z3 + z4)*(2*mTsq*(z1 - z2) + 
          (qsq - v15 + v23 - v45)*(mTsq + z1 - z7)) + 
        (-qsq + v15 - v23 - v34)*(4*mTsq*z1 - (mTsq + z1 - z7)^2) - 
        v12*(2*qsq*z1 - 2*v15*z1 + 2*v23*z1 - 2*v45*z1 + z1^2 + 
          mTsq*(z1 - z2) - z1*z2 - z1*z7 + z2*z7)) + 
      v34*(-2*(mTsq*(v15 - v34 + z3 - z4)*(v12 + v15 - v34 + z3 - z4) + 
          v12*(v12*z1 + (v15 - v34 + z3 - z4)*(z1 - z7))) - 
        2*qsq*(mTsq^2 + (z1 - z7)^2 - 2*mTsq*(z1 + z7)))))/
   (2*(qsq^4 + v12^2*(v15 - v23)^2 + v23^2*v34^2 + 
     2*qsq^3*(v12 - v15 + v23 - v34 - v45) - 4*mTsq*v15^2*v45 + 
     4*mTsq*v15*v23*v45 + 8*mTsq*v15*v34*v45 - 4*mTsq*v23*v34*v45 + 
     2*v15*v23*v34*v45 - 4*mTsq*v34^2*v45 - 2*v23*v34^2*v45 + v15^2*v45^2 - 
     2*v15*v34*v45^2 + v34^2*v45^2 + 2*v12*(-(v23^2*v34) - v15^2*v45 + 
       2*mTsq*v34*v45 + v15*(-2*mTsq + v34)*v45 + v23*(2*mTsq + v34)*v45 + 
       v15*v23*(v34 + v45)) + qsq^2*(v12^2 + v15^2 + v23^2 - 4*v23*v34 + 
       v34^2 + 4*mTsq*v45 - 2*v23*v45 + 4*v34*v45 + v45^2 - 
       2*v12*(2*v15 - 2*v23 + v34 + v45) + v15*(-2*v23 + 2*v34 + 4*v45)) - 
     2*qsq*(v12^2*(v15 - v23) + v15^2*v45 + (v23 - v45)*
        (v23*v34 - v34^2 - 2*mTsq*v45 - v34*v45) + 
       v15*(v45^2 - v23*(v34 + v45)) - v12*(v15^2 + v23^2 + 
         (2*mTsq + v34)*v45 - v23*(2*v34 + v45) + 
         v15*(-2*v23 + v34 + 2*v45)))))}


==> anc/oneForms.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{dLog[qsq + v12], dLog[qsq + v23], dLog[v34], dLog[v15], dLog[v45], 
 dLog[mTsq], dLog[(qsq + sqrtC1)/(qsq - sqrtC1)], dLog[qsq], 
 dLog[qsq + mTsq + v12], dLog[qsq + mTsq + v23], dLog[mTsq + v34], 
 dLog[mTsq + v15], dLog[-qsq + v15 - v23 - v34], 
 dLog[-qsq - v12 - v15 + v34], dLog[qsq - v15 + v23 - v45], 
 dLog[qsq + v12 - v34 - v45], dLog[v34 + v45], dLog[v15 + v45], 
 dLog[qsq + v12 - v34], dLog[qsq - v15 + v23], 
 dLog[v15*(qsq - v15 + v23) - (mTsq + v15)*v45], 
 dLog[(qsq + v12 - v34)*v34 - (mTsq + v34)*v45], 
 dLog[-(v15*(qsq + v23)) + mTsq*v45], dLog[(-qsq - v12)*v34 + mTsq*v45], 
 dLog[-(qsq*v15^2) - v12*v15*(qsq + v12 + v15 - v34) - 
   mTsq*(qsq + v12 + v15 - v34)^2], 
 dLog[-(qsq*v34^2) - v23*v34*(qsq - v15 + v23 + v34) - 
   mTsq*(qsq - v15 + v23 + v34)^2], 
 dLog[-(mTsq*(qsq - v15 + v23 + v34)^2) - v12*(qsq - v15 + v23 + v34)*
    (qsq - v15 + v23 - v45) - qsq*(qsq - v15 + v23 - v45)^2], 
 dLog[-(mTsq*(qsq + v12 + v15 - v34)^2) - v23*(qsq + v12 + v15 - v34)*
    (qsq + v12 - v34 - v45) - qsq*(qsq + v12 - v34 - v45)^2], 
 dLog[mTsq*(v15 - v34)^2 + qsq*v15*v34], 
 dLog[qsq^2*(mTsq - v15) + 2*qsq*mTsq*(v12 + v15 - v34) + 
   mTsq*(v12 + v15 - v34)^2 + qsq*v15*(-v12 + v34)], 
 dLog[mTsq*(qsq - v15 + v23)^2 - (qsq - 2*mTsq)*(qsq - v15 + v23)*v34 + 
   mTsq*v34^2], dLog[qsq^3 + mTsq*(v12 + v23)^2 + 
   v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
   qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
     2*(v12 + v23)*v45 + v45^2)], dLog[(qsq + v12)*v15*(qsq + v23)*v34 - 
   (mTsq*(v15 - v34)^2 + qsq*v15*v34)*v45], 
 dLog[qsq^4*(mTsq - v15)*(mTsq - v34) + mTsq^2*(v12 + v15 - v34)^2*
    (-v15 + v23 + v34)^2 + qsq^3*(2*mTsq^2*(v12 + v23) + 
     v15*v34*(v12 - v15 + v23 - v34 - 2*v45) + 
     mTsq*(-(v15*(v12 - 2*v15 + 2*v23)) - (2*(v12 + v15) + v23)*v34 + 
       2*v34^2 + (v15 + v34)*v45)) + 
   qsq^2*(mTsq^2*(v12^2 - 2*v15^2 + 2*v15*v23 + v23^2 + 4*v15*v34 - 
       2*v23*v34 - 2*v34^2 + 2*v12*(-v15 + 2*v23 + v34)) + 
     v15*v34*(v15 - v23 + v45)*(-v12 + v34 + v45) + 
     mTsq*(v15*(v15 - v23)*(2*v12 - v15 + v23) - 
       (v12^2 - v15*(v15 - 2*v23) + 2*v12*(v15 + v23))*v34 + 
       (2*v12 + v15 + 2*v23)*v34^2 - v34^3 + 
       (v15*(v12 - 2*v15 + v23) + (v12 + 4*v15 + v23)*v34 - 2*v34^2)*v45)) + 
   qsq*mTsq*(v12^2*(v15 - v23)*v34 + 2*mTsq*(v12 + v23)*(v12 + v15 - v34)*
      (-v15 + v23 + v34) + v34*(v15*(2*v15^2 - 3*v15*v23 + v23^2) + 
       4*v15*(-v15 + v23)*v34 + (2*v15 - v23)*v34^2) + 
     (v15 - v34)^2*(v15 - v23 + v34)*v45 + (v15 - v34)^2*v45^2 - 
     v12*(v15^3 + v15^2*(-2*v23 - 4*v34 + v45) + 
       v15*(v23^2 + 4*v23*v34 + 3*v34^2 - (v23 + 2*v34)*v45) + 
       v34*(v34*v45 - v23*(2*v34 + v45))))], 
 dLog[(-v12 + sqrtG1)/(-v12 - sqrtG1)], dLog[(v23 - sqrtG2)/(v23 + sqrtG2)], 
 dLog[(2*mTsq + v12 - sqrtG1)/(2*mTsq + v12 + sqrtG1)], 
 dLog[(2*mTsq + v23 - sqrtG2)/(2*mTsq + v23 + sqrtG2)], 
 dLog[(qsq + v23 + v45 - sqrtG3)/(qsq + v23 + v45 + sqrtG3)], 
 dLog[(qsq + v12 + v45 - sqrtG4)/(qsq + v12 + v45 + sqrtG4)], 
 dLog[(qsq + 2*mTsq + v23 - v45 + sqrtG3)/(qsq + 2*mTsq + v23 - v45 - 
    sqrtG3)], dLog[(qsq + 2*mTsq + v12 - v45 + sqrtG4)/
   (qsq + 2*mTsq + v12 - v45 - sqrtG4)], 
 dLog[(qsq - 2*v15 + v23 - v45 + sqrtG3)/(qsq - 2*v15 + v23 - v45 - 
    sqrtG3)], dLog[(qsq + v12 - 2*v34 - v45 - sqrtG4)/
   (qsq + v12 - 2*v34 - v45 + sqrtG4)], 
 dLog[(qsq + v15 - v34 + sqrtG5)/(qsq + v15 - v34 - sqrtG5)], 
 dLog[(qsq - v15 + v34 + sqrtG5)/(qsq - v15 + v34 - sqrtG5)], 
 dLog[(2*qsq + v12 + v23 + sqrtR1)/(2*qsq + v12 + v23 - sqrtR1)], 
 dLog[(2*qsq*mTsq + 2*mTsq*(v12 + v15 - v34) + v15*(v12 - sqrtG1))/
   (2*qsq*mTsq + 2*mTsq*(v12 + v15 - v34) + v15*(v12 + sqrtG1))], 
 dLog[(2*qsq*mTsq + 2*mTsq*(-v15 + v23 + v34) + v34*(v23 - sqrtG2))/
   (2*qsq*mTsq + 2*mTsq*(-v15 + v23 + v34) + v34*(v23 + sqrtG2))], 
 dLog[(qsq*(2*mTsq + v12) + 2*mTsq*(-v15 + v23 + v34) - 
    v12*(v15 - v23 + v45) - (qsq - v15 + v23 - v45)*sqrtG1)/
   (qsq*(2*mTsq + v12) + 2*mTsq*(-v15 + v23 + v34) - v12*(v15 - v23 + v45) - 
    (-qsq + v15 - v23 + v45)*sqrtG1)], 
 dLog[(qsq*(2*mTsq + v23) + 2*mTsq*(v12 + v15 - v34) + 
    v23*(v12 - v34 - v45) - (qsq + v12 - v34 - v45)*sqrtG2)/
   (qsq*(2*mTsq + v23) + 2*mTsq*(v12 + v15 - v34) + v23*(v12 - v34 - v45) - 
    (-qsq - v12 + v34 + v45)*sqrtG2)], 
 dLog[(qsq*v15 - (2*mTsq + v15)*(v15 - v34) - v15*sqrtG5)/
   (qsq*v15 - (2*mTsq + v15)*(v15 - v34) + v15*sqrtG5)], 
 dLog[(qsq*(2*mTsq + v15) + 2*mTsq*(v12 + v15 - v34) + 
    v15*(2*v12 + v15 - v34) - v15*sqrtG5)/(qsq*(2*mTsq + v15) + 
    2*mTsq*(v12 + v15 - v34) + v15*(2*v12 + v15 - v34) + v15*sqrtG5)], 
 dLog[(qsq*(2*mTsq + v34) + 2*mTsq*(-v15 + v23 + v34) + 
    v34*(-v15 + 2*v23 + v34) - v34*sqrtG5)/(qsq*(2*mTsq + v34) + 
    2*mTsq*(-v15 + v23 + v34) + v34*(-v15 + 2*v23 + v34) + v34*sqrtG5)], 
 dLog[(qsq*v15 - 2*mTsq*v15 + 2*mTsq*v34 - v15*sqrtC1)/
   (qsq*v15 - 2*mTsq*v15 + 2*mTsq*v34 + v15*sqrtC1)], 
 dLog[(qsq*(qsq + v12 - v15 - v34) - (qsq + v12 + v15 - v34)*sqrtC1)/
   (qsq*(qsq + v12 - v15 - v34) + (qsq + v12 + v15 - v34)*sqrtC1)], 
 dLog[(qsq*(qsq - v15 + v23 - v34) - (qsq - v15 + v23 + v34)*sqrtC1)/
   (qsq*(qsq - v15 + v23 - v34) + (qsq - v15 + v23 + v34)*sqrtC1)], 
 dLog[-((-((qsq + v12)*(qsq + v23)) + qsq*v45 + sqrtC2)/
    ((qsq + v12)*(qsq + v23) - qsq*v45 + sqrtC2))], 
 dLog[(qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - 
    qsq*v34 + 2*v15*v34 - v23*v34 - qsq*v45 + 2*mTsq*v45 + v15*v45 + 
    v34*v45 + sqrtD5)/(qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
    v12*v23 - qsq*v34 + 2*v15*v34 - v23*v34 - qsq*v45 + 2*mTsq*v45 + 
    v15*v45 + v34*v45 - sqrtD5)], 
 dLog[(qsq^2*(2*mTsq - v15 - v34) - 2*mTsq*(v12 + v15 - v34)*
     (v15 - v23 - v34) + qsq*(v15^2 + 2*mTsq*(v12 + v23) + 
      v15*(-v23 + v45) + v34*(-v12 + v34 + v45)) + 
    (-v15^2 + qsq*(v15 - v34) + v15*(v23 - v45) + v34*(-v12 + v34 + v45))*
     sqrtC1)/(qsq^2*(2*mTsq - v15 - v34) - 2*mTsq*(v12 + v15 - v34)*
     (v15 - v23 - v34) + qsq*(v15^2 + 2*mTsq*(v12 + v23) + 
      v15*(-v23 + v45) + v34*(-v12 + v34 + v45)) + 
    (v15^2 + qsq*(-v15 + v34) + v15*(-v23 + v45) - v34*(-v12 + v34 + v45))*
     sqrtC1)], dLog[(qsq^2*v15 + v12*v15*v23 + qsq*v15*(v12 + v23 - v45) + 
    2*mTsq*(v15 - v34)*v45 - v15*sqrtC2)/(qsq^2*v15 + v12*v15*v23 + 
    qsq*v15*(v12 + v23 - v45) + 2*mTsq*(v15 - v34)*v45 + v15*sqrtC2)], 
 dLog[(qsq^2*v34 + qsq*v12*v34 + qsq*v23*v34 + v12*v23*v34 - qsq*v34^2 - 
    v23*v34^2 - 2*mTsq*v15*v45 - qsq*v34*v45 + 2*mTsq*v34*v45 - v34*sqrtR2)/
   (qsq^2*v34 + qsq*v12*v34 + qsq*v23*v34 + v12*v23*v34 - qsq*v34^2 - 
    v23*v34^2 - 2*mTsq*v15*v45 - qsq*v34*v45 + 2*mTsq*v34*v45 + 
    v34*sqrtR2)], dLog[(qsq^2*v15 + qsq*v12*v15 - qsq*v15^2 - v12*v15^2 + 
    qsq*v15*v23 + v12*v15*v23 - qsq*v15*v45 + 2*mTsq*v15*v45 - 
    2*mTsq*v34*v45 - v15*sqrtR3)/(qsq^2*v15 + qsq*v12*v15 - qsq*v15^2 - 
    v12*v15^2 + qsq*v15*v23 + v12*v15*v23 - qsq*v15*v45 + 2*mTsq*v15*v45 - 
    2*mTsq*v34*v45 + v15*sqrtR3)], 
 dLog[(qsq^3 + 2*qsq^2*mTsq + 2*qsq^2*v12 + 4*qsq*mTsq*v12 + qsq*v12^2 + 
    2*mTsq*v12^2 - qsq^2*v15 + 4*qsq*mTsq*v15 - qsq*v12*v15 + 
    4*mTsq*v12*v15 + 2*mTsq*v15^2 + qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 + 
    qsq*v15*v23 + v12*v15*v23 - 2*qsq^2*v34 - 4*qsq*mTsq*v34 - 
    2*qsq*v12*v34 - 4*mTsq*v12*v34 + qsq*v15*v34 - 4*mTsq*v15*v34 - 
    2*qsq*v23*v34 - 2*v12*v23*v34 - v15*v23*v34 + qsq*v34^2 + 
    2*mTsq*v34^2 + v23*v34^2 - qsq^2*v45 - qsq*v12*v45 + qsq*v15*v45 + 
    qsq*v34*v45 + qsq*sqrtR2 + v12*sqrtR2 + v15*sqrtR2 - v34*sqrtR2)/
   (qsq^3 + 2*qsq^2*mTsq + 2*qsq^2*v12 + 4*qsq*mTsq*v12 + qsq*v12^2 + 
    2*mTsq*v12^2 - qsq^2*v15 + 4*qsq*mTsq*v15 - qsq*v12*v15 + 
    4*mTsq*v12*v15 + 2*mTsq*v15^2 + qsq^2*v23 + 2*qsq*v12*v23 + v12^2*v23 + 
    qsq*v15*v23 + v12*v15*v23 - 2*qsq^2*v34 - 4*qsq*mTsq*v34 - 
    2*qsq*v12*v34 - 4*mTsq*v12*v34 + qsq*v15*v34 - 4*mTsq*v15*v34 - 
    2*qsq*v23*v34 - 2*v12*v23*v34 - v15*v23*v34 + qsq*v34^2 + 
    2*mTsq*v34^2 + v23*v34^2 - qsq^2*v45 - qsq*v12*v45 + qsq*v15*v45 + 
    qsq*v34*v45 - qsq*sqrtR2 - v12*sqrtR2 - v15*sqrtR2 + v34*sqrtR2)], 
 dLog[(qsq^3 + 2*qsq^2*mTsq + qsq^2*v12 - 2*qsq^2*v15 - 4*qsq*mTsq*v15 - 
    2*qsq*v12*v15 + qsq*v15^2 + 2*mTsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 
    4*qsq*mTsq*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 4*mTsq*v15*v23 - 
    2*v12*v15*v23 + qsq*v23^2 + 2*mTsq*v23^2 + v12*v23^2 - qsq^2*v34 + 
    4*qsq*mTsq*v34 + qsq*v12*v34 + qsq*v15*v34 - 4*mTsq*v15*v34 - 
    v12*v15*v34 - qsq*v23*v34 + 4*mTsq*v23*v34 + v12*v23*v34 + 
    2*mTsq*v34^2 - qsq^2*v45 + qsq*v15*v45 - qsq*v23*v45 + qsq*v34*v45 + 
    qsq*sqrtR3 - v15*sqrtR3 + v23*sqrtR3 + v34*sqrtR3)/
   (qsq^3 + 2*qsq^2*mTsq + qsq^2*v12 - 2*qsq^2*v15 - 4*qsq*mTsq*v15 - 
    2*qsq*v12*v15 + qsq*v15^2 + 2*mTsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 
    4*qsq*mTsq*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 4*mTsq*v15*v23 - 
    2*v12*v15*v23 + qsq*v23^2 + 2*mTsq*v23^2 + v12*v23^2 - qsq^2*v34 + 
    4*qsq*mTsq*v34 + qsq*v12*v34 + qsq*v15*v34 - 4*mTsq*v15*v34 - 
    v12*v15*v34 - qsq*v23*v34 + 4*mTsq*v23*v34 + v12*v23*v34 + 
    2*mTsq*v34^2 - qsq^2*v45 + qsq*v15*v45 - qsq*v23*v45 + qsq*v34*v45 - 
    qsq*sqrtR3 + v15*sqrtR3 - v23*sqrtR3 - v34*sqrtR3)], 
 dLog[(-(qsq^2*v15) - qsq*v12*v15 - qsq*v15*v23 - v12*v15*v23 + 
    qsq*v15*v34 + v15*v23*v34 + qsq^2*v45 + 2*qsq*mTsq*v45 + 
    qsq*v12*v45 + 2*mTsq*v12*v45 + qsq*v15*v45 + 2*mTsq*v15*v45 + 
    qsq*v23*v45 + v12*v23*v45 + 2*v15*v23*v45 - qsq*v34*v45 - 
    2*mTsq*v34*v45 - v23*v34*v45 - qsq*v45^2 - v15*sqrtR2 - v45*sqrtR2)/
   (-(qsq^2*v15) - qsq*v12*v15 - qsq*v15*v23 - v12*v15*v23 + 
    qsq*v15*v34 + v15*v23*v34 + qsq^2*v45 + 2*qsq*mTsq*v45 + 
    qsq*v12*v45 + 2*mTsq*v12*v45 + qsq*v15*v45 + 2*mTsq*v15*v45 + 
    qsq*v23*v45 + v12*v23*v45 + 2*v15*v23*v45 - qsq*v34*v45 - 
    2*mTsq*v34*v45 - v23*v34*v45 - qsq*v45^2 + v15*sqrtR2 + v45*sqrtR2)], 
 dLog[(-(qsq^2*v34) - qsq*v12*v34 + qsq*v15*v34 + v12*v15*v34 - 
    qsq*v23*v34 - v12*v23*v34 + qsq^2*v45 + 2*qsq*mTsq*v45 + 
    qsq*v12*v45 - qsq*v15*v45 - 2*mTsq*v15*v45 - v12*v15*v45 + 
    qsq*v23*v45 + 2*mTsq*v23*v45 + v12*v23*v45 + qsq*v34*v45 + 
    2*mTsq*v34*v45 + 2*v12*v34*v45 - qsq*v45^2 - v34*sqrtR3 - v45*sqrtR3)/
   (-(qsq^2*v34) - qsq*v12*v34 + qsq*v15*v34 + v12*v15*v34 - 
    qsq*v23*v34 - v12*v23*v34 + qsq^2*v45 + 2*qsq*mTsq*v45 + 
    qsq*v12*v45 - qsq*v15*v45 - 2*mTsq*v15*v45 - v12*v15*v45 + 
    qsq*v23*v45 + 2*mTsq*v23*v45 + v12*v23*v45 + qsq*v34*v45 + 
    2*mTsq*v34*v45 + 2*v12*v34*v45 - qsq*v45^2 + v34*sqrtR3 + v45*sqrtR3)], 
 dLog[(qsq^3 + 2*qsq^2*v12 + qsq*v12^2 + qsq^2*v23 + 2*qsq*v12*v23 + 
    v12^2*v23 - 2*qsq^2*v34 - 2*qsq*v12*v34 - 2*qsq*v23*v34 - 
    2*v12*v23*v34 + qsq*v34^2 + v23*v34^2 - 2*qsq^2*v45 + 2*qsq*mTsq*v45 - 
    2*qsq*v12*v45 + 2*mTsq*v12*v45 + 2*mTsq*v15*v45 - qsq*v23*v45 - 
    v12*v23*v45 + 2*qsq*v34*v45 - 2*mTsq*v34*v45 + v23*v34*v45 + 
    qsq*v45^2 + qsq*sqrtR2 + v12*sqrtR2 - v34*sqrtR2 - v45*sqrtR2)/
   (qsq^3 + 2*qsq^2*v12 + qsq*v12^2 + qsq^2*v23 + 2*qsq*v12*v23 + 
    v12^2*v23 - 2*qsq^2*v34 - 2*qsq*v12*v34 - 2*qsq*v23*v34 - 
    2*v12*v23*v34 + qsq*v34^2 + v23*v34^2 - 2*qsq^2*v45 + 2*qsq*mTsq*v45 - 
    2*qsq*v12*v45 + 2*mTsq*v12*v45 + 2*mTsq*v15*v45 - qsq*v23*v45 - 
    v12*v23*v45 + 2*qsq*v34*v45 - 2*mTsq*v34*v45 + v23*v34*v45 + 
    qsq*v45^2 - qsq*sqrtR2 - v12*sqrtR2 + v34*sqrtR2 + v45*sqrtR2)], 
 dLog[(qsq^3 + qsq^2*v12 - 2*qsq^2*v15 - 2*qsq*v12*v15 + qsq*v15^2 + 
    v12*v15^2 + 2*qsq^2*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 
    2*v12*v15*v23 + qsq*v23^2 + v12*v23^2 - 2*qsq^2*v45 + 2*qsq*mTsq*v45 - 
    qsq*v12*v45 + 2*qsq*v15*v45 - 2*mTsq*v15*v45 + v12*v15*v45 - 
    2*qsq*v23*v45 + 2*mTsq*v23*v45 - v12*v23*v45 + 2*mTsq*v34*v45 + 
    qsq*v45^2 + qsq*sqrtR3 - v15*sqrtR3 + v23*sqrtR3 - v45*sqrtR3)/
   (qsq^3 + qsq^2*v12 - 2*qsq^2*v15 - 2*qsq*v12*v15 + qsq*v15^2 + 
    v12*v15^2 + 2*qsq^2*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 
    2*v12*v15*v23 + qsq*v23^2 + v12*v23^2 - 2*qsq^2*v45 + 2*qsq*mTsq*v45 - 
    qsq*v12*v45 + 2*qsq*v15*v45 - 2*mTsq*v15*v45 + v12*v15*v45 - 
    2*qsq*v23*v45 + 2*mTsq*v23*v45 - v12*v23*v45 + 2*mTsq*v34*v45 + 
    qsq*v45^2 - qsq*sqrtR3 + v15*sqrtR3 - v23*sqrtR3 + v45*sqrtR3)], 
 dLog[(qsq^3 + qsq^2*v12 - 2*qsq^2*v15 - 2*qsq*v12*v15 + qsq*v15^2 + 
    v12*v15^2 + 2*qsq^2*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 
    2*v12*v15*v23 + qsq*v23^2 + v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 
    2*qsq*v23*v34 + v15*v23*v34 - v23^2*v34 - 2*qsq^2*v45 + 
    2*qsq*mTsq*v45 - qsq*v12*v45 + qsq*v15*v45 - 2*mTsq*v15*v45 + 
    v12*v15*v45 + v15^2*v45 - 2*qsq*v23*v45 + 2*mTsq*v23*v45 - v12*v23*v45 - 
    v15*v23*v45 + 2*qsq*v34*v45 + 2*mTsq*v34*v45 - v15*v34*v45 + 
    2*v23*v34*v45 + qsq*v45^2 + v15*v45^2 - v34*v45^2 + qsq*sqrtD5 - v15*sqrtD5 + 
    v23*sqrtD5 - v45*sqrtD5)/(qsq^3 + qsq^2*v12 - 2*qsq^2*v15 - 2*qsq*v12*v15 + 
    qsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 
    2*v12*v15*v23 + qsq*v23^2 + v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 
    2*qsq*v23*v34 + v15*v23*v34 - v23^2*v34 - 2*qsq^2*v45 + 
    2*qsq*mTsq*v45 - qsq*v12*v45 + qsq*v15*v45 - 2*mTsq*v15*v45 + 
    v12*v15*v45 + v15^2*v45 - 2*qsq*v23*v45 + 2*mTsq*v23*v45 - v12*v23*v45 - 
    v15*v23*v45 + 2*qsq*v34*v45 + 2*mTsq*v34*v45 - v15*v34*v45 + 
    2*v23*v34*v45 + qsq*v45^2 + v15*v45^2 - v34*v45^2 - qsq*sqrtD5 + v15*sqrtD5 - 
    v23*sqrtD5 + v45*sqrtD5)], 
 dLog[(qsq^3 + 2*qsq^2*mTsq + qsq^2*v12 - 2*qsq^2*v15 - 4*qsq*mTsq*v15 - 
    2*qsq*v12*v15 + qsq*v15^2 + 2*mTsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 
    4*qsq*mTsq*v23 + 2*qsq*v12*v23 - 2*qsq*v15*v23 - 4*mTsq*v15*v23 - 
    2*v12*v15*v23 + qsq*v23^2 + 2*mTsq*v23^2 + v12*v23^2 + 4*qsq*mTsq*v34 + 
    qsq*v12*v34 - 4*mTsq*v15*v34 - v12*v15*v34 + qsq*v23*v34 + 
    4*mTsq*v23*v34 + v12*v23*v34 - v15*v23*v34 + v23^2*v34 + qsq*v34^2 + 
    2*mTsq*v34^2 + v23*v34^2 - qsq^2*v45 + 2*qsq*v15*v45 - v15^2*v45 - 
    qsq*v23*v45 + v15*v23*v45 + 2*v15*v34*v45 - v23*v34*v45 - v34^2*v45 - 
    qsq*sqrtD5 + v15*sqrtD5 - v23*sqrtD5 - v34*sqrtD5)/(qsq^3 + 2*qsq^2*mTsq + 
    qsq^2*v12 - 2*qsq^2*v15 - 4*qsq*mTsq*v15 - 2*qsq*v12*v15 + 
    qsq*v15^2 + 2*mTsq*v15^2 + v12*v15^2 + 2*qsq^2*v23 + 4*qsq*mTsq*v23 + 
    2*qsq*v12*v23 - 2*qsq*v15*v23 - 4*mTsq*v15*v23 - 2*v12*v15*v23 + 
    qsq*v23^2 + 2*mTsq*v23^2 + v12*v23^2 + 4*qsq*mTsq*v34 + qsq*v12*v34 - 
    4*mTsq*v15*v34 - v12*v15*v34 + qsq*v23*v34 + 4*mTsq*v23*v34 + 
    v12*v23*v34 - v15*v23*v34 + v23^2*v34 + qsq*v34^2 + 2*mTsq*v34^2 + 
    v23*v34^2 - qsq^2*v45 + 2*qsq*v15*v45 - v15^2*v45 - qsq*v23*v45 + 
    v15*v23*v45 + 2*v15*v34*v45 - v23*v34*v45 - v34^2*v45 + qsq*sqrtD5 - 
    v15*sqrtD5 + v23*sqrtD5 + v34*sqrtD5)], 
 dLog[(qsq^2*v15 + qsq*v12*v15 - qsq*v15^2 - v12*v15^2 + qsq*v15*v23 + 
    v12*v15*v23 - qsq*v15*v34 - v15*v23*v34 - 2*qsq*mTsq*v45 - 
    2*mTsq*v12*v45 - qsq*v15*v45 - 2*mTsq*v15*v45 - 2*v12*v15*v45 - 
    v15^2*v45 + 2*mTsq*v34*v45 + v15*v34*v45 + v15*sqrtD5)/
   (qsq^2*v15 + qsq*v12*v15 - qsq*v15^2 - v12*v15^2 + qsq*v15*v23 + 
    v12*v15*v23 - qsq*v15*v34 - v15*v23*v34 - 2*qsq*mTsq*v45 - 
    2*mTsq*v12*v45 - qsq*v15*v45 - 2*mTsq*v15*v45 - 2*v12*v15*v45 - 
    v15^2*v45 + 2*mTsq*v34*v45 + v15*v34*v45 - v15*sqrtD5)], 
 dLog[(qsq^3 + 2*qsq^2*mTsq + 2*qsq^2*v12 + 4*qsq*mTsq*v12 + qsq*v12^2 + 
    2*mTsq*v12^2 + 4*qsq*mTsq*v15 + qsq*v12*v15 + 4*mTsq*v12*v15 + 
    v12^2*v15 + qsq*v15^2 + 2*mTsq*v15^2 + v12*v15^2 + qsq^2*v23 + 
    2*qsq*v12*v23 + v12^2*v23 + qsq*v15*v23 + v12*v15*v23 - 2*qsq^2*v34 - 
    4*qsq*mTsq*v34 - 2*qsq*v12*v34 - 4*mTsq*v12*v34 - 4*mTsq*v15*v34 - 
    v12*v15*v34 - 2*qsq*v23*v34 - 2*v12*v23*v34 - v15*v23*v34 + qsq*v34^2 + 
    2*mTsq*v34^2 + v23*v34^2 - qsq^2*v45 - qsq*v12*v45 - v12*v15*v45 - 
    v15^2*v45 + 2*qsq*v34*v45 + v12*v34*v45 + 2*v15*v34*v45 - v34^2*v45 + 
    qsq*sqrtD5 + v12*sqrtD5 + v15*sqrtD5 - v34*sqrtD5)/(qsq^3 + 2*qsq^2*mTsq + 
    2*qsq^2*v12 + 4*qsq*mTsq*v12 + qsq*v12^2 + 2*mTsq*v12^2 + 
    4*qsq*mTsq*v15 + qsq*v12*v15 + 4*mTsq*v12*v15 + v12^2*v15 + 
    qsq*v15^2 + 2*mTsq*v15^2 + v12*v15^2 + qsq^2*v23 + 2*qsq*v12*v23 + 
    v12^2*v23 + qsq*v15*v23 + v12*v15*v23 - 2*qsq^2*v34 - 4*qsq*mTsq*v34 - 
    2*qsq*v12*v34 - 4*mTsq*v12*v34 - 4*mTsq*v15*v34 - v12*v15*v34 - 
    2*qsq*v23*v34 - 2*v12*v23*v34 - v15*v23*v34 + qsq*v34^2 + 
    2*mTsq*v34^2 + v23*v34^2 - qsq^2*v45 - qsq*v12*v45 - v12*v15*v45 - 
    v15^2*v45 + 2*qsq*v34*v45 + v12*v34*v45 + 2*v15*v34*v45 - v34^2*v45 - 
    qsq*sqrtD5 - v12*sqrtD5 - v15*sqrtD5 + v34*sqrtD5)], 
 dLog[(qsq^2*v15 + qsq*v12*v15 - qsq*v15^2 - v12*v15^2 + qsq*v15*v23 + 
    v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 - qsq*v15*v45 + 
    2*mTsq*v15*v45 + v15^2*v45 - 2*mTsq*v34*v45 - v15*v34*v45 + v15*sqrtD5)/
   (qsq^2*v15 + qsq*v12*v15 - qsq*v15^2 - v12*v15^2 + qsq*v15*v23 + 
    v12*v15*v23 + qsq*v15*v34 + v15*v23*v34 - qsq*v15*v45 + 
    2*mTsq*v15*v45 + v15^2*v45 - 2*mTsq*v34*v45 - v15*v34*v45 - v15*sqrtD5)], 
 dLog[(qsq^4*mTsq*(-2*mTsq + v15 + v34) - mTsq*(v12 + v15 - v34)*
     (v15 - v23 - v34)*(v12*v15*(v15 - v23) + 2*mTsq*(v12 + v15 - v34)*
       (v15 - v23 - v34) - v12*(v15 + v23)*v34 - 
      (v15 - v34)*(v23*v34 + v15*v45 - v34*v45)) + 
    qsq^3*(-4*mTsq^2*(v12 + v23) + v15*v34*(v12 + v15 + v23 + v34) - 
      mTsq*(3*v15^2 + v34*(-2*v12 + 3*v34 + v45) + 
        v15*(-2*(v23 + v34) + v45))) + 
    qsq*(-4*mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34) + 
      v15*v34*(v12^2*(-v15 + v23) + (v15 - v23 - v34)*
         (v23*v34 + (v15 - v34)*v45) + v12*(-v15^2 + v23^2 - 
          (2*v23 + v34)*v45 + v15*(v34 + v45))) + 
      mTsq*(-v15^4 + v12^2*(2*v15*(v15 - v23) - 3*v15*v34 - v34^2) + 
        2*v12*(v15^3 + v15*v34*(2*v23 + v34) - v15^2*(v23 + 3*v34) + 
          v34*(-v23^2 - v23*v34 + v34^2)) + v15^3*(2*v23 - v45) - 
        v12*v23*(v15 + v34)*v45 + v15*v34*(-3*v23*(v23 + 2*v34) + v34*v45) - 
        v34^2*(-2*v23^2 - 2*v23*v34 + v34*(v34 + v45)) + 
        v15^2*(-v23^2 + 2*v23*v34 + v34*(2*v34 + v45)))) - 
    qsq^2*(2*mTsq^2*(v12^2 - 2*v15^2 + v23^2 - 2*v23*v34 - 2*v34^2 + 
        2*v12*(-v15 + 2*v23 + v34) + 2*v15*(v23 + 2*v34)) + 
      v15*v34*(v15^2 - (v12 + v23)^2 + v34^2 + (v12 + v15 + v23 + v34)*v45) + 
      mTsq*(-3*v15^3 + v12^2*(v15 - v34) + v15^2*(4*v23 + 3*v34 - v45) + 
        v34*(v23^2 + v23*(v34 + v45) - v34*(3*v34 + v45)) + 
        v12*(v15^2 + v15*(-v34 + v45) + v34*(4*v34 + v45)) + 
        v15*(-v23^2 + v23*(-v34 + v45) + v34*(3*v34 + 2*v45)))) + 
    (qsq^2*mTsq*(v15 - v34) + qsq*mTsq*(v12 + v23)*(v15 - v34) - 
      mTsq*(v15 - v34)*(v12 + v15 - v34)*(v15 - v23 - v34) + 
      qsq*v15*v34*(-v12 - v15 + v23 + v34))*sqrtD5)/
   (qsq^4*mTsq*(-2*mTsq + v15 + v34) - mTsq*(v12 + v15 - v34)*
     (v15 - v23 - v34)*(v12*v15*(v15 - v23) + 2*mTsq*(v12 + v15 - v34)*
       (v15 - v23 - v34) - v12*(v15 + v23)*v34 - 
      (v15 - v34)*(v23*v34 + v15*v45 - v34*v45)) + 
    qsq^3*(-4*mTsq^2*(v12 + v23) + v15*v34*(v12 + v15 + v23 + v34) - 
      mTsq*(3*v15^2 + v34*(-2*v12 + 3*v34 + v45) + 
        v15*(-2*(v23 + v34) + v45))) + 
    qsq*(-4*mTsq^2*(v12 + v23)*(v12 + v15 - v34)*(-v15 + v23 + v34) + 
      v15*v34*(v12^2*(-v15 + v23) + (v15 - v23 - v34)*
         (v23*v34 + (v15 - v34)*v45) + v12*(-v15^2 + v23^2 - 
          (2*v23 + v34)*v45 + v15*(v34 + v45))) + 
      mTsq*(-v15^4 + v12^2*(2*v15*(v15 - v23) - 3*v15*v34 - v34^2) + 
        2*v12*(v15^3 + v15*v34*(2*v23 + v34) - v15^2*(v23 + 3*v34) + 
          v34*(-v23^2 - v23*v34 + v34^2)) + v15^3*(2*v23 - v45) - 
        v12*v23*(v15 + v34)*v45 + v15*v34*(-3*v23*(v23 + 2*v34) + v34*v45) - 
        v34^2*(-2*v23^2 - 2*v23*v34 + v34*(v34 + v45)) + 
        v15^2*(-v23^2 + 2*v23*v34 + v34*(2*v34 + v45)))) - 
    qsq^2*(2*mTsq^2*(v12^2 - 2*v15^2 + v23^2 - 2*v23*v34 - 2*v34^2 + 
        2*v12*(-v15 + 2*v23 + v34) + 2*v15*(v23 + 2*v34)) + 
      v15*v34*(v15^2 - (v12 + v23)^2 + v34^2 + (v12 + v15 + v23 + v34)*v45) + 
      mTsq*(-3*v15^3 + v12^2*(v15 - v34) + v15^2*(4*v23 + 3*v34 - v45) + 
        v34*(v23^2 + v23*(v34 + v45) - v34*(3*v34 + v45)) + 
        v12*(v15^2 + v15*(-v34 + v45) + v34*(4*v34 + v45)) + 
        v15*(-v23^2 + v23*(-v34 + v45) + v34*(3*v34 + 2*v45)))) + 
    (-(qsq*mTsq*(v12 + v23)*(v15 - v34)) + mTsq*(v15 - v34)*
       (v12 + v15 - v34)*(v15 - v23 - v34) + qsq*v15*(v12 + v15 - v23 - v34)*
       v34 + qsq^2*mTsq*(-v15 + v34))*sqrtD5)], 
 dLog[(qsq*(4*mTsq + v12) + v12*v23 + 2*mTsq*(v12 + v23) - v12*v45 - 
    sqrtG1*sqrtG3)/(qsq*(4*mTsq + v12) + v12*v23 + 2*mTsq*(v12 + v23) - 
    v12*v45 + sqrtG1*sqrtG3)], 
 dLog[(v12*v23 + qsq*(4*mTsq + v23) + 2*mTsq*(v12 + v23) - v23*v45 - 
    sqrtG2*sqrtG4)/(v12*v23 + qsq*(4*mTsq + v23) + 2*mTsq*(v12 + v23) - 
    v23*v45 + sqrtG2*sqrtG4)], 
 dLog[(2*qsq^2 + 2*mTsq*(v12 + v23) + qsq*(4*mTsq + 3*v12 + 2*v23 - 
      2*v45) + v12*(v12 + 2*v23 - v45) - sqrtG1*sqrtG4)/
   (2*qsq^2 + 2*mTsq*(v12 + v23) + qsq*(4*mTsq + 3*v12 + 2*v23 - 2*v45) + 
    v12*(v12 + 2*v23 - v45) + sqrtG1*sqrtG4)], 
 dLog[(2*qsq^2 + 2*mTsq*(v12 + v23) + qsq*(4*mTsq + 2*v12 + 3*v23 - 
      2*v45) + v23*(2*v12 + v23 - v45) - sqrtG2*sqrtG3)/
   (2*qsq^2 + 2*mTsq*(v12 + v23) + qsq*(4*mTsq + 2*v12 + 3*v23 - 2*v45) + 
    v23*(2*v12 + v23 - v45) + sqrtG2*sqrtG3)], 
 dLog[(2*qsq^2 + v12*v23 + 2*qsq*(2*mTsq + v12 + v23 - v45) - 
    sqrtG1*sqrtG2)/(2*qsq^2 + v12*v23 + 2*qsq*(2*mTsq + v12 + v23 - v45) + 
    sqrtG1*sqrtG2)], dLog[(qsq^2 + v12*v23 + qsq*(v12 + v23) + 4*mTsq*v45 + 
    v12*v45 + v23*v45 - v45^2 - sqrtG3*sqrtG4)/(qsq^2 + v12*v23 + 
    qsq*(v12 + v23) + 4*mTsq*v45 + v12*v45 + v23*v45 - v45^2 + 
    sqrtG3*sqrtG4)], dLog[(2*qsq^2 + v12*(v12 + v23) + 
    2*qsq*(v12 + v23 - v45) + sqrtG1*sqrtR1)/(2*qsq^2 + v12*(v12 + v23) + 
    2*qsq*(v12 + v23 - v45) - sqrtG1*sqrtR1)], 
 dLog[(2*qsq^2 + v23*(v12 + v23) + 2*qsq*(v12 + v23 - v45) + sqrtG2*sqrtR1)/
   (2*qsq^2 + v23*(v12 + v23) + 2*qsq*(v12 + v23 - v45) - sqrtG2*sqrtR1)], 
 dLog[(2*qsq^2 + v12*v23 + v23^2 + qsq*(v12 + 3*v23 - 2*v45) + v12*v45 - 
    v23*v45 - sqrtG3*sqrtR1)/(2*qsq^2 + v12*v23 + v23^2 + 
    qsq*(v12 + 3*v23 - 2*v45) + v12*v45 - v23*v45 + sqrtG3*sqrtR1)], 
 dLog[(2*qsq^2 + v12^2 + v12*v23 + qsq*(3*v12 + v23 - 2*v45) - v12*v45 + 
    v23*v45 - sqrtG4*sqrtR1)/(2*qsq^2 + v12^2 + v12*v23 + 
    qsq*(3*v12 + v23 - 2*v45) - v12*v45 + v23*v45 + sqrtG4*sqrtR1)], 
 dLog[((qsq + v12)*(qsq*(4*mTsq + v12) + v12*v23 + 2*mTsq*(v12 + v23)) - 
    qsq*(4*mTsq + v12)*v45 - sqrtC2*sqrtG1)/
   ((qsq + v12)*(qsq*(4*mTsq + v12) + v12*v23 + 2*mTsq*(v12 + v23)) - 
    qsq*(4*mTsq + v12)*v45 + sqrtC2*sqrtG1)], 
 dLog[((qsq + v23)*(2*mTsq*(2*qsq + v12) + (qsq + 2*mTsq + v12)*v23) - 
    qsq*(4*mTsq + v23)*v45 - sqrtC2*sqrtG2)/
   ((qsq + v23)*(2*mTsq*(2*qsq + v12) + (qsq + 2*mTsq + v12)*v23) - 
    qsq*(4*mTsq + v23)*v45 + sqrtC2*sqrtG2)], 
 dLog[((qsq + v12)*(qsq + v23)^2 - (2*qsq^2 + qsq*v12 + 2*mTsq*v12 + 
      (2*qsq - 2*mTsq + v12)*v23)*v45 + qsq*v45^2 - sqrtC2*sqrtG3)/
   ((qsq + v12)*(qsq + v23)^2 - (2*qsq^2 + qsq*v12 + 2*mTsq*v12 + 
      (2*qsq - 2*mTsq + v12)*v23)*v45 + qsq*v45^2 + sqrtC2*sqrtG3)], 
 dLog[((qsq + v12)^2*(qsq + v23) - (2*(qsq^2 + qsq*v12 - mTsq*v12) + 
      (qsq + 2*mTsq + v12)*v23)*v45 + qsq*v45^2 - sqrtC2*sqrtG4)/
   ((qsq + v12)^2*(qsq + v23) - (2*(qsq^2 + qsq*v12 - mTsq*v12) + 
      (qsq + 2*mTsq + v12)*v23)*v45 + qsq*v45^2 + sqrtC2*sqrtG4)], 
 dLog[(qsq*(qsq + v12)*(qsq + v23) - qsq*(qsq - 4*mTsq)*v45 - 
    sqrtC1*sqrtC2)/(qsq*(qsq + v12)*(qsq + v23) - 
    qsq*(qsq - 4*mTsq)*v45 + sqrtC1*sqrtC2)], 
 dLog[(qsq^2*(4*mTsq + v12 + 2*v15) + 2*mTsq*(v12 + v23)*(v12 + v15 - v34) + 
    v12*(2*v15*v23 + v12*(v15 + v23) - v23*v34 - v15*v45 + v34*v45) + 
    qsq*(v12^2 + 2*v15*(v23 - v45) + v12*(3*v15 + v23 - v34 - v45) + 
      2*mTsq*(3*v12 + 2*v15 + v23 - 2*(v34 + v45))) - sqrtG1*sqrtD5)/
   (qsq^2*(4*mTsq + v12 + 2*v15) + 2*mTsq*(v12 + v23)*(v12 + v15 - v34) + 
    v12*(2*v15*v23 + v12*(v15 + v23) - v23*v34 - v15*v45 + v34*v45) + 
    qsq*(v12^2 + 2*v15*(v23 - v45) + v12*(3*v15 + v23 - v34 - v45) + 
      2*mTsq*(3*v12 + 2*v15 + v23 - 2*(v34 + v45))) + sqrtG1*sqrtD5)], 
 dLog[(2*mTsq*(v12 + v23)*(-v15 + v23 + v34) + 
    qsq^2*(4*mTsq + v23 + 2*v34) + v23*(v23*v34 + v12*(-v15 + v23 + 2*v34) + 
      v15*v45 - v34*v45) + qsq*(v12*v23 - v15*v23 + v23^2 + 2*v12*v34 + 
      3*v23*v34 + 2*mTsq*(v12 - 2*v15 + 3*v23 + 2*v34 - 2*v45) - 
      (v23 + 2*v34)*v45) - sqrtG2*sqrtD5)/
   (2*mTsq*(v12 + v23)*(-v15 + v23 + v34) + qsq^2*(4*mTsq + v23 + 2*v34) + 
    v23*(v23*v34 + v12*(-v15 + v23 + 2*v34) + v15*v45 - v34*v45) + 
    qsq*(v12*v23 - v15*v23 + v23^2 + 2*v12*v34 + 3*v23*v34 + 
      2*mTsq*(v12 - 2*v15 + 3*v23 + 2*v34 - 2*v45) - (v23 + 2*v34)*v45) + 
    sqrtG2*sqrtD5)], 
 dLog[((qsq + v23)*((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
    (2*qsq^2 + qsq*v12 + 2*mTsq*v12 + 4*mTsq*v15 + v12*v15 + 2*qsq*v23 - 
      2*mTsq*v23 + v12*v23 + v15*v23 - 2*(qsq + 2*mTsq + v23)*v34)*v45 + 
    (qsq + v15 - v34)*v45^2 - sqrtG3*sqrtD5)/
   ((qsq + v23)*((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
    (2*qsq^2 + qsq*v12 + 2*mTsq*v12 + 4*mTsq*v15 + v12*v15 + 2*qsq*v23 - 
      2*mTsq*v23 + v12*v23 + v15*v23 - 2*(qsq + 2*mTsq + v23)*v34)*v45 + 
    (qsq + v15 - v34)*v45^2 + sqrtG3*sqrtD5)], 
 dLog[((qsq + v12)*((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
    (2*qsq^2 - 2*v12*v15 + v12*v23 + qsq*(2*v12 - 2*v15 + v23) + v12*v34 + 
      v23*v34 + 2*mTsq*(-v12 - 2*v15 + v23 + 2*v34))*v45 + 
    (qsq - v15 + v34)*v45^2 - sqrtG4*sqrtD5)/
   ((qsq + v12)*((qsq + v12)*(qsq - v15 + v23) - (qsq + v23)*v34) - 
    (2*qsq^2 - 2*v12*v15 + v12*v23 + qsq*(2*v12 - 2*v15 + v23) + v12*v34 + 
      v23*v34 + 2*mTsq*(-v12 - 2*v15 + v23 + 2*v34))*v45 + 
    (qsq - v15 + v34)*v45^2 + sqrtG4*sqrtD5)], 
 dLog[(qsq^3 + 2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) - 
    qsq^2*(2*mTsq - v12 + v15 - v23 + v34 + v45) + 
    qsq*(-(v12*v15) + v12*v23 + 2*v15*v34 - v23*v34 - 
      2*mTsq*(v12 + v23 - 2*v45) + (v15 + v34)*v45) - sqrtC1*sqrtD5)/
   (qsq^3 + 2*mTsq*(v12 + v15 - v34)*(v15 - v23 - v34) - 
    qsq^2*(2*mTsq - v12 + v15 - v23 + v34 + v45) + 
    qsq*(-(v12*v15) + v12*v23 + 2*v15*v34 - v23*v34 - 
      2*mTsq*(v12 + v23 - 2*v45) + (v15 + v34)*v45) + sqrtC1*sqrtD5)], 
 dLog[((qsq + v12)*(qsq + v23)*((qsq + v12)*(qsq - v15 + v23) - 
      (qsq + v23)*v34) + (-2*qsq^3 + v12*v23*(v15 + v34) + 
      2*qsq^2*(2*mTsq - v12 + v15 - v23 + v34) + 
      2*mTsq*(v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34)) + 
      qsq*(4*mTsq*(v12 + v23) + v12*(2*v15 - 2*v23 + v34) + 
        v23*(v15 + 2*v34)))*v45 + qsq*(qsq - 4*mTsq - v15 - v34)*v45^2 - 
    sqrtC2*sqrtD5)/((qsq + v12)*(qsq + v23)*((qsq + v12)*(qsq - v15 + v23) - 
      (qsq + v23)*v34) + (-2*qsq^3 + v12*v23*(v15 + v34) + 
      2*qsq^2*(2*mTsq - v12 + v15 - v23 + v34) + 
      2*mTsq*(v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34)) + 
      qsq*(4*mTsq*(v12 + v23) + v12*(2*v15 - 2*v23 + v34) + 
        v23*(v15 + 2*v34)))*v45 + qsq*(qsq - 4*mTsq - v15 - v34)*v45^2 + 
    sqrtC2*sqrtD5)], dLog[((qsq + v12 + v15 - v34 - sqrtG1 - sqrtG5)*
    (qsq + v12 + v15 - v34 + sqrtG1 + sqrtG5))/
   ((qsq + v12 + v15 - v34 + sqrtG1 - sqrtG5)*(qsq + v12 + v15 - v34 - 
     sqrtG1 + sqrtG5))], dLog[((-qsq + v15 - v23 - v34 - sqrtG2 - sqrtG5)*
    (-qsq + v15 - v23 - v34 + sqrtG2 + sqrtG5))/
   ((-qsq + v15 - v23 - v34 + sqrtG2 - sqrtG5)*(-qsq + v15 - v23 - v34 - 
     sqrtG2 + sqrtG5))], 
 dLog[((-qsq - v12 - sqrtC1 - sqrtG1)*(-qsq - v12 + sqrtC1 + sqrtG1))/
   ((-qsq - v12 + sqrtC1 - sqrtG1)*(-qsq - v12 - sqrtC1 + sqrtG1))], 
 dLog[((-qsq - v23 - sqrtC1 - sqrtG2)*(-qsq - v23 + sqrtC1 + sqrtG2))/
   ((-qsq - v23 + sqrtC1 - sqrtG2)*(-qsq - v23 - sqrtC1 + sqrtG2))], 
 dLog[((-v15 + v34 - sqrtC1 - sqrtG5)*(-v15 + v34 + sqrtC1 + sqrtG5))/
   ((-v15 + v34 + sqrtC1 - sqrtG5)*(-v15 + v34 - sqrtC1 + sqrtG5))], 
 dLog[((-qsq^2 - qsq*v12 - qsq*v23 - v12*v23 + qsq*v34 + v23*v34 - 
     v45*sqrtC1 - sqrtR2)*(-qsq^2 - qsq*v12 - qsq*v23 - v12*v23 + 
     qsq*v34 + v23*v34 + v45*sqrtC1 + sqrtR2))/
   ((-qsq^2 - qsq*v12 - qsq*v23 - v12*v23 + qsq*v34 + v23*v34 + 
     v45*sqrtC1 - sqrtR2)*(-qsq^2 - qsq*v12 - qsq*v23 - v12*v23 + 
     qsq*v34 + v23*v34 - v45*sqrtC1 + sqrtR2))], 
 dLog[((-qsq^2 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 - 
     v45*sqrtC1 - sqrtR3)*(-qsq^2 - qsq*v12 + qsq*v15 + v12*v15 - 
     qsq*v23 - v12*v23 + v45*sqrtC1 + sqrtR3))/
   ((-qsq^2 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 + 
     v45*sqrtC1 - sqrtR3)*(-qsq^2 - qsq*v12 + qsq*v15 + v12*v15 - 
     qsq*v23 - v12*v23 - v45*sqrtC1 + sqrtR3))], 
 dLog[((-qsq^2 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 + 
     qsq*v45 + v12*v45 - v45*sqrtG1 - sqrtR3)*(-qsq^2 - qsq*v12 + 
     qsq*v15 + v12*v15 - qsq*v23 - v12*v23 + qsq*v45 + v12*v45 + 
     v45*sqrtG1 + sqrtR3))/((-qsq^2 - qsq*v12 + qsq*v15 + v12*v15 - 
     qsq*v23 - v12*v23 + qsq*v45 + v12*v45 + v45*sqrtG1 - sqrtR3)*
    (-qsq^2 - qsq*v12 + qsq*v15 + v12*v15 - qsq*v23 - v12*v23 + 
     qsq*v45 + v12*v45 - v45*sqrtG1 + sqrtR3))], 
 dLog[((qsq^2 + qsq*v12 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - 
     qsq*v45 - v23*v45 - v45*sqrtG2 - sqrtR2)*(qsq^2 + qsq*v12 + 
     qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - v23*v45 + 
     v45*sqrtG2 + sqrtR2))/((qsq^2 + qsq*v12 + qsq*v23 + v12*v23 - 
     qsq*v34 - v23*v34 - qsq*v45 - v23*v45 + v45*sqrtG2 - sqrtR2)*
    (qsq^2 + qsq*v12 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - 
     v23*v45 - v45*sqrtG2 + sqrtR2))], 
 dLog[((qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - 
     qsq*v34 - v23*v34 - qsq*v45 - v12*v45 - v15*v45 + v34*v45 - 
     v45*sqrtG1 - sqrtD5)*(qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
     v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - v12*v45 - v15*v45 + v34*v45 + 
     v45*sqrtG1 + sqrtD5))/((qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
     v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - v12*v45 - v15*v45 + v34*v45 + 
     v45*sqrtG1 - sqrtD5)*(qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
     v12*v23 - qsq*v34 - v23*v34 - qsq*v45 - v12*v45 - v15*v45 + v34*v45 - 
     v45*sqrtG1 + sqrtD5))], 
 dLog[((qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - 
     qsq*v34 - v23*v34 - qsq*v45 + v15*v45 - v23*v45 - v34*v45 - 
     v45*sqrtG2 - sqrtD5)*(qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
     v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + v15*v45 - v23*v45 - v34*v45 + 
     v45*sqrtG2 + sqrtD5))/((qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
     v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + v15*v45 - v23*v45 - v34*v45 + 
     v45*sqrtG2 - sqrtD5)*(qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + 
     v12*v23 - qsq*v34 - v23*v34 - qsq*v45 + v15*v45 - v23*v45 - v34*v45 - 
     v45*sqrtG2 + sqrtD5))], 
 dLog[((qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - 
     qsq*v34 - v23*v34 - v45*sqrtG5 - sqrtD5)*(qsq^2 + qsq*v12 - qsq*v15 - 
     v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - v23*v34 + v45*sqrtG5 + sqrtD5))/
   ((qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + qsq*v23 + v12*v23 - qsq*v34 - 
     v23*v34 + v45*sqrtG5 - sqrtD5)*(qsq^2 + qsq*v12 - qsq*v15 - v12*v15 + 
     qsq*v23 + v12*v23 - qsq*v34 - v23*v34 - v45*sqrtG5 + sqrtD5))], 
 dLog[((-(qsq*v34) - v23*v34 - sqrtC2 - sqrtR2)*(-(qsq*v34) - v23*v34 + 
     sqrtC2 + sqrtR2))/((-(qsq*v34) - v23*v34 + sqrtC2 - sqrtR2)*
    (-(qsq*v34) - v23*v34 - sqrtC2 + sqrtR2))], 
 dLog[((-(qsq*v15) - v12*v15 - sqrtC2 - sqrtR3)*(-(qsq*v15) - v12*v15 + 
     sqrtC2 + sqrtR3))/((-(qsq*v15) - v12*v15 + sqrtC2 - sqrtR3)*
    (-(qsq*v15) - v12*v15 - sqrtC2 + sqrtR3))], 
 dLog[((-(qsq*v15) - v12*v15 + v15*v45 - v34*v45 - sqrtR2 - sqrtD5)*
    (-(qsq*v15) - v12*v15 + v15*v45 - v34*v45 + sqrtR2 + sqrtD5))/
   ((-(qsq*v15) - v12*v15 + v15*v45 - v34*v45 + sqrtR2 - sqrtD5)*
    (-(qsq*v15) - v12*v15 + v15*v45 - v34*v45 - sqrtR2 + sqrtD5))], 
 dLog[((qsq*v34 + v23*v34 + v15*v45 - v34*v45 - sqrtR3 - sqrtD5)*
    (qsq*v34 + v23*v34 + v15*v45 - v34*v45 + sqrtR3 + sqrtD5))/
   ((qsq*v34 + v23*v34 + v15*v45 - v34*v45 + sqrtR3 - sqrtD5)*
    (qsq*v34 + v23*v34 + v15*v45 - v34*v45 - sqrtR3 + sqrtD5))], 
 dLog[(qsq*(2*qsq + v12 + v23 - 2*v45) + sqrtN1)/
   (qsq*(2*qsq + v12 + v23 - 2*v45) - sqrtN1)], 
 dLog[(qsq*(2*qsq + v12 + v23 - 2*v45) + sqrtN2)/
   (qsq*(2*qsq + v12 + v23 - 2*v45) - sqrtN2)], 
 dLog[(qsq^2*(v12 - v23)^2*(2*qsq + v12 + v23 - 2*v45) - 
    2*qsq*(v12 - v23)*(2*qsq + v12 + v23 - v45)*sqrtN1 + 
    (2*qsq + v12 + v23)*sqrtN1^2)/
   (qsq^2*(v12 - v23)^2*(2*qsq + v12 + v23 - 2*v45) + 
    2*qsq*(v12 - v23)*(2*qsq + v12 + v23 - v45)*sqrtN1 + 
    (2*qsq + v12 + v23)*sqrtN1^2)], 
 dLog[(qsq^2*(v12 - v23)^2*(2*qsq + v12 + v23 - 2*v45) - 
    2*qsq*(v12 - v23)*(2*qsq + v12 + v23 - v45)*sqrtN2 + 
    (2*qsq + v12 + v23)*sqrtN2^2)/
   (qsq^2*(v12 - v23)^2*(2*qsq + v12 + v23 - 2*v45) + 
    2*qsq*(v12 - v23)*(2*qsq + v12 + v23 - v45)*sqrtN2 + 
    (2*qsq + v12 + v23)*sqrtN2^2)], 
 dLog[
  -((sqrtN1 + (-(qsq*(qsq - 4*mTsq)*(v12 - v23)*(v12 + 2*v15 - v23 - 2*v34)*
         (2*qsq + v12 + v23 - 2*v45)) + (2*qsq + v12 - 2*v15 + v23 - 
         2*(v34 + v45))*sqrtN1^2)/(2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 + 
       2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45) + 
       sqrtR4))/(sqrtN1 - (-(qsq*(qsq - 4*mTsq)*(v12 - v23)*
         (v12 + 2*v15 - v23 - 2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
       (2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45))*sqrtN1^2)/
      (2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 + 
       2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45) + 
       sqrtR4)))], 
 dLog[(-sqrtN2 + (-(qsq*(qsq - 4*mTsq)*(v12 - v23)*(v12 + 2*v15 - v23 - 
         2*v34)*(2*qsq + v12 + v23 - 2*v45)) + 
      (2*qsq + v12 - 2*v15 + v23 - 2*(v34 + v45))*sqrtN2^2)/
     (-2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 - 
      2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45) + sqrtR4))/
   (sqrtN2 + (-(qsq*(qsq - 4*mTsq)*(v12 - v23)*(v12 + 2*v15 - v23 - 2*v34)*
        (2*qsq + v12 + v23 - 2*v45)) + (2*qsq + v12 - 2*v15 + v23 - 
        2*(v34 + v45))*sqrtN2^2)/(-2*mTsq*(v12 + 2*v15 - v23 - 2*v34)^2 - 
      2*qsq*(qsq - 2*v15 + v23 - v45)*(qsq + v12 - 2*v34 - v45) + 
      sqrtR4))], dLog[(qsq^3 - qsq^2*(4*mTsq - v12 - v23) - 
    mTsq*(v12 + v23)^2 - qsq*(-(v12*v23) + 4*mTsq*(v12 + v23 - 2*v45) - 
      (v12 + v23)*v45 + v45^2) - sqrtR4/2)/(qsq^3 - mTsq*(v12 + v23)^2 + 
    qsq^2*(-4*mTsq + v12 + v23) + qsq*(-4*mTsq*(v12 + v23 - 2*v45) + 
      (v23 - v45)*v45 + v12*(v23 + v45)) + sqrtR4/2)], 
 dLog[(qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45) + sqrtN1*sqrtR1)/
   (qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45) - sqrtN1*sqrtR1)], 
 dLog[(qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45) + sqrtN2*sqrtR1)/
   (qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45) - sqrtN2*sqrtR1)], 
 dLog[(qsq^3 - mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + 
      (v23 - v45)^2) - 2*qsq^2*(2*mTsq - v23 + v45) - sqrtG3*sqrtN1 + 
    sqrtR4/2)/(qsq^3 - mTsq*(v12 + v23)^2 + 
    qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
    2*qsq^2*(2*mTsq - v23 + v45) + sqrtG3*sqrtN1 + sqrtR4/2)], 
 dLog[(qsq^3 - mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + 
      (v12 - v45)^2) - 2*qsq^2*(2*mTsq - v12 + v45) - sqrtG4*sqrtN1 + 
    sqrtR4/2)/(qsq^3 - mTsq*(v12 + v23)^2 + 
    qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
    2*qsq^2*(2*mTsq - v12 + v45) + sqrtG4*sqrtN1 + sqrtR4/2)], 
 dLog[(qsq^3 - mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + 
      (v23 - v45)^2) - 2*qsq^2*(2*mTsq - v23 + v45) - sqrtG3*sqrtN2 - 
    sqrtR4/2)/(qsq^3 - mTsq*(v12 + v23)^2 + 
    qsq*(-4*mTsq*(v12 + v23) + (v23 - v45)^2) - 
    2*qsq^2*(2*mTsq - v23 + v45) + sqrtG3*sqrtN2 - sqrtR4/2)], 
 dLog[(qsq^3 - mTsq*(v12 + v23)^2 + qsq*(-4*mTsq*(v12 + v23) + 
      (v12 - v45)^2) - 2*qsq^2*(2*mTsq - v12 + v45) - sqrtG4*sqrtN2 - 
    sqrtR4/2)/(qsq^3 - mTsq*(v12 + v23)^2 + 
    qsq*(-4*mTsq*(v12 + v23) + (v12 - v45)^2) - 
    2*qsq^2*(2*mTsq - v12 + v45) + sqrtG4*sqrtN2 - sqrtR4/2)], 
 dLog[(qsq*(-v12 + v23)*sqrtC2 - ((qsq + v12)*(qsq + v23) - qsq*v45)*
     sqrtN1)/(qsq*(-v12 + v23)*sqrtC2 + 
    ((qsq + v12)*(qsq + v23) - qsq*v45)*sqrtN1)], 
 dLog[(qsq*(-v12 + v23)*sqrtC2 - ((qsq + v12)*(qsq + v23) - qsq*v45)*
     sqrtN2)/(qsq*(-v12 + v23)*sqrtC2 + 
    ((qsq + v12)*(qsq + v23) - qsq*v45)*sqrtN2)], 
 dLog[(-(sqrtN1*sqrtD5) + ((qsq^3 - 2*qsq^2*mTsq + qsq^2*v12 - 
        2*qsq*mTsq*v12 - qsq^2*v15 - qsq*v12*v15 + 2*mTsq*v12*v15 + 
        2*mTsq*v15^2 + qsq^2*v23 - 2*qsq*mTsq*v23 + qsq*v12*v23 - 
        2*mTsq*v12*v23 - 2*mTsq*v15*v23 - qsq^2*v34 - 2*mTsq*v12*v34 + 
        2*qsq*v15*v34 - 4*mTsq*v15*v34 - qsq*v23*v34 + 2*mTsq*v23*v34 + 
        2*mTsq*v34^2 - qsq^2*v45 + 4*qsq*mTsq*v45 + qsq*v15*v45 + 
        qsq*v34*v45)*(-(qsq^2*(v12 - v23)^2*(-2*qsq - v12 - v23 + 2*v45)^
           2) + sqrtN1^2*sqrtR1^2) - 4*qsq*sqrtN1^2*sqrtD5^2)/
     (-(qsq^2*(v12 - v23)*(2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*
        (-2*qsq - v12 - v23 + 2*v45)) + (-v12 - 2*v15 + v23 + 2*v34)*
       sqrtN1^2))/(sqrtN1*sqrtD5 + 
    ((qsq^3 - 2*qsq^2*mTsq + qsq^2*v12 - 2*qsq*mTsq*v12 - qsq^2*v15 - 
        qsq*v12*v15 + 2*mTsq*v12*v15 + 2*mTsq*v15^2 + qsq^2*v23 - 
        2*qsq*mTsq*v23 + qsq*v12*v23 - 2*mTsq*v12*v23 - 2*mTsq*v15*v23 - 
        qsq^2*v34 - 2*mTsq*v12*v34 + 2*qsq*v15*v34 - 4*mTsq*v15*v34 - 
        qsq*v23*v34 + 2*mTsq*v23*v34 + 2*mTsq*v34^2 - qsq^2*v45 + 
        4*qsq*mTsq*v45 + qsq*v15*v45 + qsq*v34*v45)*
       (-(qsq^2*(v12 - v23)^2*(-2*qsq - v12 - v23 + 2*v45)^2) + 
        sqrtN1^2*sqrtR1^2) - 4*qsq*sqrtN1^2*sqrtD5^2)/
     (-(qsq^2*(v12 - v23)*(2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*
        (-2*qsq - v12 - v23 + 2*v45)) + (-v12 - 2*v15 + v23 + 2*v34)*
       sqrtN1^2))], 
 dLog[(-(sqrtN2*sqrtD5) + ((qsq^3 - 2*qsq^2*mTsq + qsq^2*v12 - 
        2*qsq*mTsq*v12 - qsq^2*v15 - qsq*v12*v15 + 2*mTsq*v12*v15 + 
        2*mTsq*v15^2 + qsq^2*v23 - 2*qsq*mTsq*v23 + qsq*v12*v23 - 
        2*mTsq*v12*v23 - 2*mTsq*v15*v23 - qsq^2*v34 - 2*mTsq*v12*v34 + 
        2*qsq*v15*v34 - 4*mTsq*v15*v34 - qsq*v23*v34 + 2*mTsq*v23*v34 + 
        2*mTsq*v34^2 - qsq^2*v45 + 4*qsq*mTsq*v45 + qsq*v15*v45 + 
        qsq*v34*v45)*(-(qsq^2*(v12 - v23)^2*(-2*qsq - v12 - v23 + 2*v45)^
           2) + sqrtN2^2*sqrtR1^2) - 4*qsq*sqrtN2^2*sqrtD5^2)/
     (-(qsq^2*(v12 - v23)*(2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*
        (-2*qsq - v12 - v23 + 2*v45)) + (-v12 - 2*v15 + v23 + 2*v34)*
       sqrtN2^2))/(sqrtN2*sqrtD5 + 
    ((qsq^3 - 2*qsq^2*mTsq + qsq^2*v12 - 2*qsq*mTsq*v12 - qsq^2*v15 - 
        qsq*v12*v15 + 2*mTsq*v12*v15 + 2*mTsq*v15^2 + qsq^2*v23 - 
        2*qsq*mTsq*v23 + qsq*v12*v23 - 2*mTsq*v12*v23 - 2*mTsq*v15*v23 - 
        qsq^2*v34 - 2*mTsq*v12*v34 + 2*qsq*v15*v34 - 4*mTsq*v15*v34 - 
        qsq*v23*v34 + 2*mTsq*v23*v34 + 2*mTsq*v34^2 - qsq^2*v45 + 
        4*qsq*mTsq*v45 + qsq*v15*v45 + qsq*v34*v45)*
       (-(qsq^2*(v12 - v23)^2*(-2*qsq - v12 - v23 + 2*v45)^2) + 
        sqrtN2^2*sqrtR1^2) - 4*qsq*sqrtN2^2*sqrtD5^2)/
     (-(qsq^2*(v12 - v23)*(2*qsq + v12 - 2*v15 + v23 - 2*v34 - 2*v45)*
        (-2*qsq - v12 - v23 + 2*v45)) + (-v12 - 2*v15 + v23 + 2*v34)*
       sqrtN2^2))], 
 dv45*sqrtG2*sqrtN1*
   (-1/2*(2*qsq^2 + v12*(v12 + v23) + 2*qsq*(v12 + v23 - v45))/
      (qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))) - 
    (-2*qsq^5 + mTsq*v12*(v12 + v23)^3 - 2*qsq^4*(-4*mTsq + v12 + 3*v23 - 
        3*v45) + 2*qsq*mTsq*(v12 + v23)*(4*v12^2 + 4*v12*v23 - 3*v12*v45 + 
        v23*v45) + qsq*v12*(v23 - v45)*(v12^2 - v12*(v23 + v45) + 
        v23*(-2*v23 + 3*v45)) + qsq^3*(v12^2 - 6*(v23 - v45)^2 + 
        8*mTsq*(3*v12 + v23 - v45) + v12*(-7*v23 + 4*v45)) + 
      qsq^2*(v12^3 - 2*(v23 - v45)^3 - 2*v12^2*v45 + 
        2*mTsq*(11*v12^2 + 12*v12*v23 + v23^2 - 8*v12*v45) + 
        v12*(-7*v23^2 + 10*v23*v45 - 2*v45^2)))/(qsq*(v12 - v23)*
      (2*qsq + v12 + v23 - 2*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
       qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
         2*(v12 + v23)*v45 + v45^2))*sqrtR4)) + 
  dv12*sqrtG2*sqrtN1*(((qsq + v23)*(2*qsq + v12 + v23) + 
      (-2*qsq + v12 - v23)*v45)/(2*qsq*(v12 - v23)*
      (2*qsq + v12 + v23 - 2*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
       qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
         2*(v12 + v23)*v45 + v45^2))) + 
    (-2*qsq^5 + qsq^4*(8*mTsq - 3*v12 - 5*v23 + 6*v45) - 
      qsq^3*(v12^2 + 7*v12*v23 + 4*v23^2 - 4*mTsq*(3*v12 + 5*v23 - 2*v45) - 
        7*v12*v45 - 9*v23*v45 + 6*v45^2) + mTsq*(v12 + v23)^2*
       (v23*(v23 - v45) + v12*(v23 + v45)) + 
      qsq^2*(6*mTsq*(v12 + v23)*(v12 + 3*v23) + 4*mTsq*(v12 - 5*v23)*v45 - 
        (v23 - v45)*(2*v12^2 + 5*v12*v23 + v23^2 - (5*v12 + v23)*v45 + 
          2*v45^2)) + qsq*(-((v23 - v45)^2*(v12^2 + v12*v23 - v12*v45 + 
           v23*v45)) + mTsq*((v12 + v23)^2*(v12 + 7*v23) + 
          2*(3*v12 - 5*v23)*(v12 + v23)*v45 + 8*(-v12 + v23)*v45^2)))/
     (qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
      (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
       2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
       qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
         2*(v12 + v23)*v45 + v45^2))*sqrtR4)) + 
  (dv23*sqrtN1*((2*qsq^5 - v23*(mTsq*(v12 + v23)^3 + 
         v12*v23^2*(v12 + v23 - 2*v45)) + 2*qsq^4*(3*v12 + v23 - 3*v45) + 
       qsq^3*(6*v12^2 + 7*v12*v23 - 3*v23^2 + 4*mTsq*(v12 - 3*v23 - 2*v45) - 
         4*(3*v12 + v23)*v45 + 6*v45^2) + qsq^2*(2*v12^3 + 7*v12^2*v23 - 
         3*v12*v23^2 - 4*v23^3 - 2*(3*v12^2 + 5*v12*v23 - 3*v23^2)*v45 + 
         2*(3*v12 + v23)*v45^2 - 2*v45^3 + 2*mTsq*(v12^2 - 4*v12*v23 - 
           9*v23^2 - 6*v12*v45 + 2*v23*v45 + 4*v45^2)) - 
       qsq*(4*mTsq*v23*(v12 + v23)*(v12 + 2*v23) + 2*mTsq*(v12 - v23)*
          (v12 + 3*v23)*v45 + v23*(-2*v12^3 + v23*(v23 - 3*v45)*(v23 - v45) + 
           5*v12^2*v45 + v12*(5*v23^2 - 3*v23*v45 - 3*v45^2))))/
      (2*qsq*(v12 - v23)*(qsq + v23)*(2*qsq + v12 + v23 - 2*v45)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))) - 
     (2*qsq^8 + mTsq*v23*(v12 + v23)^2*(mTsq*(v12 + v23)^3 + 
         v12*v23^2*(v12 + v23 - 2*v45)) + qsq^7*(-8*mTsq + 6*(v12 + v23) - 
         10*v45) + qsq^3*(-((v12 + v23)*(2*mTsq*(v12 + v23)*
             (2*v12^2 + 15*v12*v23 - 2*v23^2) + v23^2*(-3*v12^2 + 6*v12*v23 + 
              v23^2) - 4*mTsq^2*(9*v12^2 + 14*v12*v23 + 17*v23^2))) + 
         2*(48*mTsq^2*v12*v23 + 2*mTsq*v12*(v12 + v23)*(v12 + 27*v23) - 
           3*(v12 - v23)*v23*(v12^2 + 3*v12*v23 + v23^2))*v45 - 
         (32*mTsq^2*(v12 + v23) - (v12 + v23)*(2*v12^2 + 18*v12*v23 - 
             7*v23^2) + 4*mTsq*(v12^2 + 20*v12*v23 + v23^2))*v45^2 - 
         2*(3*v12^2 + 10*v12*v23 + v23^2 + 2*mTsq*(v12 + v23))*v45^3 + 
         2*(4*mTsq + 3*(v12 + v23))*v45^4 - 2*v45^5) + 
       qsq^5*(2*v12^3 + 16*v12^2*v23 + 13*v12*v23^2 - v23^3 - 
         4*mTsq*(9*v12^2 + 20*v12*v23 + 9*v23^2) + 52*mTsq*(v12 + v23)*v45 - 
         2*(9*v12^2 + 26*v12*v23 + 7*v23^2)*v45 + 36*(v12 + v23)*v45^2 - 
         20*v45^3 + 16*mTsq^2*(v12 + v23 + 2*v45)) + 
       qsq^6*(6*v12^2 + 17*v12*v23 + 5*v23^2 - 24*(v12 + v23)*v45 + 
         20*v45^2 + 4*mTsq*(-7*(v12 + v23) + 4*v45)) + 
       qsq*(-(v12*v23^3*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45)) + 
         2*mTsq^2*((v12 + v23)^3*(v12^2 + 4*v12*v23 + 5*v23^2) - 
           (v12^2 - v23^2)^2*v45) + mTsq*v23*(v23*(v12 + v23)^2*
            (-v12^2 + 6*v12*v23 + v23^2) - (v12 + v23)*(-v12 + 3*v23)*
            (-2*v12^2 + 3*v12*v23 + v23^2)*v45 + 2*v12*(v12^2 - 6*v12*v23 + 
             v23^2)*v45^2)) + qsq^4*(v23*(5*v12^3 + 11*v12^2*v23 - 
           3*v12*v23^2 - 3*v23^3) + (v12 + v23)*(-4*v12^2 - 30*v12*v23 + 
           5*v23^2)*v45 + 6*(3*v12^2 + 9*v12*v23 + 2*v23^2)*v45^2 - 
         24*(v12 + v23)*v45^3 + 10*v45^4 + 8*mTsq^2*(5*v12^2 + 8*v12*v23 + 
           7*v23^2 + 6*(v12 + v23)*v45 - 4*v45^2) - 
         4*mTsq*(5*v12^3 + 21*v12^2*v23 + 20*v12*v23^2 + 4*v23^3 - 
           (11*v12^2 + 36*v12*v23 + 11*v23^2)*v45 + 5*(v12 + v23)*v45^2 + 
           4*v45^3)) + qsq^2*(2*mTsq^2*((v12 + v23)^2*(7*v12^2 + 
             14*v12*v23 + 19*v23^2) - 2*(v12 - 3*v23)*(3*v12 - v23)*
            (v12 + v23)*v45 + 4*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
         mTsq*(v23*(v12 + v23)*(-6*v12^3 - 11*v12^2*v23 + 8*v12*v23^2 + 
             5*v23^3) - 4*(v12^4 - 5*v12^3*v23 - 16*v12^2*v23^2 - 
             3*v12*v23^3 + 3*v23^4)*v45 + 4*(v12 + v23)*(2*v12^2 - 
             11*v12*v23 + 2*v23^2)*v45^2 - 4*(v12^2 - 4*v12*v23 + v23^2)*
            v45^3) + v23*(-(v12*v23^2*(v12^2 + 5*v12*v23 + 2*v23^2)) + 
           v23*(v12 + v23)*(-v12^2 + 9*v12*v23 + v23^2)*v45 + 
           (v12 - 3*v23)*(v12^2 + 4*v12*v23 + v23^2)*v45^2 - 
           (2*v12 - 3*v23)*(v12 + v23)*v45^3 + (v12 - v23)*v45^4)))/
      (qsq*(v12 - v23)*(qsq + v23)*(2*qsq + v12 + v23 - 2*v45)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/sqrtG2 + 
  (dmTsq*sqrtN1*(-1/2*(qsq^5*(-8*mTsq + v23) + 
        qsq^4*(32*mTsq^2 - 2*mTsq*(9*v12 + 7*v23 - 10*v45) + 
          v23*(3*v12 + 2*v23 - 3*v45)) + 2*mTsq*v23*(v12 + v23)*
         (mTsq*(v12 + v23)^2 - v12*v23*(v12 + v23 - v45)) + 
        qsq^3*(8*mTsq^2*(7*(v12 + v23) - 6*v45) + 
          v23*(3*v12^2 + 5*v12*v23 + v23^2 - 6*v12*v45 - 4*v23*v45 + 
            3*v45^2) - 2*mTsq*(7*v12^2 + 13*v12*v23 + 8*v23^2 - 
            2*(7*v12 + 5*v23)*v45 + 8*v45^2)) + 
        qsq*(v12*v23^2*(v12 - v45)*(v12 + v23 - v45) + 2*mTsq^2*(v12 + v23)*
           (3*v12^2 + 10*v12*v23 + 7*v23^2 - 2*(v12 + 3*v23)*v45) - 
          mTsq*v23*(4*v12^3 + 13*v12^2*v23 + 12*v12*v23^2 + 3*v23^3 - 
            3*(v12 + v23)*(3*v12 + v23)*v45 + 2*(3*v12 + v23)*v45^2)) + 
        qsq^2*(8*mTsq^2*(4*v12^2 + 9*v12*v23 + 5*v23^2 - 5*(v12 + v23)*v45 + 
            2*v45^2) - mTsq*(4*v12^3 + 17*v12^2*v23 + 24*v12*v23^2 + 
            11*v23^3 - 2*(v12 + v23)*(5*v12 + 7*v23)*v45 + 2*(5*v12 + 3*v23)*
             v45^2 - 4*v45^3) + v23*(v12^3 + v12^2*(4*v23 - 3*v45) - 
            (v23 - v45)^2*v45 + v12*(2*v23^2 - 6*v23*v45 + 3*v45^2))))/
       (qsq*(qsq - 4*mTsq)*mTsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
        (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
         2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
           v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))) + 
     (qsq^8*(-8*mTsq + v23) + 2*mTsq^2*v23*(v12 + v23)^3*
        (-(mTsq*(v12 + v23)^2) + v12*v23*(v12 + v23 - v45)) + 
       qsq^7*(64*mTsq^2 + v23*(3*v12 + 4*v23 - 5*v45) + 
         mTsq*(-22*v12 - 30*v23 + 36*v45)) + 
       qsq^6*(-128*mTsq^3 + 16*mTsq^2*(12*v12 + 11*v23 - 12*v45) + 
         v23*(3*v12^2 + 11*v12*v23 + 6*v23^2 - 4*(3*v12 + 4*v23)*v45 + 
           10*v45^2) - 2*mTsq*(10*v12^2 + 41*v12*v23 + 27*v23^2 - 
           40*v12*v45 - 50*v23*v45 + 32*v45^2)) + 
       qsq*mTsq*(-(v12*v23^2*(3*v12 + v23 - 2*v45)*(v12 + v23 - v45)*
           (v23*(v12 + v23) + (v12 - 3*v23)*v45)) + 2*mTsq^2*(v12 + v23)^3*
          (-((v12 + v23)*(5*v12 + 9*v23)) + 2*(3*v12 + v23)*v45) + 
         mTsq*v23*(v12 + v23)*((v12 + v23)^2*(v12^2 + 23*v12*v23 + 2*v23^2) + 
           (v12 + v23)*(3*v12^2 - 48*v12*v23 + 5*v23^2)*v45 - 
           4*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^2)) + 
       qsq^2*(v12*v23^2*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45) + 
         8*mTsq^3*(v12 + v23)*(-((v12 + v23)^2*(11*v12 + 9*v23)) + 
           3*(v12 + v23)*(5*v12 + v23)*v45 + 2*(-3*v12 + v23)*v45^2) + 
         mTsq^2*(v23*(v12 + v23)^2*(29*v12^2 + 106*v12*v23 + 21*v23^2) - 
           4*(v12 + v23)*(-4*v12^3 + 24*v12^2*v23 + 55*v12*v23^2 + 3*v23^3)*
            v45 + 4*(v12 + v23)*(-8*v12^2 + 41*v12*v23 + v23^2)*v45^2 + 
           8*(2*v12^2 - 9*v12*v23 + v23^2)*v45^3) + 
         mTsq*v23*(-(v23*(v12 + v23)*(5*v12^3 + 27*v12^2*v23 + 13*v12*v23^2 + 
              v23^3)) + (-2*v12^4 + 16*v12^3*v23 + 93*v12^2*v23^2 + 
             64*v12*v23^3 + 5*v23^4)*v45 + 2*(v12^3 - 17*v12^2*v23 - 
             39*v12*v23^2 - 7*v23^3)*v45^2 + 2*(v12^2 + 13*v12*v23 + 8*v23^2)*
            v45^3 - 2*(v12 + 3*v23)*v45^4)) + 
       qsq^3*(16*mTsq^3*(-((v12 + v23)^2*(19*v12 + 11*v23)) + 
           6*(v12 + v23)*(4*v12 + v23)*v45 - 8*v12*v45^2) + 
         4*mTsq^2*(4*v12^4 + 47*v12^3*v23 + 115*v12^2*v23^2 + 93*v12*v23^3 + 
           21*v23^4 - (v12 + v23)*(4*v12^2 + 121*v12*v23 + 33*v23^2)*v45 + 
           2*(5*v12^2 + 56*v12*v23 + 15*v23^2)*v45^2 - 2*(7*v12 + 11*v23)*
            v45^3 + 4*v45^4) + mTsq*(-(v23*(2*v12^4 + 45*v12^3*v23 + 
              107*v12^2*v23^2 + 65*v12*v23^3 + 9*v23^4)) + 
           2*v23*(10*v12^3 + 76*v12^2*v23 + 97*v12*v23^2 + 21*v23^3)*v45 - 
           2*(3*v12^3 + 30*v12^2*v23 + 77*v12*v23^2 + 34*v23^3)*v45^2 + 
           4*(v12 + 2*v23)*(4*v12 + 5*v23)*v45^3 - 2*(7*v12 + 5*v23)*v45^4 + 
           4*v45^5) + v23*(v23 - v45)*(v12^3*(3*v23 - v45) + 
           v12^2*(2*v23 - 3*v45)*(3*v23 - v45) - (v23 - v45)^3*v45 + 
           v12*(v23 - v45)*(2*v23^2 - 8*v23*v45 + 3*v45^2))) + 
       qsq^5*(-32*mTsq^3*(13*v12 + 9*v23 - 6*v45) + 
         8*mTsq^2*(26*v12^2 + 60*v12*v23 + 28*v23^2 - 51*(v12 + v23)*v45 + 
           26*v45^2) - 2*mTsq*(3*v12^3 + 38*v12^2*v23 + 71*v12*v23^2 + 
           28*v23^3 - 2*(14*v12^2 + 53*v12*v23 + 34*v23^2)*v45 + 
           6*(9*v12 + 10*v23)*v45^2 - 28*v45^3) + 
         v23*(v12^3 + v12^2*(10*v23 - 9*v45) + 2*(2*v23 - 5*v45)*
            (v23 - v45)^2 + v12*(15*v23^2 - 34*v23*v45 + 18*v45^2))) + 
       qsq^4*(-32*mTsq^3*(16*v12^2 + 9*v23^2 + 5*v12*(5*v23 - 3*v45) - 
           7*v23*v45 + 2*v45^2) + 2*mTsq*
          (-(v23*(v12 + v23)*(13*v12^2 + 51*v12*v23 + 16*v23^2)) + 
           (6*v12^3 + 67*v12^2*v23 + 135*v12*v23^2 + 54*v23^3)*v45 - 
           2*(13*v12^2 + 45*v12*v23 + 29*v23^2)*v45^2 + 2*(16*v12 + 15*v23)*
            v45^3 - 12*v45^4) + v23*(v12^3*(3*v23 - 2*v45) + 
           3*v12*(v23 - 2*v45)*(3*v23 - 2*v45)*(v23 - v45) + 
           (v23 - 5*v45)*(v23 - v45)^3 + v12^2*(12*v23^2 - 22*v23*v45 + 
             9*v45^2)) + 8*mTsq^2*(12*v12^3 + 22*v23^3 + 
           v12^2*(58*v23 - 31*v45) - 42*v23^2*v45 + 40*v23*v45^2 - 12*v45^3 + 
           v12*(68*v23^2 - 103*v23*v45 + 34*v45^2))))/
      (qsq*(qsq - 4*mTsq)*mTsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/sqrtG2 + 
  (dqsq*sqrtN1*(-1/2*(qsq^6*(8*mTsq + v23) + 2*mTsq*v23^2*(v12 + v23)*
         (mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45)) + 
        qsq*v23*(-((v12 + v23)*(v12^2*v23^2 + 8*mTsq^2*(v12 - 2*v23)*
              (v12 + v23) + 3*mTsq*v23*(v12^2 - 3*v12*v23 - 2*v23^2))) + 
          (12*mTsq^2*(v12 - v23)*(v12 + v23) + mTsq*(9*v12 - 11*v23)*v23*
             (v12 + v23) + v12*v23^2*(2*v12 + v23))*v45 + 
          v23*(-(v12*v23) + 6*mTsq*(-v12 + v23))*v45^2) - 
        qsq^5*(32*mTsq^2 - 2*mTsq*(5*v12 + 7*v23 - 6*v45) + 
          v23*(-3*v12 + v23 + 3*v45)) + 
        qsq^4*(-8*mTsq^2*(3*v12 + 11*v23 - 2*v45) + 
          v23*(3*v12^2 + v12*v23 - 6*v23^2 - 6*v12*v45 + v23*v45 + 3*v45^2) + 
          2*mTsq*(5*v12^2 + 2*v12*v23 + 5*v23^2 - 6*v12*v45 - 4*v23*v45 + 
            4*v45^2)) + qsq^2*(2*mTsq^2*(-3*v12^3 - 17*v12^2*v23 - 
            5*v12*v23^2 + 9*v23^3 + 2*(v12 + v23)^2*v45 - 8*v23*v45^2) + 
          mTsq*v23*(2*v23*(v12 + v23)*(-5*v12 + 11*v23) + 
            (3*v12^2 + 24*v12*v23 - 19*v23^2)*v45 - 8*(v12 + v23)*v45^2 + 
            4*v45^3) - v23^2*(3*v12^2*v23 + (v23 - v45)^3 + 
            v12*(3*v23^2 - 4*v23*v45 + v45^2))) + 
        qsq^3*(-8*mTsq^2*(2*v12^2 + 8*v12*v23 + 6*v23^2 + 3*v12*v45 - 
            7*v23*v45 - 2*v45^2) - v23*(-v12^3 + 5*v23^3 - 
            v12^2*(v23 - 3*v45) - 7*v23^2*v45 + v23*v45^2 + v45^3 + 
            v12*(5*v23 - 3*v45)*(v23 + v45)) + mTsq*(4*v12^3 + 21*v23^3 + 
            v12^2*(v23 - 10*v45) + 2*v23^2*v45 - 2*v23*v45^2 - 4*v45^3 + 
            2*v12*(-5*v23^2 + 4*v23*v45 + 5*v45^2))))/(qsq^2*(qsq - 4*mTsq)*
        (v12 - v23)*(qsq + v23)*(2*qsq + v12 + v23 - 2*v45)*
        (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
         2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
           v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))) + 
     (qsq^9*(8*mTsq + v23) + qsq^8*(-64*mTsq^2 + 
         2*mTsq*(7*v12 + 11*v23 - 14*v45) + v23*(3*v12 + v23 - 5*v45)) + 
       2*mTsq^2*v23^2*(v12 + v23)^3*
        (-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + v12*v23*v45) + 
       qsq^2*(-(v12*v23^3*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45)) + 
         2*mTsq^3*(v12 + v23)*((v12 + v23)^2*(5*v12^2 + 14*v12*v23 - 
             31*v23^2) - 2*(v12 + v23)*(3*v12^2 + 6*v12*v23 - 5*v23^2)*v45 + 
           8*(3*v12 - v23)*v23*v45^2) + mTsq^2*v23*
          ((v12 + v23)^2*(v12^3 - 11*v12^2*v23 - 21*v12*v23^2 - 33*v23^3) - 
           5*(v12 + v23)*(v12^3 - 3*v12^2*v23 + 19*v12*v23^2 - 9*v23^3)*v45 + 
           4*(v12^3 + 5*v12^2*v23 + 27*v12*v23^2 - 9*v23^3)*v45^2 + 
           8*v23*(-3*v12 + v23)*v45^3) + mTsq*v23^2*
          (v23*(v12 + v23)*(v12 + 2*v23)*(5*v12^2 + 8*v12*v23 + v23^2) + 
           (v12 + v23)*(3*v12^3 - 6*v12^2*v23 - 57*v12*v23^2 - 4*v23^3)*v45 + 
           (-9*v12^3 + 10*v12^2*v23 + 59*v12*v23^2 + 4*v23^3)*v45^2 - 
           4*(-2*v12^2 + 3*v12*v23 + v23^2)*v45^3 + 2*(-v12 + v23)*v45^4)) + 
       qsq^3*(8*mTsq^3*((v12 + v23)^2*(9*v12^2 + 14*v12*v23 - 3*v23^2) - 
           (v12 + v23)*(11*v12^2 - 6*v12*v23 + 11*v23^2)*v45 + 
           2*(5*v12^2 - 10*v12*v23 + 9*v23^2)*v45^2) - v23^2*(v23 - v45)*
          (v12*v23*(2*v12^2 + 6*v12*v23 + 3*v23^2) - 
           v12*(v12^2 + 9*v12*v23 + 10*v23^2)*v45 + 
           (3*v12^2 + 9*v12*v23 + v23^2)*v45^2 - (3*v12 + 2*v23)*v45^3 + 
           v45^4) + mTsq^2*(-(v23*(v12 + v23)*(7*v12^3 + 17*v12^2*v23 + 
              45*v12*v23^2 + 83*v23^3)) + 4*(-4*v12^4 + 5*v12^3*v23 + 
             v12^2*v23^2 - 25*v12*v23^3 + 15*v23^4)*v45 + 
           4*(8*v12^3 - 15*v12^2*v23 + 6*v12*v23^2 + 5*v23^3)*v45^2 - 
           16*v12*(v12 - 3*v23)*v45^3 - 16*v23*v45^4) + 
         mTsq*v23*(v23^2*(17*v12^3 + 65*v12^2*v23 + 75*v12*v23^2 + 
             19*v23^3) - (2*v12^4 - 18*v12^3*v23 + 15*v12^2*v23^2 + 
             128*v12*v23^3 + 49*v23^4)*v45 + 4*(v12^3 - 11*v12^2*v23 + 
             5*v12*v23^2 + 12*v23^3)*v45^2 + 2*(v12^2 + 21*v12*v23 - 2*v23^2)*
            v45^3 - 8*(v12 + 2*v23)*v45^4 + 4*v45^5)) + 
       qsq*mTsq*v23*(mTsq*v23*(v12 + v23)*(-((v12 + v23)^2*(2*v12 + v23)*
             (v12 + 5*v23)) + (v12 + v23)*(7*v12^2 - 10*v12*v23 + 7*v23^2)*
            v45 - 4*v12*(v12 - 3*v23)*v45^2) + v12*v23^2*
          (3*v12 + v23 - 2*v45)*(v12 + v23 - v45)*(v23*(v23 - 3*v45) + 
           v12*(v23 + v45)) + 4*mTsq^2*(v12 + v23)^3*
          (v12^2 + v23*(-5*v23 + v45) - v12*(4*v23 + v45))) + 
       qsq^7*(128*mTsq^3 - 16*mTsq^2*(8*v12 + 13*v23 - 8*v45) + 
         8*mTsq*(v12^2 + 3*v12*v23 + 4*v23^2 - 6*(v12 + v23)*v45 + 5*v45^2) + 
         v23*(3*v12^2 + v12*(5*v23 - 12*v45) - 5*(v23 - v45)*
            (v23 + 2*v45))) + qsq^6*(32*mTsq^3*(9*v12 + 13*v23 - 2*v45) - 
         8*mTsq^2*(14*v12^2 + 40*v12*v23 + 34*v23^2 - 19*v12*v45 - 
           47*v23*v45 + 10*v45^2) + 2*mTsq*(v12^3 - 2*v12^2*v23 + 
           12*v12*v23^2 + 27*v23^3 - 4*(4*v12^2 + 6*v12*v23 + 3*v23^2)*v45 + 
           2*(17*v12 + 8*v23)*v45^2 - 16*v45^3) + 
         v23*(v12^3 - 11*v23^3 + v12^2*(6*v23 - 9*v45) + 12*v23^2*v45 + 
           8*v23*v45^2 - 10*v45^3 - 2*v12*(3*v23^2 + 7*v23*v45 - 9*v45^2))) + 
       qsq^5*(-8*mTsq^2*(7*v12^3 + 23*v12^2*v23 + 39*v12*v23^2 + 25*v23^3 - 
           2*(5*v12^2 + 24*v12*v23 + 20*v23^2)*v45 + 6*(v12 + 5*v23)*v45^2) + 
         2*mTsq*(2*v23*(v12 + v23)*(-2*v12^2 - 2*v12*v23 + 19*v23^2) - 
           (4*v12^3 + 5*v12^2*v23 - 17*v12*v23^2 + 32*v23^3)*v45 + 
           4*(5*v12^2 + 4*v12*v23 - 4*v23^2)*v45^2 - 2*(12*v12 + v23)*v45^3 + 
           8*v45^4) + 32*mTsq^3*(10*v12^2 + 16*v23^2 - 9*v23*v45 - 2*v45^2 + 
           v12*(22*v23 + v45)) + v23*(2*v12^3*(v23 - v45) - 
           v12^2*(v23^2 + 9*v23*v45 - 9*v45^2) - (v23 - v45)*
            (8*v23^3 - 11*v23^2*v45 + v23*v45^2 + 5*v45^3) - 
           2*v12*(9*v23^3 - 9*v23^2*v45 - 5*v23*v45^2 + 6*v45^3))) + 
       qsq^4*(-4*mTsq^2*(3*v12^4 + 15*v12^3*v23 + 25*v12^2*v23^2 + 
           45*v12*v23^3 + 32*v23^4 + (2*v12^3 - 41*v12^2*v23 - 46*v12*v23^2 - 
             23*v23^3)*v45 + 4*v23*(12*v12 + 5*v23)*v45^2 + 
           2*(v12 - 7*v23)*v45^3 - 4*v45^4) + 
         mTsq*(v23*(-2*v12^4 - 9*v12^3*v23 + 31*v12^2*v23^2 + 111*v12*v23^3 + 
             57*v23^4) - 4*v23*(v12^3 - 15*v12^2*v23 + 11*v12*v23^2 + 
             26*v23^3)*v45 + 2*(3*v12^3 + 6*v12^2*v23 - 41*v12*v23^2 + 
             14*v23^3)*v45^2 + 8*(-2*v12^2 + 5*v23^2)*v45^3 + 
           2*(7*v12 - 3*v23)*v45^4 - 4*v45^5) + 16*mTsq^3*
          (13*v12^3 + v12^2*(35*v23 - 6*v45) + v12*(37*v23^2 + 4*v23*v45 - 
             8*v45^2) + v23*(15*v23^2 - 22*v23*v45 + 4*v45^2)) + 
         v23*(v12^3*v45*(-v23 + v45) + v12^2*(-9*v23^3 + 11*v23^2*v45 - 
             3*v45^3) - (v23 - v45)^2*(2*v23^3 - 3*v23^2*v45 + 3*v23*v45^2 + 
             v45^3) + v12*(-13*v23^4 + 32*v23^3*v45 - 23*v23^2*v45^2 + 
             2*v23*v45^3 + 3*v45^4))))/(qsq^2*(qsq - 4*mTsq)*(v12 - v23)*
       (qsq + v23)*(2*qsq + v12 + v23 - 2*v45)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/sqrtG2, 
 -(dv45*sqrtG1*sqrtN1*(-1/2*(2*qsq^2 + v23*(v12 + v23) + 
        2*qsq*(v12 + v23 - v45))/(qsq*(v12 - v23)*(2*qsq + v12 + v23 - 
         2*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
         2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
           v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))) - 
     (-2*qsq^5 + mTsq*v23*(v12 + v23)^3 - 2*qsq^4*(-4*mTsq + 3*v12 + v23 - 
         3*v45) + 2*qsq*mTsq*(v12 + v23)*(4*v23*(v12 + v23) + 
         (v12 - 3*v23)*v45) + qsq*v23*(v12 - v45)*(-2*v12^2 - v12*v23 + 
         v23^2 + 3*v12*v45 - v23*v45) + qsq^3*(-6*v12^2 - 7*v12*v23 + 
         v23^2 + 8*mTsq*(v12 + 3*v23 - v45) + 4*(3*v12 + v23)*v45 - 
         6*v45^2) + qsq^2*(2*mTsq*v12^2 - 2*v12^3 + 24*mTsq*v12*v23 - 
         7*v12^2*v23 + 22*mTsq*v23^2 + v23^3 + 2*(3*v12^2 + 5*v12*v23 - 
           v23*(8*mTsq + v23))*v45 - 2*(3*v12 + v23)*v45^2 + 2*v45^3))/
      (qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4))) - dv23*sqrtG1*sqrtN1*
   (((qsq + v12)*(2*qsq + v12 + v23) + (-2*qsq - v12 + v23)*v45)/
     (2*qsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
      (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
       2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
       qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
         2*(v12 + v23)*v45 + v45^2))) - 
    (2*qsq^5 + qsq^4*(-8*mTsq + 5*v12 + 3*v23 - 6*v45) + 
      mTsq*(v12 + v23)^2*(-(v12*(v12 + v23)) + (v12 - v23)*v45) + 
      qsq^3*(4*v12^2 + 7*v12*v23 + v23^2 - 4*mTsq*(5*v12 + 3*v23 - 2*v45) - 
        9*v12*v45 - 7*v23*v45 + 6*v45^2) + 
      qsq^2*(-2*mTsq*(9*v12^2 + 12*v12*v23 + 3*v23^2 - 10*v12*v45 + 
          2*v23*v45) + (v12 - v45)*(v12^2 + 5*v12*v23 + 2*v23^2 - 
          (v12 + 5*v23)*v45 + 2*v45^2)) + 
      qsq*((v12 - v45)^2*(v23*(v12 + v23) + (v12 - v23)*v45) + 
        mTsq*(-((v12 + v23)^2*(7*v12 + v23)) + 2*(5*v12 - 3*v23)*(v12 + v23)*
           v45 + 8*(-v12 + v23)*v45^2)))/(qsq*(v12 - v23)*
      (2*qsq + v12 + v23 - 2*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + 
       v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
       qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
         2*(v12 + v23)*v45 + v45^2))*sqrtR4)) - 
  (dv12*sqrtN1*((2*qsq^5 - mTsq*v12*(v12 + v23)^3 + 
       qsq^3*(-3*v12^2 + v12*(7*v23 - 4*v45) + 
         4*mTsq*(-3*v12 + v23 - 2*v45) + 6*(v23 - v45)^2) + 
       2*qsq^4*(v12 + 3*v23 - 3*v45) - v12^3*v23*(v12 + v23 - 2*v45) + 
       qsq*(-(v12*(v12^3 + 5*v12^2*v23 - 2*v23^3 + 4*mTsq*(v12 + v23)*
             (2*v12 + v23))) + (2*mTsq*(v12 - v23)*(3*v12 + v23) + 
           v12*(4*v12^2 + 3*v12*v23 - 5*v23^2))*v45 + 3*v12*(-v12 + v23)*
          v45^2) + qsq^2*(-4*v12^3 - 3*v12^2*(v23 - 2*v45) + 
         2*(v23 - v45)^3 + v12*(7*v23^2 - 10*v23*v45 + 2*v45^2) + 
         2*mTsq*(-9*v12^2 + v23^2 - 6*v23*v45 + 4*v45^2 + 
           2*v12*(-2*v23 + v45))))/(2*qsq*(qsq + v12)*(v12 - v23)*
       (2*qsq + v12 + v23 - 2*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))) - 
     (2*qsq^8 + mTsq*v12*(mTsq*(v12 + v23)^5 + v12^2*v23*(v12 + v23)^2*
          (v12 + v23 - 2*v45)) + qsq^7*(-8*mTsq + 6*(v12 + v23) - 10*v45) + 
       qsq^3*(-((v12 + v23)*(v12^2*(v12^2 + 6*v12*v23 - 3*v23^2) - 
            2*mTsq*(v12 + v23)*(2*v12^2 - 15*v12*v23 - 2*v23^2) - 
            4*mTsq^2*(17*v12^2 + 14*v12*v23 + 9*v23^2))) + 
         2*(3*v12^4 + 6*v12*(mTsq + v12)*(8*mTsq + v12)*v23 + 
           2*(28*mTsq - 3*v12)*v12*v23^2 + (2*mTsq - 3*v12)*v23^3)*v45 - 
         (32*mTsq^2*(v12 + v23) + (v12 + v23)*(7*v12^2 - 18*v12*v23 - 
             2*v23^2) + 4*mTsq*(v12^2 + 20*v12*v23 + v23^2))*v45^2 - 
         2*(v12^2 + 10*v12*v23 + 3*v23^2 + 2*mTsq*(v12 + v23))*v45^3 + 
         2*(4*mTsq + 3*(v12 + v23))*v45^4 - 2*v45^5) + 
       qsq^6*(5*v12^2 + 17*v12*v23 + 6*v23^2 - 24*(v12 + v23)*v45 + 
         20*v45^2 + 4*mTsq*(-7*(v12 + v23) + 4*v45)) + 
       qsq^5*(-v12^3 - 4*mTsq*(9*v12^2 + 20*v12*v23 + 9*v23^2) + 
         v12^2*(13*v23 - 14*v45) + 4*v12*(4*v23 - 9*v45)*(v23 - v45) + 
         52*mTsq*(v12 + v23)*v45 + 16*mTsq^2*(v12 + v23 + 2*v45) + 
         2*(v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2)) + 
       qsq*(-(v12^3*v23*(v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45)) + 
         2*mTsq^2*((v12 + v23)^3*(5*v12^2 + 4*v12*v23 + v23^2) - 
           (v12^2 - v23^2)^2*v45) + mTsq*v12*(v12*(v12 + v23)^2*
            (v12^2 + 6*v12*v23 - v23^2) - (3*v12 - v23)*(v12 + v23)*
            (v12^2 + 3*v12*v23 - 2*v23^2)*v45 + 2*v23*(v12^2 - 6*v12*v23 + 
             v23^2)*v45^2)) + qsq^4*(-3*v12^4 - 2*(2*v23 - 5*v45)*
          (v23 - v45)^2*v45 + v12^3*(-3*v23 + 5*v45) + 
         8*mTsq^2*(7*v12^2 + 8*v12*v23 + 5*v23^2 + 6*(v12 + v23)*v45 - 
           4*v45^2) + v12*(5*v23 - 4*v45)*(v23^2 - 6*v23*v45 + 6*v45^2) + 
         v12^2*(11*v23^2 - 25*v23*v45 + 12*v45^2) - 
         4*mTsq*(4*v12^3 + 20*v12^2*v23 + 21*v12*v23^2 + 5*v23^3 - 
           (11*v12^2 + 36*v12*v23 + 11*v23^2)*v45 + 5*(v12 + v23)*v45^2 + 
           4*v45^3)) + qsq^2*(2*mTsq^2*((v12 + v23)^2*(19*v12^2 + 
             14*v12*v23 + 7*v23^2) - 2*(v12 - 3*v23)*(3*v12 - v23)*
            (v12 + v23)*v45 + 4*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
         mTsq*(v12*(v12 + v23)*(5*v12^3 + 8*v12^2*v23 - 11*v12*v23^2 - 
             6*v23^3) - 4*(3*v12^4 - 3*v12^3*v23 - 16*v12^2*v23^2 - 
             5*v12*v23^3 + v23^4)*v45 + 4*(v12 + v23)*(2*v12^2 - 11*v12*v23 + 
             2*v23^2)*v45^2 - 4*(v12^2 - 4*v12*v23 + v23^2)*v45^3) + 
         v12*(-(v12^2*v23*(2*v12^2 + 5*v12*v23 + v23^2)) + 
           v12*(v12 + v23)*(v12^2 + 9*v12*v23 - v23^2)*v45 - 
           (3*v12 - v23)*(v12^2 + 4*v12*v23 + v23^2)*v45^2 + 
           (3*v12 - 2*v23)*(v12 + v23)*v45^3 + (-v12 + v23)*v45^4)))/
      (qsq*(qsq + v12)*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/sqrtG1 - 
  (dmTsq*sqrtN1*((qsq^5*(8*mTsq - v12) + 2*mTsq*v12*(v12 + v23)*
        (-(mTsq*(v12 + v23)^2) + v12*v23*(v12 + v23 - v45)) + 
       qsq^4*(-32*mTsq^2 + 2*mTsq*(7*v12 + 9*v23 - 10*v45) + 
         v12*(-2*v12 - 3*v23 + 3*v45)) - 
       qsq^3*(v12*(v12^2 + v12*(5*v23 - 4*v45) + 3*(v23 - v45)^2) + 
         8*mTsq^2*(7*(v12 + v23) - 6*v45) - 2*mTsq*(8*v12^2 + 13*v12*v23 + 
           7*v23^2 - 2*(5*v12 + 7*v23)*v45 + 8*v45^2)) + 
       qsq*(-(v12^2*v23*(v23 - v45)*(v12 + v23 - v45)) + 
         2*mTsq^2*(v12 + v23)*(-((v12 + v23)*(7*v12 + 3*v23)) + 
           2*(3*v12 + v23)*v45) + mTsq*v12*(3*v12^3 + 12*v12^2*v23 + 
           13*v12*v23^2 + 4*v23^3 - 3*(v12 + v23)*(v12 + 3*v23)*v45 + 
           2*(v12 + 3*v23)*v45^2)) + 
       qsq^2*(-8*mTsq^2*(5*v12^2 + 9*v12*v23 + 4*v23^2 - 5*(v12 + v23)*v45 + 
           2*v45^2) + mTsq*(11*v12^3 + 24*v12^2*v23 + 17*v12*v23^2 + 
           4*v23^3 - 2*(v12 + v23)*(7*v12 + 5*v23)*v45 + 2*(3*v12 + 5*v23)*
            v45^2 - 4*v45^3) + v12*(-(v23 - v45)^3 + v12^2*(-2*v23 + v45) - 
           2*v12*(2*v23^2 - 3*v23*v45 + v45^2))))/(2*qsq*(qsq - 4*mTsq)*
       mTsq*(v12 - v23)*(2*qsq + v12 + v23 - 2*v45)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))) + 
     (qsq^8*(-8*mTsq + v12) + 2*mTsq^2*v12*(v12 + v23)^3*
        (-(mTsq*(v12 + v23)^2) + v12*v23*(v12 + v23 - v45)) + 
       qsq^7*(64*mTsq^2 + v12*(4*v12 + 3*v23 - 5*v45) + 
         mTsq*(-30*v12 - 22*v23 + 36*v45)) + 
       qsq^6*(-128*mTsq^3 + 16*mTsq^2*(11*v12 + 12*v23 - 12*v45) + 
         v12*(6*v12^2 + 11*v12*v23 + 3*v23^2 - 4*(4*v12 + 3*v23)*v45 + 
           10*v45^2) - 2*mTsq*(27*v12^2 + 41*v12*v23 + 10*v23^2 - 
           50*v12*v45 - 40*v23*v45 + 32*v45^2)) + 
       qsq*mTsq*(-(v12^2*v23*(v12 + 3*v23 - 2*v45)*(v12 + v23 - v45)*
           (v12^2 + v12*v23 - 3*v12*v45 + v23*v45)) + 2*mTsq^2*(v12 + v23)^3*
          (-((v12 + v23)*(9*v12 + 5*v23)) + 2*(v12 + 3*v23)*v45) + 
         mTsq*v12*(v12 + v23)*((v12 + v23)^2*(2*v12^2 + 23*v12*v23 + v23^2) + 
           (v12 + v23)*(5*v12^2 - 48*v12*v23 + 3*v23^2)*v45 - 
           4*(2*v12^2 - 9*v12*v23 + v23^2)*v45^2)) + 
       qsq^2*(v12^2*v23*(v12 - v45)^2*(v23 - v45)*(v12 + v23 - v45) + 
         8*mTsq^3*(v12 + v23)*(-((v12 + v23)^2*(9*v12 + 11*v23)) + 
           3*(v12 + v23)*(v12 + 5*v23)*v45 + 2*(v12 - 3*v23)*v45^2) + 
         mTsq^2*(v12*(v12 + v23)^2*(21*v12^2 + 106*v12*v23 + 29*v23^2) - 
           4*(v12 + v23)*(3*v12^3 + 55*v12^2*v23 + 24*v12*v23^2 - 4*v23^3)*
            v45 + 4*(v12 + v23)*(v12^2 + 41*v12*v23 - 8*v23^2)*v45^2 + 
           8*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^3) + 
         mTsq*v12*(-(v12*(v12 + v23)*(v12^3 + 13*v12^2*v23 + 27*v12*v23^2 + 
              5*v23^3)) + (5*v12^4 + 64*v12^3*v23 + 93*v12^2*v23^2 + 
             16*v12*v23^3 - 2*v23^4)*v45 + 2*(-7*v12^3 - 39*v12^2*v23 - 
             17*v12*v23^2 + v23^3)*v45^2 + 2*(8*v12^2 + 13*v12*v23 + v23^2)*
            v45^3 - 2*(3*v12 + v23)*v45^4)) + 
       qsq^5*(-32*mTsq^3*(9*v12 + 13*v23 - 6*v45) + 
         8*mTsq^2*(28*v12^2 + 60*v12*v23 + 26*v23^2 - 51*(v12 + v23)*v45 + 
           26*v45^2) - 2*mTsq*(28*v12^3 + 3*v23^3 + v12^2*(71*v23 - 68*v45) + 
           2*v12*(19*v23 - 15*v45)*(v23 - 2*v45) - 28*v23^2*v45 + 
           54*v23*v45^2 - 28*v45^3) + v12*(4*v12^3 + 
           3*v12^2*(5*v23 - 6*v45) + 2*v12*(5*v23 - 12*v45)*(v23 - v45) + 
           (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2))) + 
       qsq^4*(-32*mTsq^3*(9*v12^2 + 25*v12*v23 + 16*v23^2 - 7*v12*v45 - 
           15*v23*v45 + 2*v45^2) + 2*mTsq*
          (-(v12*(v12 + v23)*(16*v12^2 + 51*v12*v23 + 13*v23^2)) + 
           (54*v12^3 + 135*v12^2*v23 + 67*v12*v23^2 + 6*v23^3)*v45 - 
           2*(29*v12^2 + 45*v12*v23 + 13*v23^2)*v45^2 + 2*(15*v12 + 16*v23)*
            v45^3 - 12*v45^4) + v12*(v12^4 + v12^3*(9*v23 - 8*v45) + 
           3*v12^2*(4*v23 - 3*v45)*(v23 - 2*v45) - (2*v23 - 5*v45)*
            (v23 - v45)^2*v45 + v12*(3*v23 - 4*v45)*(v23^2 - 6*v23*v45 + 
             4*v45^2)) + 8*mTsq^2*(22*v12^3 + 12*v23^3 + 
           v12^2*(68*v23 - 42*v45) - 31*v23^2*v45 + 34*v23*v45^2 - 12*v45^3 + 
           v12*(58*v23^2 - 103*v23*v45 + 40*v45^2))) + 
       qsq^3*(16*mTsq^3*(-((v12 + v23)^2*(11*v12 + 19*v23)) + 
           6*(v12 + v23)*(v12 + 4*v23)*v45 - 8*v23*v45^2) + 
         4*mTsq^2*(21*v12^4 + 93*v12^3*v23 + 115*v12^2*v23^2 + 47*v12*v23^3 + 
           4*v23^4 - (v12 + v23)*(33*v12^2 + 121*v12*v23 + 4*v23^2)*v45 + 
           2*(15*v12^2 + 56*v12*v23 + 5*v23^2)*v45^2 - 2*(11*v12 + 7*v23)*
            v45^3 + 4*v45^4) + v12*(v12 - v45)*(v12^3*(2*v23 - v45) - 
           (v23 - v45)^3*v45 + v12^2*(6*v23^2 - 10*v23*v45 + 3*v45^2) + 
           v12*(v23 - v45)*(3*v23^2 - 8*v23*v45 + 3*v45^2)) + 
         mTsq*(-9*v12^5 - 2*(3*v23 - 2*v45)*(v23 - v45)^2*v45^2 + 
           v12^4*(-65*v23 + 42*v45) + v12^3*(-107*v23^2 + 194*v23*v45 - 
             68*v45^2) - 2*v12*(v23 - 5*v45)*(v23 - v45)*(v23^2 - 4*v23*v45 + 
             v45^2) + v12^2*(-45*v23^3 + 152*v23^2*v45 - 154*v23*v45^2 + 
             40*v45^3))))/(qsq*(qsq - 4*mTsq)*mTsq*(v12 - v23)*
       (2*qsq + v12 + v23 - 2*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))*sqrtR4)))/sqrtG1 - 
  (dqsq*sqrtN1*(-1/2*(qsq^6*(8*mTsq + v12) + 2*mTsq*v12^2*(v12 + v23)*
         (mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45)) - 
        qsq^5*(32*mTsq^2 - 2*mTsq*(7*v12 + 5*v23 - 6*v45) + 
          v12*(v12 - 3*v23 + 3*v45)) + 
        qsq^4*(-8*mTsq^2*(11*v12 + 3*v23 - 2*v45) + 
          2*mTsq*(5*v12^2 + 5*v23^2 + 2*v12*(v23 - 2*v45) - 6*v23*v45 + 
            4*v45^2) + v12*(-6*v12^2 + 3*(v23 - v45)^2 + v12*(v23 + v45))) + 
        qsq^3*(mTsq*(21*v12^3 - 10*v12^2*v23 + v12*v23^2 + 4*v23^3 + 
            2*(v12 - v23)*(v12 + 5*v23)*v45 - 2*(v12 - 5*v23)*v45^2 - 
            4*v45^3) - 8*mTsq^2*(6*v12^2 + v12*(8*v23 - 7*v45) + 
            (2*v23 - v45)*(v23 + 2*v45)) - v12*(5*v12^3 + 
            v12^2*(5*v23 - 7*v45) - (v23 - v45)^3 + v12*(-v23^2 + 2*v23*v45 + 
              v45^2))) + qsq^2*(2*mTsq^2*(9*v12^3 - 5*v12^2*v23 - 
            17*v12*v23^2 - 3*v23^3 + 2*(v12 + v23)^2*v45 - 8*v12*v45^2) + 
          mTsq*v12*(2*v12*(11*v12 - 5*v23)*(v12 + v23) + 
            (-19*v12^2 + 24*v12*v23 + 3*v23^2)*v45 - 8*(v12 + v23)*v45^2 + 
            4*v45^3) - v12^2*(v12^3 + 3*v12^2*(v23 - v45) + 
            (v23 - v45)*v45^2 + v12*(3*v23^2 - 4*v23*v45 + 3*v45^2))) + 
        qsq*v12*(-(v12^2*v23*(v23 - v45)*(v12 + v23 - v45)) + 
          4*mTsq^2*(v12 + v23)*(4*v12^2 + 2*v12*v23 - 2*v23^2 - 3*v12*v45 + 
            3*v23*v45) + mTsq*v12*(6*v12^3 + v12^2*(15*v23 - 11*v45) - 
            3*v23*(v23 - 2*v45)*(v23 - v45) + v12*(6*v23^2 - 2*v23*v45 + 
              6*v45^2))))/(qsq^2*(qsq - 4*mTsq)*(qsq + v12)*(v12 - v23)*
        (2*qsq + v12 + v23 - 2*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + 
         v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
         qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
           2*(v12 + v23)*v45 + v45^2))) + 
     (qsq^9*(8*mTsq + v12) + qsq^8*(-64*mTsq^2 + 22*mTsq*v12 + 
         v12*(v12 + 3*v23 - 5*v45) + 14*mTsq*(v23 - 2*v45)) + 
       2*mTsq^2*v12^2*(v12 + v23)^3*
        (-((v12 + v23)*(v12*v23 + mTsq*(v12 + v23))) + v12*v23*v45) + 
       qsq^7*(128*mTsq^3 - 16*mTsq^2*(13*v12 + 8*v23 - 8*v45) + 
         8*mTsq*(4*v12^2 + 3*v12*v23 + v23^2 - 6*(v12 + v23)*v45 + 5*v45^2) + 
         v12*(-5*v12^2 + 3*v23^2 + 5*v12*(v23 - v45) - 12*v23*v45 + 
           10*v45^2)) - qsq^2*(v12^3*v23*(v12 - v45)^2*(v23 - v45)*
          (v12 + v23 - v45) + 2*mTsq^3*(v12 + v23)*
          ((v12 + v23)^2*(31*v12^2 - 14*v12*v23 - 5*v23^2) - 
           2*(v12 + v23)*(5*v12^2 - 6*v12*v23 - 3*v23^2)*v45 + 
           8*v12*(v12 - 3*v23)*v45^2) + mTsq^2*v12*
          ((v12 + v23)^2*(33*v12^3 + 21*v12^2*v23 + 11*v12*v23^2 - v23^3) - 
           5*(v12 + v23)*(9*v12^3 - 19*v12^2*v23 + 3*v12*v23^2 - v23^3)*v45 + 
           4*(9*v12^3 - 27*v12^2*v23 - 5*v12*v23^2 - v23^3)*v45^2 - 
           8*v12*(v12 - 3*v23)*v45^3) + mTsq*v12^2*
          (-(v12*(v12 + v23)*(2*v12 + v23)*(v12^2 + 8*v12*v23 + 5*v23^2)) + 
           (v12 + v23)*(4*v12^3 + 57*v12^2*v23 + 6*v12*v23^2 - 3*v23^3)*v45 - 
           (4*v12^3 + 59*v12^2*v23 + 10*v12*v23^2 - 9*v23^3)*v45^2 + 
           4*(v12^2 + 3*v12*v23 - 2*v23^2)*v45^3 + 2*(-v12 + v23)*v45^4)) + 
       qsq*mTsq*v12*(v12^2*v23*(v12 + 3*v23 - 2*v45)*(v12 + v23 - v45)*
          (v12^2 + v12*(v23 - 3*v45) + v23*v45) + mTsq*v12*(v12 + v23)*
          (-((v12 + v23)^2*(5*v12 + v23)*(v12 + 2*v23)) + 
           (v12 + v23)*(7*v12^2 - 10*v12*v23 + 7*v23^2)*v45 + 
           4*(3*v12 - v23)*v23*v45^2) - 4*mTsq^2*(v12 + v23)^3*
          (5*v12^2 + v12*(4*v23 - v45) + v23*(-v23 + v45))) + 
       qsq^6*(32*mTsq^3*(13*v12 + 9*v23 - 2*v45) - 
         8*mTsq^2*(34*v12^2 + 40*v12*v23 + 14*v23^2 - 47*v12*v45 - 
           19*v23*v45 + 10*v45^2) + 2*mTsq*(27*v12^3 + v23^3 + 
           12*v12^2*(v23 - v45) - 16*v23^2*v45 + 34*v23*v45^2 - 16*v45^3 - 
           2*v12*(v23^2 + 12*v23*v45 - 8*v45^2)) + 
         v12*(-11*v12^3 - 6*v12^2*(v23 - 2*v45) + 2*v12*(3*v23 - 4*v45)*
            (v23 - v45) + (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2))) + 
       qsq^5*(-8*mTsq^2*(25*v12^3 + 39*v12^2*v23 + 23*v12*v23^2 + 7*v23^3 - 
           2*(20*v12^2 + 24*v12*v23 + 5*v23^2)*v45 + 6*(5*v12 + v23)*v45^2) + 
         2*mTsq*(2*v12*(v12 + v23)*(19*v12^2 - 2*v12*v23 - 2*v23^2) - 
           (32*v12^3 - 17*v12^2*v23 + 5*v12*v23^2 + 4*v23^3)*v45 + 
           4*(-4*v12^2 + 4*v12*v23 + 5*v23^2)*v45^2 - 2*(v12 + 12*v23)*
            v45^3 + 8*v45^4) + 32*mTsq^3*(16*v12^2 + v12*(22*v23 - 9*v45) + 
           (5*v23 - 2*v45)*(2*v23 + v45)) + 
         v12*(-8*v12^4 - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
           v12^3*(-18*v23 + 19*v45) - v12^2*(v23^2 - 18*v23*v45 + 12*v45^2) + 
           v12*(2*v23^3 - 9*v23^2*v45 + 10*v23*v45^2 - 4*v45^3))) - 
       qsq^3*(8*mTsq^3*((v12 + v23)^2*(3*v12^2 - 14*v12*v23 - 9*v23^2) + 
           (v12 + v23)*(11*v12^2 - 6*v12*v23 + 11*v23^2)*v45 - 
           2*(9*v12^2 - 10*v12*v23 + 5*v23^2)*v45^2) + 
         mTsq^2*(v12*(v12 + v23)*(83*v12^3 + 45*v12^2*v23 + 17*v12*v23^2 + 
             7*v23^3) - 4*(15*v12^4 - 25*v12^3*v23 + v12^2*v23^2 + 
             5*v12*v23^3 - 4*v23^4)*v45 - 4*(5*v12^3 + 6*v12^2*v23 - 
             15*v12*v23^2 + 8*v23^3)*v45^2 + 16*v23*(-3*v12 + v23)*v45^3 + 
           16*v12*v45^4) + v12^2*(v12 - v45)*(3*v12^3*v23 - 
           (v23 - v45)^3*v45 + v12^2*(6*v23^2 - 10*v23*v45 + v45^2) + 
           v12*(v23 - v45)*(2*v23^2 - 7*v23*v45 + 2*v45^2)) + 
         mTsq*v12*(-19*v12^5 + v12^4*(-75*v23 + 49*v45) + 
           v12^3*(-65*v23^2 + 128*v23*v45 - 48*v45^2) + 2*(v23 - v45)^2*v45*
            (v23^2 - 2*v45^2) - 2*v12*(v23 - v45)*v45*(9*v23^2 - 13*v23*v45 + 
             8*v45^2) + v12^2*(-17*v23^3 + 15*v23^2*v45 - 20*v23*v45^2 + 
             4*v45^3))) + qsq^4*(-4*mTsq^2*(32*v12^4 + 45*v12^3*v23 + 
           25*v12^2*v23^2 + 15*v12*v23^3 + 3*v23^4 - 
           (23*v12^3 + 46*v12^2*v23 + 41*v12*v23^2 - 2*v23^3)*v45 + 
           4*v12*(5*v12 + 12*v23)*v45^2 + 2*(-7*v12 + v23)*v45^3 - 4*v45^4) + 
         16*mTsq^3*(15*v12^3 + v12^2*(37*v23 - 22*v45) + 
           v23*(13*v23^2 - 6*v23*v45 - 8*v45^2) + v12*(35*v23^2 + 4*v23*v45 + 
             4*v45^2)) + v12*(-2*v12^5 + (v23 - v45)^3*v45^2 + 
           v12^4*(-13*v23 + 7*v45) + v12^3*(-9*v23^2 + 32*v23*v45 - 
             11*v45^2) + v12^2*v45*(11*v23^2 - 23*v23*v45 + 8*v45^2) - 
           v12*v45*(v23^3 - 2*v23*v45^2 + v45^3)) + 
         mTsq*(57*v12^5 + v12^4*(111*v23 - 104*v45) + 2*(3*v23 - 2*v45)*
            (v23 - v45)^2*v45^2 + v12^3*(31*v23^2 - 44*v23*v45 + 28*v45^2) + 
           v12^2*(-9*v23^3 + 60*v23^2*v45 - 82*v23*v45^2 + 40*v45^3) - 
           2*v12*(v23^4 + 2*v23^3*v45 - 6*v23^2*v45^2 + 3*v45^4))))/
      (qsq^2*(qsq - 4*mTsq)*(qsq + v12)*(v12 - v23)*
       (2*qsq + v12 + v23 - 2*v45)*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))*sqrtR4)))/sqrtG1, 
 (dv12*sqrtG2*((qsq*((v12 - v23)*(qsq + v23) + 
        (2*qsq + 8*mTsq + v12 + 3*v23)*v45 - 2*v45^2))/
      (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))) + 
     (qsq*(qsq^4*(v12 - v23 - 2*v45) + 
        qsq^3*((v12 - v23)*(-4*mTsq + v12 + 2*v23) - (5*v12 + 3*v23)*v45 + 
          6*v45^2) + mTsq*(-((v12 - v23)*v23*(v12 + v23)^2) + 
          (v12 + v23)*(-v12^2 + 12*v12*v23 - 3*v23^2 + 8*mTsq*(v12 + v23))*
           v45 + 2*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
        qsq^2*(32*mTsq^2*v45 - (v23 - v45)*(-2*v12^2 + v12*v23 + v23^2 + 
            7*v12*v45 + 3*v23*v45 - 6*v45^2) - 4*mTsq*(v12^2 + v12*v23 - 
            2*v23^2 - 5*v12*v45 + v23*v45 - 2*v45^2)) + 
        qsq*(32*mTsq^2*(v12 + v23)*v45 + (v23 - v45)^2*(v12*(v12 - v23) - 
            (3*v12 + v23)*v45 + 2*v45^2) + mTsq*(-v12^3 - 5*v12^2*v23 + 
            v12*v23^2 + 5*v23^3 + 2*(3*v12^2 + 18*v12*v23 - 5*v23^2)*v45 + 
            8*(-v12 + v23)*v45^2 - 8*v45^3))))/
      ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/sqrtN2 + 
  (dv45*sqrtG2*(-1/2*(qsq*(2*qsq^2 + 4*mTsq*(v12 + v23) + 
         v12*(v12 + 3*v23 - 2*v45) + 2*qsq*(4*mTsq + 2*v12 + v23 - v45)))/
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2)) + 
     (qsq*(2*qsq^5 + qsq^4*(4*v12 + 6*v23 - 6*v45) + 
        mTsq*(v12 + v23)*((v12 + v23)*(v12*(v12 - 5*v23) - 
            4*mTsq*(v12 + v23)) - 2*v12*(v12 - 3*v23)*v45) - 
        qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(v12 + 2*v23) + 
          2*(5*v12 + 6*v23)*v45 - 6*v45^2 + 4*mTsq*(v12 + 3*v23 + 2*v45)) + 
        qsq^2*(v12^3 - 48*mTsq^2*(v12 + v23) + v12^2*(4*v23 - 6*v45) + 
          2*(v23 - v45)^3 + v12*(7*v23^2 - 14*v23*v45 + 8*v45^2) - 
          2*mTsq*(v12^2 + 7*v23^2 - 4*v23*v45 - 4*v45^2 + 
            8*v12*(2*v23 + v45))) + qsq*(-24*mTsq^2*(v12 + v23)^2 + 
          v12*(v23 - v45)*(v12^2 + v12*v23 + 2*v23^2 - 3*(v12 + v23)*v45 + 
            2*v45^2) + 2*mTsq*(v12^3 - v23*(v23 - 2*v45)*(2*v23 - v45) - 
            v12^2*(10*v23 + 3*v45) + v12*(-13*v23^2 + 2*v23*v45 + 
              6*v45^2)))))/((qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))*sqrtR4)))/sqrtN2 + 
  (dmTsq*((qsq*(4*qsq + 6*v12 - ((qsq + 2*mTsq + v12)*v23)/mTsq + 
        (v23*v45)/mTsq - ((v12 - v23)*(2*qsq^2*(8*mTsq + v12 + v23) + 
           (v12 + v23)*((3*v12 - v23)*v23 + 4*mTsq*(v12 + v23)) + 
           2*v23*(-v12 + v23)*v45 + 2*qsq*(v12*(v12 + 3*v23) + 
             8*mTsq*(v12 + v23 - v45) - (v12 + v23)*v45)))/
         (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
          2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
            v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))))/
      2 - (qsq*(qsq^7*(4*mTsq - v23) + 
        qsq^6*(2*mTsq*(5*v12 + 9*v23 - 8*v45) + 
          v23*(-3*v12 - 4*v23 + 5*v45)) - qsq^5*(64*mTsq^3 + 
          16*mTsq^2*(v23 + v45) - 4*mTsq*(2*v12^2 + 12*v12*v23 + 8*v23^2 - 
            8*v12*v45 - 13*v23*v45 + 6*v45^2) + v23*(3*v12^2 + 11*v12*v23 + 
            6*v23^2 - 4*(3*v12 + 4*v23)*v45 + 10*v45^2)) - 
        qsq*(4*mTsq^3*(v12 + v23)^3*(5*(v12 + v23) - 2*v45) + 
          v12*v23^2*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45) + 
          mTsq^2*v23*(v12 + v23)*((v12 + v23)^2*(9*v12 + v23) + 
            4*(-3*v12 + v23)*v45^2) + mTsq*v23*
           (-(v23*(v12 + v23)^2*(3*v12^2 + 8*v12*v23 + v23^2)) + 
            (v12 + v23)*(-2*v12^3 + 10*v12^2*v23 + 25*v12*v23^2 + 3*v23^3)*
             v45 - 2*(v12 + v23)*(-2*v12^2 + 9*v12*v23 + v23^2)*v45^2 - 
            2*v12*(v12 - 3*v23)*v45^3)) - mTsq*(v12 + v23)*
         (2*mTsq^2*(v12 + v23)^4 + mTsq*v23*(v12 + v23)^2*
           (v12^2 + v12*(v23 - v45) + v23*v45) - v12*v23^2*(v12 + v23 - v45)*
           (v23*(v23 - 3*v45) + v12*(v23 + v45))) + 
        qsq^2*(-16*mTsq^3*(v12 + v23)^2*(5*(v12 + v23) - 3*v45) + 
          4*mTsq^2*(-2*v23*(v12 + v23)^2*(4*v12 + v23) + (v12 + v23)^2*
             (-4*v12 + 3*v23)*v45 - 2*(-5*v12 + v23)*(v12 + v23)*v45^2 + 
            2*(-3*v12 + v23)*v45^3) + mTsq*(v23*(v12 + v23)*
             (2*v12^3 + 23*v12^2*v23 + 30*v12*v23^2 + 7*v23^3) - 
            2*v23*(4*v12^3 + 37*v12^2*v23 + 40*v12*v23^2 + 9*v23^3)*v45 + 
            2*(v12^3 + 10*v12^2*v23 + 27*v12*v23^2 + 6*v23^3)*v45^2 - 
            4*v12*(v12 + 3*v23)*v45^3 + 2*(v12 - v23)*v45^4) + 
          v23*(v23 - v45)*((v23 - v45)^3*v45 + v12^3*(-3*v23 + v45) + 
            v12^2*(-6*v23^2 + 11*v23*v45 - 3*v45^2) - v12*(v23 - v45)*
             (2*v23^2 - 8*v23*v45 + 3*v45^2))) - 
        qsq^3*(32*mTsq^3*(v12 + v23)*(5*(v12 + v23) - 3*v45) + 
          2*mTsq*(-2*v23*(2*v12 + v23)*(2*v12^2 + 8*v12*v23 + 5*v23^2) + 
            (2*v12^3 + 33*v12^2*v23 + 65*v12*v23^2 + 22*v23^3)*v45 - 
            4*(2*v12 + v23)*(v12 + 4*v23)*v45^2 + 2*(4*v12 + 3*v23)*v45^3 - 
            2*v45^4) + 8*mTsq^2*(3*v23^3 - 3*v23^2*v45 + 2*v45^3 + 
            7*v12^2*(v23 + v45) + 2*v12*(5*v23^2 + v23*v45 - 5*v45^2)) + 
          v23*(v12^3*(3*v23 - 2*v45) + 3*v12*(v23 - 2*v45)*(3*v23 - 2*v45)*
             (v23 - v45) + (v23 - 5*v45)*(v23 - v45)^3 + 
            v12^2*(12*v23^2 - 22*v23*v45 + 9*v45^2))) - 
        qsq^4*(32*mTsq^3*(5*(v12 + v23) - 2*v45) + 
          8*mTsq^2*(6*v12*v23 + 4*v23^2 + 7*v12*v45 - v23*v45 - 4*v45^2) - 
          2*mTsq*(v12^3 + 2*v12^2*(11*v23 - 5*v45) + 8*(v23 - v45)*
             (2*v23^2 - 2*v23*v45 + v45^2) + v12*(41*v23^2 - 54*v23*v45 + 
              18*v45^2)) + v23*(v12^3 + v12^2*(10*v23 - 9*v45) + 
            2*(2*v23 - 5*v45)*(v23 - v45)^2 + v12*(15*v23^2 - 34*v23*v45 + 
              18*v45^2)))))/(mTsq*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))*sqrtR4)))/(sqrtG2*sqrtN2) + 
  (dqsq*((-(qsq^5*(4*mTsq + v23)) - qsq^4*(16*mTsq^2 + 
         2*mTsq*(7*v12 + 3*v23) + v23*(3*v12 + v23 - 3*v45)) + 
       v23*(2*mTsq*(v12 + v23) + v23*(v12 - v45))*(mTsq*(v12 + v23)^2 + 
         v12*v23*(v12 + v23 - v45)) - 
       qsq^3*(8*mTsq^2*(3*v12 + v23 + 2*v45) + 
         2*mTsq*(5*v12^2 + 11*v12*v23 - 4*v23^2 - 6*v12*v45 + 2*v23*v45 - 
           2*v45^2) + v23*(3*v12^2 + v12*v23 - 6*v12*v45 - 5*v23*v45 + 
           3*v45^2)) + qsq*(2*mTsq^2*(v12 + v23)*
          (-((v12 - 5*v23)*(v12 + v23)) + 4*v23*v45) + 
         mTsq*v23*(2*(v12 + v23)*(-v12^2 + 7*v12*v23 + v23^2) + 
           (3*v12^2 - 4*v12*v23 + 9*v23^2)*v45 - 2*(v12 + 3*v23)*v45^2) + 
         v23^2*(3*v12^2*v23 - (v23 - v45)^3 + v12*(v23 - v45)*
            (3*v23 + v45))) + qsq^2*(-12*mTsq^2*(v12 - v23)*
          (v12 + v23 - 2*v45) + mTsq*(-4*v12^3 - 7*v12^2*v23 + 8*v12*v23^2 + 
           11*v23^3 + 2*(v12 + v23)*(5*v12 + v23)*v45 + 2*(-3*v12 + v23)*
            v45^2) - v23*(v12^3 + v12^2*(v23 - 3*v45) + 
           (v23 - v45)*(v23^2 - 4*v23*v45 + v45^2) + 
           v12*(-5*v23^2 - 4*v23*v45 + 3*v45^2))))/
      (2*(qsq + v23)*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))) - 
     ((-v12 + v23)*(qsq^8*(4*mTsq + v23) + qsq^7*(3*v23*(v12 + v23) + 
          2*mTsq*(5*v12 + 7*v23 - 4*v45) - 5*v23*v45) + 
        mTsq*v23*(v12 + v23)*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
         ((v12 + v23)*(v23^2 + 2*mTsq*(v12 + v23)) + (v12 - 3*v23)*v23*v45) + 
        qsq^6*(-64*mTsq^3 + 2*mTsq*(6*v12 + 5*v23)*(v12 + v23 - 2*v45) - 
          16*mTsq^2*(3*v23 + v45) + v23*(3*v12^2 + 9*v12*v23 + v23^2 - 
            3*(4*v12 + 5*v23)*v45 + 10*v45^2)) + 
        qsq*(-(v12*v23^3*(v12 - v45)*(v23 - v45)^2*(v12 + v23 - v45)) + 
          2*mTsq^3*(v12 + v23)^3*(-((v12 - 9*v23)*(v12 + v23)) + 4*v23*v45) + 
          mTsq^2*v23*(v12 + v23)*(v12 + v23 - v45)*
           ((v12 + v23)^2*(v12 + 11*v23) - 4*(2*v12^2 - 9*v12*v23 + v23^2)*
             v45) + mTsq*v23^2*(v23*(v12 + v23)^2*(-v12^2 + 5*v12*v23 + 
              2*v23^2) - (v12 + v23)*(3*v12^3 - 16*v12^2*v23 - v12*v23^2 + 
              8*v23^3)*v45 + (v12 + v23)*(5*v12^2 - 33*v12*v23 + 10*v23^2)*
             v45^2 - 2*(v12^2 - 9*v12*v23 + 2*v23^2)*v45^3)) + 
        qsq^2*(4*mTsq^3*(v12 + v23)^2*(-5*(v12 - 3*v23)*(v12 + v23) + 
            2*(3*v12 + v23)*v45) + mTsq^2*v23*
           ((v12 + v23)^2*(-3*v12^2 + 26*v12*v23 + 37*v23^2) + 
            4*(v12 + v23)*(v12^2 + 21*v12*v23 + 4*v23^2)*v45 - 
            4*(v12 + v23)*(v12 + 9*v23)*v45^2 + 8*(-3*v12 + v23)*v45^3) - 
          v23^2*(v23 - v45)*(v12*v23*(2*v12^2 + 4*v12*v23 + 3*v23^2) + 
            v12*(v12 - 6*v23)*(v12 + v23)*v45 - (3*v12^2 - v12*v23 + v23^2)*
             v45^2 + (3*v12 + 2*v23)*v45^3 - v45^4) + 
          mTsq*v23*(v23*(v12 + v23)*(-4*v12^3 - 9*v12^2*v23 + 4*v12*v23^2 + 
              11*v23^3) + (-2*v12^4 + 85*v12^2*v23^2 + 76*v12*v23^3 - 
              27*v23^4)*v45 + 2*(5*v12^3 - 51*v12*v23^2 + 6*v23^3)*v45^2 + 
            2*v12*(-7*v12 + v23)*v45^3 + 2*(3*v12 + v23)*v45^4)) + 
        qsq^5*(-32*mTsq^3*(5*v12 + 3*v23 + 2*v45) - 
          8*mTsq^2*(2*v12^2 + 10*v12*v23 + 12*v23^2 + 9*v12*v45 - 
            5*v23*v45) + v23*(v12^3 + 8*v12^2*v23 + 6*v12*v23^2 - 5*v23^3 - 
            (9*v12^2 + 32*v12*v23 + 12*v23^2)*v45 + 2*(9*v12 + 14*v23)*
             v45^2 - 10*v45^3) + 2*mTsq*(3*v12^3 - 2*v23^3 + 
            2*v12^2*(4*v23 - 7*v45) + 8*v23^2*v45 + 4*v45^3 + 
            v12*(-5*v23^2 - 24*v23*v45 + 10*v45^2))) + 
        qsq^4*(-32*mTsq^3*(5*v12*(v12 + v23) - (v12 - 5*v23)*v45) + 
          v23*(v23*(2*v12^3 + 5*v12^2*v23 - 6*v12*v23^2 - 6*v23^3) + 
            (-2*v12^3 - 19*v12^2*v23 - 20*v12*v23^2 + v23^3)*v45 + 
            (9*v12^2 + 40*v12*v23 + 24*v23^2)*v45^2 - 12*(v12 + 2*v23)*
             v45^3 + 5*v45^4) - 8*mTsq^2*(2*v12^3 + 5*v23^3 + 
            v12^2*(11*v23 - 2*v45) - 23*v23^2*v45 + 4*v23*v45^2 - 2*v45^3 + 
            v12*(12*v23^2 + 13*v23*v45 - 6*v45^2)) + 
          mTsq*(v12^3*(6*v23 - 8*v45) + v12^2*(-28*v23^2 - 50*v23*v45 + 
              20*v45^2) + v12*(-42*v23^3 + 58*v23^2*v45 + 52*v23*v45^2 - 
              8*v45^3) + 4*(v23^4 + 13*v23^3*v45 - 7*v23^2*v45^2 + 
              v23*v45^3 - v45^4))) + qsq^3*(-80*mTsq^3*(v12 - v23)*
           (v12 + v23)*(v12 + v23 - v45) + 4*mTsq^2*
           (-((v12 - v23)*(v12 + v23)^2*(v12 + 9*v23)) + 
            (4*v12^3 + 11*v12^2*v23 + 18*v12*v23^2 + 39*v23^3)*v45 - 
            4*(v12^2 - 6*v12*v23 + 6*v23^2)*v45^2 + 2*(-v12 + v23)*v45^3) + 
          mTsq*(-(v23*(2*v12^4 + 13*v12^3*v23 + 45*v12^2*v23^2 + 13*v12*
                v23^3 - 17*v23^4)) + 2*v23*(-8*v12^3 + 15*v12^2*v23 + 
              83*v12*v23^2 + 2*v23^3)*v45 + 2*(v12^3 + 24*v12^2*v23 - 
              17*v12*v23^2 - 16*v23^3)*v45^2 - 4*v12*(v12 + 8*v23)*v45^3 + 
            2*(v12 + v23)*v45^4) + v23*(v12^3*v45*(-3*v23 + v45) - 
            (v23 - v45)^2*(2*v23^3 + v23^2*v45 - 7*v23*v45^2 + v45^3) - 
            v12^2*(3*v23^3 + 5*v23^2*v45 - 14*v23*v45^2 + 3*v45^3) + 
            v12*(-9*v23^4 + 8*v23^3*v45 + 17*v23^2*v45^2 - 20*v23*v45^3 + 
              3*v45^4)))))/((v12 - v23)*(qsq + v23)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/(sqrtG2*sqrtN2) + 
  (dv23*((qsq*(2*qsq^5 + v12*v23^3*(-v12 + v23) - 4*mTsq^2*(v12 + v23)^3 + 
        qsq^4*(6*v12 + 4*v23 - 6*v45) + mTsq*v23*
         ((-5*v12 + v23)*(v12 + v23)^2 + 2*(3*v12^2 + v23^2)*v45) - 
        qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(2*v12 + v23) + 
          2*(6*v12 + 5*v23)*v45 - 6*v45^2 + 8*mTsq*(v12 + v23 + v45)) - 
        qsq^2*(-2*v12^3 - 7*v12^2*v23 - 3*v12*v23^2 - 2*v23^3 + 
          48*mTsq^2*(v12 + v23) + 2*(3*v12^2 + 7*v12*v23 + 3*v23^2)*v45 - 
          2*(3*v12 + 4*v23)*v45^2 + 2*v45^3 + 2*mTsq*(5*v12^2 + 16*v12*v23 + 
            3*v23^2 - 2*v12*v45 + 6*v23*v45 - 4*v45^2)) + 
        qsq*(8*mTsq^2*(-3*(v12 + v23)^2 + 2*(v12 - v23)*v45) + 
          2*mTsq*(-2*v12^3 - 11*v12^2*v23 - 12*v12*v23^2 + v23^3 + 
            (5*v12 - 3*v23)*(v12 + v23)*v45 - 2*(v12 - 3*v23)*v45^2) + 
          v23*(2*v12^3 + v12*v23^2 + v23^3 - (5*v12^2 + 3*v12*v23 + 2*v23^2)*
             v45 + (5*v12 + 3*v23)*v45^2 - 2*v45^3))))/
      (2*(qsq + v23)*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))) + 
     (qsq*(-2*qsq^8 + 2*qsq^7*(4*mTsq - 3*v12 - 4*v23 + 5*v45) + 
        qsq^6*(32*mTsq^2 - 6*v12^2 - 23*v12*v23 - 11*v23^2 + 
          8*mTsq*(4*v12 + 5*v23 - 2*v45) + 24*v12*v45 + 34*v23*v45 - 
          20*v45^2) + qsq^5*(-128*mTsq^3 - 2*v12^3 - 22*v12^2*v23 - 
          31*v12*v23^2 - 5*v23^3 + 48*mTsq^2*(v12 + v23 - 2*v45) + 
          2*(9*v12^2 + 38*v12*v23 + 19*v23^2)*v45 - 4*(9*v12 + 14*v23)*
           v45^2 + 20*v45^3 + 4*mTsq*(11*v12^2 + 32*v12*v23 + 17*v23^2 - 
            3*(5*v12 + 7*v23)*v45)) + mTsq*(-4*mTsq^2*(v12 + v23)^5 + 
          mTsq*v23*(v12 + v23)^2*(-((v12 + v23)^2*(3*v12 + v23)) + 
            2*(v12^2 + 3*v23^2)*v45) + v12*(v12 - v23)*v23^3*
           ((v12 + v23)^2 - 8*(v12 + v23)*v45 + 8*v45^2)) + 
        qsq^4*(-320*mTsq^3*(v12 + v23) + v23*(-7*v12^3 - 29*v12^2*v23 - 
            15*v12*v23^2 + v23^3) + (4*v12^3 + 52*v12^2*v23 + 79*v12*v23^2 + 
            13*v23^3)*v45 - 6*(3*v12^2 + 15*v12*v23 + 8*v23^2)*v45^2 + 
          4*(6*v12 + 11*v23)*v45^3 - 10*v45^4 + 16*mTsq^2*((v12 - v23)*v23 - 
            2*(4*v12 + 7*v23)*v45 + 4*v45^2) + 
          4*mTsq*(6*v12^3 + 37*v12^2*v23 + 45*v12*v23^2 + 12*v23^3 - 
            (13*v12^2 + 62*v12*v23 + 29*v23^2)*v45 + (5*v12 + 11*v23)*v45^2 + 
            4*v45^3)) + qsq*(-(v12*(v12 - v23)*v23^3*(v12 - v45)*
            (v23 - v45)) + 8*mTsq^3*(v12 + v23)^2*(-5*(v12 + v23)^2 + 
            2*(v12 - v23)*v45) + 2*mTsq^2*
           (-((v12 + v23)^2*(v12^3 + 14*v12^2*v23 + 15*v12*v23^2 + 6*
                v23^3)) + (v12 + v23)*(5*v12^3 + 7*v12^2*v23 - 25*v12*v23^2 + 
              21*v23^3)*v45 - 4*(v12^3 - v12^2*v23 - 9*v12*v23^2 + v23^3)*
             v45^2) + mTsq*v23*(-(v23*(v12 + v23)*(-7*v12^3 - 13*v12^2*v23 + 
               3*v12*v23^2 + v23^3)) + (6*v12^4 - 39*v12^3*v23 - 
              75*v12^2*v23^2 + 19*v12*v23^3 + 9*v23^4)*v45 + 
            2*(-5*v12^3 + 33*v12^2*v23 + 13*v12*v23^2 - 9*v23^3)*v45^2 + 
            4*(v12^2 - 7*v12*v23 + 2*v23^2)*v45^3)) + 
        qsq^3*(64*mTsq^3*(-5*(v12 + v23)^2 + (v12 - v23)*v45) + 
          v12^3*(-9*v23^2 + 10*v23*v45 - 2*v45^2) - 
          4*mTsq^2*(7*v12^3 + 27*v12^2*v23 + 29*v12*v23^2 + 17*v23^3 - 
            4*(v12^2 - 22*v12*v23 - 7*v23^2)*v45 - 8*(v12 + 5*v23)*v45^2) + 
          (v23 - v45)^2*(v23^3 - 12*v23*v45^2 + 2*v45^3) + 
          v12*(v23 - v45)*(v23^3 + 27*v23^2*v45 - 38*v23*v45^2 + 6*v45^3) + 
          v12^2*(-15*v23^3 + 48*v23^2*v45 - 38*v23*v45^2 + 6*v45^3) + 
          2*mTsq*(2*v12^4 + 35*v12^3*v23 + 85*v12^2*v23^2 + 53*v12*v23^3 + 
            5*v23^4 - 2*(v12^3 + 49*v12^2*v23 + 78*v12*v23^2 + 8*v23^3)*v45 - 
            2*(v12^2 - 36*v12*v23 - 13*v23^2)*v45^2 + 2*(3*v12 + v23)*v45^3 - 
            4*v45^4)) - qsq^2*(32*mTsq^3*(5*(v12 + v23)^3 - 
            2*(v12 - v23)*(v12 + v23)*v45) + 2*mTsq^2*(7*v12^4 + 
            52*v12^3*v23 + 90*v12^2*v23^2 + 68*v12*v23^3 + 23*v23^4 + 
            2*(-11*v12^3 + 13*v12^2*v23 + 59*v12*v23^2 - 13*v23^3)*v45 + 
            16*(v12^2 - 5*v12*v23 - 2*v23^2)*v45^2 + 8*(-v12 + v23)*v45^3) + 
          mTsq*(v23*(v12 + v23)*(-10*v12^3 - 55*v12^2*v23 - 22*v12*v23^2 + 
              3*v23^3) - 4*(v12^4 - 7*v12^3*v23 - 57*v12^2*v23^2 - 
              27*v12*v23^3 + 6*v23^4)*v45 + 4*(3*v12^3 - 13*v12^2*v23 - 
              42*v12*v23^2 + 4*v23^3)*v45^2 + 4*(-3*v12^2 + 6*v12*v23 + 
              v23^2)*v45^3 + 4*(v12 + v23)*v45^4) + 
          v23*((v23 - v45)^3*v45*(v23 + 2*v45) + v12^3*(5*v23^2 - 7*v23*v45 + 
              3*v45^2) + v12^2*(v23^3 - 14*v23^2*v45 + 19*v23*v45^2 - 
              8*v45^3) + v12*(-2*v23^4 + 2*v23^3*v45 + 11*v23^2*v45^2 - 
              17*v23*v45^3 + 7*v45^4)))))/((qsq + v23)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/(sqrtG2*sqrtN2), 
 -((dmTsq*((qsq*(qsq^4*(-4*mTsq + v12) - 2*mTsq^2*(v12 + v23)^3 + 
         qsq^3*(-16*mTsq^2 - 2*mTsq*(v12 + 7*v23 - 4*v45) + 
           v12*(2*v12 + 3*v23 - 3*v45)) + v12^2*v23*(v23 - v45)*
          (v12 + v23 - v45) + mTsq*v12*(v12 + v23)*
          (v12^2 + v23*(-2*v23 + 3*v45) - v12*(v23 + 3*v45)) + 
         qsq^2*(v12*(v12^2 + v12*(5*v23 - 4*v45) + 3*(v23 - v45)^2) - 
           8*mTsq^2*(3*(v12 + v23) - 2*v45) + 2*mTsq*(v12^2 - 7*v23^2 + 
             10*v23*v45 - 2*v45^2 - 2*v12*(3*v23 + v45))) + 
         qsq*(-4*mTsq^2*(v12 + v23)*(3*(v12 + v23) - 2*v45) + 
           v12*((v23 - v45)^3 + v12^2*(2*v23 - v45) + 
             2*v12*(2*v23^2 - 3*v23*v45 + v45^2)) + 
           mTsq*(3*v12^3 - 2*v23*(2*v23 - 3*v45)*(v23 - v45) - 
             2*v12^2*(2*v23 + 3*v45) + v12*(-11*v23^2 + 4*v23*v45 + 6*
                v45^2)))))/(2*mTsq*(qsq^3 + mTsq*(v12 + v23)^2 + 
         v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
         qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
           2*(v12 + v23)*v45 + v45^2))*sqrtG1) - 
      (qsq*(qsq^7*(-4*mTsq + v12) - qsq^6*
          (2*mTsq*(9*v12 + 5*v23 - 8*v45) + v12*(-4*v12 - 3*v23 + 5*v45)) + 
         qsq^5*(64*mTsq^3 - 4*mTsq*(8*v12^2 + v12*(12*v23 - 13*v45) + 
             2*(v23 - 3*v45)*(v23 - v45)) + 16*mTsq^2*(v12 + v45) + 
           v12*(6*v12^2 + 11*v12*v23 + 3*v23^2 - 4*(4*v12 + 3*v23)*v45 + 
             10*v45^2)) + qsq*(4*mTsq^3*(v12 + v23)^3*(5*(v12 + v23) - 
             2*v45) + v12^2*v23*(v12 - v45)^2*(v23 - v45)*(v12 + v23 - v45) + 
           mTsq^2*v12*(v12 + v23)*((v12 + v23)^2*(v12 + 9*v23) + 
             4*(v12 - 3*v23)*v45^2) - mTsq*v12*(v12*(v12 + v23)^2*
              (v12^2 + 8*v12*v23 + 3*v23^2) - (v12 + v23)*(3*v12^3 + 25*v12^2*
                v23 + 10*v12*v23^2 - 2*v23^3)*v45 + 2*(v12 + v23)*
              (v12^2 + 9*v12*v23 - 2*v23^2)*v45^2 + 2*v23*(-3*v12 + v23)*
              v45^3)) + mTsq*(v12 + v23)*(2*mTsq^2*(v12 + v23)^4 - 
           v12^2*v23*(v12 + v23 - v45)*(v12^2 + v12*(v23 - 3*v45) + 
             v23*v45) + mTsq*v12*(v12 + v23)^2*(v23*(v23 - v45) + 
             v12*(v23 + v45))) + qsq^3*(32*mTsq^3*(v12 + v23)*
            (5*(v12 + v23) - 3*v45) + 2*mTsq*(-2*v12*(v12 + 2*v23)*
              (5*v12^2 + 8*v12*v23 + 2*v23^2) + (22*v12^3 + 65*v12^2*v23 + 33*
                v12*v23^2 + 2*v23^3)*v45 - 4*(4*v12 + v23)*(v12 + 2*v23)*
              v45^2 + 2*(3*v12 + 4*v23)*v45^3 - 2*v45^4) + 
           8*mTsq^2*(3*v12^3 + v12^2*(10*v23 - 3*v45) + 
             v12*v23*(7*v23 + 2*v45) + v45*(7*v23^2 - 10*v23*v45 + 2*
                v45^2)) + v12*(v12^4 + v12^3*(9*v23 - 8*v45) + 
             3*v12^2*(4*v23 - 3*v45)*(v23 - 2*v45) - (2*v23 - 5*v45)*
              (v23 - v45)^2*v45 + v12*(3*v23 - 4*v45)*(v23^2 - 6*v23*v45 + 4*
                v45^2))) + qsq^4*(32*mTsq^3*(5*(v12 + v23) - 2*v45) + 
           8*mTsq^2*(4*v12^2 + 6*v12*v23 - v12*v45 + 7*v23*v45 - 4*v45^2) - 
           2*mTsq*(16*v12^3 + 41*v12^2*v23 + 22*v12*v23^2 + v23^3 - 
             2*(16*v12^2 + 27*v12*v23 + 5*v23^2)*v45 + 6*(4*v12 + 3*v23)*
              v45^2 - 8*v45^3) + v12*(4*v12^3 + 3*v12^2*(5*v23 - 6*v45) + 
             2*v12*(5*v23 - 12*v45)*(v23 - v45) + (v23 - v45)*
              (v23^2 - 8*v23*v45 + 10*v45^2))) - 
         qsq^2*(-16*mTsq^3*(v12 + v23)^2*(5*(v12 + v23) - 3*v45) + 
           4*mTsq^2*(-2*v12*(v12 + v23)^2*(v12 + 4*v23) + (3*v12 - 4*v23)*
              (v12 + v23)^2*v45 - 2*(v12 - 5*v23)*(v12 + v23)*v45^2 + 
             2*(v12 - 3*v23)*v45^3) + v12*(v12 - v45)*((v23 - v45)^3*v45 + 
             v12^3*(-2*v23 + v45) + v12^2*(-6*v23^2 + 10*v23*v45 - 3*v45^2) - 
             v12*(v23 - v45)*(3*v23^2 - 8*v23*v45 + 3*v45^2)) + 
           mTsq*(7*v12^5 + v12^4*(37*v23 - 18*v45) + 2*v23*(v23 - v45)^2*
              v45^2 + v12^3*(53*v23^2 - 80*v23*v45 + 12*v45^2) + 
             v12^2*v23*(25*v23^2 - 74*v23*v45 + 54*v45^2) + 2*v12*(v23 - v45)*
              (v23^3 - 3*v23^2*v45 + 7*v23*v45^2 + v45^3)))))/
       (mTsq*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
         2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
           v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
        sqrtG1*sqrtR4)))/sqrtN2) - 
  (dqsq*((qsq^5*(4*mTsq + v12) + qsq^4*(16*mTsq^2 + 
         2*mTsq*(3*v12 + 7*v23) + v12*(v12 + 3*v23 - 3*v45)) - 
       v12*(2*mTsq*(v12 + v23) + v12*(v23 - v45))*(mTsq*(v12 + v23)^2 + 
         v12*v23*(v12 + v23 - v45)) + 
       qsq^3*(v12*(v12*(v23 - 5*v45) + 3*(v23 - v45)^2) + 
         8*mTsq^2*(v12 + 3*v23 + 2*v45) + 2*mTsq*(-4*v12^2 + 11*v12*v23 + 
           5*v23^2 + 2*v12*v45 - 6*v23*v45 - 2*v45^2)) + 
       qsq*(mTsq*v12*(-2*(v12 + v23)*(v12^2 + 7*v12*v23 - v23^2) + 
           (-9*v12^2 + 4*v12*v23 - 3*v23^2)*v45 + 2*(3*v12 + v23)*v45^2) - 
         2*mTsq^2*(v12 + v23)*(5*v12^2 - v23^2 + 4*v12*(v23 + v45)) + 
         v12^2*(v12^3 + (v23 - v45)*v45^2 - 3*v12^2*(v23 + v45) + 
           v12*(-3*v23^2 + 2*v23*v45 + 3*v45^2))) + 
       qsq^2*(-12*mTsq^2*(v12 - v23)*(v12 + v23 - 2*v45) - 
         mTsq*(11*v12^3 + 8*v12^2*v23 - 7*v12*v23^2 - 4*v23^3 + 
           2*(v12 + v23)*(v12 + 5*v23)*v45 + 2*(v12 - 3*v23)*v45^2) + 
         v12*(v12^3 + (v23 - v45)^3 - 5*v12^2*(v23 + v45) + 
           v12*(v23^2 - 4*v23*v45 + 5*v45^2))))/(2*(qsq + v12)*
       (qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtG1) - (qsq^8*(4*mTsq + v12) + qsq^7*(3*v12*(v12 + v23) + 
         2*mTsq*(7*v12 + 5*v23 - 4*v45) - 5*v12*v45) + 
       mTsq*v12*(v12 + v23)*(mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45))*
        ((v12 + v23)*(v12^2 + 2*mTsq*(v12 + v23)) + v12*(-3*v12 + v23)*v45) + 
       qsq^6*(-64*mTsq^3 + 2*mTsq*(5*v12 + 6*v23)*(v12 + v23 - 2*v45) - 
         16*mTsq^2*(3*v12 + v45) + v12*(v12^2 + 9*v12*v23 + 3*v23^2 - 
           3*(5*v12 + 4*v23)*v45 + 10*v45^2)) + 
       qsq*(v12^3*v23*(v12 - v45)^2*(v12 + v23 - v45)*(-v23 + v45) + 
         mTsq^2*v12*(v12 + v23)*(v12 + v23 - v45)*
          ((v12 + v23)^2*(11*v12 + v23) - 4*(v12^2 - 9*v12*v23 + 2*v23^2)*
            v45) + mTsq*v12^2*(v12*(v12 + v23)^2*(2*v12^2 + 5*v12*v23 - 
             v23^2) - (v12 + v23)*(8*v12^3 - v12^2*v23 - 16*v12*v23^2 + 
             3*v23^3)*v45 + (v12 + v23)*(10*v12^2 - 33*v12*v23 + 5*v23^2)*
            v45^2 - 2*(2*v12^2 - 9*v12*v23 + v23^2)*v45^3) + 
         2*mTsq^3*(v12 + v23)^3*(9*v12^2 - v23^2 + 4*v12*(2*v23 + v45))) + 
       qsq^5*(-32*mTsq^3*(3*v12 + 5*v23 + 2*v45) - 
         8*mTsq^2*(12*v12^2 + 10*v12*v23 + 2*v23^2 - 5*v12*v45 + 9*v23*v45) + 
         2*mTsq*(-2*v12^3 + 3*v23^3 + 8*v12*v23*(v23 - 3*v45) - 
           14*v23^2*v45 + 10*v23*v45^2 + 4*v45^3 + v12^2*(-5*v23 + 8*v45)) + 
         v12*(-5*v12^3 + 6*v12^2*(v23 - 2*v45) + 4*v12*(2*v23^2 - 8*v23*v45 + 
             7*v45^2) + (v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2))) + 
       qsq^3*(80*mTsq^3*(v12 - v23)*(v12 + v23)*(v12 + v23 - v45) + 
         4*mTsq^2*((v12 - v23)*(v12 + v23)^2*(9*v12 + v23) + 
           (39*v12^3 + 18*v12^2*v23 + 11*v12*v23^2 + 4*v23^3)*v45 - 
           4*(6*v12^2 - 6*v12*v23 + v23^2)*v45^2 + 2*(v12 - v23)*v45^3) + 
         v12*(-2*v12^5 + (v23 - v45)^3*v45^2 + 3*v12^4*(-3*v23 + v45) + 
           v12^2*v45*(-5*v23^2 + 17*v23*v45 - 16*v45^2) + 
           v12^3*(-3*v23^2 + 8*v23*v45 + 7*v45^2) - v12*(v23 - v45)*v45*
            (3*v23^2 - 11*v23*v45 + 9*v45^2)) + 
         mTsq*(17*v12^5 + 2*v23*(v23 - v45)^2*v45^2 + 
           v12^4*(-13*v23 + 4*v45) + v12^2*v23*(-13*v23^2 + 30*v23*v45 - 
             34*v45^2) + v12^3*(-45*v23^2 + 166*v23*v45 - 32*v45^2) - 
           2*v12*(v23 - v45)*(v23^3 + 9*v23^2*v45 - 15*v23*v45^2 + v45^3))) + 
       qsq^4*(-32*mTsq^3*(v23*(5*v23 - v45) + 5*v12*(v23 + v45)) - 
         8*mTsq^2*(5*v12^3 + v12^2*(12*v23 - 23*v45) + 2*(v23 + v45)*
            (v23^2 - 2*v23*v45 - v45^2) + v12*(11*v23^2 + 13*v23*v45 + 
             4*v45^2)) + v12*(-6*v12^4 - (2*v23 - 5*v45)*(v23 - v45)^2*v45 + 
           v12^3*(-6*v23 + v45) + v12*(2*v23 - 3*v45)*(v23^2 - 8*v23*v45 + 
             8*v45^2) + v12^2*(5*v23^2 - 20*v23*v45 + 24*v45^2)) + 
         2*mTsq*(2*v12^4 + v12^3*(-21*v23 + 26*v45) + 
           v12^2*(-14*v23^2 + 29*v23*v45 - 14*v45^2) - 
           2*v45*(2*v23^3 - 5*v23^2*v45 + 2*v23*v45^2 + v45^3) + 
           v12*(3*v23^3 - 25*v23^2*v45 + 26*v23*v45^2 + 2*v45^3))) + 
       qsq^2*(mTsq^2*v12*((v12 + v23)^2*(37*v12^2 + 26*v12*v23 - 3*v23^2) + 
           4*(v12 + v23)*(4*v12^2 + 21*v12*v23 + v23^2)*v45 - 
           4*(v12 + v23)*(9*v12 + v23)*v45^2 + 8*(v12 - 3*v23)*v45^3) + 
         4*mTsq^3*(v12 + v23)^2*(15*v12^2 + 2*v12*(5*v23 + v45) + 
           v23*(-5*v23 + 6*v45)) - v12^2*(v12 - v45)*(3*v12^3*v23 + 
           (v23 - v45)^3*v45 + v12*(v23 - 2*v45)*(v23 - v45)*(2*v23 + v45) + 
           v12^2*(4*v23^2 - 6*v23*v45 - v45^2)) + 
         mTsq*v12*(11*v12^5 + 3*v12^4*(5*v23 - 9*v45) - 2*v23*(v23 - 3*v45)*
            (v23 - v45)^2*v45 + v12^2*v23*(-13*v23^2 + 85*v23*v45 - 
             102*v45^2) + v12^3*(-5*v23^2 + 76*v23*v45 + 12*v45^2) + 
           2*v12*(-2*v23^4 + v23*v45^3 + v45^4))))/
      ((qsq + v12)*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))*sqrtG1*sqrtR4)))/sqrtN2 - 
  (dv12*(-1/2*(qsq*(2*qsq^5 + v12^3*(v12 - v23)*v23 - 
         4*mTsq^2*(v12 + v23)^3 + qsq^4*(4*v12 + 6*v23 - 6*v45) + 
         mTsq*v12*((v12 - 5*v23)*(v12 + v23)^2 + 2*(v12^2 + 3*v23^2)*v45) - 
         qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(v12 + 2*v23) + 
           2*(5*v12 + 6*v23)*v45 - 6*v45^2 + 8*mTsq*(v12 + v23 + v45)) - 
         qsq^2*(-2*v12^3 + 48*mTsq^2*(v12 + v23) - 3*v12^2*(v23 - 2*v45) - 
           2*(v23 - v45)^3 + v12*(-7*v23^2 + 14*v23*v45 - 8*v45^2) + 
           2*mTsq*(3*v12^2 + 16*v12*v23 + 5*v23^2 + 6*v12*v45 - 2*v23*v45 - 
             4*v45^2)) + qsq*(8*mTsq^2*(-3*(v12 + v23)^2 + 
             2*(-v12 + v23)*v45) + v12*(v12^3 + v12^2*(v23 - 2*v45) + 
             3*v12*v45*(-v23 + v45) + (v23 - v45)*(2*v23^2 - 3*v23*v45 + 2*
                v45^2)) + 2*mTsq*(v12^3 - v23*(v23 - 2*v45)*(2*v23 - v45) - 
             3*v12^2*(4*v23 + v45) + v12*(-11*v23^2 + 2*v23*v45 + 6*
                v45^2)))))/((qsq + v12)*(qsq^3 + mTsq*(v12 + v23)^2 + 
         v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
         qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
           2*(v12 + v23)*v45 + v45^2))*sqrtG1) + 
     (qsq*(2*qsq^8 + qsq^7*(-8*mTsq + 8*v12 + 6*v23 - 10*v45) + 
        qsq^6*(-32*mTsq^2 + 11*v12^2 + 23*v12*v23 + 6*v23^2 - 
          8*mTsq*(5*v12 + 4*v23 - 2*v45) - 34*v12*v45 - 24*v23*v45 + 
          20*v45^2) + mTsq*(4*mTsq^2*(v12 + v23)^5 + mTsq*v12*(v12 + v23)^2*
           ((v12 + v23)^2*(v12 + 3*v23) - 2*(3*v12^2 + v23^2)*v45) + 
          v12^3*(v12 - v23)*v23*((v12 + v23)^2 - 8*(v12 + v23)*v45 + 
            8*v45^2)) + qsq^5*(128*mTsq^3 + 5*v12^3 + 
          v12^2*(31*v23 - 38*v45) - 48*mTsq^2*(v12 + v23 - 2*v45) - 
          4*mTsq*(17*v12^2 + 32*v12*v23 + 11*v23^2 - 3*(7*v12 + 5*v23)*v45) + 
          2*(v23 - v45)*(v23^2 - 8*v23*v45 + 10*v45^2) + 
          v12*(22*v23^2 - 76*v23*v45 + 56*v45^2)) + 
        qsq^4*(-v12^4 + 320*mTsq^3*(v12 + v23) + v12^3*(15*v23 - 13*v45) - 
          2*(2*v23 - 5*v45)*(v23 - v45)^2*v45 + 16*mTsq^2*(v12^2 - v12*v23 + 
            14*v12*v45 + 8*v23*v45 - 4*v45^2) + 
          v12^2*(29*v23^2 - 79*v23*v45 + 48*v45^2) + 
          v12*(7*v23^3 - 52*v23^2*v45 + 90*v23*v45^2 - 44*v45^3) - 
          4*mTsq*(12*v12^3 + 45*v12^2*v23 + 37*v12*v23^2 + 6*v23^3 - 
            (29*v12^2 + 62*v12*v23 + 13*v23^2)*v45 + (11*v12 + 5*v23)*v45^2 + 
            4*v45^3)) + qsq*(-(v12^3*(v12 - v23)*v23*(v12 - v45)*
            (v23 - v45)) + 8*mTsq^3*(v12 + v23)^2*(5*(v12 + v23)^2 + 
            2*(v12 - v23)*v45) + 2*mTsq^2*((v12 + v23)^2*(6*v12^3 + 
              15*v12^2*v23 + 14*v12*v23^2 + v23^3) - (v12 + v23)*
             (21*v12^3 - 25*v12^2*v23 + 7*v12*v23^2 + 5*v23^3)*v45 + 
            4*(v12^3 - 9*v12^2*v23 - v12*v23^2 + v23^3)*v45^2) + 
          mTsq*v12*(v12*(v12 + v23)*(v12^3 + 3*v12^2*v23 - 13*v12*v23^2 - 
              7*v23^3) + (-9*v12^4 - 19*v12^3*v23 + 75*v12^2*v23^2 + 
              39*v12*v23^3 - 6*v23^4)*v45 + 2*(9*v12^3 - 13*v12^2*v23 - 
              33*v12*v23^2 + 5*v23^3)*v45^2 - 4*(2*v12^2 - 7*v12*v23 + v23^2)*
             v45^3)) + qsq^3*(-v12^5 - v12^4*(v23 - 2*v45) + 
          v12^3*(15*v23 - 11*v45)*(v23 - v45) - 2*v12*(5*v23 - 4*v45)*
           (v23 - 2*v45)*(v23 - v45)*v45 + 2*(v23 - v45)^3*v45^2 + 
          64*mTsq^3*(5*(v12 + v23)^2 + (v12 - v23)*v45) + 
          v12^2*(v23 - v45)*(9*v23^2 - 39*v23*v45 + 26*v45^2) + 
          4*mTsq^2*(17*v12^3 + 29*v12^2*v23 + 27*v12*v23^2 + 7*v23^3 + 
            4*(7*v12^2 + 22*v12*v23 - v23^2)*v45 - 8*(5*v12 + v23)*v45^2) + 
          2*mTsq*(-5*v12^4 + v12^3*(-53*v23 + 16*v45) + 
            v12^2*(-85*v23^2 + 156*v23*v45 - 26*v45^2) - 2*(v23 - v45)*
             (v23^3 - v23*v45^2 + 2*v45^3) - v12*(35*v23^3 - 98*v23^2*v45 + 
              72*v23*v45^2 + 2*v45^3))) + 
        qsq^2*(32*mTsq^3*(5*(v12 + v23)^3 + 2*(v12 - v23)*(v12 + v23)*v45) + 
          2*mTsq^2*(23*v12^4 + 68*v12^3*v23 + 90*v12^2*v23^2 + 52*v12*v23^3 + 
            7*v23^4 + 2*(-13*v12^3 + 59*v12^2*v23 + 13*v12*v23^2 - 11*v23^3)*
             v45 + 16*(-2*v12^2 - 5*v12*v23 + v23^2)*v45^2 + 
            8*(v12 - v23)*v45^3) + v12*(-(v12*(7*v23 - 5*v45)*(v23 - v45)^2*
              v45) + (3*v23 - 2*v45)*(v23 - v45)^2*v45^2 + 
            v12^4*(-2*v23 + v45) + v12^3*(v23^2 + 2*v23*v45 - v45^2) + 
            v12^2*(5*v23^3 - 14*v23^2*v45 + 11*v23*v45^2 - 3*v45^3)) + 
          mTsq*(3*v12^5 - 4*v23*(v23 - v45)^3*v45 - v12^4*(19*v23 + 24*v45) + 
            v12^3*(-77*v23^2 + 108*v23*v45 + 16*v45^2) + 
            v12^2*(-65*v23^3 + 228*v23^2*v45 - 168*v23*v45^2 + 4*v45^3) + 
            v12*(-10*v23^4 + 28*v23^3*v45 - 52*v23^2*v45^2 + 24*v23*v45^3 + 
              4*v45^4)))))/((qsq + v12)*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))*sqrtG1*sqrtR4)))/sqrtN2 - 
  (dv45*((qsq*(2*qsq^2 + 4*mTsq*(v12 + v23) + v23*(3*v12 + v23 - 2*v45) + 
        2*qsq*(4*mTsq + v12 + 2*v23 - v45))*sqrtG1)/
      (2*(qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))) + 
     (qsq*(-2*qsq^5 + qsq^4*(-6*v12 - 4*v23 + 6*v45) + 
        mTsq*(v12 + v23)*((v12 + v23)*((5*v12 - v23)*v23 + 
            4*mTsq*(v12 + v23)) + 2*v23*(-3*v12 + v23)*v45) + 
        qsq^3*(32*mTsq^2 - 3*(v12 + v23)*(2*v12 + v23) + 
          2*(6*v12 + 5*v23)*v45 - 6*v45^2 + 4*mTsq*(3*v12 + v23 + 2*v45)) + 
        qsq^2*(-2*v12^3 - v23^3 + 48*mTsq^2*(v12 + v23) - 
          2*v12*(v23 - 3*v45)*(2*v23 - v45) + 6*v23^2*v45 - 8*v23*v45^2 + 
          2*v45^3 + v12^2*(-7*v23 + 6*v45) + 2*mTsq*(7*v12^2 + 16*v12*v23 + 
            v23^2 - 4*v12*v45 + 8*v23*v45 - 4*v45^2)) + 
        qsq*(24*mTsq^2*(v12 + v23)^2 - v23*(v12 - v45)*(2*v12^2 + v12*v23 + 
            v23^2 - 3*(v12 + v23)*v45 + 2*v45^2) + 
          2*mTsq*(2*v12^3 + 13*v12^2*v23 + 10*v12*v23^2 - v23^3 - 
            (5*v12 - 3*v23)*(v12 + v23)*v45 + 2*(v12 - 3*v23)*v45^2)))*
       sqrtG1)/((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/sqrtN2 - 
  (dv23*((qsq*((qsq + v12)*(v12 - v23) - (2*qsq + 8*mTsq + 3*v12 + v23)*
         v45 + 2*v45^2)*sqrtG1)/(2*(qsq^3 + mTsq*(v12 + v23)^2 + 
        v12*v23*(v12 + v23 - v45) + 2*qsq^2*(2*mTsq + v12 + v23 - v45) + 
        qsq*(v12^2 + 3*v12*v23 + v23^2 + 4*mTsq*(v12 + v23 - v45) - 
          2*(v12 + v23)*v45 + v45^2))) + 
     (qsq*(qsq^4*(v12 - v23 + 2*v45) + 
        qsq^3*((v12 - v23)*(-4*mTsq + 2*v12 + v23) + (3*v12 + 5*v23)*v45 - 
          6*v45^2) + mTsq*(-(v12*(v12 - v23)*(v12 + v23)^2) + 
          (v12 + v23)*(3*v12^2 - 12*v12*v23 + v23^2 - 8*mTsq*(v12 + v23))*
           v45 - 2*(v12^2 - 6*v12*v23 + v23^2)*v45^2) + 
        qsq*(-32*mTsq^2*(v12 + v23)*v45 + mTsq*(-5*v12^3 - v12^2*v23 + 
            5*v12*v23^2 + v23^3 + 2*(5*v12^2 - 18*v12*v23 - 3*v23^2)*v45 + 
            8*(-v12 + v23)*v45^2 + 8*v45^3) + (v12 - v45)^2*
           (-((v23 - 2*v45)*(v23 - v45)) + v12*(v23 + v45))) + 
        qsq^2*(-32*mTsq^2*v45 + (v12 - v45)*(v12^2 + v12*v23 - 2*v23^2 + 
            3*v12*v45 + 7*v23*v45 - 6*v45^2) + 4*mTsq*(-2*v12^2 + v23^2 - 
            5*v23*v45 - 2*v45^2 + v12*(v23 + v45))))*sqrtG1)/
      ((qsq^3 + mTsq*(v12 + v23)^2 + v12*v23*(v12 + v23 - v45) + 
        2*qsq^2*(2*mTsq + v12 + v23 - v45) + qsq*(v12^2 + 3*v12*v23 + 
          v23^2 + 4*mTsq*(v12 + v23 - v45) - 2*(v12 + v23)*v45 + v45^2))*
       sqrtR4)))/sqrtN2, dLog[sqrtC1], dLog[sqrtG1], dLog[sqrtG2], 
 dLog[sqrtG3], dLog[sqrtG4], dLog[sqrtG5], dLog[sqrtC2], dLog[sqrtD5], 
 dLog[sqrtR2], dLog[sqrtR3], 
 dLog[(qsq + v12 + v15 - v34)*(qsq - v15 + v23 + v34) - qsq*v45], 
 dLog[qsq^4 - v12*(v15 - v23)*v23*(v12 - v34) + 
   qsq^3*(2*v12 - v15 + 2*v23 - v34 - 3*v45) - 
   (mTsq*(v12 + v15 - v23 - v34)^2 + v12*v23*(v12 - v15 + v23 - v34))*v45 + 
   v12*v23*v45^2 + qsq*(v12*(v23 - v34 - 2*v45)*(2*v23 - v45) - 
     v12^2*(v15 - 2*v23 + v45) + (v23 - v45)*(v15 - v23 + v45)*(v34 + v45) + 
     v12*v15*(-2*v23 + v34 + 2*v45)) + 
   qsq^2*(v12^2 + (v23 - 2*v34 - 3*v45)*(v23 - v45) + 
     v15*(-v23 + v34 + 2*v45) - v12*(2*v15 - 4*v23 + v34 + 4*v45))], 
 dLog[(-v12 - 2*v15 + v23 + 2*v34 - sqrtR1)/(-v12 - 2*v15 + v23 + 2*v34 + 
    sqrtR1)], dLog[(qsq^2 + qsq*v12 + qsq*v15 - v12*v15 - 2*v15^2 + 
    qsq*v23 + v12*v23 + 2*v15*v23 - qsq*v34 + 2*v15*v34 - v23*v34 - 
    qsq*v45 - v15*v45 + v34*v45 + sqrtD5)/(qsq^2 + qsq*v12 + qsq*v15 - 
    v12*v15 - 2*v15^2 + qsq*v23 + v12*v23 + 2*v15*v23 - qsq*v34 + 
    2*v15*v34 - v23*v34 - qsq*v45 - v15*v45 + v34*v45 - sqrtD5)], 
 dLog[(qsq^3 + qsq^2*v12 - qsq*v15^2 - v12*v15^2 + 2*qsq^2*v23 + 
    2*qsq*v12*v23 + qsq*v23^2 + v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 
    2*qsq*v23*v34 + v15*v23*v34 - v23^2*v34 - 2*qsq^2*v45 - qsq*v12*v45 - 
    2*mTsq*v12*v45 - qsq*v15*v45 - 2*mTsq*v15*v45 - v12*v15*v45 + 
    v15^2*v45 - 2*qsq*v23*v45 + 2*mTsq*v23*v45 - v12*v23*v45 - v15*v23*v45 + 
    2*qsq*v34*v45 + 2*mTsq*v34*v45 - v15*v34*v45 + 2*v23*v34*v45 + 
    qsq*v45^2 + v15*v45^2 - v34*v45^2 - qsq*sqrtD5 + v15*sqrtD5 - v23*sqrtD5 + 
    v45*sqrtD5)/(qsq^3 + qsq^2*v12 - qsq*v15^2 - v12*v15^2 + 2*qsq^2*v23 + 
    2*qsq*v12*v23 + qsq*v23^2 + v12*v23^2 - qsq^2*v34 + qsq*v15*v34 - 
    2*qsq*v23*v34 + v15*v23*v34 - v23^2*v34 - 2*qsq^2*v45 - qsq*v12*v45 - 
    2*mTsq*v12*v45 - qsq*v15*v45 - 2*mTsq*v15*v45 - v12*v15*v45 + 
    v15^2*v45 - 2*qsq*v23*v45 + 2*mTsq*v23*v45 - v12*v23*v45 - v15*v23*v45 + 
    2*qsq*v34*v45 + 2*mTsq*v34*v45 - v15*v34*v45 + 2*v23*v34*v45 + 
    qsq*v45^2 + v15*v45^2 - v34*v45^2 + qsq*sqrtD5 - v15*sqrtD5 + v23*sqrtD5 - 
    v45*sqrtD5)], 
 dLog[((qsq + v12)*(qsq + v23)*((qsq + v12)*v15 + 
      (qsq - 2*v15 + v23)*v34) - (qsq*v15*(2*v12 + v23) - 
      2*mTsq*(v15 - v34)*(v12 + v15 - v23 - v34) + qsq*(v12 - 2*v15 + 2*v23)*
       v34 + 2*qsq^2*(v15 + v34) + v12*v23*(v15 + v34))*v45 + 
    qsq*(v15 + v34)*v45^2 + (v12*v15 + qsq*(v15 - v34) - v23*v34 - 
      v15*v45 + v34*v45)*sqrtC2)/((qsq + v12)*(qsq + v23)*
     ((qsq + v12)*v15 + (qsq - 2*v15 + v23)*v34) - 
    (qsq*v15*(2*v12 + v23) - 2*mTsq*(v15 - v34)*(v12 + v15 - v23 - v34) + 
      qsq*(v12 - 2*v15 + 2*v23)*v34 + 2*qsq^2*(v15 + v34) + 
      v12*v23*(v15 + v34))*v45 + qsq*(v15 + v34)*v45^2 + 
    (-(v12*v15) + v23*v34 + qsq*(-v15 + v34) + v15*v45 - v34*v45)*sqrtC2)], 
 dLog[((2*qsq + v12 + v23)*((qsq + v12)*(qsq - v15 + v23) - 
      (qsq + v23)*v34) - (4*qsq^2 + qsq*(3*v12 - 2*v15 + 3*v23 - 2*v34) + 
      v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45 + 2*qsq*v45^2 + 
    sqrtR1*sqrtD5)/((2*qsq + v12 + v23)*((qsq + v12)*(qsq - v15 + v23) - 
      (qsq + v23)*v34) - (4*qsq^2 + qsq*(3*v12 - 2*v15 + 3*v23 - 2*v34) + 
      v23*(v15 - v34) + v12*(-v15 + 2*v23 + v34))*v45 + 2*qsq*v45^2 - 
    sqrtR1*sqrtD5)], dLog[((-(qsq*v15) - v12*v15 + qsq*v34 + v23*v34 + 
     v15*v45 - v34*v45 - sqrtC2 - sqrtD5)*(-(qsq*v15) - v12*v15 + qsq*v34 + 
     v23*v34 + v15*v45 - v34*v45 + sqrtC2 + sqrtD5))/
   ((-(qsq*v15) - v12*v15 + qsq*v34 + v23*v34 + v15*v45 - v34*v45 + 
     sqrtC2 - sqrtD5)*(-(qsq*v15) - v12*v15 + qsq*v34 + v23*v34 + v15*v45 - 
     v34*v45 - sqrtC2 + sqrtD5))], dLog[sqrtR1]}


==> anc/points.m <==
{{v12 -> 19/3, v23 -> 46/3, v34 -> -(24/7), v45 -> 383/5, v15 -> -(61/28), mTsq -> 25/118, qsq -> 97/896}, 
{v12 -> 124/3, v23 -> 34/3, v34 -> -(100/13), v45 -> 518/5, v15 -> -(36/5), mTsq -> 176/255, qsq -> 37/9}, 
{v12 -> 47, v23 -> 5, v34 -> -(25/12), v45 -> 96, v15 -> -(23/49), mTsq -> 149/593, qsq -> 62/61},
{v12 -> 73781, v23 -> 74098, v34 -> -82315, v45 -> 307009, v15 -> -76978, mTsq -> 29929, qsq -> 15625}} 


==> anc/roots.m <==
{
(* Grams *)
sqrtG1 -> root[v12^2 - 4*mTsq*qsq],
sqrtG2 -> root[v23^2 - 4*mTsq*qsq],
sqrtG3 -> root[(qsq+v23-v45)^2 - 4*mTsq*v45],
sqrtG4 -> root[(qsq+v12-v45)^2 - 4*mTsq*v45],
sqrtG5 -> root[(qsq+v34-v15)^2 - 4*qsq*(mTsq+v34)],
sqrtD5 -> root[qsq^4+(v12 (v15-v23)+v23 v34)^2+2 qsq^3 (v12-v15+v23-v34-v45)+2 (-2 mTsq (v12+v15-v34) (v15-v23-v34)+v23 (v15-v34) v34+v12 (-v15^2+v23 v34+v15 (v23+v34))) v45+(v15-v34)^2 v45^2+qsq^2 (v12^2+v15^2+v23^2-4 v23 v34+v34^2+4 mTsq v45-2 v23 v45+4 v34 v45+v45^2-2 v12 (2 v15-2 v23+v34+v45)+2 v15 (-v23+v34+2 v45))+2 qsq (v12^2 (-v15+v23)-v15^2 v45+v12 (v15^2-2 v15 v23+v23^2+v15 v34-2 v23 v34+(2 mTsq+2 v15-v23+v34) v45)+v15 (-v45^2+v23 (v34+v45))-(v23-v45) (v23 v34-2 mTsq v45-v34 (v34+v45)))],

(* Cayleys *)
sqrtC1 -> root[qsq*(qsq-4*mTsq)],
sqrtC2 -> root[( (qsq+v12)*(qsq+v23) - qsq*v45 )*( (qsq+v12)*(qsq+v23)-(qsq-4*mTsq)*v45 )],

(* other *)
sqrtR1 -> root[(2*qsq+v12+v23)^2 - 4*qsq*v45],
sqrtR2 -> root[(qsq + v23)^2*(qsq + v12 - v34)^2 - 2*(qsq + v23)*(qsq^2 + qsq*(-2*mTsq + v12 - v34) - 2*mTsq*(v12 + v15 - v34))*v45 + qsq*(qsq - 4*mTsq)*v45^2],
sqrtR3 -> root[(qsq + v12)^2*(qsq - v15 + v23)^2 - 2*(qsq + v12)*((qsq - 2*mTsq)*(qsq - v15 + v23) - 2*mTsq*v34)*v45 + qsq*(qsq - 4*mTsq)*v45^2],
sqrtR4 -> root[4*(qsq^6 + mTsq^2*(v12 + v23)^4 + 2*qsq^5*(-4*mTsq + v12 + v23 - 2*v45) + qsq^4*(16*mTsq^2 + v12^2 + 4*v12*v23 + v23^2 - 16*mTsq*(v12 + v23 - v45) - 6*(v12 + v23)*v45 + 6*v45^2) + qsq^2*(24*mTsq^2*(v12 + v23)^2 - 2*mTsq*(v12 + v23)*(v12^2 + 6*v12*v23 + v23^2) + (v12 - v45)^2*(v23 - v45)^2 + 4*mTsq*(v12^2 + 10*v12*v23 + v23^2)*v45 - 8*mTsq*(v12 + v23)*v45^2) + 2*qsq*mTsq*(-(v12*v23*(v12 + v23)^2) + 4*mTsq*(v12 + v23)^3 - (v12 + v23)*(v12^2 - 6*v12*v23 + v23^2)*v45 + (v12^2 - 6*v12*v23 + v23^2)*v45^2) + 2*qsq^3*(16*mTsq^2*(v12 + v23) + (v12 + v23 - 2*v45)*(v12 - v45)*(v23 - v45) + mTsq*(-5*v12^2 - 14*v12*v23 - 5*v23^2 + 12*(v12 + v23)*v45 - 4*v45^2)))],

(* Nested Roots *)
sqrtN1 -> root[qsq*(2*qsq^3 - 2*mTsq*(v12 + v23)^2 + 2*qsq^2*(-4*mTsq + v12 + v23 - 2*v45) + qsq*(v12^2 + v23^2 - 8*mTsq*(v12 + v23) - 2*(v12 + v23)*v45 + 2*v45^2) + sqrtR4)],
sqrtN2 -> sqrtC1*qsq*(v12-v23)*(2*qsq+v12+v23-2*v45)/sqrtN1
}


==> anc/transport.wl <==
(* ::Package:: *)

(* Include full path to DiffExp.m *)
DIFFEXPPATH="/FULL/PATH/TO/DiffExp.m";


If[Length[$CommandLine]!= 4, 
Print["expected 1 arguments ... got ", Length[$CommandLine] - 3];
 Exit[];
];
If[!MemberQ[{1,2,3,4},ToExpression[$CommandLine[[4]]]], 
Print["Argument not recognized. Please specify an integer between 1 and 4."];
 Exit[];
];

If[Not[FileExistsQ[DIFFEXPPATH]],Print["Please add path to DiffExp in 'transport.wl'"]; Exit[];];
Get[DIFFEXPPATH];

roots = Get["roots.m"];
oneForms = Get["oneForms.m"]/.{dLog->Log};
reducePolynomials = {root[qsq*(qsq-4*mTsq)]->root[qsq]root[(qsq-4*mTsq)],
					root[( (qsq+v12)*(qsq+v23) - qsq*v45 )*( (qsq+v12)*(qsq+v23)-(qsq-4*mTsq)*v45 )]->
						root[( (qsq+v12)*(qsq+v23) - qsq*v45 )]root[( (qsq+v12)*(qsq+v23)-(qsq-4*mTsq)*v45 )]};


Print["--------------"]
topology = "T0";(*Specify the topology you wish to transport here.*)
Print["Loading differential equation for "<>topology];
coeffs = Get[topology<>"/M_alpha.m"];
diffexpMatrix = Normal[Sum[oneForms[[i]] * coeffs[[i]],{i,1,coeffs//Length}]]//.roots/.reducePolynomials/.{root->Sqrt};
Export[topology<>"/deq/d_1.m",diffexpMatrix];
matrixDir=FileNameJoin[{topology,"deq/"}];
epsOrder = 4;
precision = 100;


Configuration={
ChopPrecision->precision,
ExpansionOrder->150,
MatrixDirectory->matrixDir,
RadiusOfConvergence->1,
EpsilonOrder->epsOrder,
WorkingPrecision->120,
Verbosity->0,
DeltaPrescriptions -> {{qsq-4mTsq,1}}};


LoadConfiguration[Configuration];


points = Get["points.m"];
final = ToExpression[$CommandLine[[4]]];
psp1 = {v12 -> 562/11, v23 -> 89/11, v34 -> -(36/13), v45 -> 305/3, v15 -> -(52/21), mTsq -> 9/56, qsq -> 360/197};
psp2 = points[[final]];
Print["Transporting from the phase space point:"]
Print[psp1]
Print["towards the phase space point:"]
Print[psp2]


Print["Performing "<>topology<>" transport..."]
BoundaryConditions=Get[FileNameJoin[{topology,"boundaries.m"}]];
DEBoundaries = PrepareBoundaryConditions[BoundaryConditions,psp1];
Results=TransportTo[DEBoundaries,psp2];
Export["results/"<>topology<>"transportToPoint"<>ToString[final]<>".m",N[Results[[2]],30]];


benchmark = Get[topology<>"/benchmarks/s"<>ToString[final]<>".m"];
benchmark = Table[N[benchmark,precision][[i,j]],{i,1,benchmark//Length},{j,1,epsOrder}];
transport = Table[N[Results[[2]],precision][[i,j]],{i,1,benchmark//Length},{j,1,epsOrder}];

bench ={Re[benchmark],Im[benchmark]}//Flatten;
trans={Re[transport],Im[transport]}//Flatten;
digits = Table[0,{i,1,bench//Length}];
Do[
	If[Chop[bench[[2]],10^-30]==0,
		digits[[i]]=Log10[Abs[trans[[i]]+10^-30.]],
		digits[[i]]=Log10[Abs[bench[[i]]-trans[[i]]+10^-30.]]],
{i,1,bench//Length}]
Print["Your results agree with the benchmark results up to "<>ToString[N[Abs[Max[digits]],3]]<>" digits."]


Print["T0_18 value at target point:"]
Print[Chop[N[Results[[2,18]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["--------------"]


topology = "T2";
Print["Loading differential equation for "<>topology];
coeffs = Get[topology<>"/M_alpha.m"]//Normal;
diffexpMatrix = Normal[Sum[oneForms[[i]] * coeffs[[i]],{i,1,coeffs//Length}]]//.roots/.reducePolynomials/.{root->Sqrt};
Export[topology<>"/deq/d_1.m",diffexpMatrix];
matrixDir=FileNameJoin[{topology,"deq/"}];
UpdateConfiguration[MatrixDirectory->matrixDir];


Print["Performing "<>topology<>" transport..."]
BoundaryConditions=Get[FileNameJoin[{topology,"boundaries.m"}]];
DEBoundaries = PrepareBoundaryConditions[BoundaryConditions,psp1];
Results=TransportTo[DEBoundaries,psp2];
Export["results/"<>topology<>"transportToPoint"<>ToString[final]<>".m",N[Results[[2]],30]];


benchmark = Get[topology<>"/benchmarks/s"<>ToString[final]<>".m"];
benchmark = Table[N[benchmark,precision][[i,j]],{i,1,benchmark//Length},{j,1,epsOrder}];
transport = Table[N[Results[[2]],precision][[i,j]],{i,1,benchmark//Length},{j,1,epsOrder}];

bench ={Re[benchmark],Im[benchmark]}//Flatten;
trans={Re[transport],Im[transport]}//Flatten;
digits = Table[0,{i,1,bench//Length}];
Do[
	If[Chop[bench[[2]],10^-30]==0,
		digits[[i]]=Log10[Abs[trans[[i]]+10^-30.]],
		digits[[i]]=Log10[Abs[bench[[i]]-trans[[i]]+10^-30.]]],
{i,1,bench//Length}]
Print["Your results agree with the benchmark results up to "<>ToString[N[Abs[Max[digits]],3]]<>" digits."]


Print["T2_18 value at target point:"]
Print[Chop[N[Results[[2,18]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["T2_19 value at target point:"]
Print[Chop[N[Results[[2,19]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["--------------"]


topology = "ZT2";
Print["Loading differential equation for "<>topology];
coeffs = Get[topology<>"/M_alpha.m"]//Normal;
diffexpMatrix = Normal[Sum[oneForms[[i]] * coeffs[[i]],{i,1,coeffs//Length}]]//.roots/.reducePolynomials/.{root->Sqrt};
Export[topology<>"/deq/d_1.m",diffexpMatrix];
matrixDir=FileNameJoin[{topology,"deq/"}];
UpdateConfiguration[MatrixDirectory->matrixDir];


Print["Performing "<>topology<>" transport..."]
BoundaryConditions=Get[FileNameJoin[{topology,"boundaries.m"}]];
DEBoundaries = PrepareBoundaryConditions[BoundaryConditions,psp1];
Results=TransportTo[DEBoundaries,psp2];
Export["results/"<>topology<>"transportToPoint"<>ToString[final]<>".m",N[Results[[2]],30]];


benchmark = Get[topology<>"/benchmarks/s"<>ToString[final]<>".m"];
benchmark = Table[N[benchmark,precision][[i,j]],{i,1,benchmark//Length},{j,1,epsOrder}];
transport = Table[N[Results[[2]],precision][[i,j]],{i,1,benchmark//Length},{j,1,epsOrder}];

bench ={Re[benchmark],Im[benchmark]}//Flatten;
trans={Re[transport],Im[transport]}//Flatten;
digits = Table[0,{i,1,bench//Length}];
Do[
	If[Chop[bench[[2]],10^-30]==0,
		digits[[i]]=Log10[Abs[trans[[i]]+10^-30.]],
		digits[[i]]=Log10[Abs[bench[[i]]-trans[[i]]+10^-30.]]],
{i,1,bench//Length}]
Print["Your results agree with the benchmark results up to "<>ToString[N[Abs[Max[digits]],3]]<>" digits."]


Print["ZT2_18 value at target point:"]
Print[Chop[N[Results[[2,18]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["ZT2_19 value at target point:"]
Print[Chop[N[Results[[2,19]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["--------------"]


topology = "T1";
Print["Loading differential equation for "<>topology];
matrixDir=FileNameJoin[{topology,"deq/"}];


Configuration={
ChopPrecision->100,
ExpansionOrder->100,
MatrixDirectory->matrixDir,
RadiusOfConvergence->1,
UseMobius->False,
UsePade->False,
EpsilonOrder->4,
WorkingPrecision->200,
Verbosity->0,
DeltaPrescriptions -> {{qsq-4mTsq,1}}};


LoadConfiguration[Configuration];


Tcan = IdentityMatrix[111];
Tcan[[64,64]] = sqrtN1/2/qsq^2;
Tcan[[64,65]] = sqrtC1*sqrtN2/(2qsq)/qsq^2;
Tcan[[65,64]] = sqrtN2/2/qsq^2;
Tcan[[65,65]] = sqrtC1*sqrtN1/(2qsq)/qsq^2;
(* Transformation Canonical -> deCanonical *)
Tcan = Tcan//.roots/.{root[x___]->root[x+I*\[Delta]]}/.{\[Delta]->10^(-100)}/.{root->Sqrt};
numericalT=N[Tcan/.psp1,100];


Print["Performing "<>topology<>" transport..."]A
BoundaryConditions=Get[FileNameJoin[{topology,"boundaries.m"}]];
DEBoundaries = PrepareBoundaryConditions[Inverse[numericalT] . BoundaryConditions,psp1];
Results=TransportTo[DEBoundaries,psp2];


numericalT=N[Tcan/.psp2,100];
Export["results/"<>topology<>"transportToPoint"<>ToString[final]<>".m",N[numericalT . Results[[2]],30]];


benchmark = Get[topology<>"/benchmarks/s"<>ToString[final]<>".m"];
benchmark = Table[N[benchmark,precision][[i,j]],{i,1,benchmark//Length},{j,1,epsOrder}];
transport = Table[N[(numericalT . Results[[2]]),precision][[i,j]],{i,1,benchmark//Length},{j,1,epsOrder}];


bench ={Re[benchmark],Im[benchmark]}//Flatten;
trans={Re[transport],Im[transport]}//Flatten;
digits = Table[0,{i,1,bench//Length}];
Do[
	If[Chop[bench[[2]],10^-30]==0,
		digits[[i]]=Log10[Abs[trans[[i]]+10^-30.]],
		digits[[i]]=Log10[Abs[bench[[i]]-trans[[i]]+10^-30.]]],
{i,1,bench//Length}]
Print["Your results agree with the benchmark results up to "<>ToString[N[Abs[Max[digits]],3]]<>" digits."]


Print["T1_88 value at target point:"]
Print[Chop[N[Results[[2,88]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["T1_89 value at target point:"]
Print[Chop[N[Results[[2,89]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["T1_90 value at target point:"]
Print[Chop[N[Results[[2,90]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["T1_91 value at target point:"]
Print[Chop[N[Results[[2,91]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["T1_92 value at target point:"]
Print[Chop[N[Results[[2,92]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["T1_93 value at target point:"]
Print[Chop[N[Results[[2,93]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["--------------"]
Print["T1_109 value at target point:"]
Print[Chop[N[Results[[2,109]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["T1_110 value at target point:"]
Print[Chop[N[Results[[2,110]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["T1_111 value at target point:"]
Print[Chop[N[Results[[2,111]]]] . {1,eps,eps^2,eps^3,eps^4}]
Print["--------------"]


Print["Results saved in the files results/XtransportToPoint"<>ToString[final]<>".m, where X is T0, T1, T2, and ZT2."]

